Two-loop QCD corrections to the $V\to q\bar{q}g$ helicity amplitudes with axial-vector couplings

We compute the two-loop corrections to the helicity amplitudes for the coupling of a massive vector boson to a massless quark-antiquark pair and a gluon, accounting for vector and axial-vector couplings of the vector boson and distinguishing isospin non-singlet and singlet contributions. A new four-dimensional basis for the decomposition of the amplitudes into 12 invariant tensor structures is introduced. The associated form factors are then computed up to two loops in QCD using dimensional regularization. After performing renormalization and infrared subtraction, the finite parts of the renormalized non-singlet vector and axial-vector form factors are shown agree with each other, and to reproduce the previously known two-loop amplitudes. The singlet axial-vector amplitude receives a contribution from the axial anomaly from two loops onwards. This amplitude is computed for massless and massive internal quarks. Our results provide the last missing two-loop amplitudes entering the NNLO QCD corrections of vector-boson-plus-jet production at hadron colliders.

==> anc/FORM/Fj_1l.out <==
g [F1_1l_NS] =  + N^-1*q2^-2 * (  - 2*y^-1*z^-1 - y^-1*[1-z]^-1 + 2*z^-1*
         [y+z]^-1 - 2*G(1 - z,y)*y^-2*z^-1 + 2*G(1 - z,y)*z^-1*[y+z]^-2 + 2*G(
          - z,1 - z,y)*y^-3 - 2*G(0,z)*y^-2*[1-z]^-1 - G(0,z)*y^-1*[1-z]^-2 - 
         2*G(0,z)*G(1 - z,y)*y^-3 - 2*G(1,z)*y^-2*z^-1 + 2*G(1,z)*z^-1*
         [y+z]^-2 + 2*G(1,z)*G( - z,y)*y^-3 )

       + N*q2^-2 * ( y^-1*[1-z]^-1 + G(0,z)*y^-1*[1-z]^-2 )

       + e*N^-1*q2^-2 * (  - 4*y^-1*z^-1 - 2*y^-1*[1-z]^-1 + 4*z^-1*[y+z]^-1
          - 2*i_*Pi*y^-1*z^-1 - i_*Pi*y^-1*[1-z]^-1 + 2*i_*Pi*z^-1*[y+z]^-1 + 
         2*G(1 - z,1 - z,y)*y^-2*z^-1 - 2*G(1 - z,1 - z,y)*z^-1*[y+z]^-2 - 2*
         G(1 - z, - z,1 - z,y)*y^-3 - 3*G(1 - z,y)*y^-2*z^-1 + G(1 - z,y)*y^-1
         *z^-1 + 4*G(1 - z,y)*z^-1*[y+z]^-2 - 2*G(1 - z,y)*z^-1*[y+z]^-1 - 2*
         G(1 - z,y)*i_*Pi*y^-2*z^-1 + 2*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 + G(1
          - z,0,y)*y^-1*z^-2 - G(1 - z,0,y)*z^-2 - 2*G( - z,1 - z,1 - z,y)*
         y^-3 + G( - z,1 - z,y)*y^-3 - G( - z,1 - z,y)*y^-2 - G( - z,1 - z,y)*
         y^-1*z^-2 + G( - z,1 - z,y)*z^-2 + 2*G( - z,1 - z,y)*i_*Pi*y^-3 + G(0
         ,1 - z,y)*y^-1*z^-2 - G(0,1 - z,y)*z^-2 + 2*G(0, - z,1 - z,y)*y^-3 + 
         2*G(0, - z,y)*G(1,z)*y^-3 + G(0,y)*y^-1*z^-1 + G(0,y)*G(1,z)*y^-1*
         z^-2 - G(0,y)*G(1,z)*z^-2 - 3*G(0,z)*y^-2*[1-z]^-1 - 2*G(0,z)*y^-1*
         [1-z]^-2 + G(0,z)*y^-1*[1-z]^-1 - 2*G(0,z)*i_*Pi*y^-2*[1-z]^-1 - G(0,
         z)*i_*Pi*y^-1*[1-z]^-2 + 2*G(0,z)*G(1 - z,1 - z,y)*y^-3 - G(0,z)*G(1
          - z,y)*y^-3 + G(0,z)*G(1 - z,y)*y^-2 - 2*G(0,z)*G(1 - z,y)*i_*Pi*
         y^-3 - 2*G(0,z)*G(0,1 - z,y)*y^-3 + 2*G(0,0,z)*y^-2*[1-z]^-1 + G(0,0,
         z)*y^-1*[1-z]^-2 + 2*G(0,0,z)*G(1 - z,y)*y^-3 - G(0,1,z)*y^-1*z^-2 + 
         G(0,1,z)*z^-2 - 3*G(1,z)*y^-2*z^-1 + G(1,z)*y^-1*z^-1 + 4*G(1,z)*z^-1
         *[y+z]^-2 - 2*G(1,z)*z^-1*[y+z]^-1 - 2*G(1,z)*i_*Pi*y^-2*z^-1 + 2*G(1
         ,z)*i_*Pi*z^-1*[y+z]^-2 - 2*G(1,z)*G(1 - z, - z,y)*y^-3 + 2*G(1,z)*G(
         1 - z,y)*y^-2*z^-1 - 2*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-2 - 2*G(1,z)*G(
          - z,1 - z,y)*y^-3 + G(1,z)*G( - z,y)*y^-3 - G(1,z)*G( - z,y)*y^-2 - 
         G(1,z)*G( - z,y)*y^-1*z^-2 + G(1,z)*G( - z,y)*z^-2 + 2*G(1,z)*G( - z,
         y)*i_*Pi*y^-3 - G(1,0,y)*y^-1*z^-2 + G(1,0,y)*z^-2 + 2*G(1,1,z)*y^-2*
         z^-1 - 2*G(1,1,z)*z^-1*[y+z]^-2 - 2*G(1,1,z)*G( - z,y)*y^-3 )

       + e*N*q2^-2 * ( 2*y^-1*[1-z]^-1 - 1/6*Pi^2*y^-1*[1-z]^-2 - 1/6*Pi^2*
         [1-y-z]^-2*[1-z]^-1 + 1/6*Pi^2*[1-y-z]^-2 - 1/6*Pi^2*[1-y-z]^-1*
         [1-z]^-2 + i_*Pi*y^-1*[1-z]^-1 - G(0,y)*y^-1*[1-z]^-1 - G(0,y)*
         [1-y-z]^-1*[1-z]^-1 - G(0,y)*G(0,z)*y^-1*[1-z]^-2 - G(0,y)*G(0,z)*
         [1-y-z]^-2*[1-z]^-1 + G(0,y)*G(0,z)*[1-y-z]^-2 - G(0,y)*G(0,z)*
         [1-y-z]^-1*[1-z]^-2 + G(0,z)*y^-1*[1-z]^-2 - G(0,z)*[1-y-z]^-1*
         [1-z]^-2 + G(0,z)*[1-y-z]^-1*[1-z]^-1 + G(0,z)*i_*Pi*y^-1*[1-z]^-2 - 
         G(0,0,z)*y^-1*[1-z]^-2 + G(1,0,y)*y^-1*[1-z]^-2 + G(1,0,y)*[1-y-z]^-2
         *[1-z]^-1 - G(1,0,y)*[1-y-z]^-2 + G(1,0,y)*[1-y-z]^-1*[1-z]^-2 + G(1,
         0,z)*y^-1*[1-z]^-2 + G(1,0,z)*[1-y-z]^-2*[1-z]^-1 - G(1,0,z)*
         [1-y-z]^-2 + G(1,0,z)*[1-y-z]^-1*[1-z]^-2 )

       + e^2*N^-1*q2^-2 * (  - 8*y^-1*z^-1 - 4*y^-1*[1-z]^-1 + 8*z^-1*[y+z]^-1
          + 7/6*Pi^2*y^-1*z^-1 + 7/12*Pi^2*y^-1*[1-z]^-1 - 7/6*Pi^2*z^-1*
         [y+z]^-1 - 4*i_*Pi*y^-1*z^-1 - 2*i_*Pi*y^-1*[1-z]^-1 + 4*i_*Pi*z^-1*
         [y+z]^-1 - 2*G(1 - z,1 - z,1 - z,y)*y^-2*z^-1 + 2*G(1 - z,1 - z,1 - z
         ,y)*z^-1*[y+z]^-2 + 2*G(1 - z,1 - z, - z,1 - z,y)*y^-3 + 3*G(1 - z,1
          - z,y)*y^-2*z^-1 - G(1 - z,1 - z,y)*y^-1*z^-1 - 4*G(1 - z,1 - z,y)*
         z^-1*[y+z]^-2 + 2*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 + 2*G(1 - z,1 - z,y)
         *i_*Pi*y^-2*z^-1 - 2*G(1 - z,1 - z,y)*i_*Pi*z^-1*[y+z]^-2 - G(1 - z,1
          - z,0,y)*y^-1*z^-2 + G(1 - z,1 - z,0,y)*z^-2 + 2*G(1 - z, - z,1 - z,
         1 - z,y)*y^-3 - G(1 - z, - z,1 - z,y)*y^-3 + G(1 - z, - z,1 - z,y)*
         y^-2 + G(1 - z, - z,1 - z,y)*y^-1*z^-2 - G(1 - z, - z,1 - z,y)*z^-2
          - 2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-3 - 6*G(1 - z,y)*y^-2*z^-1 + 2*G(
         1 - z,y)*y^-1*z^-1 + 8*G(1 - z,y)*z^-1*[y+z]^-2 - 4*G(1 - z,y)*z^-1*
         [y+z]^-1 + 7/6*G(1 - z,y)*Pi^2*y^-2*z^-1 - 7/6*G(1 - z,y)*Pi^2*z^-1*
         [y+z]^-2 - 3*G(1 - z,y)*i_*Pi*y^-2*z^-1 + G(1 - z,y)*i_*Pi*y^-1*z^-1
          + 4*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 - 2*G(1 - z,y)*i_*Pi*z^-1*
         [y+z]^-1 - G(1 - z,0,1 - z,y)*y^-1*z^-2 + G(1 - z,0,1 - z,y)*z^-2 - 2
         *G(1 - z,0, - z,1 - z,y)*y^-3 + G(1 - z,0,y)*y^-1*z^-2 - G(1 - z,0,y)
         *z^-2 + G(1 - z,0,y)*i_*Pi*y^-1*z^-2 - G(1 - z,0,y)*i_*Pi*z^-2 - G(1
          - z,0,0,y)*y^-1*z^-2 + G(1 - z,0,0,y)*z^-2 + G(1 - z,1,0,y)*y^-1*
         z^-2 - G(1 - z,1,0,y)*z^-2 + 2*G( - z,1 - z,1 - z,1 - z,y)*y^-3 - G(
          - z,1 - z,1 - z,y)*y^-3 + G( - z,1 - z,1 - z,y)*y^-2 + G( - z,1 - z,
         1 - z,y)*y^-1*z^-2 - G( - z,1 - z,1 - z,y)*z^-2 - 2*G( - z,1 - z,1 - 
         z,y)*i_*Pi*y^-3 + 3*G( - z,1 - z,y)*y^-3 - G( - z,1 - z,y)*y^-2 - G(
          - z,1 - z,y)*y^-1*z^-2 + G( - z,1 - z,y)*z^-2 - 7/6*G( - z,1 - z,y)*
         Pi^2*y^-3 + G( - z,1 - z,y)*i_*Pi*y^-3 - G( - z,1 - z,y)*i_*Pi*y^-2
          - G( - z,1 - z,y)*i_*Pi*y^-1*z^-2 + G( - z,1 - z,y)*i_*Pi*z^-2 - G(0
         ,1 - z,1 - z,y)*y^-1*z^-2 + G(0,1 - z,1 - z,y)*z^-2 - 2*G(0,1 - z, - 
         z,1 - z,y)*y^-3 - 2*G(0,1 - z, - z,y)*G(1,z)*y^-3 + G(0,1 - z,y)*y^-1
         *z^-2 - G(0,1 - z,y)*z^-2 + G(0,1 - z,y)*i_*Pi*y^-1*z^-2 - G(0,1 - z,
         y)*i_*Pi*z^-2 - G(0,1 - z,y)*G(1,z)*y^-1*z^-2 + G(0,1 - z,y)*G(1,z)*
         z^-2 - G(0,1 - z,0,y)*y^-1*z^-2 + G(0,1 - z,0,y)*z^-2 - 2*G(0, - z,1
          - z,1 - z,y)*y^-3 + G(0, - z,1 - z,y)*y^-3 - G(0, - z,1 - z,y)*y^-2
          + G(0, - z,1 - z,y)*y^-1*z^-2 - G(0, - z,1 - z,y)*z^-2 + 2*G(0, - z,
         1 - z,y)*i_*Pi*y^-3 - 2*G(0, - z,1 - z,y)*G(1,z)*y^-3 + G(0, - z,y)*
         G(1,z)*y^-3 - G(0, - z,y)*G(1,z)*y^-2 + G(0, - z,y)*G(1,z)*y^-1*z^-2
          - G(0, - z,y)*G(1,z)*z^-2 + 2*G(0, - z,y)*G(1,z)*i_*Pi*y^-3 - 2*G(0,
          - z,y)*G(1,1,z)*y^-3 + 2*G(0,y)*y^-1*z^-1 + G(0,y)*i_*Pi*y^-1*z^-1
          + G(0,y)*G(1,z)*y^-1*z^-2 - G(0,y)*G(1,z)*z^-2 + G(0,y)*G(1,z)*i_*Pi
         *y^-1*z^-2 - G(0,y)*G(1,z)*i_*Pi*z^-2 - G(0,y)*G(1,1,z)*y^-1*z^-2 + 
         G(0,y)*G(1,1,z)*z^-2 - 6*G(0,z)*y^-2*[1-z]^-1 - 4*G(0,z)*y^-1*
         [1-z]^-2 + 2*G(0,z)*y^-1*[1-z]^-1 + 7/6*G(0,z)*Pi^2*y^-2*[1-z]^-1 + 7/
         12*G(0,z)*Pi^2*y^-1*[1-z]^-2 - 3*G(0,z)*i_*Pi*y^-2*[1-z]^-1 - 2*G(0,z
         )*i_*Pi*y^-1*[1-z]^-2 + G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 2*G(0,z)*G(1 - z
         ,1 - z,1 - z,y)*y^-3 + G(0,z)*G(1 - z,1 - z,y)*y^-3 - G(0,z)*G(1 - z,
         1 - z,y)*y^-2 + 2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-3 - 3*G(0,z)*G(1
          - z,y)*y^-3 + G(0,z)*G(1 - z,y)*y^-2 + 7/6*G(0,z)*G(1 - z,y)*Pi^2*
         y^-3 - G(0,z)*G(1 - z,y)*i_*Pi*y^-3 + G(0,z)*G(1 - z,y)*i_*Pi*y^-2 + 
         2*G(0,z)*G(1 - z,0,1 - z,y)*y^-3 + 2*G(0,z)*G(0,1 - z,1 - z,y)*y^-3
          - G(0,z)*G(0,1 - z,y)*y^-3 + G(0,z)*G(0,1 - z,y)*y^-2 - 2*G(0,z)*G(0
         ,1 - z,y)*i_*Pi*y^-3 - G(0,0,1 - z,y)*y^-1*z^-2 + G(0,0,1 - z,y)*z^-2
          - 2*G(0,0,1 - z,y)*G(0,z)*y^-3 + 2*G(0,0, - z,1 - z,y)*y^-3 + 2*G(0,
         0, - z,y)*G(1,z)*y^-3 - G(0,0,y)*y^-1*z^-1 - G(0,0,y)*G(1,z)*y^-1*
         z^-2 + G(0,0,y)*G(1,z)*z^-2 + 3*G(0,0,z)*y^-2*[1-z]^-1 + 2*G(0,0,z)*
         y^-1*[1-z]^-2 - G(0,0,z)*y^-1*[1-z]^-1 + 2*G(0,0,z)*i_*Pi*y^-2*
         [1-z]^-1 + G(0,0,z)*i_*Pi*y^-1*[1-z]^-2 - 2*G(0,0,z)*G(1 - z,1 - z,y)
         *y^-3 + G(0,0,z)*G(1 - z,y)*y^-3 - G(0,0,z)*G(1 - z,y)*y^-2 + 2*G(0,0
         ,z)*G(1 - z,y)*i_*Pi*y^-3 + 2*G(0,0,z)*G(0,1 - z,y)*y^-3 - 2*G(0,0,0,
         z)*y^-2*[1-z]^-1 - G(0,0,0,z)*y^-1*[1-z]^-2 - 2*G(0,0,0,z)*G(1 - z,y)
         *y^-3 - G(0,0,1,z)*y^-1*z^-2 + G(0,0,1,z)*z^-2 - G(0,1,z)*y^-1*z^-2
          + G(0,1,z)*z^-2 - G(0,1,z)*i_*Pi*y^-1*z^-2 + G(0,1,z)*i_*Pi*z^-2 + 
         G(0,1,z)*G(1 - z,y)*y^-1*z^-2 - G(0,1,z)*G(1 - z,y)*z^-2 + G(0,1,z)*
         G(0,y)*y^-1*z^-2 - G(0,1,z)*G(0,y)*z^-2 + G(0,1,0,y)*y^-1*z^-2 - G(0,
         1,0,y)*z^-2 + G(0,1,1,z)*y^-1*z^-2 - G(0,1,1,z)*z^-2 - 6*G(1,z)*y^-2*
         z^-1 + 2*G(1,z)*y^-1*z^-1 + 8*G(1,z)*z^-1*[y+z]^-2 - 4*G(1,z)*z^-1*
         [y+z]^-1 + 7/6*G(1,z)*Pi^2*y^-2*z^-1 - 7/6*G(1,z)*Pi^2*z^-1*[y+z]^-2
          - 3*G(1,z)*i_*Pi*y^-2*z^-1 + G(1,z)*i_*Pi*y^-1*z^-1 + 4*G(1,z)*i_*Pi
         *z^-1*[y+z]^-2 - 2*G(1,z)*i_*Pi*z^-1*[y+z]^-1 + 2*G(1,z)*G(1 - z,1 - 
         z, - z,y)*y^-3 - 2*G(1,z)*G(1 - z,1 - z,y)*y^-2*z^-1 + 2*G(1,z)*G(1
          - z,1 - z,y)*z^-1*[y+z]^-2 + 2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-3 - 
         G(1,z)*G(1 - z, - z,y)*y^-3 + G(1,z)*G(1 - z, - z,y)*y^-2 + G(1,z)*G(
         1 - z, - z,y)*y^-1*z^-2 - G(1,z)*G(1 - z, - z,y)*z^-2 - 2*G(1,z)*G(1
          - z, - z,y)*i_*Pi*y^-3 + 3*G(1,z)*G(1 - z,y)*y^-2*z^-1 - G(1,z)*G(1
          - z,y)*y^-1*z^-1 - 4*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-2 + 2*G(1,z)*G(1
          - z,y)*z^-1*[y+z]^-1 + 2*G(1,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 - 2*G(1,z
         )*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 - 2*G(1,z)*G(1 - z,0, - z,y)*y^-3 - 
         G(1,z)*G(1 - z,0,y)*y^-1*z^-2 + G(1,z)*G(1 - z,0,y)*z^-2 + 2*G(1,z)*
         G( - z,1 - z,1 - z,y)*y^-3 - G(1,z)*G( - z,1 - z,y)*y^-3 + G(1,z)*G(
          - z,1 - z,y)*y^-2 + G(1,z)*G( - z,1 - z,y)*y^-1*z^-2 - G(1,z)*G( - z
         ,1 - z,y)*z^-2 - 2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-3 + 3*G(1,z)*G( - 
         z,y)*y^-3 - G(1,z)*G( - z,y)*y^-2 - G(1,z)*G( - z,y)*y^-1*z^-2 + G(1,
         z)*G( - z,y)*z^-2 - 7/6*G(1,z)*G( - z,y)*Pi^2*y^-3 + G(1,z)*G( - z,y)
         *i_*Pi*y^-3 - G(1,z)*G( - z,y)*i_*Pi*y^-2 - G(1,z)*G( - z,y)*i_*Pi*
         y^-1*z^-2 + G(1,z)*G( - z,y)*i_*Pi*z^-2 - G(1,0,y)*y^-1*z^-2 + G(1,0,
         y)*z^-2 - G(1,0,y)*i_*Pi*y^-1*z^-2 + G(1,0,y)*i_*Pi*z^-2 + G(1,0,0,y)
         *y^-1*z^-2 - G(1,0,0,y)*z^-2 + G(1,0,1,z)*y^-1*z^-2 - G(1,0,1,z)*z^-2
          + 3*G(1,1,z)*y^-2*z^-1 - G(1,1,z)*y^-1*z^-1 - 4*G(1,1,z)*z^-1*
         [y+z]^-2 + 2*G(1,1,z)*z^-1*[y+z]^-1 + 2*G(1,1,z)*i_*Pi*y^-2*z^-1 - 2*
         G(1,1,z)*i_*Pi*z^-1*[y+z]^-2 + 2*G(1,1,z)*G(1 - z, - z,y)*y^-3 - 2*G(
         1,1,z)*G(1 - z,y)*y^-2*z^-1 + 2*G(1,1,z)*G(1 - z,y)*z^-1*[y+z]^-2 + 2
         *G(1,1,z)*G( - z,1 - z,y)*y^-3 - G(1,1,z)*G( - z,y)*y^-3 + G(1,1,z)*
         G( - z,y)*y^-2 + G(1,1,z)*G( - z,y)*y^-1*z^-2 - G(1,1,z)*G( - z,y)*
         z^-2 - 2*G(1,1,z)*G( - z,y)*i_*Pi*y^-3 - 2*G(1,1,1,z)*y^-2*z^-1 + 2*
         G(1,1,1,z)*z^-1*[y+z]^-2 + 2*G(1,1,1,z)*G( - z,y)*y^-3 )

       + e^2*N*q2^-2 * ( 4*y^-1*[1-z]^-1 - 1/6*Pi^2*y^-1*[1-z]^-2 - 7/12*Pi^2*
         y^-1*[1-z]^-1 - 1/6*Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/6*Pi^2*[1-y-z]^-2 - 
         1/6*Pi^2*[1-y-z]^-1*[1-z]^-2 + 2*i_*Pi*y^-1*[1-z]^-1 - 1/6*i_*Pi^3*
         y^-1*[1-z]^-2 - 1/6*i_*Pi^3*[1-y-z]^-2*[1-z]^-1 + 1/6*i_*Pi^3*
         [1-y-z]^-2 - 1/6*i_*Pi^3*[1-y-z]^-1*[1-z]^-2 - 1/6*G(1 - z,y)*Pi^2*
         y^-1*[1-z]^-2 - 1/6*G(1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/6*G(1 - z
         ,y)*Pi^2*[1-y-z]^-2 - 1/6*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 + G(1
          - z,1,0,y)*y^-1*[1-z]^-2 + G(1 - z,1,0,y)*[1-y-z]^-2*[1-z]^-1 - G(1
          - z,1,0,y)*[1-y-z]^-2 + G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(0,y
         )*y^-1*[1-z]^-1 - 2*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/6*G(0,y)*Pi^2*y^-1
         *[1-z]^-2 + 1/6*G(0,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 1/6*G(0,y)*Pi^2*
         [1-y-z]^-2 + 1/6*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 - G(0,y)*i_*Pi*y^-1*
         [1-z]^-1 - G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(0,y)*G(0,z)*y^-1*
         [1-z]^-2 - G(0,y)*G(0,z)*[1-y-z]^-2*[1-z]^-1 + G(0,y)*G(0,z)*
         [1-y-z]^-2 - G(0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-2 - G(0,y)*G(0,z)*i_*Pi*
         y^-1*[1-z]^-2 - G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + G(0,y)*G(0,
         z)*i_*Pi*[1-y-z]^-2 - G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - G(0,y
         )*G(1,0,z)*y^-1*[1-z]^-2 - G(0,y)*G(1,0,z)*[1-y-z]^-2*[1-z]^-1 + G(0,
         y)*G(1,0,z)*[1-y-z]^-2 - G(0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,
         z)*y^-1*[1-z]^-2 - 2*G(0,z)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,z)*[1-y-z]^-1
         *[1-z]^-1 - 5/12*G(0,z)*Pi^2*y^-1*[1-z]^-2 + 1/6*G(0,z)*Pi^2*
         [1-y-z]^-2*[1-z]^-1 - 1/6*G(0,z)*Pi^2*[1-y-z]^-2 + 1/6*G(0,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 + G(0,z)*i_*Pi*y^-1*[1-z]^-2 - G(0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(0,z)*G(1
          - z,0,y)*y^-1*[1-z]^-2 - G(0,z)*G(1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 + 
         G(0,z)*G(1 - z,0,y)*[1-y-z]^-2 - G(0,z)*G(1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-2 + G(0,0,y)*y^-1*[1-z]^-1 + G(0,0,y)*[1-y-z]^-1*[1-z]^-1 + G(
         0,0,y)*G(0,z)*y^-1*[1-z]^-2 + G(0,0,y)*G(0,z)*[1-y-z]^-2*[1-z]^-1 - 
         G(0,0,y)*G(0,z)*[1-y-z]^-2 + G(0,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-2 - G(
         0,0,z)*y^-1*[1-z]^-2 + G(0,0,z)*[1-y-z]^-1*[1-z]^-2 - G(0,0,z)*
         [1-y-z]^-1*[1-z]^-1 - G(0,0,z)*i_*Pi*y^-1*[1-z]^-2 + G(0,0,z)*G(0,y)*
         y^-1*[1-z]^-2 + G(0,0,z)*G(0,y)*[1-y-z]^-2*[1-z]^-1 - G(0,0,z)*G(0,y)
         *[1-y-z]^-2 + G(0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-2 + G(0,0,0,z)*y^-1*
         [1-z]^-2 - G(0,1,0,y)*y^-1*[1-z]^-2 - G(0,1,0,y)*[1-y-z]^-2*[1-z]^-1
          + G(0,1,0,y)*[1-y-z]^-2 - G(0,1,0,y)*[1-y-z]^-1*[1-z]^-2 - G(0,1,0,z
         )*y^-1*[1-z]^-2 - G(0,1,0,z)*[1-y-z]^-2*[1-z]^-1 + G(0,1,0,z)*
         [1-y-z]^-2 - G(0,1,0,z)*[1-y-z]^-1*[1-z]^-2 - 1/6*G(1,z)*Pi^2*y^-1*
         [1-z]^-2 - 1/6*G(1,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/6*G(1,z)*Pi^2*
         [1-y-z]^-2 - 1/6*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 + G(1,0,y)*y^-1*
         [1-z]^-2 + G(1,0,y)*[1-y-z]^-2*[1-z]^-1 - G(1,0,y)*[1-y-z]^-2 + G(1,0
         ,y)*[1-y-z]^-1*[1-z]^-2 + G(1,0,y)*i_*Pi*y^-1*[1-z]^-2 + G(1,0,y)*i_*
         Pi*[1-y-z]^-2*[1-z]^-1 - G(1,0,y)*i_*Pi*[1-y-z]^-2 + G(1,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + G(1,0,z)*y^-1*[1-z]^-2 + G(1,0,z)*[1-y-z]^-2*
         [1-z]^-1 - G(1,0,z)*[1-y-z]^-2 + G(1,0,z)*[1-y-z]^-1*[1-z]^-2 + G(1,0
         ,z)*i_*Pi*y^-1*[1-z]^-2 + G(1,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - G(1,0,
         z)*i_*Pi*[1-y-z]^-2 + G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + G(1,0,z)*
         G(1 - z,y)*y^-1*[1-z]^-2 + G(1,0,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 
         G(1,0,z)*G(1 - z,y)*[1-y-z]^-2 + G(1,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 - G(1,0,0,y)*y^-1*[1-z]^-2 - G(1,0,0,y)*[1-y-z]^-2*[1-z]^-1
          + G(1,0,0,y)*[1-y-z]^-2 - G(1,0,0,y)*[1-y-z]^-1*[1-z]^-2 - G(1,0,0,z
         )*y^-1*[1-z]^-2 - G(1,0,0,z)*[1-y-z]^-2*[1-z]^-1 + G(1,0,0,z)*
         [1-y-z]^-2 - G(1,0,0,z)*[1-y-z]^-1*[1-z]^-2 + G(1,1,0,z)*y^-1*
         [1-z]^-2 + G(1,1,0,z)*[1-y-z]^-2*[1-z]^-1 - G(1,1,0,z)*[1-y-z]^-2 + 
         G(1,1,0,z)*[1-y-z]^-1*[1-z]^-2 ) ;
g [F1_1l_PS] =  0 ;
g [F2_1l_NS] =  + N^-1*q2^-2 * (  - 2*y^-1*z^-1 - 9/2*y^-1*[1-z]^-1 - 9/2*z^-1
         *[1-y-z]^-1 + 2*z^-1*[y+z]^-1 - 9/2*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,y
         )*y^-2*z^-1 + 2*G(1 - z,y)*y^-2 - G(1 - z,y)*y^-1*z^-1 - 3/2*G(1 - z,
         y)*y^-1*[1-z]^-1 - 3/2*G(1 - z,y)*z^-1*[1-y-z]^-1 + 2*G(1 - z,y)*z^-1
         *[y+z]^-2 - 3/2*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(1 - z,0,y)*y^-1*
         [1-z]^-1 - G(1 - z,0,y)*z^-2 - G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*
         G( - z,1 - z,y)*y^-3 - 2*G( - z,1 - z,y)*y^-3*z - 3*G( - z,1 - z,y)*
         y^-2 + G( - z,1 - z,y)*y^-1*[1-z]^-1 + G( - z,1 - z,y)*z^-2 + G( - z,
         1 - z,y)*z^-1*[1-y-z]^-1 + G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(0,
         1 - z,y)*y^-1*[1-z]^-1 - G(0,1 - z,y)*z^-2 - G(0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,y)*z^-1*[1-y]^-1 - G(
         0,y)*G(1,z)*y^-1*[1-z]^-1 - G(0,y)*G(1,z)*z^-2 - G(0,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,z)*y^-2 + 2*G(0,z)*y^-1*[1-z]^-1 + 1/2*G(
         0,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,z)*G(1 - z,y)*y^-3 + 2*G(0,z)*G(1 - 
         z,y)*y^-3*z + 3*G(0,z)*G(1 - z,y)*y^-2 - G(0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 + G(0,1,z)*y^-1*[1-z]^-1 + G(0,1,z)*z^-2 + G(0,1,z)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*y^-2*z^-1 + 2*G(1,z)*y^-2 - G(1,z)*
         y^-1*z^-1 - 3/2*G(1,z)*y^-1*[1-z]^-1 - 3/2*G(1,z)*z^-1*[1-y-z]^-1 + 2
         *G(1,z)*z^-1*[y+z]^-2 - 3/2*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,z)*G(
          - z,y)*y^-3 - 2*G(1,z)*G( - z,y)*y^-3*z - 3*G(1,z)*G( - z,y)*y^-2 + 
         G(1,z)*G( - z,y)*y^-1*[1-z]^-1 + G(1,z)*G( - z,y)*z^-2 + G(1,z)*G( - 
         z,y)*z^-1*[1-y-z]^-1 + G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 + G(1,0,y
         )*y^-1*[1-z]^-1 + G(1,0,y)*z^-2 + G(1,0,y)*[1-y-z]^-1*[1-z]^-1 )

       + Nf*q2^-2 * ( 1/3*i_*Pi*y^-1*[1-z]^-1 + 1/3*i_*Pi*z^-1*[1-y-z]^-1 + 1/
         3*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/6*G(0,y)*y^-1*[1-z]^-1 - 1/6*G(0,y)*
         z^-1*[1-y-z]^-1 - 1/6*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/6*G(0,z)*y^-1*
         [1-z]^-1 - 1/6*G(0,z)*z^-1*[1-y-z]^-1 - 1/6*G(0,z)*[1-y-z]^-1*
         [1-z]^-1 )

       + N*q2^-2 * ( 7/2*y^-1*[1-z]^-1 + 7/2*z^-1*[1-y-z]^-1 + 7/2*[1-y-z]^-1*
         [1-z]^-1 + 1/6*Pi^2*y^-1*[1-z]^-1 + 1/6*Pi^2*z^-1*[1-y-z]^-1 + 1/6*
         Pi^2*[1-y-z]^-1*[1-z]^-1 - 11/6*i_*Pi*y^-1*[1-z]^-1 - 11/6*i_*Pi*z^-1
         *[1-y-z]^-1 - 11/6*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 5/3*G(0,y)*y^-1*
         [1-z]^-1 + 1/6*G(0,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,y)*z^-1*[1-y]^-1 + 5/
         3*G(0,y)*[1-y-z]^-1*[1-z]^-1 + G(0,y)*G(0,z)*y^-1*[1-z]^-1 + G(0,y)*
         G(0,z)*z^-1*[1-y-z]^-1 + G(0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 4/3*G(0,
         z)*y^-1*[1-z]^-1 + 5/3*G(0,z)*z^-1*[1-y-z]^-1 + 1/6*G(0,z)*[1-y-z]^-1
         *[1-z]^-1 - G(1,0,y)*y^-1*[1-z]^-1 - G(1,0,y)*z^-1*[1-y-z]^-1 - G(1,0
         ,y)*[1-y-z]^-1*[1-z]^-1 - G(1,0,z)*y^-1*[1-z]^-1 - G(1,0,z)*z^-1*
         [1-y-z]^-1 - G(1,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e*N^-1*q2^-2 * (  - 4*y^-1*z^-1 - 9*y^-1*[1-z]^-1 - 9*z^-1*[1-y-z]^-1
          + 4*z^-1*[y+z]^-1 - 9*[1-y-z]^-1*[1-z]^-1 + 2*zeta3*y^-1*[1-z]^-1 + 
         2*zeta3*z^-1*[1-y-z]^-1 + 2*zeta3*[1-y-z]^-1*[1-z]^-1 - 2*i_*Pi*y^-1*
         z^-1 - 9/2*i_*Pi*y^-1*[1-z]^-1 - 9/2*i_*Pi*z^-1*[1-y-z]^-1 + 2*i_*Pi*
         z^-1*[y+z]^-1 - 9/2*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,1 - z,y)*
         y^-2*z^-1 - 2*G(1 - z,1 - z,y)*y^-2 + G(1 - z,1 - z,y)*y^-1*z^-1 + 3/
         2*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - 2*G(1 - z,1 - z,y)*z^-1*[y+z]^-2 + 3/2*G(1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + G(1 - z,1 - z,0,y)*y^-1*[1-z]^-1 + G(1 - z,1 - 
         z,0,y)*z^-2 + G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z, - z
         ,1 - z,y)*y^-3 + 2*G(1 - z, - z,1 - z,y)*y^-3*z + 3*G(1 - z, - z,1 - 
         z,y)*y^-2 - G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 - G(1 - z, - z,1 - z,
         y)*z^-2 - G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(1 - z, - z,1 - z,
         y)*[1-y-z]^-1*[1-z]^-1 - 3*G(1 - z,y)*y^-2*z^-1 + 3*G(1 - z,y)*y^-2
          + 4*G(1 - z,y)*z^-1*[y+z]^-2 - 2*G(1 - z,y)*z^-1*[y+z]^-1 - 2*G(1 - 
         z,y)*i_*Pi*y^-2*z^-1 + 2*G(1 - z,y)*i_*Pi*y^-2 - G(1 - z,y)*i_*Pi*
         y^-1*z^-1 - 3/2*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(1 - z,y)*i_*Pi
         *z^-1*[1-y-z]^-1 + 2*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 - 3/2*G(1 - z,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(1 - z,0,1 - z,y)*y^-1*[1-z]^-1 + G(1 - 
         z,0,1 - z,y)*z^-2 + G(1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G(1 - z,
         0,y)*y^-1*z^-2 + 3*G(1 - z,0,y)*y^-1*z^-1 - G(1 - z,0,y)*z^-2 + 3*G(1
          - z,0,y)*z^-1*[1-y-z]^-1 - G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 - G(1 - 
         z,0,y)*i_*Pi*z^-2 - G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(1 - z,
         0,0,y)*y^-1*[1-z]^-1 + G(1 - z,0,0,y)*z^-2 + G(1 - z,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 - G(1 - z,1,0,y)*y^-1*[1-z]^-1 - G(1 - z,1,0,y)*
         z^-2 - G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G( - z,1 - z,1 - z,y)*
         y^-3 + 2*G( - z,1 - z,1 - z,y)*y^-3*z + 3*G( - z,1 - z,1 - z,y)*y^-2
          - G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - G( - z,1 - z,1 - z,y)*z^-2
          - G( - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - G( - z,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + G( - z,1 - z,y)*y^-3 - G( - z,1 - z,y)*y^-3*z
          - 5*G( - z,1 - z,y)*y^-2 - G( - z,1 - z,y)*y^-1*z^-2 - 3*G( - z,1 - 
         z,y)*y^-1*z^-1 - 3*G( - z,1 - z,y)*y^-1*[1-z]^-1 + G( - z,1 - z,y)*
         z^-2 - 3*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 2*G( - z,1 - z,y)*i_*Pi*y^-3 - 2*G( - z,1 - z,y
         )*i_*Pi*y^-3*z - 3*G( - z,1 - z,y)*i_*Pi*y^-2 + G( - z,1 - z,y)*i_*Pi
         *y^-1*[1-z]^-1 + G( - z,1 - z,y)*i_*Pi*z^-2 + G( - z,1 - z,y)*i_*Pi*
         z^-1*[1-y-z]^-1 + G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(0,1
          - z,1 - z,y)*y^-1*[1-z]^-1 + G(0,1 - z,1 - z,y)*z^-2 + G(0,1 - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 + G(0,1 - z,y)*y^-1*z^-2 + 3*G(0,1 - z,y)
         *y^-1*z^-1 - G(0,1 - z,y)*z^-2 + 3*G(0,1 - z,y)*z^-1*[1-y-z]^-1 - G(0
         ,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - G(0,1 - z,y)*i_*Pi*z^-2 - G(0,1 - z,y
         )*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(0,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 + G(0
         ,1 - z,y)*G(1,z)*z^-2 + G(0,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + G(0
         ,1 - z,0,y)*y^-1*[1-z]^-1 + G(0,1 - z,0,y)*z^-2 + G(0,1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0, - z,1 - z,y)*y^-3 - 2*G(0, - z,1 - z,y)*
         y^-3*z - 3*G(0, - z,1 - z,y)*y^-2 - G(0, - z,1 - z,y)*y^-1*[1-z]^-1
          - G(0, - z,1 - z,y)*z^-2 + G(0, - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(0,
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0, - z,y)*G(1,z)*y^-3 - 2*G(0
         , - z,y)*G(1,z)*y^-3*z - 3*G(0, - z,y)*G(1,z)*y^-2 - G(0, - z,y)*G(1,
         z)*y^-1*[1-z]^-1 - G(0, - z,y)*G(1,z)*z^-2 + G(0, - z,y)*G(1,z)*z^-1*
         [1-y-z]^-1 - G(0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + G(0,y)*y^-1*
         z^-1 + 1/2*G(0,y)*y^-1*[1-z]^-1 + 2*G(0,y)*z^-1*[1-y-z]^-1 - 3*G(0,y)
         *z^-1*[1-y]^-1 + 1/2*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 - 3/2*G(0,y)*i_*Pi*z^-1*[1-y]^-1 + G(0,y)*G(1,z)*y^-1
         *z^-2 + 3*G(0,y)*G(1,z)*y^-1*z^-1 - G(0,y)*G(1,z)*z^-2 + 3*G(0,y)*G(1
         ,z)*z^-1*[1-y-z]^-1 - G(0,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 - G(0,y)*G(1,
         z)*i_*Pi*z^-2 - G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(0,y)*G(1,
         1,z)*y^-1*[1-z]^-1 + G(0,y)*G(1,1,z)*z^-2 + G(0,y)*G(1,1,z)*
         [1-y-z]^-1*[1-z]^-1 - 3*G(0,z)*y^-2 + 6*G(0,z)*y^-1*[1-z]^-1 + 1/2*G(
         0,z)*z^-1*[1-y-z]^-1 + 2*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,z)*i_*Pi*
         y^-2 + 2*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,z)*G(1 - z,1 - z,y)*y^-3 - 2*G(0,z)*G(1 - z,1 - z,y)
         *y^-3*z - 3*G(0,z)*G(1 - z,1 - z,y)*y^-2 + G(0,z)*G(1 - z,1 - z,y)*
         z^-1*[1-y-z]^-1 - G(0,z)*G(1 - z,y)*y^-3 + G(0,z)*G(1 - z,y)*y^-3*z
          + 5*G(0,z)*G(1 - z,y)*y^-2 + 3*G(0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 3*
         G(0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,z)*G(1 - z,y)*i_*Pi*
         y^-3 + 2*G(0,z)*G(1 - z,y)*i_*Pi*y^-3*z + 3*G(0,z)*G(1 - z,y)*i_*Pi*
         y^-2 - G(0,z)*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 2*G(0,z)*G(0,1 - z,y
         )*y^-3 + 2*G(0,z)*G(0,1 - z,y)*y^-3*z + 3*G(0,z)*G(0,1 - z,y)*y^-2 - 
         G(0,z)*G(0,1 - z,y)*z^-1*[1-y-z]^-1 + G(0,0,1 - z,y)*y^-1*[1-z]^-1 + 
         G(0,0,1 - z,y)*z^-2 + G(0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,
         y)*z^-1*[1-y-z]^-1 + 3/2*G(0,0,y)*z^-1*[1-y]^-1 + G(0,0,y)*G(1,z)*
         y^-1*[1-z]^-1 + G(0,0,y)*G(1,z)*z^-2 + G(0,0,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,0,z)*y^-2 - 2*G(0,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,z)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,0,z)*G(1 - z,y)*y^-3 - 2*G(0,0,z)*G(1 - z
         ,y)*y^-3*z - 3*G(0,0,z)*G(1 - z,y)*y^-2 + G(0,0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 + G(0,0,1,z)*y^-1*[1-z]^-1 + G(0,0,1,z)*z^-2 + G(0,0,1,z)*
         [1-y-z]^-1*[1-z]^-1 - G(0,1,z)*y^-1*z^-2 - 3*G(0,1,z)*y^-1*z^-1 + G(0
         ,1,z)*z^-2 - 3*G(0,1,z)*z^-1*[1-y-z]^-1 + G(0,1,z)*i_*Pi*y^-1*
         [1-z]^-1 + G(0,1,z)*i_*Pi*z^-2 + G(0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          - G(0,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - G(0,1,z)*G(1 - z,y)*z^-2 - G(0
         ,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(0,1,z)*G(0,y)*y^-1*[1-z]^-1
          - G(0,1,z)*G(0,y)*z^-2 - G(0,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - G(0,1
         ,0,y)*y^-1*[1-z]^-1 - G(0,1,0,y)*z^-2 - G(0,1,0,y)*[1-y-z]^-1*
         [1-z]^-1 - G(0,1,1,z)*y^-1*[1-z]^-1 - G(0,1,1,z)*z^-2 - G(0,1,1,z)*
         [1-y-z]^-1*[1-z]^-1 - 3*G(1,z)*y^-2*z^-1 + 3*G(1,z)*y^-2 + 4*G(1,z)*
         z^-1*[y+z]^-2 - 2*G(1,z)*z^-1*[y+z]^-1 - 2*G(1,z)*i_*Pi*y^-2*z^-1 + 2
         *G(1,z)*i_*Pi*y^-2 - G(1,z)*i_*Pi*y^-1*z^-1 - 3/2*G(1,z)*i_*Pi*y^-1*
         [1-z]^-1 - 3/2*G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 + 2*G(1,z)*i_*Pi*z^-1*
         [y+z]^-2 - 3/2*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*G(1 - z,
          - z,y)*y^-3 + 2*G(1,z)*G(1 - z, - z,y)*y^-3*z + 3*G(1,z)*G(1 - z, - 
         z,y)*y^-2 - G(1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 - G(1,z)*G(1 - z, - 
         z,y)*z^-2 - G(1,z)*G(1 - z, - z,y)*z^-1*[1-y-z]^-1 - G(1,z)*G(1 - z,
          - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,z)*G(1 - z,y)*y^-2*z^-1 - 2*G(1,z
         )*G(1 - z,y)*y^-2 + G(1,z)*G(1 - z,y)*y^-1*z^-1 + 3/2*G(1,z)*G(1 - z,
         y)*y^-1*[1-z]^-1 + 3/2*G(1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 2*G(1,z)*
         G(1 - z,y)*z^-1*[y+z]^-2 + 3/2*G(1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1
          + G(1,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + G(1,z)*G(1 - z,0,y)*z^-2 + G(1
         ,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*G( - z,1 - z,y)*y^-3
          + 2*G(1,z)*G( - z,1 - z,y)*y^-3*z + 3*G(1,z)*G( - z,1 - z,y)*y^-2 - 
         G(1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-1 - G(1,z)*G( - z,1 - z,y)*z^-2 - 
         G(1,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(1,z)*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + G(1,z)*G( - z,y)*y^-3 - G(1,z)*G( - z,y)*y^-3*z
          - 5*G(1,z)*G( - z,y)*y^-2 - G(1,z)*G( - z,y)*y^-1*z^-2 - 3*G(1,z)*G(
          - z,y)*y^-1*z^-1 - 3*G(1,z)*G( - z,y)*y^-1*[1-z]^-1 + G(1,z)*G( - z,
         y)*z^-2 - 3*G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1 - 3*G(1,z)*G( - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(1,z)*G( - z,y)*i_*Pi*y^-3 - 2*G(1,z)*G( - z
         ,y)*i_*Pi*y^-3*z - 3*G(1,z)*G( - z,y)*i_*Pi*y^-2 + G(1,z)*G( - z,y)*
         i_*Pi*y^-1*[1-z]^-1 + G(1,z)*G( - z,y)*i_*Pi*z^-2 + G(1,z)*G( - z,y)*
         i_*Pi*z^-1*[1-y-z]^-1 + G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 
         G(1,0,y)*y^-1*z^-2 - 3*G(1,0,y)*y^-1*z^-1 + G(1,0,y)*z^-2 - 3*G(1,0,y
         )*z^-1*[1-y-z]^-1 + G(1,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(1,0,y)*i_*Pi*
         z^-2 + G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(1,0,0,y)*y^-1*[1-z]^-1
          - G(1,0,0,y)*z^-2 - G(1,0,0,y)*[1-y-z]^-1*[1-z]^-1 - G(1,0,1,z)*y^-1
         *[1-z]^-1 - G(1,0,1,z)*z^-2 - G(1,0,1,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,
         1,z)*y^-2*z^-1 - 2*G(1,1,z)*y^-2 + G(1,1,z)*y^-1*z^-1 + 3/2*G(1,1,z)*
         y^-1*[1-z]^-1 + 3/2*G(1,1,z)*z^-1*[1-y-z]^-1 - 2*G(1,1,z)*z^-1*
         [y+z]^-2 + 3/2*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,z)*G( - z,y)*
         y^-3 + 2*G(1,1,z)*G( - z,y)*y^-3*z + 3*G(1,1,z)*G( - z,y)*y^-2 - G(1,
         1,z)*G( - z,y)*y^-1*[1-z]^-1 - G(1,1,z)*G( - z,y)*z^-2 - G(1,1,z)*G(
          - z,y)*z^-1*[1-y-z]^-1 - G(1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 )

       + e*Nf*q2^-2 * (  - 7/36*Pi^2*y^-1*[1-z]^-1 - 7/36*Pi^2*z^-1*[1-y-z]^-1
          - 7/36*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/6*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/
         6*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/6*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          - 1/6*G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/6*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1
          - 1/6*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/6*G(0,0,y)*y^-1*[1-z]^-1
          + 1/6*G(0,0,y)*z^-1*[1-y-z]^-1 + 1/6*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 + 
         1/6*G(0,0,z)*y^-1*[1-z]^-1 + 1/6*G(0,0,z)*z^-1*[1-y-z]^-1 + 1/6*G(0,0
         ,z)*[1-y-z]^-1*[1-z]^-1 )

       + e*N*q2^-2 * ( 7*y^-1*[1-z]^-1 + 7*z^-1*[1-y-z]^-1 + 7*[1-y-z]^-1*
         [1-z]^-1 - 4*zeta3*y^-1*[1-z]^-1 - 4*zeta3*z^-1*[1-y-z]^-1 - 4*zeta3*
         [1-y-z]^-1*[1-z]^-1 + 113/72*Pi^2*y^-1*[1-z]^-1 + 77/72*Pi^2*z^-1*
         [1-y-z]^-1 + 1/2*Pi^2*[1-y-z]^-2 + 113/72*Pi^2*[1-y-z]^-1*[1-z]^-1 + 
         7/2*i_*Pi*y^-1*[1-z]^-1 + 7/2*i_*Pi*z^-1*[1-y-z]^-1 + 7/2*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/6*i_*Pi^3*y^-1*[1-z]^-1 + 1/6*i_*Pi^3*z^-1*
         [1-y-z]^-1 + 1/6*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 1/6*G(1 - z,y)*Pi^2*
         y^-1*[1-z]^-1 + 1/6*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*G(1 - z,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 - G(1 - z,1,0,y)*y^-1*[1-z]^-1 - G(1 - z,1,0
         ,y)*z^-1*[1-y-z]^-1 - G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)
         *y^-1*[1-z]^-1 - 3*G(0,y)*z^-1*[1-y-z]^-1 + 3*G(0,y)*z^-1*[1-y]^-1 + 
         1/2*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/6*G(0,y)*Pi^2*y^-1*[1-z]^-1 - 1/6*
         G(0,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 5/
         3*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/6*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2
         *G(0,y)*i_*Pi*z^-1*[1-y]^-1 + 5/3*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 
         3*G(0,y)*G(0,z)*y^-1*[1-z]^-1 + 3*G(0,y)*G(0,z)*[1-y-z]^-2 + 3*G(0,y)
         *G(0,z)*[1-y-z]^-1*[1-z]^-1 + G(0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + G(0
         ,y)*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + G(0,y)*G(1,0,z)*y^-1*[1-z]^-1 + G(0,y)*G(1,0,z)*z^-1*
         [1-y-z]^-1 + G(0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 - 7*G(0,z)*y^-1*
         [1-z]^-1 + 1/2*G(0,z)*z^-1*[1-y-z]^-1 - 3*G(0,z)*[1-y-z]^-1*[1-z]^-1
          - 1/6*G(0,z)*Pi^2*y^-1*[1-z]^-1 - 1/6*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 - 
         1/6*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 4/3*G(0,z)*i_*Pi*y^-1*[1-z]^-1
          + 5/3*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/6*G(0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + G(0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + G(0,z)*G(1 - z,0,y)*
         z^-1*[1-y-z]^-1 + G(0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 5/3*G(0,0
         ,y)*y^-1*[1-z]^-1 - 1/6*G(0,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,y)*z^-1*
         [1-y]^-1 - 5/3*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 - G(0,0,y)*G(0,z)*y^-1*
         [1-z]^-1 - G(0,0,y)*G(0,z)*z^-1*[1-y-z]^-1 - G(0,0,y)*G(0,z)*
         [1-y-z]^-1*[1-z]^-1 + 4/3*G(0,0,z)*y^-1*[1-z]^-1 - 5/3*G(0,0,z)*z^-1*
         [1-y-z]^-1 - 1/6*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 - G(0,0,z)*G(0,y)*y^-1*
         [1-z]^-1 - G(0,0,z)*G(0,y)*z^-1*[1-y-z]^-1 - G(0,0,z)*G(0,y)*
         [1-y-z]^-1*[1-z]^-1 + G(0,1,0,y)*y^-1*[1-z]^-1 + G(0,1,0,y)*z^-1*
         [1-y-z]^-1 + G(0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + G(0,1,0,z)*y^-1*
         [1-z]^-1 + G(0,1,0,z)*z^-1*[1-y-z]^-1 + G(0,1,0,z)*[1-y-z]^-1*
         [1-z]^-1 + 1/6*G(1,z)*Pi^2*y^-1*[1-z]^-1 + 1/6*G(1,z)*Pi^2*z^-1*
         [1-y-z]^-1 + 1/6*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 3*G(1,0,y)*y^-1*
         [1-z]^-1 - 3*G(1,0,y)*[1-y-z]^-2 - 3*G(1,0,y)*[1-y-z]^-1*[1-z]^-1 - 
         G(1,0,y)*i_*Pi*y^-1*[1-z]^-1 - G(1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(1,0
         ,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3*G(1,0,z)*y^-1*[1-z]^-1 - 3*G(1,0,z)
         *[1-y-z]^-2 - 3*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 - G(1,0,z)*i_*Pi*y^-1*
         [1-z]^-1 - G(1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 - G(1,0,z)*i_*Pi*[1-y-z]^-1
         *[1-z]^-1 - G(1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - G(1,0,z)*G(1 - z,y)*
         z^-1*[1-y-z]^-1 - G(1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G(1,0,0,y
         )*y^-1*[1-z]^-1 + G(1,0,0,y)*z^-1*[1-y-z]^-1 + G(1,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + G(1,0,0,z)*y^-1*[1-z]^-1 + G(1,0,0,z)*z^-1*[1-y-z]^-1 + G(
         1,0,0,z)*[1-y-z]^-1*[1-z]^-1 - G(1,1,0,z)*y^-1*[1-z]^-1 - G(1,1,0,z)*
         z^-1*[1-y-z]^-1 - G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*N^-1*q2^-2 * (  - 8*y^-1*z^-1 - 18*y^-1*[1-z]^-1 - 18*z^-1*
         [1-y-z]^-1 + 8*z^-1*[y+z]^-1 - 18*[1-y-z]^-1*[1-z]^-1 + 3*zeta3*y^-1*
         [1-z]^-1 + 3*zeta3*z^-1*[1-y-z]^-1 + 3*zeta3*[1-y-z]^-1*[1-z]^-1 + 7/
         6*Pi^2*y^-1*z^-1 + 21/8*Pi^2*y^-1*[1-z]^-1 + 21/8*Pi^2*z^-1*
         [1-y-z]^-1 - 7/6*Pi^2*z^-1*[y+z]^-1 + 21/8*Pi^2*[1-y-z]^-1*[1-z]^-1
          + 1/30*Pi^4*y^-1*[1-z]^-1 + 1/30*Pi^4*z^-1*[1-y-z]^-1 + 1/30*Pi^4*
         [1-y-z]^-1*[1-z]^-1 - 4*i_*Pi*y^-1*z^-1 - 9*i_*Pi*y^-1*[1-z]^-1 - 9*
         i_*Pi*z^-1*[1-y-z]^-1 + 4*i_*Pi*z^-1*[y+z]^-1 - 9*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*i_*Pi*zeta3*y^-1*[1-z]^-1 + 2*i_*Pi*zeta3*z^-1*
         [1-y-z]^-1 + 2*i_*Pi*zeta3*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,1 - z,1 - 
         z,y)*y^-2*z^-1 + 2*G(1 - z,1 - z,1 - z,y)*y^-2 - G(1 - z,1 - z,1 - z,
         y)*y^-1*z^-1 - 3/2*G(1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(1 - z
         ,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 2*G(1 - z,1 - z,1 - z,y)*z^-1*
         [y+z]^-2 - 3/2*G(1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(1 - z,1
          - z,1 - z,0,y)*y^-1*[1-z]^-1 - G(1 - z,1 - z,1 - z,0,y)*z^-2 - G(1
          - z,1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,1 - z, - z,1 - 
         z,y)*y^-3 - 2*G(1 - z,1 - z, - z,1 - z,y)*y^-3*z - 3*G(1 - z,1 - z,
          - z,1 - z,y)*y^-2 + G(1 - z,1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 + G(1
          - z,1 - z, - z,1 - z,y)*z^-2 + G(1 - z,1 - z, - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + G(1 - z,1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3*G(1
          - z,1 - z,y)*y^-2*z^-1 - 3*G(1 - z,1 - z,y)*y^-2 - 4*G(1 - z,1 - z,y
         )*z^-1*[y+z]^-2 + 2*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 + 2*G(1 - z,1 - z,
         y)*i_*Pi*y^-2*z^-1 - 2*G(1 - z,1 - z,y)*i_*Pi*y^-2 + G(1 - z,1 - z,y)
         *i_*Pi*y^-1*z^-1 + 3/2*G(1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(1
          - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 2*G(1 - z,1 - z,y)*i_*Pi*z^-1*
         [y+z]^-2 + 3/2*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(1 - z,1
          - z,0,1 - z,y)*y^-1*[1-z]^-1 - G(1 - z,1 - z,0,1 - z,y)*z^-2 - G(1
          - z,1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(1 - z,1 - z,0,y)*y^-1*
         z^-2 - 3*G(1 - z,1 - z,0,y)*y^-1*z^-1 + G(1 - z,1 - z,0,y)*z^-2 - 3*
         G(1 - z,1 - z,0,y)*z^-1*[1-y-z]^-1 + G(1 - z,1 - z,0,y)*i_*Pi*y^-1*
         [1-z]^-1 + G(1 - z,1 - z,0,y)*i_*Pi*z^-2 + G(1 - z,1 - z,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - G(1 - z,1 - z,0,0,y)*y^-1*[1-z]^-1 - G(1 - z,1
          - z,0,0,y)*z^-2 - G(1 - z,1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 + G(1 - z
         ,1 - z,1,0,y)*y^-1*[1-z]^-1 + G(1 - z,1 - z,1,0,y)*z^-2 + G(1 - z,1
          - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z, - z,1 - z,1 - z,y)*y^-3
          - 2*G(1 - z, - z,1 - z,1 - z,y)*y^-3*z - 3*G(1 - z, - z,1 - z,1 - z,
         y)*y^-2 + G(1 - z, - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + G(1 - z, - z,1
          - z,1 - z,y)*z^-2 + G(1 - z, - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + G(
         1 - z, - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(1 - z, - z,1 - z,y)
         *y^-3 + G(1 - z, - z,1 - z,y)*y^-3*z + 5*G(1 - z, - z,1 - z,y)*y^-2
          + G(1 - z, - z,1 - z,y)*y^-1*z^-2 + 3*G(1 - z, - z,1 - z,y)*y^-1*
         z^-1 + 3*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 - G(1 - z, - z,1 - z,y)*
         z^-2 + 3*G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3*G(1 - z, - z,1 - z
         ,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-3 + 2*G(1
          - z, - z,1 - z,y)*i_*Pi*y^-3*z + 3*G(1 - z, - z,1 - z,y)*i_*Pi*y^-2
          - G(1 - z, - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - G(1 - z, - z,1 - z,y)*
         i_*Pi*z^-2 - G(1 - z, - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(1 - z,
          - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 6*G(1 - z,y)*y^-2*z^-1 + 6*
         G(1 - z,y)*y^-2 + 8*G(1 - z,y)*z^-1*[y+z]^-2 - 4*G(1 - z,y)*z^-1*
         [y+z]^-1 - 2*G(1 - z,y)*zeta3*y^-1*[1-z]^-1 - 2*G(1 - z,y)*zeta3*z^-1
         *[1-y-z]^-1 - 2*G(1 - z,y)*zeta3*[1-y-z]^-1*[1-z]^-1 + 7/6*G(1 - z,y)
         *Pi^2*y^-2*z^-1 - 7/6*G(1 - z,y)*Pi^2*y^-2 + 7/12*G(1 - z,y)*Pi^2*
         y^-1*z^-1 + 7/8*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/8*G(1 - z,y)*Pi^2*
         z^-1*[1-y-z]^-1 - 7/6*G(1 - z,y)*Pi^2*z^-1*[y+z]^-2 + 7/8*G(1 - z,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 - 3*G(1 - z,y)*i_*Pi*y^-2*z^-1 + 3*G(1 - z,y
         )*i_*Pi*y^-2 + 4*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 - 2*G(1 - z,y)*i_*Pi*
         z^-1*[y+z]^-1 - G(1 - z,0,1 - z,1 - z,y)*y^-1*[1-z]^-1 - G(1 - z,0,1
          - z,1 - z,y)*z^-2 - G(1 - z,0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 
         G(1 - z,0,1 - z,y)*y^-1*z^-2 - 3*G(1 - z,0,1 - z,y)*y^-1*z^-1 + G(1
          - z,0,1 - z,y)*z^-2 - 3*G(1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 + G(1 - z
         ,0,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + G(1 - z,0,1 - z,y)*i_*Pi*z^-2 + G(1
          - z,0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(1 - z,0,1 - z,0,y)*y^-1
         *[1-z]^-1 - G(1 - z,0,1 - z,0,y)*z^-2 - G(1 - z,0,1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,0, - z,1 - z,y)*y^-3 + 2*G(1 - z,0,
          - z,1 - z,y)*y^-3*z + 3*G(1 - z,0, - z,1 - z,y)*y^-2 + G(1 - z,0, - 
         z,1 - z,y)*y^-1*[1-z]^-1 + G(1 - z,0, - z,1 - z,y)*z^-2 - G(1 - z,0,
          - z,1 - z,y)*z^-1*[1-y-z]^-1 + G(1 - z,0, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + G(1 - z,0,y)*y^-1*z^-2 + 7*G(1 - z,0,y)*y^-1*z^-1 - 2*G(1
          - z,0,y)*z^-2 + 6*G(1 - z,0,y)*z^-1*[1-y-z]^-1 + 7/12*G(1 - z,0,y)*
         Pi^2*y^-1*[1-z]^-1 + 7/12*G(1 - z,0,y)*Pi^2*z^-2 + 7/12*G(1 - z,0,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 + G(1 - z,0,y)*i_*Pi*y^-1*z^-2 + 3*G(1 - z,0
         ,y)*i_*Pi*y^-1*z^-1 - G(1 - z,0,y)*i_*Pi*z^-2 + 3*G(1 - z,0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 - G(1 - z,0,0,1 - z,y)*y^-1*[1-z]^-1 - G(1 - z,0,0,1
          - z,y)*z^-2 - G(1 - z,0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(1 - z,0,0
         ,y)*y^-1*z^-2 - 3*G(1 - z,0,0,y)*y^-1*z^-1 + G(1 - z,0,0,y)*z^-2 - 3*
         G(1 - z,0,0,y)*z^-1*[1-y-z]^-1 + G(1 - z,0,0,y)*i_*Pi*y^-1*[1-z]^-1
          + G(1 - z,0,0,y)*i_*Pi*z^-2 + G(1 - z,0,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - G(1 - z,0,0,0,y)*y^-1*[1-z]^-1 - G(1 - z,0,0,0,y)*z^-2 - 
         G(1 - z,0,0,0,y)*[1-y-z]^-1*[1-z]^-1 + G(1 - z,0,1,0,y)*y^-1*[1-z]^-1
          + G(1 - z,0,1,0,y)*z^-2 + G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + G(1
          - z,1,0,y)*y^-1*z^-2 + 3*G(1 - z,1,0,y)*y^-1*z^-1 - G(1 - z,1,0,y)*
         z^-2 + 3*G(1 - z,1,0,y)*z^-1*[1-y-z]^-1 - G(1 - z,1,0,y)*i_*Pi*y^-1*
         [1-z]^-1 - G(1 - z,1,0,y)*i_*Pi*z^-2 - G(1 - z,1,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + G(1 - z,1,0,0,y)*y^-1*[1-z]^-1 + G(1 - z,1,0,0,
         y)*z^-2 + G(1 - z,1,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G( - z,1 - z,1 - z
         ,1 - z,y)*y^-3 - 2*G( - z,1 - z,1 - z,1 - z,y)*y^-3*z - 3*G( - z,1 - 
         z,1 - z,1 - z,y)*y^-2 + G( - z,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 
         G( - z,1 - z,1 - z,1 - z,y)*z^-2 + G( - z,1 - z,1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + G( - z,1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G( - z
         ,1 - z,1 - z,y)*y^-3 + G( - z,1 - z,1 - z,y)*y^-3*z + 5*G( - z,1 - z,
         1 - z,y)*y^-2 + G( - z,1 - z,1 - z,y)*y^-1*z^-2 + 3*G( - z,1 - z,1 - 
         z,y)*y^-1*z^-1 + 3*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - G( - z,1 - z
         ,1 - z,y)*z^-2 + 3*G( - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3*G( - z,1
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G( - z,1 - z,1 - z,y)*i_*Pi*
         y^-3 + 2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-3*z + 3*G( - z,1 - z,1 - z,y)
         *i_*Pi*y^-2 - G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - G( - z,1 - 
         z,1 - z,y)*i_*Pi*z^-2 - G( - z,1 - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1
          - G( - z,1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3*G( - z,1 - z,y
         )*y^-3 - 3*G( - z,1 - z,y)*y^-3*z - 8*G( - z,1 - z,y)*y^-2 - G( - z,1
          - z,y)*y^-1*z^-2 - 7*G( - z,1 - z,y)*y^-1*z^-1 - 6*G( - z,1 - z,y)*
         y^-1*[1-z]^-1 + 2*G( - z,1 - z,y)*z^-2 - 6*G( - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - 6*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 7/6*G( - z,1 - z
         ,y)*Pi^2*y^-3 + 7/6*G( - z,1 - z,y)*Pi^2*y^-3*z + 7/4*G( - z,1 - z,y)
         *Pi^2*y^-2 - 7/12*G( - z,1 - z,y)*Pi^2*y^-1*[1-z]^-1 - 7/12*G( - z,1
          - z,y)*Pi^2*z^-2 - 7/12*G( - z,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/12*
         G( - z,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + G( - z,1 - z,y)*i_*Pi*y^-3
          - G( - z,1 - z,y)*i_*Pi*y^-3*z - 5*G( - z,1 - z,y)*i_*Pi*y^-2 - G(
          - z,1 - z,y)*i_*Pi*y^-1*z^-2 - 3*G( - z,1 - z,y)*i_*Pi*y^-1*z^-1 - 3
         *G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + G( - z,1 - z,y)*i_*Pi*z^-2 - 3
         *G( - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3*G( - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - G(0,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - G(0,1
          - z,1 - z,1 - z,y)*z^-2 - G(0,1 - z,1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - G(0,1 - z,1 - z,y)*y^-1*z^-2 - 3*G(0,1 - z,1 - z,y)*y^-1*
         z^-1 + G(0,1 - z,1 - z,y)*z^-2 - 3*G(0,1 - z,1 - z,y)*z^-1*[1-y-z]^-1
          + G(0,1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,1 - z,1 - z,y)*i_*Pi*
         z^-2 + G(0,1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(0,1 - z,1 - z
         ,y)*G(1,z)*y^-1*[1-z]^-1 - G(0,1 - z,1 - z,y)*G(1,z)*z^-2 - G(0,1 - z
         ,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - G(0,1 - z,1 - z,0,y)*y^-1*
         [1-z]^-1 - G(0,1 - z,1 - z,0,y)*z^-2 - G(0,1 - z,1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,1 - z, - z,1 - z,y)*y^-3 + 2*G(0,1 - z,
          - z,1 - z,y)*y^-3*z + 3*G(0,1 - z, - z,1 - z,y)*y^-2 + G(0,1 - z, - 
         z,1 - z,y)*y^-1*[1-z]^-1 + G(0,1 - z, - z,1 - z,y)*z^-2 - G(0,1 - z,
          - z,1 - z,y)*z^-1*[1-y-z]^-1 + G(0,1 - z, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(0,1 - z, - z,y)*G(1,z)*y^-3 + 2*G(0,1 - z, - z,y)*G(1,
         z)*y^-3*z + 3*G(0,1 - z, - z,y)*G(1,z)*y^-2 + G(0,1 - z, - z,y)*G(1,z
         )*y^-1*[1-z]^-1 + G(0,1 - z, - z,y)*G(1,z)*z^-2 - G(0,1 - z, - z,y)*
         G(1,z)*z^-1*[1-y-z]^-1 + G(0,1 - z, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1
          + G(0,1 - z,y)*y^-1*z^-2 + 7*G(0,1 - z,y)*y^-1*z^-1 - 2*G(0,1 - z,y)
         *z^-2 + 6*G(0,1 - z,y)*z^-1*[1-y-z]^-1 + 7/12*G(0,1 - z,y)*Pi^2*y^-1*
         [1-z]^-1 + 7/12*G(0,1 - z,y)*Pi^2*z^-2 + 7/12*G(0,1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + G(0,1 - z,y)*i_*Pi*y^-1*z^-2 + 3*G(0,1 - z,y)*
         i_*Pi*y^-1*z^-1 - G(0,1 - z,y)*i_*Pi*z^-2 + 3*G(0,1 - z,y)*i_*Pi*z^-1
         *[1-y-z]^-1 - G(0,1 - z,y)*G(1,z)*y^-1*z^-2 - 3*G(0,1 - z,y)*G(1,z)*
         y^-1*z^-1 + G(0,1 - z,y)*G(1,z)*z^-2 - 3*G(0,1 - z,y)*G(1,z)*z^-1*
         [1-y-z]^-1 + G(0,1 - z,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 + G(0,1 - z,y)*
         G(1,z)*i_*Pi*z^-2 + G(0,1 - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 
         G(0,1 - z,y)*G(1,1,z)*y^-1*[1-z]^-1 - G(0,1 - z,y)*G(1,1,z)*z^-2 - G(
         0,1 - z,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 - G(0,1 - z,0,1 - z,y)*y^-1*
         [1-z]^-1 - G(0,1 - z,0,1 - z,y)*z^-2 - G(0,1 - z,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - G(0,1 - z,0,y)*y^-1*z^-2 - 3*G(0,1 - z,0,y)*
         y^-1*z^-1 + G(0,1 - z,0,y)*z^-2 - 3*G(0,1 - z,0,y)*z^-1*[1-y-z]^-1 + 
         G(0,1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,1 - z,0,y)*i_*Pi*z^-2 + G(0,
         1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(0,1 - z,0,y)*G(1,z)*y^-1*
         [1-z]^-1 - G(0,1 - z,0,y)*G(1,z)*z^-2 - G(0,1 - z,0,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - G(0,1 - z,0,0,y)*y^-1*[1-z]^-1 - G(0,1 - z,0,0,
         y)*z^-2 - G(0,1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 + G(0,1 - z,1,0,y)*
         y^-1*[1-z]^-1 + G(0,1 - z,1,0,y)*z^-2 + G(0,1 - z,1,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(0, - z,1 - z,1 - z,y)*y^-3 + 2*G(0, - z,1 - z,1 - z,y)
         *y^-3*z + 3*G(0, - z,1 - z,1 - z,y)*y^-2 + G(0, - z,1 - z,1 - z,y)*
         y^-1*[1-z]^-1 + G(0, - z,1 - z,1 - z,y)*z^-2 - G(0, - z,1 - z,1 - z,y
         )*z^-1*[1-y-z]^-1 + G(0, - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G(0
         , - z,1 - z,y)*y^-3 - G(0, - z,1 - z,y)*y^-3*z - 5*G(0, - z,1 - z,y)*
         y^-2 + G(0, - z,1 - z,y)*y^-1*z^-2 + 3*G(0, - z,1 - z,y)*y^-1*z^-1 - 
         3*G(0, - z,1 - z,y)*y^-1*[1-z]^-1 - G(0, - z,1 - z,y)*z^-2 + 3*G(0,
          - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3*G(0, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0, - z,1 - z,y)*i_*Pi*y^-3 - 2*G(0, - z,1 - z,y)*i_*Pi
         *y^-3*z - 3*G(0, - z,1 - z,y)*i_*Pi*y^-2 - G(0, - z,1 - z,y)*i_*Pi*
         y^-1*[1-z]^-1 - G(0, - z,1 - z,y)*i_*Pi*z^-2 + G(0, - z,1 - z,y)*i_*
         Pi*z^-1*[1-y-z]^-1 - G(0, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*
         G(0, - z,1 - z,y)*G(1,z)*y^-3 + 2*G(0, - z,1 - z,y)*G(1,z)*y^-3*z + 3
         *G(0, - z,1 - z,y)*G(1,z)*y^-2 + G(0, - z,1 - z,y)*G(1,z)*y^-1*
         [1-z]^-1 + G(0, - z,1 - z,y)*G(1,z)*z^-2 - G(0, - z,1 - z,y)*G(1,z)*
         z^-1*[1-y-z]^-1 + G(0, - z,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + G(0,
          - z,y)*G(1,z)*y^-3 - G(0, - z,y)*G(1,z)*y^-3*z - 5*G(0, - z,y)*G(1,z
         )*y^-2 + G(0, - z,y)*G(1,z)*y^-1*z^-2 + 3*G(0, - z,y)*G(1,z)*y^-1*
         z^-1 - 3*G(0, - z,y)*G(1,z)*y^-1*[1-z]^-1 - G(0, - z,y)*G(1,z)*z^-2
          + 3*G(0, - z,y)*G(1,z)*z^-1*[1-y-z]^-1 - 3*G(0, - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0, - z,y)*G(1,z)*i_*Pi*y^-3 - 2*G(0, - z,y)
         *G(1,z)*i_*Pi*y^-3*z - 3*G(0, - z,y)*G(1,z)*i_*Pi*y^-2 - G(0, - z,y)*
         G(1,z)*i_*Pi*y^-1*[1-z]^-1 - G(0, - z,y)*G(1,z)*i_*Pi*z^-2 + G(0, - z
         ,y)*G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 - G(0, - z,y)*G(1,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0, - z,y)*G(1,1,z)*y^-3 + 2*G(0, - z,y)*G(1
         ,1,z)*y^-3*z + 3*G(0, - z,y)*G(1,1,z)*y^-2 + G(0, - z,y)*G(1,1,z)*
         y^-1*[1-z]^-1 + G(0, - z,y)*G(1,1,z)*z^-2 - G(0, - z,y)*G(1,1,z)*z^-1
         *[1-y-z]^-1 + G(0, - z,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*
         y^-1*z^-1 + G(0,y)*y^-1*[1-z]^-1 + 4*G(0,y)*z^-1*[1-y-z]^-1 - 6*G(0,y
         )*z^-1*[1-y]^-1 + G(0,y)*[1-y-z]^-1*[1-z]^-1 - 7/24*G(0,y)*Pi^2*z^-1*
         [1-y-z]^-1 + 7/8*G(0,y)*Pi^2*z^-1*[1-y]^-1 + G(0,y)*i_*Pi*y^-1*z^-1
          + 1/2*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 2*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 
         3*G(0,y)*i_*Pi*z^-1*[1-y]^-1 + 1/2*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + G(0,y)*G(1,z)*y^-1*z^-2 + 7*G(0,y)*G(1,z)*y^-1*z^-1 - 2*G(0,y)*G(1
         ,z)*z^-2 + 6*G(0,y)*G(1,z)*z^-1*[1-y-z]^-1 + 7/12*G(0,y)*G(1,z)*Pi^2*
         y^-1*[1-z]^-1 + 7/12*G(0,y)*G(1,z)*Pi^2*z^-2 + 7/12*G(0,y)*G(1,z)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 + G(0,y)*G(1,z)*i_*Pi*y^-1*z^-2 + 3*G(0,y)*
         G(1,z)*i_*Pi*y^-1*z^-1 - G(0,y)*G(1,z)*i_*Pi*z^-2 + 3*G(0,y)*G(1,z)*
         i_*Pi*z^-1*[1-y-z]^-1 + G(0,y)*G(1,0,1,z)*y^-1*[1-z]^-1 + G(0,y)*G(1,
         0,1,z)*z^-2 + G(0,y)*G(1,0,1,z)*[1-y-z]^-1*[1-z]^-1 - G(0,y)*G(1,1,z)
         *y^-1*z^-2 - 3*G(0,y)*G(1,1,z)*y^-1*z^-1 + G(0,y)*G(1,1,z)*z^-2 - 3*
         G(0,y)*G(1,1,z)*z^-1*[1-y-z]^-1 + G(0,y)*G(1,1,z)*i_*Pi*y^-1*[1-z]^-1
          + G(0,y)*G(1,1,z)*i_*Pi*z^-2 + G(0,y)*G(1,1,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - G(0,y)*G(1,1,1,z)*y^-1*[1-z]^-1 - G(0,y)*G(1,1,1,z)*z^-2
          - G(0,y)*G(1,1,1,z)*[1-y-z]^-1*[1-z]^-1 - 6*G(0,z)*y^-2 + 12*G(0,z)*
         y^-1*[1-z]^-1 + G(0,z)*z^-1*[1-y-z]^-1 + 4*G(0,z)*[1-y-z]^-1*[1-z]^-1
          + 7/6*G(0,z)*Pi^2*y^-2 - 7/6*G(0,z)*Pi^2*y^-1*[1-z]^-1 - 7/24*G(0,z)
         *Pi^2*[1-y-z]^-1*[1-z]^-1 - 3*G(0,z)*i_*Pi*y^-2 + 6*G(0,z)*i_*Pi*y^-1
         *[1-z]^-1 + 1/2*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 2*G(0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-3 + 2*G(0,z)
         *G(1 - z,1 - z,1 - z,y)*y^-3*z + 3*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-2
          - G(0,z)*G(1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + G(0,z)*G(1 - z,1
          - z,y)*y^-3 - G(0,z)*G(1 - z,1 - z,y)*y^-3*z - 5*G(0,z)*G(1 - z,1 - 
         z,y)*y^-2 - 3*G(0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - 3*G(0,z)*G(1 - 
         z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-3
          - 2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-3*z - 3*G(0,z)*G(1 - z,1 - z,y)
         *i_*Pi*y^-2 + G(0,z)*G(1 - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3*G(0,z
         )*G(1 - z,y)*y^-3 + 3*G(0,z)*G(1 - z,y)*y^-3*z + 8*G(0,z)*G(1 - z,y)*
         y^-2 + 6*G(0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 6*G(0,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 7/6*G(0,z)*G(1 - z,y)*Pi^2*y^-3 - 7/6*G(0,z)*G(
         1 - z,y)*Pi^2*y^-3*z - 7/4*G(0,z)*G(1 - z,y)*Pi^2*y^-2 + 7/12*G(0,z)*
         G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - G(0,z)*G(1 - z,y)*i_*Pi*y^-3 + G(0,
         z)*G(1 - z,y)*i_*Pi*y^-3*z + 5*G(0,z)*G(1 - z,y)*i_*Pi*y^-2 + 3*G(0,z
         )*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3*G(0,z)*G(1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,z)*G(1 - z,0,1 - z,y)*y^-3 - 2*G(0,z)*G(1
          - z,0,1 - z,y)*y^-3*z - 3*G(0,z)*G(1 - z,0,1 - z,y)*y^-2 + G(0,z)*G(
         1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 + 2*G(0,z)*G(0,1 - z,1 - z,y)*y^-3
          - 2*G(0,z)*G(0,1 - z,1 - z,y)*y^-3*z - 3*G(0,z)*G(0,1 - z,1 - z,y)*
         y^-2 + G(0,z)*G(0,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(0,z)*G(0,1 - z,y
         )*y^-3 + G(0,z)*G(0,1 - z,y)*y^-3*z + 5*G(0,z)*G(0,1 - z,y)*y^-2 + 3*
         G(0,z)*G(0,1 - z,y)*y^-1*[1-z]^-1 + 3*G(0,z)*G(0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(0,z)*G(0,1 - z,y)*i_*Pi*y^-3 + 2*G(0,z)*G(0,1 - z,y)*
         i_*Pi*y^-3*z + 3*G(0,z)*G(0,1 - z,y)*i_*Pi*y^-2 - G(0,z)*G(0,1 - z,y)
         *i_*Pi*z^-1*[1-y-z]^-1 - G(0,0,1 - z,1 - z,y)*y^-1*[1-z]^-1 - G(0,0,1
          - z,1 - z,y)*z^-2 - G(0,0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(0,0
         ,1 - z,y)*y^-1*z^-2 - 3*G(0,0,1 - z,y)*y^-1*z^-1 + G(0,0,1 - z,y)*
         z^-2 - 3*G(0,0,1 - z,y)*z^-1*[1-y-z]^-1 + G(0,0,1 - z,y)*i_*Pi*y^-1*
         [1-z]^-1 + G(0,0,1 - z,y)*i_*Pi*z^-2 + G(0,0,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,0,1 - z,y)*G(0,z)*y^-3 + 2*G(0,0,1 - z,y)
         *G(0,z)*y^-3*z + 3*G(0,0,1 - z,y)*G(0,z)*y^-2 - G(0,0,1 - z,y)*G(0,z)
         *z^-1*[1-y-z]^-1 - G(0,0,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 - G(0,0,1 - z,
         y)*G(1,z)*z^-2 - G(0,0,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - G(0,0,1
          - z,0,y)*y^-1*[1-z]^-1 - G(0,0,1 - z,0,y)*z^-2 - G(0,0,1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,0, - z,1 - z,y)*y^-3 - 2*G(0,0, - z,1 - z
         ,y)*y^-3*z - 3*G(0,0, - z,1 - z,y)*y^-2 + G(0,0, - z,1 - z,y)*y^-1*
         [1-z]^-1 + G(0,0, - z,1 - z,y)*z^-2 + G(0,0, - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + G(0,0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0, - z,y
         )*G(1,z)*y^-3 - 2*G(0,0, - z,y)*G(1,z)*y^-3*z - 3*G(0,0, - z,y)*G(1,z
         )*y^-2 + G(0,0, - z,y)*G(1,z)*y^-1*[1-z]^-1 + G(0,0, - z,y)*G(1,z)*
         z^-2 + G(0,0, - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + G(0,0, - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - G(0,0,y)*y^-1*z^-1 - 1/2*G(0,0,y)*y^-1*[1-z]^-1
          - 2*G(0,0,y)*z^-1*[1-y-z]^-1 + 3*G(0,0,y)*z^-1*[1-y]^-1 - 1/2*G(0,0,
         y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(0
         ,0,y)*i_*Pi*z^-1*[1-y]^-1 + G(0,0,y)*G(0,1,z)*y^-1*[1-z]^-1 + G(0,0,y
         )*G(0,1,z)*z^-2 + G(0,0,y)*G(0,1,z)*[1-y-z]^-1*[1-z]^-1 - G(0,0,y)*G(
         1,z)*y^-1*z^-2 - 3*G(0,0,y)*G(1,z)*y^-1*z^-1 + G(0,0,y)*G(1,z)*z^-2
          - 3*G(0,0,y)*G(1,z)*z^-1*[1-y-z]^-1 + G(0,0,y)*G(1,z)*i_*Pi*y^-1*
         [1-z]^-1 + G(0,0,y)*G(1,z)*i_*Pi*z^-2 + G(0,0,y)*G(1,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - G(0,0,y)*G(1,1,z)*y^-1*[1-z]^-1 - G(0,0,y)*G(1,
         1,z)*z^-2 - G(0,0,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + 3*G(0,0,z)*y^-2
          - 6*G(0,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,z)*z^-1*[1-y-z]^-1 - 2*G(0,0,
         z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,z)*i_*Pi*y^-2 - 2*G(0,0,z)*i_*Pi*
         y^-1*[1-z]^-1 - 1/2*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,z)*
         G(1 - z,1 - z,y)*y^-3 + 2*G(0,0,z)*G(1 - z,1 - z,y)*y^-3*z + 3*G(0,0,
         z)*G(1 - z,1 - z,y)*y^-2 - G(0,0,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1
          + G(0,0,z)*G(1 - z,y)*y^-3 - G(0,0,z)*G(1 - z,y)*y^-3*z - 5*G(0,0,z)
         *G(1 - z,y)*y^-2 - 3*G(0,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 3*G(0,0,z)*
         G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-3 - 2
         *G(0,0,z)*G(1 - z,y)*i_*Pi*y^-3*z - 3*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-2
          + G(0,0,z)*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 2*G(0,0,z)*G(0,1 - z,y
         )*y^-3 - 2*G(0,0,z)*G(0,1 - z,y)*y^-3*z - 3*G(0,0,z)*G(0,1 - z,y)*
         y^-2 + G(0,0,z)*G(0,1 - z,y)*z^-1*[1-y-z]^-1 - G(0,0,0,1 - z,y)*y^-1*
         [1-z]^-1 - G(0,0,0,1 - z,y)*z^-2 - G(0,0,0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,0,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,0,y)*z^-1*
         [1-y]^-1 - G(0,0,0,y)*G(1,z)*y^-1*[1-z]^-1 - G(0,0,0,y)*G(1,z)*z^-2
          - G(0,0,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,0,z)*y^-2 + 2*G(0,
         0,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,0
         ,z)*G(1 - z,y)*y^-3 + 2*G(0,0,0,z)*G(1 - z,y)*y^-3*z + 3*G(0,0,0,z)*
         G(1 - z,y)*y^-2 - G(0,0,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + G(0,0,0,1,z
         )*y^-1*[1-z]^-1 + G(0,0,0,1,z)*z^-2 + G(0,0,0,1,z)*[1-y-z]^-1*
         [1-z]^-1 - G(0,0,1,z)*y^-1*z^-2 - 3*G(0,0,1,z)*y^-1*z^-1 + G(0,0,1,z)
         *z^-2 - 3*G(0,0,1,z)*z^-1*[1-y-z]^-1 + G(0,0,1,z)*i_*Pi*y^-1*[1-z]^-1
          + G(0,0,1,z)*i_*Pi*z^-2 + G(0,0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(0
         ,0,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - G(0,0,1,z)*G(1 - z,y)*z^-2 - G(0,0
         ,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(0,0,1,z)*G(0,y)*y^-1*
         [1-z]^-1 - G(0,0,1,z)*G(0,y)*z^-2 - G(0,0,1,z)*G(0,y)*[1-y-z]^-1*
         [1-z]^-1 + G(0,0,1,0,y)*y^-1*[1-z]^-1 + G(0,0,1,0,y)*z^-2 + G(0,0,1,0
         ,y)*[1-y-z]^-1*[1-z]^-1 - G(0,0,1,1,z)*y^-1*[1-z]^-1 - G(0,0,1,1,z)*
         z^-2 - G(0,0,1,1,z)*[1-y-z]^-1*[1-z]^-1 - G(0,1,z)*y^-1*z^-2 - 7*G(0,
         1,z)*y^-1*z^-1 + 2*G(0,1,z)*z^-2 - 6*G(0,1,z)*z^-1*[1-y-z]^-1 - 7/12*
         G(0,1,z)*Pi^2*y^-1*[1-z]^-1 - 7/12*G(0,1,z)*Pi^2*z^-2 - 7/12*G(0,1,z)
         *Pi^2*[1-y-z]^-1*[1-z]^-1 - G(0,1,z)*i_*Pi*y^-1*z^-2 - 3*G(0,1,z)*i_*
         Pi*y^-1*z^-1 + G(0,1,z)*i_*Pi*z^-2 - 3*G(0,1,z)*i_*Pi*z^-1*[1-y-z]^-1
          + G(0,1,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + G(0,1,z)*G(1 - z,1 - z,y
         )*z^-2 + G(0,1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G(0,1,z)*G(1
          - z,y)*y^-1*z^-2 + 3*G(0,1,z)*G(1 - z,y)*y^-1*z^-1 - G(0,1,z)*G(1 - 
         z,y)*z^-2 + 3*G(0,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - G(0,1,z)*G(1 - z,
         y)*i_*Pi*y^-1*[1-z]^-1 - G(0,1,z)*G(1 - z,y)*i_*Pi*z^-2 - G(0,1,z)*G(
         1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(0,1,z)*G(1 - z,0,y)*y^-1*
         [1-z]^-1 + G(0,1,z)*G(1 - z,0,y)*z^-2 + G(0,1,z)*G(1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 + G(0,1,z)*G(0,1 - z,y)*y^-1*[1-z]^-1 + G(0,1,z)*
         G(0,1 - z,y)*z^-2 + G(0,1,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G(0,1
         ,z)*G(0,y)*y^-1*z^-2 + 3*G(0,1,z)*G(0,y)*y^-1*z^-1 - G(0,1,z)*G(0,y)*
         z^-2 + 3*G(0,1,z)*G(0,y)*z^-1*[1-y-z]^-1 - G(0,1,z)*G(0,y)*i_*Pi*y^-1
         *[1-z]^-1 - G(0,1,z)*G(0,y)*i_*Pi*z^-2 - G(0,1,z)*G(0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + G(0,1,0,y)*y^-1*z^-2 + 3*G(0,1,0,y)*y^-1*z^-1
          - G(0,1,0,y)*z^-2 + 3*G(0,1,0,y)*z^-1*[1-y-z]^-1 - G(0,1,0,y)*i_*Pi*
         y^-1*[1-z]^-1 - G(0,1,0,y)*i_*Pi*z^-2 - G(0,1,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + G(0,1,0,0,y)*y^-1*[1-z]^-1 + G(0,1,0,0,y)*z^-2 + G(0,1,0,0
         ,y)*[1-y-z]^-1*[1-z]^-1 - G(0,1,0,1,z)*y^-1*[1-z]^-1 - G(0,1,0,1,z)*
         z^-2 - G(0,1,0,1,z)*[1-y-z]^-1*[1-z]^-1 + G(0,1,1,z)*y^-1*z^-2 + 3*G(
         0,1,1,z)*y^-1*z^-1 - G(0,1,1,z)*z^-2 + 3*G(0,1,1,z)*z^-1*[1-y-z]^-1
          - G(0,1,1,z)*i_*Pi*y^-1*[1-z]^-1 - G(0,1,1,z)*i_*Pi*z^-2 - G(0,1,1,z
         )*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(0,1,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 
         G(0,1,1,z)*G(1 - z,y)*z^-2 + G(0,1,1,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + G(0,1,1,z)*G(0,y)*y^-1*[1-z]^-1 + G(0,1,1,z)*G(0,y)*z^-2
          + G(0,1,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 + G(0,1,1,1,z)*y^-1*[1-z]^-1
          + G(0,1,1,1,z)*z^-2 + G(0,1,1,1,z)*[1-y-z]^-1*[1-z]^-1 - 6*G(1,z)*
         y^-2*z^-1 + 6*G(1,z)*y^-2 + 8*G(1,z)*z^-1*[y+z]^-2 - 4*G(1,z)*z^-1*
         [y+z]^-1 - 2*G(1,z)*zeta3*y^-1*[1-z]^-1 - 2*G(1,z)*zeta3*z^-1*
         [1-y-z]^-1 - 2*G(1,z)*zeta3*[1-y-z]^-1*[1-z]^-1 + 7/6*G(1,z)*Pi^2*
         y^-2*z^-1 - 7/6*G(1,z)*Pi^2*y^-2 + 7/12*G(1,z)*Pi^2*y^-1*z^-1 + 7/8*
         G(1,z)*Pi^2*y^-1*[1-z]^-1 + 7/8*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 - 7/6*G(1
         ,z)*Pi^2*z^-1*[y+z]^-2 + 7/8*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 3*G(1,
         z)*i_*Pi*y^-2*z^-1 + 3*G(1,z)*i_*Pi*y^-2 + 4*G(1,z)*i_*Pi*z^-1*
         [y+z]^-2 - 2*G(1,z)*i_*Pi*z^-1*[y+z]^-1 + 2*G(1,z)*G(1 - z,1 - z, - z
         ,y)*y^-3 - 2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-3*z - 3*G(1,z)*G(1 - z,1
          - z, - z,y)*y^-2 + G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*[1-z]^-1 + G(1,
         z)*G(1 - z,1 - z, - z,y)*z^-2 + G(1,z)*G(1 - z,1 - z, - z,y)*z^-1*
         [1-y-z]^-1 + G(1,z)*G(1 - z,1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1
         ,z)*G(1 - z,1 - z,y)*y^-2*z^-1 + 2*G(1,z)*G(1 - z,1 - z,y)*y^-2 - G(1
         ,z)*G(1 - z,1 - z,y)*y^-1*z^-1 - 3/2*G(1,z)*G(1 - z,1 - z,y)*y^-1*
         [1-z]^-1 - 3/2*G(1,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 2*G(1,z)*G(1
          - z,1 - z,y)*z^-1*[y+z]^-2 - 3/2*G(1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - G(1,z)*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-1 - G(1,z)*G(1 - z,1
          - z,0,y)*z^-2 - G(1,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(
         1,z)*G(1 - z, - z,1 - z,y)*y^-3 - 2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-3
         *z - 3*G(1,z)*G(1 - z, - z,1 - z,y)*y^-2 + G(1,z)*G(1 - z, - z,1 - z,
         y)*y^-1*[1-z]^-1 + G(1,z)*G(1 - z, - z,1 - z,y)*z^-2 + G(1,z)*G(1 - z
         , - z,1 - z,y)*z^-1*[1-y-z]^-1 + G(1,z)*G(1 - z, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - G(1,z)*G(1 - z, - z,y)*y^-3 + G(1,z)*G(1 - z,
          - z,y)*y^-3*z + 5*G(1,z)*G(1 - z, - z,y)*y^-2 + G(1,z)*G(1 - z, - z,
         y)*y^-1*z^-2 + 3*G(1,z)*G(1 - z, - z,y)*y^-1*z^-1 + 3*G(1,z)*G(1 - z,
          - z,y)*y^-1*[1-z]^-1 - G(1,z)*G(1 - z, - z,y)*z^-2 + 3*G(1,z)*G(1 - 
         z, - z,y)*z^-1*[1-y-z]^-1 + 3*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-3 + 2*G(1,z)*G(1 - z, - 
         z,y)*i_*Pi*y^-3*z + 3*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-2 - G(1,z)*G(1
          - z, - z,y)*i_*Pi*y^-1*[1-z]^-1 - G(1,z)*G(1 - z, - z,y)*i_*Pi*z^-2
          - G(1,z)*G(1 - z, - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(1,z)*G(1 - z, - z
         ,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3*G(1,z)*G(1 - z,y)*y^-2*z^-1 - 3*G(1
         ,z)*G(1 - z,y)*y^-2 - 4*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-2 + 2*G(1,z)*G(
         1 - z,y)*z^-1*[y+z]^-1 + 2*G(1,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 - 2*G(1,
         z)*G(1 - z,y)*i_*Pi*y^-2 + G(1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-1 + 3/2*G(
         1,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(1,z)*G(1 - z,y)*i_*Pi*
         z^-1*[1-y-z]^-1 - 2*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 + 3/2*G(1,z
         )*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(1,z)*G(1 - z,0,1 - z,y)*
         y^-1*[1-z]^-1 - G(1,z)*G(1 - z,0,1 - z,y)*z^-2 - G(1,z)*G(1 - z,0,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*G(1 - z,0, - z,y)*y^-3 + 2*G(1
         ,z)*G(1 - z,0, - z,y)*y^-3*z + 3*G(1,z)*G(1 - z,0, - z,y)*y^-2 + G(1,
         z)*G(1 - z,0, - z,y)*y^-1*[1-z]^-1 + G(1,z)*G(1 - z,0, - z,y)*z^-2 - 
         G(1,z)*G(1 - z,0, - z,y)*z^-1*[1-y-z]^-1 + G(1,z)*G(1 - z,0, - z,y)*
         [1-y-z]^-1*[1-z]^-1 - G(1,z)*G(1 - z,0,y)*y^-1*z^-2 - 3*G(1,z)*G(1 - 
         z,0,y)*y^-1*z^-1 + G(1,z)*G(1 - z,0,y)*z^-2 - 3*G(1,z)*G(1 - z,0,y)*
         z^-1*[1-y-z]^-1 + G(1,z)*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(1,z)*G(
         1 - z,0,y)*i_*Pi*z^-2 + G(1,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          - G(1,z)*G(1 - z,0,0,y)*y^-1*[1-z]^-1 - G(1,z)*G(1 - z,0,0,y)*z^-2
          - G(1,z)*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,z)*G( - z,1 - z,
         1 - z,y)*y^-3 - 2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-3*z - 3*G(1,z)*G(
          - z,1 - z,1 - z,y)*y^-2 + G(1,z)*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1
          + G(1,z)*G( - z,1 - z,1 - z,y)*z^-2 + G(1,z)*G( - z,1 - z,1 - z,y)*
         z^-1*[1-y-z]^-1 + G(1,z)*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 
         G(1,z)*G( - z,1 - z,y)*y^-3 + G(1,z)*G( - z,1 - z,y)*y^-3*z + 5*G(1,z
         )*G( - z,1 - z,y)*y^-2 + G(1,z)*G( - z,1 - z,y)*y^-1*z^-2 + 3*G(1,z)*
         G( - z,1 - z,y)*y^-1*z^-1 + 3*G(1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-1 - 
         G(1,z)*G( - z,1 - z,y)*z^-2 + 3*G(1,z)*G( - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + 3*G(1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*
         G( - z,1 - z,y)*i_*Pi*y^-3 + 2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-3*z + 
         3*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-2 - G(1,z)*G( - z,1 - z,y)*i_*Pi*
         y^-1*[1-z]^-1 - G(1,z)*G( - z,1 - z,y)*i_*Pi*z^-2 - G(1,z)*G( - z,1
          - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(1,z)*G( - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 3*G(1,z)*G( - z,y)*y^-3 - 3*G(1,z)*G( - z,y)*
         y^-3*z - 8*G(1,z)*G( - z,y)*y^-2 - G(1,z)*G( - z,y)*y^-1*z^-2 - 7*G(1
         ,z)*G( - z,y)*y^-1*z^-1 - 6*G(1,z)*G( - z,y)*y^-1*[1-z]^-1 + 2*G(1,z)
         *G( - z,y)*z^-2 - 6*G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1 - 6*G(1,z)*G( - 
         z,y)*[1-y-z]^-1*[1-z]^-1 - 7/6*G(1,z)*G( - z,y)*Pi^2*y^-3 + 7/6*G(1,z
         )*G( - z,y)*Pi^2*y^-3*z + 7/4*G(1,z)*G( - z,y)*Pi^2*y^-2 - 7/12*G(1,z
         )*G( - z,y)*Pi^2*y^-1*[1-z]^-1 - 7/12*G(1,z)*G( - z,y)*Pi^2*z^-2 - 7/
         12*G(1,z)*G( - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/12*G(1,z)*G( - z,y)*Pi^2
         *[1-y-z]^-1*[1-z]^-1 + G(1,z)*G( - z,y)*i_*Pi*y^-3 - G(1,z)*G( - z,y)
         *i_*Pi*y^-3*z - 5*G(1,z)*G( - z,y)*i_*Pi*y^-2 - G(1,z)*G( - z,y)*i_*
         Pi*y^-1*z^-2 - 3*G(1,z)*G( - z,y)*i_*Pi*y^-1*z^-1 - 3*G(1,z)*G( - z,y
         )*i_*Pi*y^-1*[1-z]^-1 + G(1,z)*G( - z,y)*i_*Pi*z^-2 - 3*G(1,z)*G( - z
         ,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - G(1,0,y)*y^-1*z^-2 - 7*G(1,0,y)*y^-1*z^-1 + 2*G(1,0,y)*
         z^-2 - 6*G(1,0,y)*z^-1*[1-y-z]^-1 - 7/12*G(1,0,y)*Pi^2*y^-1*[1-z]^-1
          - 7/12*G(1,0,y)*Pi^2*z^-2 - 7/12*G(1,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1
          - G(1,0,y)*i_*Pi*y^-1*z^-2 - 3*G(1,0,y)*i_*Pi*y^-1*z^-1 + G(1,0,y)*
         i_*Pi*z^-2 - 3*G(1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(1,0,0,y)*y^-1*z^-2
          + 3*G(1,0,0,y)*y^-1*z^-1 - G(1,0,0,y)*z^-2 + 3*G(1,0,0,y)*z^-1*
         [1-y-z]^-1 - G(1,0,0,y)*i_*Pi*y^-1*[1-z]^-1 - G(1,0,0,y)*i_*Pi*z^-2
          - G(1,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(1,0,0,0,y)*y^-1*[1-z]^-1
          + G(1,0,0,0,y)*z^-2 + G(1,0,0,0,y)*[1-y-z]^-1*[1-z]^-1 - G(1,0,0,1,z
         )*y^-1*[1-z]^-1 - G(1,0,0,1,z)*z^-2 - G(1,0,0,1,z)*[1-y-z]^-1*
         [1-z]^-1 + G(1,0,1,z)*y^-1*z^-2 + 3*G(1,0,1,z)*y^-1*z^-1 - G(1,0,1,z)
         *z^-2 + 3*G(1,0,1,z)*z^-1*[1-y-z]^-1 - G(1,0,1,z)*i_*Pi*y^-1*[1-z]^-1
          - G(1,0,1,z)*i_*Pi*z^-2 - G(1,0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(1
         ,0,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 + G(1,0,1,z)*G(1 - z,y)*z^-2 + G(1,0
         ,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G(1,0,1,1,z)*y^-1*[1-z]^-1 + 
         G(1,0,1,1,z)*z^-2 + G(1,0,1,1,z)*[1-y-z]^-1*[1-z]^-1 + 3*G(1,1,z)*
         y^-2*z^-1 - 3*G(1,1,z)*y^-2 - 4*G(1,1,z)*z^-1*[y+z]^-2 + 2*G(1,1,z)*
         z^-1*[y+z]^-1 + 2*G(1,1,z)*i_*Pi*y^-2*z^-1 - 2*G(1,1,z)*i_*Pi*y^-2 + 
         G(1,1,z)*i_*Pi*y^-1*z^-1 + 3/2*G(1,1,z)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(1
         ,1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 2*G(1,1,z)*i_*Pi*z^-1*[y+z]^-2 + 3/2*G(
         1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(1,1,z)*G(1 - z, - z,y)*y^-3 - 
         2*G(1,1,z)*G(1 - z, - z,y)*y^-3*z - 3*G(1,1,z)*G(1 - z, - z,y)*y^-2
          + G(1,1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 + G(1,1,z)*G(1 - z, - z,y)*
         z^-2 + G(1,1,z)*G(1 - z, - z,y)*z^-1*[1-y-z]^-1 + G(1,1,z)*G(1 - z,
          - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,z)*G(1 - z,y)*y^-2*z^-1 + 2*G(1
         ,1,z)*G(1 - z,y)*y^-2 - G(1,1,z)*G(1 - z,y)*y^-1*z^-1 - 3/2*G(1,1,z)*
         G(1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(1,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + 
         2*G(1,1,z)*G(1 - z,y)*z^-1*[y+z]^-2 - 3/2*G(1,1,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - G(1,1,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 - G(1,1,z)*
         G(1 - z,0,y)*z^-2 - G(1,1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1
         ,1,z)*G( - z,1 - z,y)*y^-3 - 2*G(1,1,z)*G( - z,1 - z,y)*y^-3*z - 3*G(
         1,1,z)*G( - z,1 - z,y)*y^-2 + G(1,1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-1
          + G(1,1,z)*G( - z,1 - z,y)*z^-2 + G(1,1,z)*G( - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + G(1,1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(1,1,z)*
         G( - z,y)*y^-3 + G(1,1,z)*G( - z,y)*y^-3*z + 5*G(1,1,z)*G( - z,y)*
         y^-2 + G(1,1,z)*G( - z,y)*y^-1*z^-2 + 3*G(1,1,z)*G( - z,y)*y^-1*z^-1
          + 3*G(1,1,z)*G( - z,y)*y^-1*[1-z]^-1 - G(1,1,z)*G( - z,y)*z^-2 + 3*
         G(1,1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + 3*G(1,1,z)*G( - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(1,1,z)*G( - z,y)*i_*Pi*y^-3 + 2*G(1,1,z)*G( - z,y)*i_*
         Pi*y^-3*z + 3*G(1,1,z)*G( - z,y)*i_*Pi*y^-2 - G(1,1,z)*G( - z,y)*i_*
         Pi*y^-1*[1-z]^-1 - G(1,1,z)*G( - z,y)*i_*Pi*z^-2 - G(1,1,z)*G( - z,y)
         *i_*Pi*z^-1*[1-y-z]^-1 - G(1,1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + G(1,1,0,1,z)*y^-1*[1-z]^-1 + G(1,1,0,1,z)*z^-2 + G(1,1,0,1,z)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1,1,1,z)*y^-2*z^-1 + 2*G(1,1,1,z)*y^-2 - G(
         1,1,1,z)*y^-1*z^-1 - 3/2*G(1,1,1,z)*y^-1*[1-z]^-1 - 3/2*G(1,1,1,z)*
         z^-1*[1-y-z]^-1 + 2*G(1,1,1,z)*z^-1*[y+z]^-2 - 3/2*G(1,1,1,z)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(1,1,1,z)*G( - z,y)*y^-3 - 2*G(1,1,1,z)*G(
          - z,y)*y^-3*z - 3*G(1,1,1,z)*G( - z,y)*y^-2 + G(1,1,1,z)*G( - z,y)*
         y^-1*[1-z]^-1 + G(1,1,1,z)*G( - z,y)*z^-2 + G(1,1,1,z)*G( - z,y)*z^-1
         *[1-y-z]^-1 + G(1,1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*Nf*q2^-2 * (  - 1/9*zeta3*y^-1*[1-z]^-1 - 1/9*zeta3*z^-1*
         [1-y-z]^-1 - 1/9*zeta3*[1-y-z]^-1*[1-z]^-1 - 1/12*i_*Pi^3*y^-1*
         [1-z]^-1 - 1/12*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/12*i_*Pi^3*[1-y-z]^-1*
         [1-z]^-1 + 7/72*G(0,y)*Pi^2*y^-1*[1-z]^-1 + 7/72*G(0,y)*Pi^2*z^-1*
         [1-y-z]^-1 + 7/72*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 7/72*G(0,z)*Pi^2*
         y^-1*[1-z]^-1 + 7/72*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 + 7/72*G(0,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 1/6*G(0,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/6*G(0,0,y)
         *i_*Pi*z^-1*[1-y-z]^-1 + 1/6*G(0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/6
         *G(0,0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/6*G(0,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 
         1/6*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/6*G(0,0,0,y)*y^-1*[1-z]^-1
          - 1/6*G(0,0,0,y)*z^-1*[1-y-z]^-1 - 1/6*G(0,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/6*G(0,0,0,z)*y^-1*[1-z]^-1 - 1/6*G(0,0,0,z)*z^-1*
         [1-y-z]^-1 - 1/6*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*N*q2^-2 * ( 14*y^-1*[1-z]^-1 + 14*z^-1*[1-y-z]^-1 + 14*[1-y-z]^-1
         *[1-z]^-1 - 43/18*zeta3*y^-1*[1-z]^-1 - 43/18*zeta3*z^-1*[1-y-z]^-1
          - 43/18*zeta3*[1-y-z]^-1*[1-z]^-1 - 7/8*Pi^2*y^-1*[1-z]^-1 - 49/24*
         Pi^2*z^-1*[1-y-z]^-1 + 7/6*Pi^2*[1-y-z]^-2 - 7/8*Pi^2*[1-y-z]^-1*
         [1-z]^-1 - 13/90*Pi^4*y^-1*[1-z]^-1 - 13/90*Pi^4*z^-1*[1-y-z]^-1 - 13/
         90*Pi^4*[1-y-z]^-1*[1-z]^-1 + 7*i_*Pi*y^-1*[1-z]^-1 + 7*i_*Pi*z^-1*
         [1-y-z]^-1 + 7*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 4*i_*Pi*zeta3*y^-1*
         [1-z]^-1 - 4*i_*Pi*zeta3*z^-1*[1-y-z]^-1 - 4*i_*Pi*zeta3*[1-y-z]^-1*
         [1-z]^-1 + 23/24*i_*Pi^3*y^-1*[1-z]^-1 + 11/24*i_*Pi^3*z^-1*
         [1-y-z]^-1 + 1/2*i_*Pi^3*[1-y-z]^-2 + 23/24*i_*Pi^3*[1-y-z]^-1*
         [1-z]^-1 + 1/6*G(1 - z,1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/6*G(1 - z,1 - 
         z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*G(1 - z,1 - z,y)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 - G(1 - z,1 - z,1,0,y)*y^-1*[1-z]^-1 - G(1 - z,1 - z,1,0,y)*
         z^-1*[1-y-z]^-1 - G(1 - z,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1
          - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/2*G(1 - z,y)*Pi^2*[1-y-z]^-2 + 1/2*G(1
          - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/6*G(1 - z,y)*i_*Pi^3*y^-1*
         [1-z]^-1 + 1/6*G(1 - z,y)*i_*Pi^3*z^-1*[1-y-z]^-1 + 1/6*G(1 - z,y)*i_
         *Pi^3*[1-y-z]^-1*[1-z]^-1 - 1/6*G(1 - z,0,y)*Pi^2*y^-1*[1-z]^-1 - 1/6
         *G(1 - z,0,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(1 - z,0,y)*Pi^2*[1-y-z]^-1
         *[1-z]^-1 + G(1 - z,0,1,0,y)*y^-1*[1-z]^-1 + G(1 - z,0,1,0,y)*z^-1*
         [1-y-z]^-1 + G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 3*G(1 - z,1,0,y)*
         y^-1*[1-z]^-1 - 3*G(1 - z,1,0,y)*[1-y-z]^-2 - 3*G(1 - z,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 - G(1 - z,1,0,y)*i_*Pi*y^-1*[1-z]^-1 - G(1 - z,1,
         0,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + G(1 - z,1,0,0,y)*y^-1*[1-z]^-1 + G(1 - z,1,0,0,y)*z^-1*[1-y-z]^-1
          + G(1 - z,1,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/6*G(0,1 - z,y)*Pi^2*y^-1*
         [1-z]^-1 - 1/6*G(0,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(0,1 - z,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 + G(0,1 - z,y)*G(1,0,z)*y^-1*[1-z]^-1 + G(0,
         1 - z,y)*G(1,0,z)*z^-1*[1-y-z]^-1 + G(0,1 - z,y)*G(1,0,z)*[1-y-z]^-1*
         [1-z]^-1 + G(0,1 - z,1,0,y)*y^-1*[1-z]^-1 + G(0,1 - z,1,0,y)*z^-1*
         [1-y-z]^-1 + G(0,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + G(0,y)*y^-1*
         [1-z]^-1 - 6*G(0,y)*z^-1*[1-y-z]^-1 + 6*G(0,y)*z^-1*[1-y]^-1 + G(0,y)
         *[1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*zeta3*y^-1*[1-z]^-1 + 2*G(0,y)*zeta3*
         z^-1*[1-y-z]^-1 + 2*G(0,y)*zeta3*[1-y-z]^-1*[1-z]^-1 - 53/36*G(0,y)*
         Pi^2*y^-1*[1-z]^-1 - 7/72*G(0,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/8*G(0,y)*
         Pi^2*z^-1*[1-y]^-1 - 1/2*G(0,y)*Pi^2*[1-y-z]^-2 - 53/36*G(0,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - 3*G(0,y)*i_*Pi
         *z^-1*[1-y-z]^-1 + 3*G(0,y)*i_*Pi*z^-1*[1-y]^-1 + 1/2*G(0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/6*G(0,y)*i_*Pi^3*y^-1*[1-z]^-1 - 1/6*G(0,y)*
         i_*Pi^3*z^-1*[1-y-z]^-1 - 1/6*G(0,y)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 7*
         G(0,y)*G(0,z)*y^-1*[1-z]^-1 + 7*G(0,y)*G(0,z)*[1-y-z]^-2 + 7*G(0,y)*
         G(0,z)*[1-y-z]^-1*[1-z]^-1 - 5/12*G(0,y)*G(0,z)*Pi^2*y^-1*[1-z]^-1 - 
         5/12*G(0,y)*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 - 5/12*G(0,y)*G(0,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 3*G(0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 3*G(0,y)*
         G(0,z)*i_*Pi*[1-y-z]^-2 + 3*G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          - 1/6*G(0,y)*G(1,z)*Pi^2*y^-1*[1-z]^-1 - 1/6*G(0,y)*G(1,z)*Pi^2*z^-1
         *[1-y-z]^-1 - 1/6*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 3*G(0,y)*
         G(1,0,z)*y^-1*[1-z]^-1 + 3*G(0,y)*G(1,0,z)*[1-y-z]^-2 + 3*G(0,y)*G(1,
         0,z)*[1-y-z]^-1*[1-z]^-1 + G(0,y)*G(1,0,z)*i_*Pi*y^-1*[1-z]^-1 + G(0,
         y)*G(1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,y)*G(1,0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - G(0,y)*G(1,0,0,z)*y^-1*[1-z]^-1 - G(0,y)*G(1,0,0,z)*z^-1*
         [1-y-z]^-1 - G(0,y)*G(1,0,0,z)*[1-y-z]^-1*[1-z]^-1 + G(0,y)*G(1,1,0,z
         )*y^-1*[1-z]^-1 + G(0,y)*G(1,1,0,z)*z^-1*[1-y-z]^-1 + G(0,y)*G(1,1,0,
         z)*[1-y-z]^-1*[1-z]^-1 - 14*G(0,z)*y^-1*[1-z]^-1 + G(0,z)*z^-1*
         [1-y-z]^-1 - 6*G(0,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,z)*zeta3*y^-1*
         [1-z]^-1 + 2*G(0,z)*zeta3*z^-1*[1-y-z]^-1 + 2*G(0,z)*zeta3*[1-y-z]^-1
         *[1-z]^-1 + 5/18*G(0,z)*Pi^2*y^-1*[1-z]^-1 - 35/36*G(0,z)*Pi^2*z^-1*
         [1-y-z]^-1 - 1/2*G(0,z)*Pi^2*[1-y-z]^-2 - 43/72*G(0,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 7*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,z)*i_*Pi
         *z^-1*[1-y-z]^-1 - 3*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/6*G(0,z)*i_
         *Pi^3*y^-1*[1-z]^-1 - 1/6*G(0,z)*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/6*G(0,z)
         *i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + G(0,z)*G(1 - z,1 - z,0,y)*y^-1*
         [1-z]^-1 + G(0,z)*G(1 - z,1 - z,0,y)*z^-1*[1-y-z]^-1 + G(0,z)*G(1 - z
         ,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/6*G(0,z)*G(1 - z,y)*Pi^2*y^-1*
         [1-z]^-1 - 1/6*G(0,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(0,z)*G(
         1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 3*G(0,z)*G(1 - z,0,y)*y^-1*
         [1-z]^-1 + 3*G(0,z)*G(1 - z,0,y)*[1-y-z]^-2 + 3*G(0,z)*G(1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 + G(0,z)*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,z
         )*G(1 - z,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,z)*G(1 - z,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - G(0,z)*G(1 - z,0,0,y)*y^-1*[1-z]^-1 - G(0,z)*G(
         1 - z,0,0,y)*z^-1*[1-y-z]^-1 - G(0,z)*G(1 - z,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 - G(0,z)*G(0,1 - z,0,y)*y^-1*[1-z]^-1 - G(0,z)*G(0,1 - z,0,y
         )*z^-1*[1-y-z]^-1 - G(0,z)*G(0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*
         G(0,0,y)*y^-1*[1-z]^-1 + 3*G(0,0,y)*z^-1*[1-y-z]^-1 - 3*G(0,0,y)*z^-1
         *[1-y]^-1 - 1/2*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/6*G(0,0,y)*Pi^2*y^-1
         *[1-z]^-1 + 1/6*G(0,0,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*G(0,0,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 5/3*G(0,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/6*G(0,0,y)
         *i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(0,0,y)*i_*Pi*z^-1*[1-y]^-1 - 5/3*G(0,0
         ,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3*G(0,0,y)*G(0,z)*y^-1*[1-z]^-1 - 3*
         G(0,0,y)*G(0,z)*[1-y-z]^-2 - 3*G(0,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 
         G(0,0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-1 - G(0,0,y)*G(0,z)*i_*Pi*z^-1*
         [1-y-z]^-1 - G(0,0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(0,0,y)*G(0
         ,0,z)*y^-1*[1-z]^-1 + G(0,0,y)*G(0,0,z)*z^-1*[1-y-z]^-1 + G(0,0,y)*G(
         0,0,z)*[1-y-z]^-1*[1-z]^-1 - G(0,0,y)*G(1,0,z)*y^-1*[1-z]^-1 - G(0,0,
         y)*G(1,0,z)*z^-1*[1-y-z]^-1 - G(0,0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1
          + 7*G(0,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,z)*z^-1*[1-y-z]^-1 + 3*G(0,0,
         z)*[1-y-z]^-1*[1-z]^-1 + 1/6*G(0,0,z)*Pi^2*y^-1*[1-z]^-1 + 1/6*G(0,0,
         z)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*G(0,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 4/3
         *G(0,0,z)*i_*Pi*y^-1*[1-z]^-1 - 5/3*G(0,0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 
         1/6*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(0,0,z)*G(1 - z,0,y)*y^-1*
         [1-z]^-1 - G(0,0,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 - G(0,0,z)*G(1 - z,0
         ,y)*[1-y-z]^-1*[1-z]^-1 - 3*G(0,0,z)*G(0,y)*y^-1*[1-z]^-1 - 3*G(0,0,z
         )*G(0,y)*[1-y-z]^-2 - 3*G(0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - G(0,0,z
         )*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - G(0,0,z)*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1
          - G(0,0,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 5/3*G(0,0,0,y)*y^-1*
         [1-z]^-1 + 1/6*G(0,0,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,0,0,y)*z^-1*
         [1-y]^-1 + 5/3*G(0,0,0,y)*[1-y-z]^-1*[1-z]^-1 + G(0,0,0,y)*G(0,z)*
         y^-1*[1-z]^-1 + G(0,0,0,y)*G(0,z)*z^-1*[1-y-z]^-1 + G(0,0,0,y)*G(0,z)
         *[1-y-z]^-1*[1-z]^-1 - 4/3*G(0,0,0,z)*y^-1*[1-z]^-1 + 5/3*G(0,0,0,z)*
         z^-1*[1-y-z]^-1 + 1/6*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1 + G(0,0,0,z)*G(0
         ,y)*y^-1*[1-z]^-1 + G(0,0,0,z)*G(0,y)*z^-1*[1-y-z]^-1 + G(0,0,0,z)*G(
         0,y)*[1-y-z]^-1*[1-z]^-1 - G(0,0,1,0,y)*y^-1*[1-z]^-1 - G(0,0,1,0,y)*
         z^-1*[1-y-z]^-1 - G(0,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - G(0,0,1,0,z)*
         y^-1*[1-z]^-1 - G(0,0,1,0,z)*z^-1*[1-y-z]^-1 - G(0,0,1,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/6*G(0,1,z)*Pi^2*y^-1*[1-z]^-1 - 1/6*G(0,1,z)*
         Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(0,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 3*G(0,
         1,0,y)*y^-1*[1-z]^-1 + 3*G(0,1,0,y)*[1-y-z]^-2 + 3*G(0,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 + G(0,1,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,1,0,y)*i_*
         Pi*z^-1*[1-y-z]^-1 + G(0,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3*G(0,1,0
         ,z)*y^-1*[1-z]^-1 + 3*G(0,1,0,z)*[1-y-z]^-2 + 3*G(0,1,0,z)*[1-y-z]^-1
         *[1-z]^-1 + G(0,1,0,z)*i_*Pi*y^-1*[1-z]^-1 + G(0,1,0,z)*i_*Pi*z^-1*
         [1-y-z]^-1 + G(0,1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(0,1,0,z)*G(1 - 
         z,y)*y^-1*[1-z]^-1 + G(0,1,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + G(0,1,0,
         z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(0,1,0,z)*G(0,y)*y^-1*[1-z]^-1
          - G(0,1,0,z)*G(0,y)*z^-1*[1-y-z]^-1 - G(0,1,0,z)*G(0,y)*[1-y-z]^-1*
         [1-z]^-1 - G(0,1,0,0,y)*y^-1*[1-z]^-1 - G(0,1,0,0,y)*z^-1*[1-y-z]^-1
          - G(0,1,0,0,y)*[1-y-z]^-1*[1-z]^-1 - G(0,1,0,0,z)*y^-1*[1-z]^-1 - G(
         0,1,0,0,z)*z^-1*[1-y-z]^-1 - G(0,1,0,0,z)*[1-y-z]^-1*[1-z]^-1 + G(0,1
         ,1,0,z)*y^-1*[1-z]^-1 + G(0,1,1,0,z)*z^-1*[1-y-z]^-1 + G(0,1,1,0,z)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*Pi^2*y^-1*[1-z]^-1 + 1/2*G(1,z)*Pi^2
         *[1-y-z]^-2 + 1/2*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/6*G(1,z)*i_*
         Pi^3*y^-1*[1-z]^-1 + 1/6*G(1,z)*i_*Pi^3*z^-1*[1-y-z]^-1 + 1/6*G(1,z)*
         i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 1/6*G(1,z)*G(1 - z,y)*Pi^2*y^-1*
         [1-z]^-1 + 1/6*G(1,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*G(1,z)*G(
         1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 7*G(1,0,y)*y^-1*[1-z]^-1 - 7*G(1,
         0,y)*[1-y-z]^-2 - 7*G(1,0,y)*[1-y-z]^-1*[1-z]^-1 + 7/12*G(1,0,y)*Pi^2
         *y^-1*[1-z]^-1 + 7/12*G(1,0,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/12*G(1,0,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 - 3*G(1,0,y)*i_*Pi*y^-1*[1-z]^-1 - 3*G(1,0,y
         )*i_*Pi*[1-y-z]^-2 - 3*G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 7*G(1,0,z
         )*y^-1*[1-z]^-1 - 7*G(1,0,z)*[1-y-z]^-2 - 7*G(1,0,z)*[1-y-z]^-1*
         [1-z]^-1 + 5/12*G(1,0,z)*Pi^2*y^-1*[1-z]^-1 + 5/12*G(1,0,z)*Pi^2*z^-1
         *[1-y-z]^-1 + 5/12*G(1,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 3*G(1,0,z)*i_*
         Pi*y^-1*[1-z]^-1 - 3*G(1,0,z)*i_*Pi*[1-y-z]^-2 - 3*G(1,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - G(1,0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - G(1,0
         ,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(1,0,z)*G(1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 3*G(1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 3*G(1,0,z
         )*G(1 - z,y)*[1-y-z]^-2 - 3*G(1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1
          - G(1,0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - G(1,0,z)*G(1 - z,y)*i_*
         Pi*z^-1*[1-y-z]^-1 - G(1,0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 
         G(1,0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + G(1,0,z)*G(1 - z,0,y)*z^-1*
         [1-y-z]^-1 + G(1,0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 3*G(1,0,0,y)
         *y^-1*[1-z]^-1 + 3*G(1,0,0,y)*[1-y-z]^-2 + 3*G(1,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + G(1,0,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(1,0,0,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + G(1,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3*G(1,0,0,z)*y^-1
         *[1-z]^-1 + 3*G(1,0,0,z)*[1-y-z]^-2 + 3*G(1,0,0,z)*[1-y-z]^-1*
         [1-z]^-1 + G(1,0,0,z)*i_*Pi*y^-1*[1-z]^-1 + G(1,0,0,z)*i_*Pi*z^-1*
         [1-y-z]^-1 + G(1,0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(1,0,0,z)*G(1 - 
         z,y)*y^-1*[1-z]^-1 + G(1,0,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + G(1,0,0,
         z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(1,0,0,0,y)*y^-1*[1-z]^-1 - G(1,
         0,0,0,y)*z^-1*[1-y-z]^-1 - G(1,0,0,0,y)*[1-y-z]^-1*[1-z]^-1 - G(1,0,0
         ,0,z)*y^-1*[1-z]^-1 - G(1,0,0,0,z)*z^-1*[1-y-z]^-1 - G(1,0,0,0,z)*
         [1-y-z]^-1*[1-z]^-1 + G(1,0,1,0,z)*y^-1*[1-z]^-1 + G(1,0,1,0,z)*z^-1*
         [1-y-z]^-1 + G(1,0,1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/6*G(1,1,z)*Pi^2*
         y^-1*[1-z]^-1 + 1/6*G(1,1,z)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*G(1,1,z)*Pi^2
         *[1-y-z]^-1*[1-z]^-1 - 3*G(1,1,0,z)*y^-1*[1-z]^-1 - 3*G(1,1,0,z)*
         [1-y-z]^-2 - 3*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1 - G(1,1,0,z)*i_*Pi*y^-1
         *[1-z]^-1 - G(1,1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 - G(1,1,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - G(1,1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - G(1,1,0,z
         )*G(1 - z,y)*z^-1*[1-y-z]^-1 - G(1,1,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + G(1,1,0,0,z)*y^-1*[1-z]^-1 + G(1,1,0,0,z)*z^-1*[1-y-z]^-1
          + G(1,1,0,0,z)*[1-y-z]^-1*[1-z]^-1 - G(1,1,1,0,z)*y^-1*[1-z]^-1 - G(
         1,1,1,0,z)*z^-1*[1-y-z]^-1 - G(1,1,1,0,z)*[1-y-z]^-1*[1-z]^-1 ) ;
g [F2_1l_PS] =  0 ;
g [F3_1l_NS] =  + N^-1*q2^-1 * (  - 9/4*y^-1 + 9/4*z^-1 - 1/2*G(1 - z,y)*y^-1*
         z^-1 - 1/4*G(1 - z,y)*y^-1 + G(1 - z,y)*z^-1*[y+z]^-1 + 1/4*G(1 - z,y
         )*z^-1 - 1/2*G(1 - z,0,y)*y^-1 + 1/2*G(1 - z,0,y)*z^-2 - 1/2*G(1 - z,
         0,y)*z^-1 - 1/2*G(1 - z,0,y)*y*z^-2 + 1/2*G( - z,1 - z,y)*y^-2 - 1/2*
         G( - z,1 - z,y)*y^-2*z - 1/2*G( - z,1 - z,y)*z^-2 + 1/2*G( - z,1 - z,
         y)*y*z^-2 - 1/2*G(0,1 - z,y)*y^-1 + 1/2*G(0,1 - z,y)*z^-2 - 1/2*G(0,1
          - z,y)*z^-1 - 1/2*G(0,1 - z,y)*y*z^-2 + 1/2*G(0,y)*z^-1 - 3/4*G(0,y)
         *[1-y]^-1 - 1/2*G(0,y)*G(1,z)*y^-1 + 1/2*G(0,y)*G(1,z)*z^-2 - 1/2*G(0
         ,y)*G(1,z)*z^-1 - 1/2*G(0,y)*G(1,z)*y*z^-2 - 1/2*G(0,z)*y^-1 + 3/4*G(
         0,z)*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,y)*y^-2 + 1/2*G(0,z)*G(1 - z,y)*
         y^-2*z + 1/2*G(0,z)*G(1 - z,y)*y^-1 + 1/2*G(0,z)*G(1 - z,y)*z^-1 + 1/
         2*G(0,1,z)*y^-1 - 1/2*G(0,1,z)*z^-2 + 1/2*G(0,1,z)*z^-1 + 1/2*G(0,1,z
         )*y*z^-2 - 1/2*G(1,z)*y^-1*z^-1 - 1/4*G(1,z)*y^-1 + G(1,z)*z^-1*
         [y+z]^-1 + 1/4*G(1,z)*z^-1 + 1/2*G(1,z)*G( - z,y)*y^-2 - 1/2*G(1,z)*
         G( - z,y)*y^-2*z - 1/2*G(1,z)*G( - z,y)*z^-2 + 1/2*G(1,z)*G( - z,y)*y
         *z^-2 + 1/2*G(1,0,y)*y^-1 - 1/2*G(1,0,y)*z^-2 + 1/2*G(1,0,y)*z^-1 + 1/
         2*G(1,0,y)*y*z^-2 )

       + Nf*q2^-1 * ( 1/6*i_*Pi*y^-1 - 1/6*i_*Pi*z^-1 - 1/12*G(0,y)*y^-1 + 1/
         12*G(0,y)*z^-1 - 1/12*G(0,z)*y^-1 + 1/12*G(0,z)*z^-1 )

       + N*q2^-1 * ( 7/4*y^-1 - 7/4*z^-1 + 1/12*Pi^2*y^-1 - 1/12*Pi^2*z^-1 - 
         11/12*i_*Pi*y^-1 + 11/12*i_*Pi*z^-1 + 5/6*G(0,y)*y^-1 - 5/6*G(0,y)*
         z^-1 + 3/4*G(0,y)*[1-y]^-1 + 1/2*G(0,y)*G(0,z)*y^-1 - 1/2*G(0,y)*G(0,
         z)*z^-1 + 5/6*G(0,z)*y^-1 - 5/6*G(0,z)*z^-1 - 3/4*G(0,z)*[1-z]^-1 - 1/
         2*G(1,0,y)*y^-1 + 1/2*G(1,0,y)*z^-1 - 1/2*G(1,0,z)*y^-1 + 1/2*G(1,0,z
         )*z^-1 )

       + e*N^-1*q2^-1 * (  - 9/2*y^-1 + 9/2*z^-1 + zeta3*y^-1 - zeta3*z^-1 - 9/
         4*i_*Pi*y^-1 + 9/4*i_*Pi*z^-1 + 1/2*G(1 - z,1 - z,y)*y^-1*z^-1 + 1/4*
         G(1 - z,1 - z,y)*y^-1 - G(1 - z,1 - z,y)*z^-1*[y+z]^-1 - 1/4*G(1 - z,
         1 - z,y)*z^-1 + 1/2*G(1 - z,1 - z,0,y)*y^-1 - 1/2*G(1 - z,1 - z,0,y)*
         z^-2 + 1/2*G(1 - z,1 - z,0,y)*z^-1 + 1/2*G(1 - z,1 - z,0,y)*y*z^-2 - 
         1/2*G(1 - z, - z,1 - z,y)*y^-2 + 1/2*G(1 - z, - z,1 - z,y)*y^-2*z + 1/
         2*G(1 - z, - z,1 - z,y)*z^-2 - 1/2*G(1 - z, - z,1 - z,y)*y*z^-2 - G(1
          - z,y)*y^-1*z^-1 + G(1 - z,y)*y^-1 + 2*G(1 - z,y)*z^-1*[y+z]^-1 - G(
         1 - z,y)*z^-1 - 1/2*G(1 - z,y)*i_*Pi*y^-1*z^-1 - 1/4*G(1 - z,y)*i_*Pi
         *y^-1 + G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 1/4*G(1 - z,y)*i_*Pi*z^-1 + 
         1/2*G(1 - z,0,1 - z,y)*y^-1 - 1/2*G(1 - z,0,1 - z,y)*z^-2 + 1/2*G(1
          - z,0,1 - z,y)*z^-1 + 1/2*G(1 - z,0,1 - z,y)*y*z^-2 + 1/2*G(1 - z,0,
         y)*z^-2 - G(1 - z,0,y)*z^-1 - 1/2*G(1 - z,0,y)*y*z^-2 - 1/2*G(1 - z,0
         ,y)*i_*Pi*y^-1 + 1/2*G(1 - z,0,y)*i_*Pi*z^-2 - 1/2*G(1 - z,0,y)*i_*Pi
         *z^-1 - 1/2*G(1 - z,0,y)*i_*Pi*y*z^-2 + 1/2*G(1 - z,0,0,y)*y^-1 - 1/2
         *G(1 - z,0,0,y)*z^-2 + 1/2*G(1 - z,0,0,y)*z^-1 + 1/2*G(1 - z,0,0,y)*y
         *z^-2 - 1/2*G(1 - z,1,0,y)*y^-1 + 1/2*G(1 - z,1,0,y)*z^-2 - 1/2*G(1
          - z,1,0,y)*z^-1 - 1/2*G(1 - z,1,0,y)*y*z^-2 - 1/2*G( - z,1 - z,1 - z
         ,y)*y^-2 + 1/2*G( - z,1 - z,1 - z,y)*y^-2*z + 1/2*G( - z,1 - z,1 - z,
         y)*z^-2 - 1/2*G( - z,1 - z,1 - z,y)*y*z^-2 + 1/2*G( - z,1 - z,y)*y^-2
          - 1/2*G( - z,1 - z,y)*y^-2*z - G( - z,1 - z,y)*y^-1 - 1/2*G( - z,1
          - z,y)*z^-2 + G( - z,1 - z,y)*z^-1 + 1/2*G( - z,1 - z,y)*y*z^-2 + 1/
         2*G( - z,1 - z,y)*i_*Pi*y^-2 - 1/2*G( - z,1 - z,y)*i_*Pi*y^-2*z - 1/2
         *G( - z,1 - z,y)*i_*Pi*z^-2 + 1/2*G( - z,1 - z,y)*i_*Pi*y*z^-2 + 1/2*
         G(0,1 - z,1 - z,y)*y^-1 - 1/2*G(0,1 - z,1 - z,y)*z^-2 + 1/2*G(0,1 - z
         ,1 - z,y)*z^-1 + 1/2*G(0,1 - z,1 - z,y)*y*z^-2 + 1/2*G(0,1 - z,y)*
         z^-2 - G(0,1 - z,y)*z^-1 - 1/2*G(0,1 - z,y)*y*z^-2 - 1/2*G(0,1 - z,y)
         *i_*Pi*y^-1 + 1/2*G(0,1 - z,y)*i_*Pi*z^-2 - 1/2*G(0,1 - z,y)*i_*Pi*
         z^-1 - 1/2*G(0,1 - z,y)*i_*Pi*y*z^-2 + 1/2*G(0,1 - z,y)*G(1,z)*y^-1
          - 1/2*G(0,1 - z,y)*G(1,z)*z^-2 + 1/2*G(0,1 - z,y)*G(1,z)*z^-1 + 1/2*
         G(0,1 - z,y)*G(1,z)*y*z^-2 + 1/2*G(0,1 - z,0,y)*y^-1 - 1/2*G(0,1 - z,
         0,y)*z^-2 + 1/2*G(0,1 - z,0,y)*z^-1 + 1/2*G(0,1 - z,0,y)*y*z^-2 + 1/2
         *G(0, - z,1 - z,y)*y^-2 - 1/2*G(0, - z,1 - z,y)*y^-2*z - G(0, - z,1
          - z,y)*y^-1 + 1/2*G(0, - z,1 - z,y)*z^-2 - G(0, - z,1 - z,y)*z^-1 - 
         1/2*G(0, - z,1 - z,y)*y*z^-2 + 1/2*G(0, - z,y)*G(1,z)*y^-2 - 1/2*G(0,
          - z,y)*G(1,z)*y^-2*z - G(0, - z,y)*G(1,z)*y^-1 + 1/2*G(0, - z,y)*G(1
         ,z)*z^-2 - G(0, - z,y)*G(1,z)*z^-1 - 1/2*G(0, - z,y)*G(1,z)*y*z^-2 + 
         1/4*G(0,y)*y^-1 + G(0,y)*z^-1 - 2*G(0,y)*[1-y]^-1 + 1/2*G(0,y)*i_*Pi*
         z^-1 - 3/4*G(0,y)*i_*Pi*[1-y]^-1 + 1/2*G(0,y)*G(1,z)*z^-2 - G(0,y)*G(
         1,z)*z^-1 - 1/2*G(0,y)*G(1,z)*y*z^-2 - 1/2*G(0,y)*G(1,z)*i_*Pi*y^-1
          + 1/2*G(0,y)*G(1,z)*i_*Pi*z^-2 - 1/2*G(0,y)*G(1,z)*i_*Pi*z^-1 - 1/2*
         G(0,y)*G(1,z)*i_*Pi*y*z^-2 + 1/2*G(0,y)*G(1,1,z)*y^-1 - 1/2*G(0,y)*G(
         1,1,z)*z^-2 + 1/2*G(0,y)*G(1,1,z)*z^-1 + 1/2*G(0,y)*G(1,1,z)*y*z^-2
          - G(0,z)*y^-1 - 1/4*G(0,z)*z^-1 + 2*G(0,z)*[1-z]^-1 - 1/2*G(0,z)*i_*
         Pi*y^-1 + 3/4*G(0,z)*i_*Pi*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,1 - z,y)*
         y^-2 - 1/2*G(0,z)*G(1 - z,1 - z,y)*y^-2*z - 1/2*G(0,z)*G(1 - z,1 - z,
         y)*y^-1 - 1/2*G(0,z)*G(1 - z,1 - z,y)*z^-1 - 1/2*G(0,z)*G(1 - z,y)*
         y^-2 + 1/2*G(0,z)*G(1 - z,y)*y^-2*z + G(0,z)*G(1 - z,y)*y^-1 - 1/2*G(
         0,z)*G(1 - z,y)*i_*Pi*y^-2 + 1/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-2*z + 1/2
         *G(0,z)*G(1 - z,y)*i_*Pi*y^-1 + 1/2*G(0,z)*G(1 - z,y)*i_*Pi*z^-1 - 1/
         2*G(0,z)*G(0,1 - z,y)*y^-2 + 1/2*G(0,z)*G(0,1 - z,y)*y^-2*z + 1/2*G(0
         ,z)*G(0,1 - z,y)*y^-1 + 1/2*G(0,z)*G(0,1 - z,y)*z^-1 + 1/2*G(0,0,1 - 
         z,y)*y^-1 - 1/2*G(0,0,1 - z,y)*z^-2 + 1/2*G(0,0,1 - z,y)*z^-1 + 1/2*
         G(0,0,1 - z,y)*y*z^-2 - 1/2*G(0,0,y)*z^-1 + 3/4*G(0,0,y)*[1-y]^-1 + 1/
         2*G(0,0,y)*G(1,z)*y^-1 - 1/2*G(0,0,y)*G(1,z)*z^-2 + 1/2*G(0,0,y)*G(1,
         z)*z^-1 + 1/2*G(0,0,y)*G(1,z)*y*z^-2 + 1/2*G(0,0,z)*y^-1 - 3/4*G(0,0,
         z)*[1-z]^-1 + 1/2*G(0,0,z)*G(1 - z,y)*y^-2 - 1/2*G(0,0,z)*G(1 - z,y)*
         y^-2*z - 1/2*G(0,0,z)*G(1 - z,y)*y^-1 - 1/2*G(0,0,z)*G(1 - z,y)*z^-1
          + 1/2*G(0,0,1,z)*y^-1 - 1/2*G(0,0,1,z)*z^-2 + 1/2*G(0,0,1,z)*z^-1 + 
         1/2*G(0,0,1,z)*y*z^-2 - 1/2*G(0,1,z)*z^-2 + G(0,1,z)*z^-1 + 1/2*G(0,1
         ,z)*y*z^-2 + 1/2*G(0,1,z)*i_*Pi*y^-1 - 1/2*G(0,1,z)*i_*Pi*z^-2 + 1/2*
         G(0,1,z)*i_*Pi*z^-1 + 1/2*G(0,1,z)*i_*Pi*y*z^-2 - 1/2*G(0,1,z)*G(1 - 
         z,y)*y^-1 + 1/2*G(0,1,z)*G(1 - z,y)*z^-2 - 1/2*G(0,1,z)*G(1 - z,y)*
         z^-1 - 1/2*G(0,1,z)*G(1 - z,y)*y*z^-2 - 1/2*G(0,1,z)*G(0,y)*y^-1 + 1/
         2*G(0,1,z)*G(0,y)*z^-2 - 1/2*G(0,1,z)*G(0,y)*z^-1 - 1/2*G(0,1,z)*G(0,
         y)*y*z^-2 - 1/2*G(0,1,0,y)*y^-1 + 1/2*G(0,1,0,y)*z^-2 - 1/2*G(0,1,0,y
         )*z^-1 - 1/2*G(0,1,0,y)*y*z^-2 - 1/2*G(0,1,1,z)*y^-1 + 1/2*G(0,1,1,z)
         *z^-2 - 1/2*G(0,1,1,z)*z^-1 - 1/2*G(0,1,1,z)*y*z^-2 - G(1,z)*y^-1*
         z^-1 + G(1,z)*y^-1 + 2*G(1,z)*z^-1*[y+z]^-1 - G(1,z)*z^-1 - 1/2*G(1,z
         )*i_*Pi*y^-1*z^-1 - 1/4*G(1,z)*i_*Pi*y^-1 + G(1,z)*i_*Pi*z^-1*
         [y+z]^-1 + 1/4*G(1,z)*i_*Pi*z^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*y^-2 + 
         1/2*G(1,z)*G(1 - z, - z,y)*y^-2*z + 1/2*G(1,z)*G(1 - z, - z,y)*z^-2
          - 1/2*G(1,z)*G(1 - z, - z,y)*y*z^-2 + 1/2*G(1,z)*G(1 - z,y)*y^-1*
         z^-1 + 1/4*G(1,z)*G(1 - z,y)*y^-1 - G(1,z)*G(1 - z,y)*z^-1*[y+z]^-1
          - 1/4*G(1,z)*G(1 - z,y)*z^-1 + 1/2*G(1,z)*G(1 - z,0,y)*y^-1 - 1/2*G(
         1,z)*G(1 - z,0,y)*z^-2 + 1/2*G(1,z)*G(1 - z,0,y)*z^-1 + 1/2*G(1,z)*G(
         1 - z,0,y)*y*z^-2 - 1/2*G(1,z)*G( - z,1 - z,y)*y^-2 + 1/2*G(1,z)*G(
          - z,1 - z,y)*y^-2*z + 1/2*G(1,z)*G( - z,1 - z,y)*z^-2 - 1/2*G(1,z)*
         G( - z,1 - z,y)*y*z^-2 + 1/2*G(1,z)*G( - z,y)*y^-2 - 1/2*G(1,z)*G( - 
         z,y)*y^-2*z - G(1,z)*G( - z,y)*y^-1 - 1/2*G(1,z)*G( - z,y)*z^-2 + G(1
         ,z)*G( - z,y)*z^-1 + 1/2*G(1,z)*G( - z,y)*y*z^-2 + 1/2*G(1,z)*G( - z,
         y)*i_*Pi*y^-2 - 1/2*G(1,z)*G( - z,y)*i_*Pi*y^-2*z - 1/2*G(1,z)*G( - z
         ,y)*i_*Pi*z^-2 + 1/2*G(1,z)*G( - z,y)*i_*Pi*y*z^-2 - 1/2*G(1,0,y)*
         z^-2 + G(1,0,y)*z^-1 + 1/2*G(1,0,y)*y*z^-2 + 1/2*G(1,0,y)*i_*Pi*y^-1
          - 1/2*G(1,0,y)*i_*Pi*z^-2 + 1/2*G(1,0,y)*i_*Pi*z^-1 + 1/2*G(1,0,y)*
         i_*Pi*y*z^-2 - 1/2*G(1,0,0,y)*y^-1 + 1/2*G(1,0,0,y)*z^-2 - 1/2*G(1,0,
         0,y)*z^-1 - 1/2*G(1,0,0,y)*y*z^-2 - 1/2*G(1,0,1,z)*y^-1 + 1/2*G(1,0,1
         ,z)*z^-2 - 1/2*G(1,0,1,z)*z^-1 - 1/2*G(1,0,1,z)*y*z^-2 + 1/2*G(1,1,z)
         *y^-1*z^-1 + 1/4*G(1,1,z)*y^-1 - G(1,1,z)*z^-1*[y+z]^-1 - 1/4*G(1,1,z
         )*z^-1 - 1/2*G(1,1,z)*G( - z,y)*y^-2 + 1/2*G(1,1,z)*G( - z,y)*y^-2*z
          + 1/2*G(1,1,z)*G( - z,y)*z^-2 - 1/2*G(1,1,z)*G( - z,y)*y*z^-2 )

       + e*Nf*q2^-1 * (  - 7/72*Pi^2*y^-1 + 7/72*Pi^2*z^-1 - 1/12*G(0,y)*i_*Pi
         *y^-1 + 1/12*G(0,y)*i_*Pi*z^-1 - 1/12*G(0,z)*i_*Pi*y^-1 + 1/12*G(0,z)
         *i_*Pi*z^-1 + 1/12*G(0,0,y)*y^-1 - 1/12*G(0,0,y)*z^-1 + 1/12*G(0,0,z)
         *y^-1 - 1/12*G(0,0,z)*z^-1 )

       + e*N*q2^-1 * ( 7/2*y^-1 - 7/2*z^-1 - 2*zeta3*y^-1 + 2*zeta3*z^-1 + 77/
         144*Pi^2*y^-1 - 77/144*Pi^2*z^-1 + 7/4*i_*Pi*y^-1 - 7/4*i_*Pi*z^-1 + 
         1/12*i_*Pi^3*y^-1 - 1/12*i_*Pi^3*z^-1 + 1/12*G(1 - z,y)*Pi^2*y^-1 - 1/
         12*G(1 - z,y)*Pi^2*z^-1 - 1/2*G(1 - z,1,0,y)*y^-1 + 1/2*G(1 - z,1,0,y
         )*z^-1 + 1/4*G(0,y)*y^-1 + 2*G(0,y)*[1-y]^-1 - 1/12*G(0,y)*Pi^2*y^-1
          + 1/12*G(0,y)*Pi^2*z^-1 + 5/6*G(0,y)*i_*Pi*y^-1 - 5/6*G(0,y)*i_*Pi*
         z^-1 + 3/4*G(0,y)*i_*Pi*[1-y]^-1 + 1/2*G(0,y)*G(0,z)*i_*Pi*y^-1 - 1/2
         *G(0,y)*G(0,z)*i_*Pi*z^-1 + 1/2*G(0,y)*G(1,0,z)*y^-1 - 1/2*G(0,y)*G(1
         ,0,z)*z^-1 - 1/4*G(0,z)*z^-1 - 2*G(0,z)*[1-z]^-1 - 1/12*G(0,z)*Pi^2*
         y^-1 + 1/12*G(0,z)*Pi^2*z^-1 + 5/6*G(0,z)*i_*Pi*y^-1 - 5/6*G(0,z)*i_*
         Pi*z^-1 - 3/4*G(0,z)*i_*Pi*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,0,y)*y^-1 - 
         1/2*G(0,z)*G(1 - z,0,y)*z^-1 - 5/6*G(0,0,y)*y^-1 + 5/6*G(0,0,y)*z^-1
          - 3/4*G(0,0,y)*[1-y]^-1 - 1/2*G(0,0,y)*G(0,z)*y^-1 + 1/2*G(0,0,y)*G(
         0,z)*z^-1 - 5/6*G(0,0,z)*y^-1 + 5/6*G(0,0,z)*z^-1 + 3/4*G(0,0,z)*
         [1-z]^-1 - 1/2*G(0,0,z)*G(0,y)*y^-1 + 1/2*G(0,0,z)*G(0,y)*z^-1 + 1/2*
         G(0,1,0,y)*y^-1 - 1/2*G(0,1,0,y)*z^-1 + 1/2*G(0,1,0,z)*y^-1 - 1/2*G(0
         ,1,0,z)*z^-1 + 1/12*G(1,z)*Pi^2*y^-1 - 1/12*G(1,z)*Pi^2*z^-1 - 1/2*G(
         1,0,y)*i_*Pi*y^-1 + 1/2*G(1,0,y)*i_*Pi*z^-1 - 1/2*G(1,0,z)*i_*Pi*y^-1
          + 1/2*G(1,0,z)*i_*Pi*z^-1 - 1/2*G(1,0,z)*G(1 - z,y)*y^-1 + 1/2*G(1,0
         ,z)*G(1 - z,y)*z^-1 + 1/2*G(1,0,0,y)*y^-1 - 1/2*G(1,0,0,y)*z^-1 + 1/2
         *G(1,0,0,z)*y^-1 - 1/2*G(1,0,0,z)*z^-1 - 1/2*G(1,1,0,z)*y^-1 + 1/2*G(
         1,1,0,z)*z^-1 )

       + e^2*N^-1*q2^-1 * (  - 9*y^-1 + 9*z^-1 + 3/2*zeta3*y^-1 - 3/2*zeta3*
         z^-1 + 21/16*Pi^2*y^-1 - 21/16*Pi^2*z^-1 + 1/60*Pi^4*y^-1 - 1/60*Pi^4
         *z^-1 - 9/2*i_*Pi*y^-1 + 9/2*i_*Pi*z^-1 + i_*Pi*zeta3*y^-1 - i_*Pi*
         zeta3*z^-1 - 1/2*G(1 - z,1 - z,1 - z,y)*y^-1*z^-1 - 1/4*G(1 - z,1 - z
         ,1 - z,y)*y^-1 + G(1 - z,1 - z,1 - z,y)*z^-1*[y+z]^-1 + 1/4*G(1 - z,1
          - z,1 - z,y)*z^-1 - 1/2*G(1 - z,1 - z,1 - z,0,y)*y^-1 + 1/2*G(1 - z,
         1 - z,1 - z,0,y)*z^-2 - 1/2*G(1 - z,1 - z,1 - z,0,y)*z^-1 - 1/2*G(1
          - z,1 - z,1 - z,0,y)*y*z^-2 + 1/2*G(1 - z,1 - z, - z,1 - z,y)*y^-2
          - 1/2*G(1 - z,1 - z, - z,1 - z,y)*y^-2*z - 1/2*G(1 - z,1 - z, - z,1
          - z,y)*z^-2 + 1/2*G(1 - z,1 - z, - z,1 - z,y)*y*z^-2 + G(1 - z,1 - z
         ,y)*y^-1*z^-1 - G(1 - z,1 - z,y)*y^-1 - 2*G(1 - z,1 - z,y)*z^-1*
         [y+z]^-1 + G(1 - z,1 - z,y)*z^-1 + 1/2*G(1 - z,1 - z,y)*i_*Pi*y^-1*
         z^-1 + 1/4*G(1 - z,1 - z,y)*i_*Pi*y^-1 - G(1 - z,1 - z,y)*i_*Pi*z^-1*
         [y+z]^-1 - 1/4*G(1 - z,1 - z,y)*i_*Pi*z^-1 - 1/2*G(1 - z,1 - z,0,1 - 
         z,y)*y^-1 + 1/2*G(1 - z,1 - z,0,1 - z,y)*z^-2 - 1/2*G(1 - z,1 - z,0,1
          - z,y)*z^-1 - 1/2*G(1 - z,1 - z,0,1 - z,y)*y*z^-2 - 1/2*G(1 - z,1 - 
         z,0,y)*z^-2 + G(1 - z,1 - z,0,y)*z^-1 + 1/2*G(1 - z,1 - z,0,y)*y*z^-2
          + 1/2*G(1 - z,1 - z,0,y)*i_*Pi*y^-1 - 1/2*G(1 - z,1 - z,0,y)*i_*Pi*
         z^-2 + 1/2*G(1 - z,1 - z,0,y)*i_*Pi*z^-1 + 1/2*G(1 - z,1 - z,0,y)*i_*
         Pi*y*z^-2 - 1/2*G(1 - z,1 - z,0,0,y)*y^-1 + 1/2*G(1 - z,1 - z,0,0,y)*
         z^-2 - 1/2*G(1 - z,1 - z,0,0,y)*z^-1 - 1/2*G(1 - z,1 - z,0,0,y)*y*
         z^-2 + 1/2*G(1 - z,1 - z,1,0,y)*y^-1 - 1/2*G(1 - z,1 - z,1,0,y)*z^-2
          + 1/2*G(1 - z,1 - z,1,0,y)*z^-1 + 1/2*G(1 - z,1 - z,1,0,y)*y*z^-2 + 
         1/2*G(1 - z, - z,1 - z,1 - z,y)*y^-2 - 1/2*G(1 - z, - z,1 - z,1 - z,y
         )*y^-2*z - 1/2*G(1 - z, - z,1 - z,1 - z,y)*z^-2 + 1/2*G(1 - z, - z,1
          - z,1 - z,y)*y*z^-2 - 1/2*G(1 - z, - z,1 - z,y)*y^-2 + 1/2*G(1 - z,
          - z,1 - z,y)*y^-2*z + G(1 - z, - z,1 - z,y)*y^-1 + 1/2*G(1 - z, - z,
         1 - z,y)*z^-2 - G(1 - z, - z,1 - z,y)*z^-1 - 1/2*G(1 - z, - z,1 - z,y
         )*y*z^-2 - 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-2 + 1/2*G(1 - z, - z,1
          - z,y)*i_*Pi*y^-2*z + 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*z^-2 - 1/2*G(1
          - z, - z,1 - z,y)*i_*Pi*y*z^-2 - 2*G(1 - z,y)*y^-1*z^-1 + 2*G(1 - z,
         y)*y^-1 + 4*G(1 - z,y)*z^-1*[y+z]^-1 - 2*G(1 - z,y)*z^-1 - G(1 - z,y)
         *zeta3*y^-1 + G(1 - z,y)*zeta3*z^-1 + 7/24*G(1 - z,y)*Pi^2*y^-1*z^-1
          + 7/48*G(1 - z,y)*Pi^2*y^-1 - 7/12*G(1 - z,y)*Pi^2*z^-1*[y+z]^-1 - 7/
         48*G(1 - z,y)*Pi^2*z^-1 - G(1 - z,y)*i_*Pi*y^-1*z^-1 + G(1 - z,y)*i_*
         Pi*y^-1 + 2*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 - G(1 - z,y)*i_*Pi*z^-1 - 
         1/2*G(1 - z,0,1 - z,1 - z,y)*y^-1 + 1/2*G(1 - z,0,1 - z,1 - z,y)*z^-2
          - 1/2*G(1 - z,0,1 - z,1 - z,y)*z^-1 - 1/2*G(1 - z,0,1 - z,1 - z,y)*y
         *z^-2 - 1/2*G(1 - z,0,1 - z,y)*z^-2 + G(1 - z,0,1 - z,y)*z^-1 + 1/2*
         G(1 - z,0,1 - z,y)*y*z^-2 + 1/2*G(1 - z,0,1 - z,y)*i_*Pi*y^-1 - 1/2*
         G(1 - z,0,1 - z,y)*i_*Pi*z^-2 + 1/2*G(1 - z,0,1 - z,y)*i_*Pi*z^-1 + 1/
         2*G(1 - z,0,1 - z,y)*i_*Pi*y*z^-2 - 1/2*G(1 - z,0,1 - z,0,y)*y^-1 + 1/
         2*G(1 - z,0,1 - z,0,y)*z^-2 - 1/2*G(1 - z,0,1 - z,0,y)*z^-1 - 1/2*G(1
          - z,0,1 - z,0,y)*y*z^-2 - 1/2*G(1 - z,0, - z,1 - z,y)*y^-2 + 1/2*G(1
          - z,0, - z,1 - z,y)*y^-2*z + G(1 - z,0, - z,1 - z,y)*y^-1 - 1/2*G(1
          - z,0, - z,1 - z,y)*z^-2 + G(1 - z,0, - z,1 - z,y)*z^-1 + 1/2*G(1 - 
         z,0, - z,1 - z,y)*y*z^-2 + G(1 - z,0,y)*z^-2 - G(1 - z,0,y)*z^-1 - G(
         1 - z,0,y)*y*z^-2 + 7/24*G(1 - z,0,y)*Pi^2*y^-1 - 7/24*G(1 - z,0,y)*
         Pi^2*z^-2 + 7/24*G(1 - z,0,y)*Pi^2*z^-1 + 7/24*G(1 - z,0,y)*Pi^2*y*
         z^-2 + 1/2*G(1 - z,0,y)*i_*Pi*z^-2 - G(1 - z,0,y)*i_*Pi*z^-1 - 1/2*G(
         1 - z,0,y)*i_*Pi*y*z^-2 - 1/2*G(1 - z,0,0,1 - z,y)*y^-1 + 1/2*G(1 - z
         ,0,0,1 - z,y)*z^-2 - 1/2*G(1 - z,0,0,1 - z,y)*z^-1 - 1/2*G(1 - z,0,0,
         1 - z,y)*y*z^-2 - 1/2*G(1 - z,0,0,y)*z^-2 + G(1 - z,0,0,y)*z^-1 + 1/2
         *G(1 - z,0,0,y)*y*z^-2 + 1/2*G(1 - z,0,0,y)*i_*Pi*y^-1 - 1/2*G(1 - z,
         0,0,y)*i_*Pi*z^-2 + 1/2*G(1 - z,0,0,y)*i_*Pi*z^-1 + 1/2*G(1 - z,0,0,y
         )*i_*Pi*y*z^-2 - 1/2*G(1 - z,0,0,0,y)*y^-1 + 1/2*G(1 - z,0,0,0,y)*
         z^-2 - 1/2*G(1 - z,0,0,0,y)*z^-1 - 1/2*G(1 - z,0,0,0,y)*y*z^-2 + 1/2*
         G(1 - z,0,1,0,y)*y^-1 - 1/2*G(1 - z,0,1,0,y)*z^-2 + 1/2*G(1 - z,0,1,0
         ,y)*z^-1 + 1/2*G(1 - z,0,1,0,y)*y*z^-2 + 1/2*G(1 - z,1,0,y)*z^-2 - G(
         1 - z,1,0,y)*z^-1 - 1/2*G(1 - z,1,0,y)*y*z^-2 - 1/2*G(1 - z,1,0,y)*i_
         *Pi*y^-1 + 1/2*G(1 - z,1,0,y)*i_*Pi*z^-2 - 1/2*G(1 - z,1,0,y)*i_*Pi*
         z^-1 - 1/2*G(1 - z,1,0,y)*i_*Pi*y*z^-2 + 1/2*G(1 - z,1,0,0,y)*y^-1 - 
         1/2*G(1 - z,1,0,0,y)*z^-2 + 1/2*G(1 - z,1,0,0,y)*z^-1 + 1/2*G(1 - z,1
         ,0,0,y)*y*z^-2 + 1/2*G( - z,1 - z,1 - z,1 - z,y)*y^-2 - 1/2*G( - z,1
          - z,1 - z,1 - z,y)*y^-2*z - 1/2*G( - z,1 - z,1 - z,1 - z,y)*z^-2 + 1/
         2*G( - z,1 - z,1 - z,1 - z,y)*y*z^-2 - 1/2*G( - z,1 - z,1 - z,y)*y^-2
          + 1/2*G( - z,1 - z,1 - z,y)*y^-2*z + G( - z,1 - z,1 - z,y)*y^-1 + 1/
         2*G( - z,1 - z,1 - z,y)*z^-2 - G( - z,1 - z,1 - z,y)*z^-1 - 1/2*G( - 
         z,1 - z,1 - z,y)*y*z^-2 - 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-2 + 1/2*
         G( - z,1 - z,1 - z,y)*i_*Pi*y^-2*z + 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*
         z^-2 - 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*y*z^-2 + G( - z,1 - z,y)*y^-2
          - G( - z,1 - z,y)*y^-2*z - G( - z,1 - z,y)*y^-1 - G( - z,1 - z,y)*
         z^-2 + G( - z,1 - z,y)*z^-1 + G( - z,1 - z,y)*y*z^-2 - 7/24*G( - z,1
          - z,y)*Pi^2*y^-2 + 7/24*G( - z,1 - z,y)*Pi^2*y^-2*z + 7/24*G( - z,1
          - z,y)*Pi^2*z^-2 - 7/24*G( - z,1 - z,y)*Pi^2*y*z^-2 + 1/2*G( - z,1
          - z,y)*i_*Pi*y^-2 - 1/2*G( - z,1 - z,y)*i_*Pi*y^-2*z - G( - z,1 - z,
         y)*i_*Pi*y^-1 - 1/2*G( - z,1 - z,y)*i_*Pi*z^-2 + G( - z,1 - z,y)*i_*
         Pi*z^-1 + 1/2*G( - z,1 - z,y)*i_*Pi*y*z^-2 - 1/2*G(0,1 - z,1 - z,1 - 
         z,y)*y^-1 + 1/2*G(0,1 - z,1 - z,1 - z,y)*z^-2 - 1/2*G(0,1 - z,1 - z,1
          - z,y)*z^-1 - 1/2*G(0,1 - z,1 - z,1 - z,y)*y*z^-2 - 1/2*G(0,1 - z,1
          - z,y)*z^-2 + G(0,1 - z,1 - z,y)*z^-1 + 1/2*G(0,1 - z,1 - z,y)*y*
         z^-2 + 1/2*G(0,1 - z,1 - z,y)*i_*Pi*y^-1 - 1/2*G(0,1 - z,1 - z,y)*i_*
         Pi*z^-2 + 1/2*G(0,1 - z,1 - z,y)*i_*Pi*z^-1 + 1/2*G(0,1 - z,1 - z,y)*
         i_*Pi*y*z^-2 - 1/2*G(0,1 - z,1 - z,y)*G(1,z)*y^-1 + 1/2*G(0,1 - z,1
          - z,y)*G(1,z)*z^-2 - 1/2*G(0,1 - z,1 - z,y)*G(1,z)*z^-1 - 1/2*G(0,1
          - z,1 - z,y)*G(1,z)*y*z^-2 - 1/2*G(0,1 - z,1 - z,0,y)*y^-1 + 1/2*G(0
         ,1 - z,1 - z,0,y)*z^-2 - 1/2*G(0,1 - z,1 - z,0,y)*z^-1 - 1/2*G(0,1 - 
         z,1 - z,0,y)*y*z^-2 - 1/2*G(0,1 - z, - z,1 - z,y)*y^-2 + 1/2*G(0,1 - 
         z, - z,1 - z,y)*y^-2*z + G(0,1 - z, - z,1 - z,y)*y^-1 - 1/2*G(0,1 - z
         , - z,1 - z,y)*z^-2 + G(0,1 - z, - z,1 - z,y)*z^-1 + 1/2*G(0,1 - z,
          - z,1 - z,y)*y*z^-2 - 1/2*G(0,1 - z, - z,y)*G(1,z)*y^-2 + 1/2*G(0,1
          - z, - z,y)*G(1,z)*y^-2*z + G(0,1 - z, - z,y)*G(1,z)*y^-1 - 1/2*G(0,
         1 - z, - z,y)*G(1,z)*z^-2 + G(0,1 - z, - z,y)*G(1,z)*z^-1 + 1/2*G(0,1
          - z, - z,y)*G(1,z)*y*z^-2 + G(0,1 - z,y)*z^-2 - G(0,1 - z,y)*z^-1 - 
         G(0,1 - z,y)*y*z^-2 + 7/24*G(0,1 - z,y)*Pi^2*y^-1 - 7/24*G(0,1 - z,y)
         *Pi^2*z^-2 + 7/24*G(0,1 - z,y)*Pi^2*z^-1 + 7/24*G(0,1 - z,y)*Pi^2*y*
         z^-2 + 1/2*G(0,1 - z,y)*i_*Pi*z^-2 - G(0,1 - z,y)*i_*Pi*z^-1 - 1/2*G(
         0,1 - z,y)*i_*Pi*y*z^-2 - 1/2*G(0,1 - z,y)*G(1,z)*z^-2 + G(0,1 - z,y)
         *G(1,z)*z^-1 + 1/2*G(0,1 - z,y)*G(1,z)*y*z^-2 + 1/2*G(0,1 - z,y)*G(1,
         z)*i_*Pi*y^-1 - 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*z^-2 + 1/2*G(0,1 - z,y)
         *G(1,z)*i_*Pi*z^-1 + 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*y*z^-2 - 1/2*G(0,1
          - z,y)*G(1,1,z)*y^-1 + 1/2*G(0,1 - z,y)*G(1,1,z)*z^-2 - 1/2*G(0,1 - 
         z,y)*G(1,1,z)*z^-1 - 1/2*G(0,1 - z,y)*G(1,1,z)*y*z^-2 - 1/2*G(0,1 - z
         ,0,1 - z,y)*y^-1 + 1/2*G(0,1 - z,0,1 - z,y)*z^-2 - 1/2*G(0,1 - z,0,1
          - z,y)*z^-1 - 1/2*G(0,1 - z,0,1 - z,y)*y*z^-2 - 1/2*G(0,1 - z,0,y)*
         z^-2 + G(0,1 - z,0,y)*z^-1 + 1/2*G(0,1 - z,0,y)*y*z^-2 + 1/2*G(0,1 - 
         z,0,y)*i_*Pi*y^-1 - 1/2*G(0,1 - z,0,y)*i_*Pi*z^-2 + 1/2*G(0,1 - z,0,y
         )*i_*Pi*z^-1 + 1/2*G(0,1 - z,0,y)*i_*Pi*y*z^-2 - 1/2*G(0,1 - z,0,y)*
         G(1,z)*y^-1 + 1/2*G(0,1 - z,0,y)*G(1,z)*z^-2 - 1/2*G(0,1 - z,0,y)*G(1
         ,z)*z^-1 - 1/2*G(0,1 - z,0,y)*G(1,z)*y*z^-2 - 1/2*G(0,1 - z,0,0,y)*
         y^-1 + 1/2*G(0,1 - z,0,0,y)*z^-2 - 1/2*G(0,1 - z,0,0,y)*z^-1 - 1/2*G(
         0,1 - z,0,0,y)*y*z^-2 + 1/2*G(0,1 - z,1,0,y)*y^-1 - 1/2*G(0,1 - z,1,0
         ,y)*z^-2 + 1/2*G(0,1 - z,1,0,y)*z^-1 + 1/2*G(0,1 - z,1,0,y)*y*z^-2 - 
         1/2*G(0, - z,1 - z,1 - z,y)*y^-2 + 1/2*G(0, - z,1 - z,1 - z,y)*y^-2*z
          + G(0, - z,1 - z,1 - z,y)*y^-1 - 1/2*G(0, - z,1 - z,1 - z,y)*z^-2 + 
         G(0, - z,1 - z,1 - z,y)*z^-1 + 1/2*G(0, - z,1 - z,1 - z,y)*y*z^-2 + 1/
         2*G(0, - z,1 - z,y)*y^-2 - 1/2*G(0, - z,1 - z,y)*y^-2*z - G(0, - z,1
          - z,y)*y^-1 + 1/2*G(0, - z,1 - z,y)*z^-2 - G(0, - z,1 - z,y)*z^-1 - 
         1/2*G(0, - z,1 - z,y)*y*z^-2 + 1/2*G(0, - z,1 - z,y)*i_*Pi*y^-2 - 1/2
         *G(0, - z,1 - z,y)*i_*Pi*y^-2*z - G(0, - z,1 - z,y)*i_*Pi*y^-1 + 1/2*
         G(0, - z,1 - z,y)*i_*Pi*z^-2 - G(0, - z,1 - z,y)*i_*Pi*z^-1 - 1/2*G(0
         , - z,1 - z,y)*i_*Pi*y*z^-2 - 1/2*G(0, - z,1 - z,y)*G(1,z)*y^-2 + 1/2
         *G(0, - z,1 - z,y)*G(1,z)*y^-2*z + G(0, - z,1 - z,y)*G(1,z)*y^-1 - 1/
         2*G(0, - z,1 - z,y)*G(1,z)*z^-2 + G(0, - z,1 - z,y)*G(1,z)*z^-1 + 1/2
         *G(0, - z,1 - z,y)*G(1,z)*y*z^-2 + 1/2*G(0, - z,y)*G(1,z)*y^-2 - 1/2*
         G(0, - z,y)*G(1,z)*y^-2*z - G(0, - z,y)*G(1,z)*y^-1 + 1/2*G(0, - z,y)
         *G(1,z)*z^-2 - G(0, - z,y)*G(1,z)*z^-1 - 1/2*G(0, - z,y)*G(1,z)*y*
         z^-2 + 1/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-2 - 1/2*G(0, - z,y)*G(1,z)*i_*
         Pi*y^-2*z - G(0, - z,y)*G(1,z)*i_*Pi*y^-1 + 1/2*G(0, - z,y)*G(1,z)*i_
         *Pi*z^-2 - G(0, - z,y)*G(1,z)*i_*Pi*z^-1 - 1/2*G(0, - z,y)*G(1,z)*i_*
         Pi*y*z^-2 - 1/2*G(0, - z,y)*G(1,1,z)*y^-2 + 1/2*G(0, - z,y)*G(1,1,z)*
         y^-2*z + G(0, - z,y)*G(1,1,z)*y^-1 - 1/2*G(0, - z,y)*G(1,1,z)*z^-2 + 
         G(0, - z,y)*G(1,1,z)*z^-1 + 1/2*G(0, - z,y)*G(1,1,z)*y*z^-2 + 1/2*G(0
         ,y)*y^-1 + 2*G(0,y)*z^-1 - 4*G(0,y)*[1-y]^-1 - 7/24*G(0,y)*Pi^2*z^-1
          + 7/16*G(0,y)*Pi^2*[1-y]^-1 + 1/4*G(0,y)*i_*Pi*y^-1 + G(0,y)*i_*Pi*
         z^-1 - 2*G(0,y)*i_*Pi*[1-y]^-1 + G(0,y)*G(1,z)*z^-2 - G(0,y)*G(1,z)*
         z^-1 - G(0,y)*G(1,z)*y*z^-2 + 7/24*G(0,y)*G(1,z)*Pi^2*y^-1 - 7/24*G(0
         ,y)*G(1,z)*Pi^2*z^-2 + 7/24*G(0,y)*G(1,z)*Pi^2*z^-1 + 7/24*G(0,y)*G(1
         ,z)*Pi^2*y*z^-2 + 1/2*G(0,y)*G(1,z)*i_*Pi*z^-2 - G(0,y)*G(1,z)*i_*Pi*
         z^-1 - 1/2*G(0,y)*G(1,z)*i_*Pi*y*z^-2 + 1/2*G(0,y)*G(1,0,1,z)*y^-1 - 
         1/2*G(0,y)*G(1,0,1,z)*z^-2 + 1/2*G(0,y)*G(1,0,1,z)*z^-1 + 1/2*G(0,y)*
         G(1,0,1,z)*y*z^-2 - 1/2*G(0,y)*G(1,1,z)*z^-2 + G(0,y)*G(1,1,z)*z^-1
          + 1/2*G(0,y)*G(1,1,z)*y*z^-2 + 1/2*G(0,y)*G(1,1,z)*i_*Pi*y^-1 - 1/2*
         G(0,y)*G(1,1,z)*i_*Pi*z^-2 + 1/2*G(0,y)*G(1,1,z)*i_*Pi*z^-1 + 1/2*G(0
         ,y)*G(1,1,z)*i_*Pi*y*z^-2 - 1/2*G(0,y)*G(1,1,1,z)*y^-1 + 1/2*G(0,y)*
         G(1,1,1,z)*z^-2 - 1/2*G(0,y)*G(1,1,1,z)*z^-1 - 1/2*G(0,y)*G(1,1,1,z)*
         y*z^-2 - 2*G(0,z)*y^-1 - 1/2*G(0,z)*z^-1 + 4*G(0,z)*[1-z]^-1 + 7/24*
         G(0,z)*Pi^2*y^-1 - 7/16*G(0,z)*Pi^2*[1-z]^-1 - G(0,z)*i_*Pi*y^-1 - 1/
         4*G(0,z)*i_*Pi*z^-1 + 2*G(0,z)*i_*Pi*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,1
          - z,1 - z,y)*y^-2 + 1/2*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-2*z + 1/2*
         G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-1 + 1/2*G(0,z)*G(1 - z,1 - z,1 - z,y
         )*z^-1 + 1/2*G(0,z)*G(1 - z,1 - z,y)*y^-2 - 1/2*G(0,z)*G(1 - z,1 - z,
         y)*y^-2*z - G(0,z)*G(1 - z,1 - z,y)*y^-1 + 1/2*G(0,z)*G(1 - z,1 - z,y
         )*i_*Pi*y^-2 - 1/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-2*z - 1/2*G(0,z)*
         G(1 - z,1 - z,y)*i_*Pi*y^-1 - 1/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*z^-1
          - G(0,z)*G(1 - z,y)*y^-2 + G(0,z)*G(1 - z,y)*y^-2*z + G(0,z)*G(1 - z
         ,y)*y^-1 + 7/24*G(0,z)*G(1 - z,y)*Pi^2*y^-2 - 7/24*G(0,z)*G(1 - z,y)*
         Pi^2*y^-2*z - 7/24*G(0,z)*G(1 - z,y)*Pi^2*y^-1 - 7/24*G(0,z)*G(1 - z,
         y)*Pi^2*z^-1 - 1/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-2 + 1/2*G(0,z)*G(1 - z,
         y)*i_*Pi*y^-2*z + G(0,z)*G(1 - z,y)*i_*Pi*y^-1 + 1/2*G(0,z)*G(1 - z,0
         ,1 - z,y)*y^-2 - 1/2*G(0,z)*G(1 - z,0,1 - z,y)*y^-2*z - 1/2*G(0,z)*G(
         1 - z,0,1 - z,y)*y^-1 - 1/2*G(0,z)*G(1 - z,0,1 - z,y)*z^-1 + 1/2*G(0,
         z)*G(0,1 - z,1 - z,y)*y^-2 - 1/2*G(0,z)*G(0,1 - z,1 - z,y)*y^-2*z - 1/
         2*G(0,z)*G(0,1 - z,1 - z,y)*y^-1 - 1/2*G(0,z)*G(0,1 - z,1 - z,y)*z^-1
          - 1/2*G(0,z)*G(0,1 - z,y)*y^-2 + 1/2*G(0,z)*G(0,1 - z,y)*y^-2*z + G(
         0,z)*G(0,1 - z,y)*y^-1 - 1/2*G(0,z)*G(0,1 - z,y)*i_*Pi*y^-2 + 1/2*G(0
         ,z)*G(0,1 - z,y)*i_*Pi*y^-2*z + 1/2*G(0,z)*G(0,1 - z,y)*i_*Pi*y^-1 + 
         1/2*G(0,z)*G(0,1 - z,y)*i_*Pi*z^-1 - 1/2*G(0,0,1 - z,1 - z,y)*y^-1 + 
         1/2*G(0,0,1 - z,1 - z,y)*z^-2 - 1/2*G(0,0,1 - z,1 - z,y)*z^-1 - 1/2*
         G(0,0,1 - z,1 - z,y)*y*z^-2 - 1/2*G(0,0,1 - z,y)*z^-2 + G(0,0,1 - z,y
         )*z^-1 + 1/2*G(0,0,1 - z,y)*y*z^-2 + 1/2*G(0,0,1 - z,y)*i_*Pi*y^-1 - 
         1/2*G(0,0,1 - z,y)*i_*Pi*z^-2 + 1/2*G(0,0,1 - z,y)*i_*Pi*z^-1 + 1/2*
         G(0,0,1 - z,y)*i_*Pi*y*z^-2 - 1/2*G(0,0,1 - z,y)*G(0,z)*y^-2 + 1/2*G(
         0,0,1 - z,y)*G(0,z)*y^-2*z + 1/2*G(0,0,1 - z,y)*G(0,z)*y^-1 + 1/2*G(0
         ,0,1 - z,y)*G(0,z)*z^-1 - 1/2*G(0,0,1 - z,y)*G(1,z)*y^-1 + 1/2*G(0,0,
         1 - z,y)*G(1,z)*z^-2 - 1/2*G(0,0,1 - z,y)*G(1,z)*z^-1 - 1/2*G(0,0,1
          - z,y)*G(1,z)*y*z^-2 - 1/2*G(0,0,1 - z,0,y)*y^-1 + 1/2*G(0,0,1 - z,0
         ,y)*z^-2 - 1/2*G(0,0,1 - z,0,y)*z^-1 - 1/2*G(0,0,1 - z,0,y)*y*z^-2 + 
         1/2*G(0,0, - z,1 - z,y)*y^-2 - 1/2*G(0,0, - z,1 - z,y)*y^-2*z - 1/2*
         G(0,0, - z,1 - z,y)*z^-2 + 1/2*G(0,0, - z,1 - z,y)*y*z^-2 + 1/2*G(0,0
         , - z,y)*G(1,z)*y^-2 - 1/2*G(0,0, - z,y)*G(1,z)*y^-2*z - 1/2*G(0,0,
          - z,y)*G(1,z)*z^-2 + 1/2*G(0,0, - z,y)*G(1,z)*y*z^-2 - 1/4*G(0,0,y)*
         y^-1 - G(0,0,y)*z^-1 + 2*G(0,0,y)*[1-y]^-1 - 1/2*G(0,0,y)*i_*Pi*z^-1
          + 3/4*G(0,0,y)*i_*Pi*[1-y]^-1 + 1/2*G(0,0,y)*G(0,1,z)*y^-1 - 1/2*G(0
         ,0,y)*G(0,1,z)*z^-2 + 1/2*G(0,0,y)*G(0,1,z)*z^-1 + 1/2*G(0,0,y)*G(0,1
         ,z)*y*z^-2 - 1/2*G(0,0,y)*G(1,z)*z^-2 + G(0,0,y)*G(1,z)*z^-1 + 1/2*G(
         0,0,y)*G(1,z)*y*z^-2 + 1/2*G(0,0,y)*G(1,z)*i_*Pi*y^-1 - 1/2*G(0,0,y)*
         G(1,z)*i_*Pi*z^-2 + 1/2*G(0,0,y)*G(1,z)*i_*Pi*z^-1 + 1/2*G(0,0,y)*G(1
         ,z)*i_*Pi*y*z^-2 - 1/2*G(0,0,y)*G(1,1,z)*y^-1 + 1/2*G(0,0,y)*G(1,1,z)
         *z^-2 - 1/2*G(0,0,y)*G(1,1,z)*z^-1 - 1/2*G(0,0,y)*G(1,1,z)*y*z^-2 + 
         G(0,0,z)*y^-1 + 1/4*G(0,0,z)*z^-1 - 2*G(0,0,z)*[1-z]^-1 + 1/2*G(0,0,z
         )*i_*Pi*y^-1 - 3/4*G(0,0,z)*i_*Pi*[1-z]^-1 - 1/2*G(0,0,z)*G(1 - z,1
          - z,y)*y^-2 + 1/2*G(0,0,z)*G(1 - z,1 - z,y)*y^-2*z + 1/2*G(0,0,z)*G(
         1 - z,1 - z,y)*y^-1 + 1/2*G(0,0,z)*G(1 - z,1 - z,y)*z^-1 + 1/2*G(0,0,
         z)*G(1 - z,y)*y^-2 - 1/2*G(0,0,z)*G(1 - z,y)*y^-2*z - G(0,0,z)*G(1 - 
         z,y)*y^-1 + 1/2*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-2 - 1/2*G(0,0,z)*G(1 - z
         ,y)*i_*Pi*y^-2*z - 1/2*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-1 - 1/2*G(0,0,z)*
         G(1 - z,y)*i_*Pi*z^-1 + 1/2*G(0,0,z)*G(0,1 - z,y)*y^-2 - 1/2*G(0,0,z)
         *G(0,1 - z,y)*y^-2*z - 1/2*G(0,0,z)*G(0,1 - z,y)*y^-1 - 1/2*G(0,0,z)*
         G(0,1 - z,y)*z^-1 - 1/2*G(0,0,0,1 - z,y)*y^-1 + 1/2*G(0,0,0,1 - z,y)*
         z^-2 - 1/2*G(0,0,0,1 - z,y)*z^-1 - 1/2*G(0,0,0,1 - z,y)*y*z^-2 + 1/2*
         G(0,0,0,y)*z^-1 - 3/4*G(0,0,0,y)*[1-y]^-1 - 1/2*G(0,0,0,y)*G(1,z)*
         y^-1 + 1/2*G(0,0,0,y)*G(1,z)*z^-2 - 1/2*G(0,0,0,y)*G(1,z)*z^-1 - 1/2*
         G(0,0,0,y)*G(1,z)*y*z^-2 - 1/2*G(0,0,0,z)*y^-1 + 3/4*G(0,0,0,z)*
         [1-z]^-1 - 1/2*G(0,0,0,z)*G(1 - z,y)*y^-2 + 1/2*G(0,0,0,z)*G(1 - z,y)
         *y^-2*z + 1/2*G(0,0,0,z)*G(1 - z,y)*y^-1 + 1/2*G(0,0,0,z)*G(1 - z,y)*
         z^-1 + 1/2*G(0,0,0,1,z)*y^-1 - 1/2*G(0,0,0,1,z)*z^-2 + 1/2*G(0,0,0,1,
         z)*z^-1 + 1/2*G(0,0,0,1,z)*y*z^-2 - 1/2*G(0,0,1,z)*z^-2 + G(0,0,1,z)*
         z^-1 + 1/2*G(0,0,1,z)*y*z^-2 + 1/2*G(0,0,1,z)*i_*Pi*y^-1 - 1/2*G(0,0,
         1,z)*i_*Pi*z^-2 + 1/2*G(0,0,1,z)*i_*Pi*z^-1 + 1/2*G(0,0,1,z)*i_*Pi*y*
         z^-2 - 1/2*G(0,0,1,z)*G(1 - z,y)*y^-1 + 1/2*G(0,0,1,z)*G(1 - z,y)*
         z^-2 - 1/2*G(0,0,1,z)*G(1 - z,y)*z^-1 - 1/2*G(0,0,1,z)*G(1 - z,y)*y*
         z^-2 - 1/2*G(0,0,1,z)*G(0,y)*y^-1 + 1/2*G(0,0,1,z)*G(0,y)*z^-2 - 1/2*
         G(0,0,1,z)*G(0,y)*z^-1 - 1/2*G(0,0,1,z)*G(0,y)*y*z^-2 + 1/2*G(0,0,1,0
         ,y)*y^-1 - 1/2*G(0,0,1,0,y)*z^-2 + 1/2*G(0,0,1,0,y)*z^-1 + 1/2*G(0,0,
         1,0,y)*y*z^-2 - 1/2*G(0,0,1,1,z)*y^-1 + 1/2*G(0,0,1,1,z)*z^-2 - 1/2*
         G(0,0,1,1,z)*z^-1 - 1/2*G(0,0,1,1,z)*y*z^-2 - G(0,1,z)*z^-2 + G(0,1,z
         )*z^-1 + G(0,1,z)*y*z^-2 - 7/24*G(0,1,z)*Pi^2*y^-1 + 7/24*G(0,1,z)*
         Pi^2*z^-2 - 7/24*G(0,1,z)*Pi^2*z^-1 - 7/24*G(0,1,z)*Pi^2*y*z^-2 - 1/2
         *G(0,1,z)*i_*Pi*z^-2 + G(0,1,z)*i_*Pi*z^-1 + 1/2*G(0,1,z)*i_*Pi*y*
         z^-2 + 1/2*G(0,1,z)*G(1 - z,1 - z,y)*y^-1 - 1/2*G(0,1,z)*G(1 - z,1 - 
         z,y)*z^-2 + 1/2*G(0,1,z)*G(1 - z,1 - z,y)*z^-1 + 1/2*G(0,1,z)*G(1 - z
         ,1 - z,y)*y*z^-2 + 1/2*G(0,1,z)*G(1 - z,y)*z^-2 - G(0,1,z)*G(1 - z,y)
         *z^-1 - 1/2*G(0,1,z)*G(1 - z,y)*y*z^-2 - 1/2*G(0,1,z)*G(1 - z,y)*i_*
         Pi*y^-1 + 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*z^-2 - 1/2*G(0,1,z)*G(1 - z,y
         )*i_*Pi*z^-1 - 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*y*z^-2 + 1/2*G(0,1,z)*G(
         1 - z,0,y)*y^-1 - 1/2*G(0,1,z)*G(1 - z,0,y)*z^-2 + 1/2*G(0,1,z)*G(1
          - z,0,y)*z^-1 + 1/2*G(0,1,z)*G(1 - z,0,y)*y*z^-2 + 1/2*G(0,1,z)*G(0,
         1 - z,y)*y^-1 - 1/2*G(0,1,z)*G(0,1 - z,y)*z^-2 + 1/2*G(0,1,z)*G(0,1
          - z,y)*z^-1 + 1/2*G(0,1,z)*G(0,1 - z,y)*y*z^-2 + 1/2*G(0,1,z)*G(0,y)
         *z^-2 - G(0,1,z)*G(0,y)*z^-1 - 1/2*G(0,1,z)*G(0,y)*y*z^-2 - 1/2*G(0,1
         ,z)*G(0,y)*i_*Pi*y^-1 + 1/2*G(0,1,z)*G(0,y)*i_*Pi*z^-2 - 1/2*G(0,1,z)
         *G(0,y)*i_*Pi*z^-1 - 1/2*G(0,1,z)*G(0,y)*i_*Pi*y*z^-2 + 1/2*G(0,1,0,y
         )*z^-2 - G(0,1,0,y)*z^-1 - 1/2*G(0,1,0,y)*y*z^-2 - 1/2*G(0,1,0,y)*i_*
         Pi*y^-1 + 1/2*G(0,1,0,y)*i_*Pi*z^-2 - 1/2*G(0,1,0,y)*i_*Pi*z^-1 - 1/2
         *G(0,1,0,y)*i_*Pi*y*z^-2 + 1/2*G(0,1,0,0,y)*y^-1 - 1/2*G(0,1,0,0,y)*
         z^-2 + 1/2*G(0,1,0,0,y)*z^-1 + 1/2*G(0,1,0,0,y)*y*z^-2 - 1/2*G(0,1,0,
         1,z)*y^-1 + 1/2*G(0,1,0,1,z)*z^-2 - 1/2*G(0,1,0,1,z)*z^-1 - 1/2*G(0,1
         ,0,1,z)*y*z^-2 + 1/2*G(0,1,1,z)*z^-2 - G(0,1,1,z)*z^-1 - 1/2*G(0,1,1,
         z)*y*z^-2 - 1/2*G(0,1,1,z)*i_*Pi*y^-1 + 1/2*G(0,1,1,z)*i_*Pi*z^-2 - 1/
         2*G(0,1,1,z)*i_*Pi*z^-1 - 1/2*G(0,1,1,z)*i_*Pi*y*z^-2 + 1/2*G(0,1,1,z
         )*G(1 - z,y)*y^-1 - 1/2*G(0,1,1,z)*G(1 - z,y)*z^-2 + 1/2*G(0,1,1,z)*
         G(1 - z,y)*z^-1 + 1/2*G(0,1,1,z)*G(1 - z,y)*y*z^-2 + 1/2*G(0,1,1,z)*
         G(0,y)*y^-1 - 1/2*G(0,1,1,z)*G(0,y)*z^-2 + 1/2*G(0,1,1,z)*G(0,y)*z^-1
          + 1/2*G(0,1,1,z)*G(0,y)*y*z^-2 + 1/2*G(0,1,1,1,z)*y^-1 - 1/2*G(0,1,1
         ,1,z)*z^-2 + 1/2*G(0,1,1,1,z)*z^-1 + 1/2*G(0,1,1,1,z)*y*z^-2 - 2*G(1,
         z)*y^-1*z^-1 + 2*G(1,z)*y^-1 + 4*G(1,z)*z^-1*[y+z]^-1 - 2*G(1,z)*z^-1
          - G(1,z)*zeta3*y^-1 + G(1,z)*zeta3*z^-1 + 7/24*G(1,z)*Pi^2*y^-1*z^-1
          + 7/48*G(1,z)*Pi^2*y^-1 - 7/12*G(1,z)*Pi^2*z^-1*[y+z]^-1 - 7/48*G(1,
         z)*Pi^2*z^-1 - G(1,z)*i_*Pi*y^-1*z^-1 + G(1,z)*i_*Pi*y^-1 + 2*G(1,z)*
         i_*Pi*z^-1*[y+z]^-1 - G(1,z)*i_*Pi*z^-1 + 1/2*G(1,z)*G(1 - z,1 - z,
          - z,y)*y^-2 - 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-2*z - 1/2*G(1,z)*
         G(1 - z,1 - z, - z,y)*z^-2 + 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*y*z^-2
          - 1/2*G(1,z)*G(1 - z,1 - z,y)*y^-1*z^-1 - 1/4*G(1,z)*G(1 - z,1 - z,y
         )*y^-1 + G(1,z)*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 + 1/4*G(1,z)*G(1 - z,1
          - z,y)*z^-1 - 1/2*G(1,z)*G(1 - z,1 - z,0,y)*y^-1 + 1/2*G(1,z)*G(1 - 
         z,1 - z,0,y)*z^-2 - 1/2*G(1,z)*G(1 - z,1 - z,0,y)*z^-1 - 1/2*G(1,z)*
         G(1 - z,1 - z,0,y)*y*z^-2 + 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-2 - 1/
         2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-2*z - 1/2*G(1,z)*G(1 - z, - z,1 - z
         ,y)*z^-2 + 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*y*z^-2 - 1/2*G(1,z)*G(1
          - z, - z,y)*y^-2 + 1/2*G(1,z)*G(1 - z, - z,y)*y^-2*z + G(1,z)*G(1 - 
         z, - z,y)*y^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*z^-2 - G(1,z)*G(1 - z, - 
         z,y)*z^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*y*z^-2 - 1/2*G(1,z)*G(1 - z,
          - z,y)*i_*Pi*y^-2 + 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-2*z + 1/2*G(
         1,z)*G(1 - z, - z,y)*i_*Pi*z^-2 - 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y*
         z^-2 + G(1,z)*G(1 - z,y)*y^-1*z^-1 - G(1,z)*G(1 - z,y)*y^-1 - 2*G(1,z
         )*G(1 - z,y)*z^-1*[y+z]^-1 + G(1,z)*G(1 - z,y)*z^-1 + 1/2*G(1,z)*G(1
          - z,y)*i_*Pi*y^-1*z^-1 + 1/4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1 - G(1,z)*
         G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 - 1/4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1 - 1/
         2*G(1,z)*G(1 - z,0,1 - z,y)*y^-1 + 1/2*G(1,z)*G(1 - z,0,1 - z,y)*z^-2
          - 1/2*G(1,z)*G(1 - z,0,1 - z,y)*z^-1 - 1/2*G(1,z)*G(1 - z,0,1 - z,y)
         *y*z^-2 - 1/2*G(1,z)*G(1 - z,0, - z,y)*y^-2 + 1/2*G(1,z)*G(1 - z,0,
          - z,y)*y^-2*z + G(1,z)*G(1 - z,0, - z,y)*y^-1 - 1/2*G(1,z)*G(1 - z,0
         , - z,y)*z^-2 + G(1,z)*G(1 - z,0, - z,y)*z^-1 + 1/2*G(1,z)*G(1 - z,0,
          - z,y)*y*z^-2 - 1/2*G(1,z)*G(1 - z,0,y)*z^-2 + G(1,z)*G(1 - z,0,y)*
         z^-1 + 1/2*G(1,z)*G(1 - z,0,y)*y*z^-2 + 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi
         *y^-1 - 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*z^-2 + 1/2*G(1,z)*G(1 - z,0,y)*
         i_*Pi*z^-1 + 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*y*z^-2 - 1/2*G(1,z)*G(1 - 
         z,0,0,y)*y^-1 + 1/2*G(1,z)*G(1 - z,0,0,y)*z^-2 - 1/2*G(1,z)*G(1 - z,0
         ,0,y)*z^-1 - 1/2*G(1,z)*G(1 - z,0,0,y)*y*z^-2 + 1/2*G(1,z)*G( - z,1
          - z,1 - z,y)*y^-2 - 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-2*z - 1/2*G(
         1,z)*G( - z,1 - z,1 - z,y)*z^-2 + 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*y*
         z^-2 - 1/2*G(1,z)*G( - z,1 - z,y)*y^-2 + 1/2*G(1,z)*G( - z,1 - z,y)*
         y^-2*z + G(1,z)*G( - z,1 - z,y)*y^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*
         z^-2 - G(1,z)*G( - z,1 - z,y)*z^-1 - 1/2*G(1,z)*G( - z,1 - z,y)*y*
         z^-2 - 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-2 + 1/2*G(1,z)*G( - z,1 - 
         z,y)*i_*Pi*y^-2*z + 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*z^-2 - 1/2*G(1,z
         )*G( - z,1 - z,y)*i_*Pi*y*z^-2 + G(1,z)*G( - z,y)*y^-2 - G(1,z)*G( - 
         z,y)*y^-2*z - G(1,z)*G( - z,y)*y^-1 - G(1,z)*G( - z,y)*z^-2 + G(1,z)*
         G( - z,y)*z^-1 + G(1,z)*G( - z,y)*y*z^-2 - 7/24*G(1,z)*G( - z,y)*Pi^2
         *y^-2 + 7/24*G(1,z)*G( - z,y)*Pi^2*y^-2*z + 7/24*G(1,z)*G( - z,y)*
         Pi^2*z^-2 - 7/24*G(1,z)*G( - z,y)*Pi^2*y*z^-2 + 1/2*G(1,z)*G( - z,y)*
         i_*Pi*y^-2 - 1/2*G(1,z)*G( - z,y)*i_*Pi*y^-2*z - G(1,z)*G( - z,y)*i_*
         Pi*y^-1 - 1/2*G(1,z)*G( - z,y)*i_*Pi*z^-2 + G(1,z)*G( - z,y)*i_*Pi*
         z^-1 + 1/2*G(1,z)*G( - z,y)*i_*Pi*y*z^-2 - G(1,0,y)*z^-2 + G(1,0,y)*
         z^-1 + G(1,0,y)*y*z^-2 - 7/24*G(1,0,y)*Pi^2*y^-1 + 7/24*G(1,0,y)*Pi^2
         *z^-2 - 7/24*G(1,0,y)*Pi^2*z^-1 - 7/24*G(1,0,y)*Pi^2*y*z^-2 - 1/2*G(1
         ,0,y)*i_*Pi*z^-2 + G(1,0,y)*i_*Pi*z^-1 + 1/2*G(1,0,y)*i_*Pi*y*z^-2 + 
         1/2*G(1,0,0,y)*z^-2 - G(1,0,0,y)*z^-1 - 1/2*G(1,0,0,y)*y*z^-2 - 1/2*
         G(1,0,0,y)*i_*Pi*y^-1 + 1/2*G(1,0,0,y)*i_*Pi*z^-2 - 1/2*G(1,0,0,y)*i_
         *Pi*z^-1 - 1/2*G(1,0,0,y)*i_*Pi*y*z^-2 + 1/2*G(1,0,0,0,y)*y^-1 - 1/2*
         G(1,0,0,0,y)*z^-2 + 1/2*G(1,0,0,0,y)*z^-1 + 1/2*G(1,0,0,0,y)*y*z^-2
          - 1/2*G(1,0,0,1,z)*y^-1 + 1/2*G(1,0,0,1,z)*z^-2 - 1/2*G(1,0,0,1,z)*
         z^-1 - 1/2*G(1,0,0,1,z)*y*z^-2 + 1/2*G(1,0,1,z)*z^-2 - G(1,0,1,z)*
         z^-1 - 1/2*G(1,0,1,z)*y*z^-2 - 1/2*G(1,0,1,z)*i_*Pi*y^-1 + 1/2*G(1,0,
         1,z)*i_*Pi*z^-2 - 1/2*G(1,0,1,z)*i_*Pi*z^-1 - 1/2*G(1,0,1,z)*i_*Pi*y*
         z^-2 + 1/2*G(1,0,1,z)*G(1 - z,y)*y^-1 - 1/2*G(1,0,1,z)*G(1 - z,y)*
         z^-2 + 1/2*G(1,0,1,z)*G(1 - z,y)*z^-1 + 1/2*G(1,0,1,z)*G(1 - z,y)*y*
         z^-2 + 1/2*G(1,0,1,1,z)*y^-1 - 1/2*G(1,0,1,1,z)*z^-2 + 1/2*G(1,0,1,1,
         z)*z^-1 + 1/2*G(1,0,1,1,z)*y*z^-2 + G(1,1,z)*y^-1*z^-1 - G(1,1,z)*
         y^-1 - 2*G(1,1,z)*z^-1*[y+z]^-1 + G(1,1,z)*z^-1 + 1/2*G(1,1,z)*i_*Pi*
         y^-1*z^-1 + 1/4*G(1,1,z)*i_*Pi*y^-1 - G(1,1,z)*i_*Pi*z^-1*[y+z]^-1 - 
         1/4*G(1,1,z)*i_*Pi*z^-1 + 1/2*G(1,1,z)*G(1 - z, - z,y)*y^-2 - 1/2*G(1
         ,1,z)*G(1 - z, - z,y)*y^-2*z - 1/2*G(1,1,z)*G(1 - z, - z,y)*z^-2 + 1/
         2*G(1,1,z)*G(1 - z, - z,y)*y*z^-2 - 1/2*G(1,1,z)*G(1 - z,y)*y^-1*z^-1
          - 1/4*G(1,1,z)*G(1 - z,y)*y^-1 + G(1,1,z)*G(1 - z,y)*z^-1*[y+z]^-1
          + 1/4*G(1,1,z)*G(1 - z,y)*z^-1 - 1/2*G(1,1,z)*G(1 - z,0,y)*y^-1 + 1/
         2*G(1,1,z)*G(1 - z,0,y)*z^-2 - 1/2*G(1,1,z)*G(1 - z,0,y)*z^-1 - 1/2*
         G(1,1,z)*G(1 - z,0,y)*y*z^-2 + 1/2*G(1,1,z)*G( - z,1 - z,y)*y^-2 - 1/
         2*G(1,1,z)*G( - z,1 - z,y)*y^-2*z - 1/2*G(1,1,z)*G( - z,1 - z,y)*z^-2
          + 1/2*G(1,1,z)*G( - z,1 - z,y)*y*z^-2 - 1/2*G(1,1,z)*G( - z,y)*y^-2
          + 1/2*G(1,1,z)*G( - z,y)*y^-2*z + G(1,1,z)*G( - z,y)*y^-1 + 1/2*G(1,
         1,z)*G( - z,y)*z^-2 - G(1,1,z)*G( - z,y)*z^-1 - 1/2*G(1,1,z)*G( - z,y
         )*y*z^-2 - 1/2*G(1,1,z)*G( - z,y)*i_*Pi*y^-2 + 1/2*G(1,1,z)*G( - z,y)
         *i_*Pi*y^-2*z + 1/2*G(1,1,z)*G( - z,y)*i_*Pi*z^-2 - 1/2*G(1,1,z)*G(
          - z,y)*i_*Pi*y*z^-2 + 1/2*G(1,1,0,1,z)*y^-1 - 1/2*G(1,1,0,1,z)*z^-2
          + 1/2*G(1,1,0,1,z)*z^-1 + 1/2*G(1,1,0,1,z)*y*z^-2 - 1/2*G(1,1,1,z)*
         y^-1*z^-1 - 1/4*G(1,1,1,z)*y^-1 + G(1,1,1,z)*z^-1*[y+z]^-1 + 1/4*G(1,
         1,1,z)*z^-1 + 1/2*G(1,1,1,z)*G( - z,y)*y^-2 - 1/2*G(1,1,1,z)*G( - z,y
         )*y^-2*z - 1/2*G(1,1,1,z)*G( - z,y)*z^-2 + 1/2*G(1,1,1,z)*G( - z,y)*y
         *z^-2 )

       + e^2*Nf*q2^-1 * (  - 1/18*zeta3*y^-1 + 1/18*zeta3*z^-1 - 1/24*i_*Pi^3*
         y^-1 + 1/24*i_*Pi^3*z^-1 + 7/144*G(0,y)*Pi^2*y^-1 - 7/144*G(0,y)*Pi^2
         *z^-1 + 7/144*G(0,z)*Pi^2*y^-1 - 7/144*G(0,z)*Pi^2*z^-1 + 1/12*G(0,0,
         y)*i_*Pi*y^-1 - 1/12*G(0,0,y)*i_*Pi*z^-1 + 1/12*G(0,0,z)*i_*Pi*y^-1
          - 1/12*G(0,0,z)*i_*Pi*z^-1 - 1/12*G(0,0,0,y)*y^-1 + 1/12*G(0,0,0,y)*
         z^-1 - 1/12*G(0,0,0,z)*y^-1 + 1/12*G(0,0,0,z)*z^-1 )

       + e^2*N*q2^-1 * ( 7*y^-1 - 7*z^-1 - 43/36*zeta3*y^-1 + 43/36*zeta3*z^-1
          - 49/48*Pi^2*y^-1 + 49/48*Pi^2*z^-1 - 13/180*Pi^4*y^-1 + 13/180*Pi^4
         *z^-1 + 7/2*i_*Pi*y^-1 - 7/2*i_*Pi*z^-1 - 2*i_*Pi*zeta3*y^-1 + 2*i_*
         Pi*zeta3*z^-1 + 11/48*i_*Pi^3*y^-1 - 11/48*i_*Pi^3*z^-1 + 1/12*G(1 - 
         z,1 - z,y)*Pi^2*y^-1 - 1/12*G(1 - z,1 - z,y)*Pi^2*z^-1 - 1/2*G(1 - z,
         1 - z,1,0,y)*y^-1 + 1/2*G(1 - z,1 - z,1,0,y)*z^-1 + 1/12*G(1 - z,y)*
         i_*Pi^3*y^-1 - 1/12*G(1 - z,y)*i_*Pi^3*z^-1 - 1/12*G(1 - z,0,y)*Pi^2*
         y^-1 + 1/12*G(1 - z,0,y)*Pi^2*z^-1 + 1/2*G(1 - z,0,1,0,y)*y^-1 - 1/2*
         G(1 - z,0,1,0,y)*z^-1 - 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1 + 1/2*G(1 - z,1
         ,0,y)*i_*Pi*z^-1 + 1/2*G(1 - z,1,0,0,y)*y^-1 - 1/2*G(1 - z,1,0,0,y)*
         z^-1 - 1/12*G(0,1 - z,y)*Pi^2*y^-1 + 1/12*G(0,1 - z,y)*Pi^2*z^-1 + 1/
         2*G(0,1 - z,y)*G(1,0,z)*y^-1 - 1/2*G(0,1 - z,y)*G(1,0,z)*z^-1 + 1/2*
         G(0,1 - z,1,0,y)*y^-1 - 1/2*G(0,1 - z,1,0,y)*z^-1 + 1/2*G(0,y)*y^-1
          + 4*G(0,y)*[1-y]^-1 + G(0,y)*zeta3*y^-1 - G(0,y)*zeta3*z^-1 - 35/72*
         G(0,y)*Pi^2*y^-1 + 35/72*G(0,y)*Pi^2*z^-1 - 7/16*G(0,y)*Pi^2*[1-y]^-1
          + 1/4*G(0,y)*i_*Pi*y^-1 + 2*G(0,y)*i_*Pi*[1-y]^-1 - 1/12*G(0,y)*i_*
         Pi^3*y^-1 + 1/12*G(0,y)*i_*Pi^3*z^-1 - 5/24*G(0,y)*G(0,z)*Pi^2*y^-1
          + 5/24*G(0,y)*G(0,z)*Pi^2*z^-1 - 1/12*G(0,y)*G(1,z)*Pi^2*y^-1 + 1/12
         *G(0,y)*G(1,z)*Pi^2*z^-1 + 1/2*G(0,y)*G(1,0,z)*i_*Pi*y^-1 - 1/2*G(0,y
         )*G(1,0,z)*i_*Pi*z^-1 - 1/2*G(0,y)*G(1,0,0,z)*y^-1 + 1/2*G(0,y)*G(1,0
         ,0,z)*z^-1 + 1/2*G(0,y)*G(1,1,0,z)*y^-1 - 1/2*G(0,y)*G(1,1,0,z)*z^-1
          - 1/2*G(0,z)*z^-1 - 4*G(0,z)*[1-z]^-1 + G(0,z)*zeta3*y^-1 - G(0,z)*
         zeta3*z^-1 - 35/72*G(0,z)*Pi^2*y^-1 + 35/72*G(0,z)*Pi^2*z^-1 + 7/16*
         G(0,z)*Pi^2*[1-z]^-1 - 1/4*G(0,z)*i_*Pi*z^-1 - 2*G(0,z)*i_*Pi*
         [1-z]^-1 - 1/12*G(0,z)*i_*Pi^3*y^-1 + 1/12*G(0,z)*i_*Pi^3*z^-1 + 1/2*
         G(0,z)*G(1 - z,1 - z,0,y)*y^-1 - 1/2*G(0,z)*G(1 - z,1 - z,0,y)*z^-1
          - 1/12*G(0,z)*G(1 - z,y)*Pi^2*y^-1 + 1/12*G(0,z)*G(1 - z,y)*Pi^2*
         z^-1 + 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi*y^-1 - 1/2*G(0,z)*G(1 - z,0,y)*
         i_*Pi*z^-1 - 1/2*G(0,z)*G(1 - z,0,0,y)*y^-1 + 1/2*G(0,z)*G(1 - z,0,0,
         y)*z^-1 - 1/2*G(0,z)*G(0,1 - z,0,y)*y^-1 + 1/2*G(0,z)*G(0,1 - z,0,y)*
         z^-1 - 1/4*G(0,0,y)*y^-1 - 2*G(0,0,y)*[1-y]^-1 + 1/12*G(0,0,y)*Pi^2*
         y^-1 - 1/12*G(0,0,y)*Pi^2*z^-1 - 5/6*G(0,0,y)*i_*Pi*y^-1 + 5/6*G(0,0,
         y)*i_*Pi*z^-1 - 3/4*G(0,0,y)*i_*Pi*[1-y]^-1 - 1/2*G(0,0,y)*G(0,z)*i_*
         Pi*y^-1 + 1/2*G(0,0,y)*G(0,z)*i_*Pi*z^-1 + 1/2*G(0,0,y)*G(0,0,z)*y^-1
          - 1/2*G(0,0,y)*G(0,0,z)*z^-1 - 1/2*G(0,0,y)*G(1,0,z)*y^-1 + 1/2*G(0,
         0,y)*G(1,0,z)*z^-1 + 1/4*G(0,0,z)*z^-1 + 2*G(0,0,z)*[1-z]^-1 + 1/12*
         G(0,0,z)*Pi^2*y^-1 - 1/12*G(0,0,z)*Pi^2*z^-1 - 5/6*G(0,0,z)*i_*Pi*
         y^-1 + 5/6*G(0,0,z)*i_*Pi*z^-1 + 3/4*G(0,0,z)*i_*Pi*[1-z]^-1 - 1/2*G(
         0,0,z)*G(1 - z,0,y)*y^-1 + 1/2*G(0,0,z)*G(1 - z,0,y)*z^-1 - 1/2*G(0,0
         ,z)*G(0,y)*i_*Pi*y^-1 + 1/2*G(0,0,z)*G(0,y)*i_*Pi*z^-1 + 5/6*G(0,0,0,
         y)*y^-1 - 5/6*G(0,0,0,y)*z^-1 + 3/4*G(0,0,0,y)*[1-y]^-1 + 1/2*G(0,0,0
         ,y)*G(0,z)*y^-1 - 1/2*G(0,0,0,y)*G(0,z)*z^-1 + 5/6*G(0,0,0,z)*y^-1 - 
         5/6*G(0,0,0,z)*z^-1 - 3/4*G(0,0,0,z)*[1-z]^-1 + 1/2*G(0,0,0,z)*G(0,y)
         *y^-1 - 1/2*G(0,0,0,z)*G(0,y)*z^-1 - 1/2*G(0,0,1,0,y)*y^-1 + 1/2*G(0,
         0,1,0,y)*z^-1 - 1/2*G(0,0,1,0,z)*y^-1 + 1/2*G(0,0,1,0,z)*z^-1 - 1/12*
         G(0,1,z)*Pi^2*y^-1 + 1/12*G(0,1,z)*Pi^2*z^-1 + 1/2*G(0,1,0,y)*i_*Pi*
         y^-1 - 1/2*G(0,1,0,y)*i_*Pi*z^-1 + 1/2*G(0,1,0,z)*i_*Pi*y^-1 - 1/2*G(
         0,1,0,z)*i_*Pi*z^-1 + 1/2*G(0,1,0,z)*G(1 - z,y)*y^-1 - 1/2*G(0,1,0,z)
         *G(1 - z,y)*z^-1 - 1/2*G(0,1,0,z)*G(0,y)*y^-1 + 1/2*G(0,1,0,z)*G(0,y)
         *z^-1 - 1/2*G(0,1,0,0,y)*y^-1 + 1/2*G(0,1,0,0,y)*z^-1 - 1/2*G(0,1,0,0
         ,z)*y^-1 + 1/2*G(0,1,0,0,z)*z^-1 + 1/2*G(0,1,1,0,z)*y^-1 - 1/2*G(0,1,
         1,0,z)*z^-1 + 1/12*G(1,z)*i_*Pi^3*y^-1 - 1/12*G(1,z)*i_*Pi^3*z^-1 + 1/
         12*G(1,z)*G(1 - z,y)*Pi^2*y^-1 - 1/12*G(1,z)*G(1 - z,y)*Pi^2*z^-1 + 7/
         24*G(1,0,y)*Pi^2*y^-1 - 7/24*G(1,0,y)*Pi^2*z^-1 + 5/24*G(1,0,z)*Pi^2*
         y^-1 - 5/24*G(1,0,z)*Pi^2*z^-1 - 1/2*G(1,0,z)*G(1 - z,1 - z,y)*y^-1
          + 1/2*G(1,0,z)*G(1 - z,1 - z,y)*z^-1 - 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi
         *y^-1 + 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi*z^-1 + 1/2*G(1,0,z)*G(1 - z,0,y
         )*y^-1 - 1/2*G(1,0,z)*G(1 - z,0,y)*z^-1 + 1/2*G(1,0,0,y)*i_*Pi*y^-1
          - 1/2*G(1,0,0,y)*i_*Pi*z^-1 + 1/2*G(1,0,0,z)*i_*Pi*y^-1 - 1/2*G(1,0,
         0,z)*i_*Pi*z^-1 + 1/2*G(1,0,0,z)*G(1 - z,y)*y^-1 - 1/2*G(1,0,0,z)*G(1
          - z,y)*z^-1 - 1/2*G(1,0,0,0,y)*y^-1 + 1/2*G(1,0,0,0,y)*z^-1 - 1/2*G(
         1,0,0,0,z)*y^-1 + 1/2*G(1,0,0,0,z)*z^-1 + 1/2*G(1,0,1,0,z)*y^-1 - 1/2
         *G(1,0,1,0,z)*z^-1 + 1/12*G(1,1,z)*Pi^2*y^-1 - 1/12*G(1,1,z)*Pi^2*
         z^-1 - 1/2*G(1,1,0,z)*i_*Pi*y^-1 + 1/2*G(1,1,0,z)*i_*Pi*z^-1 - 1/2*G(
         1,1,0,z)*G(1 - z,y)*y^-1 + 1/2*G(1,1,0,z)*G(1 - z,y)*z^-1 + 1/2*G(1,1
         ,0,0,z)*y^-1 - 1/2*G(1,1,0,0,z)*z^-1 - 1/2*G(1,1,1,0,z)*y^-1 + 1/2*G(
         1,1,1,0,z)*z^-1 ) ;
g [F3_1l_PS] =  0 ;
g [F4_1l_NS] =  + N^-1*q2^-1 * (  - 9/4*y^-1*[1-z]^-1 + 9/4*z^-1 - 9/4*
         [1-y-z]^-1*[1-z]^-1 + 1/2*[1-z]^-1 + 1/2*G(1 - z,y)*y^-1*z^-1 - 3/4*
         G(1 - z,y)*y^-1*[1-z]^-1 - G(1 - z,y)*z^-1*[y+z]^-1 + 5/4*G(1 - z,y)*
         z^-1 - 3/4*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(1 - z,0,y)*z^-2 + G(1 - z,0,y)*z^-1 - 1/2*G(1 - z,0,
         y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,y)*[1-y-z]^-1 + 1/2*G(1 - z,0,
         y)*y*z^-2 - 1/2*G( - z,1 - z,y)*y^-2 + 1/2*G( - z,1 - z,y)*y^-1*
         [1-z]^-1 - 1/2*G( - z,1 - z,y)*y^-1 + 1/2*G( - z,1 - z,y)*z^-2 - 3/2*
         G( - z,1 - z,y)*z^-1 + 1/2*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*
         G( - z,1 - z,y)*y*z^-2 - 1/2*G(0,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,1
          - z,y)*z^-2 + G(0,1 - z,y)*z^-1 - 1/2*G(0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,1 - z,y)*y*z^-2 - 1/
         2*G(0,y)*z^-1 + 1/4*G(0,y)*[1-y-z]^-1 - 1/2*G(0,y)*G(1,z)*y^-1*
         [1-z]^-1 - 1/2*G(0,y)*G(1,z)*z^-2 + G(0,y)*G(1,z)*z^-1 - 1/2*G(0,y)*
         G(1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,z)*[1-y-z]^-1 + 1/2*G(0,y
         )*G(1,z)*y*z^-2 + 1/2*G(0,z)*y^-1*[1-z]^-1 + 1/4*G(0,z)*[1-y-z]^-1*
         [1-z]^-1 - 1/4*G(0,z)*[1-y-z]^-1 + 1/2*G(0,z)*[1-z]^-2 + 3/4*G(0,z)*
         [1-z]^-1 + 1/2*G(0,z)*G(1 - z,y)*y^-2 + 1/2*G(0,z)*G(1 - z,y)*y^-1 + 
         1/2*G(0,z)*G(1 - z,y)*z^-1 - 1/2*G(0,z)*G(1 - z,y)*[1-y-z]^-1 + 1/2*
         G(0,1,z)*y^-1*[1-z]^-1 + 1/2*G(0,1,z)*z^-2 - G(0,1,z)*z^-1 + 1/2*G(0,
         1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,z)*[1-y-z]^-1 - 1/2*G(0,1,z)*y*
         z^-2 + 1/2*G(1,z)*y^-1*z^-1 - 3/4*G(1,z)*y^-1*[1-z]^-1 - G(1,z)*z^-1*
         [y+z]^-1 + 5/4*G(1,z)*z^-1 - 3/4*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1
         ,z)*G( - z,y)*y^-2 + 1/2*G(1,z)*G( - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,z)*
         G( - z,y)*y^-1 + 1/2*G(1,z)*G( - z,y)*z^-2 - 3/2*G(1,z)*G( - z,y)*
         z^-1 + 1/2*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G( - z,y
         )*y*z^-2 + 1/2*G(1,0,y)*y^-1*[1-z]^-1 + 1/2*G(1,0,y)*z^-2 - G(1,0,y)*
         z^-1 + 1/2*G(1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,y)*[1-y-z]^-1 - 1/
         2*G(1,0,y)*y*z^-2 )

       + Nf*q2^-1 * ( 1/6*i_*Pi*y^-1*[1-z]^-1 - 1/6*i_*Pi*z^-1 + 1/6*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/12*G(0,y)*y^-1*[1-z]^-1 + 1/12*G(0,y)*z^-1 - 
         1/12*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,z)*y^-1*[1-z]^-1 + 1/12*G(
         0,z)*z^-1 - 1/12*G(0,z)*[1-y-z]^-1*[1-z]^-1 )

       + N*q2^-1 * ( 7/4*y^-1*[1-z]^-1 - 7/4*z^-1 + 7/4*[1-y-z]^-1*[1-z]^-1 - 
         1/2*[1-z]^-1 + 1/12*Pi^2*y^-1*[1-z]^-1 - 1/12*Pi^2*z^-1 + 1/12*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 11/12*i_*Pi*y^-1*[1-z]^-1 + 11/12*i_*Pi*z^-1 - 
         11/12*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 5/6*G(0,y)*y^-1*[1-z]^-1 - 5/6*G(0,
         y)*z^-1 + 5/6*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 3/4*G(0,y)*[1-y-z]^-1 + 1/
         2*G(0,y)*G(0,z)*y^-1*[1-z]^-1 - 1/2*G(0,y)*G(0,z)*z^-1 + 1/2*G(0,y)*
         G(0,z)*[1-y-z]^-1*[1-z]^-1 + 5/6*G(0,z)*y^-1*[1-z]^-1 - 5/6*G(0,z)*
         z^-1 + 1/12*G(0,z)*[1-y-z]^-1*[1-z]^-1 + 3/4*G(0,z)*[1-y-z]^-1 - 1/2*
         G(0,z)*[1-z]^-2 - 3/4*G(0,z)*[1-z]^-1 - 1/2*G(1,0,y)*y^-1*[1-z]^-1 + 
         1/2*G(1,0,y)*z^-1 - 1/2*G(1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,z)*
         y^-1*[1-z]^-1 + 1/2*G(1,0,z)*z^-1 - 1/2*G(1,0,z)*[1-y-z]^-1*[1-z]^-1
          )

       + e*N^-1*q2^-1 * (  - 9/2*y^-1*[1-z]^-1 + 9/2*z^-1 - 9/2*[1-y-z]^-1*
         [1-z]^-1 + [1-z]^-1 + zeta3*y^-1*[1-z]^-1 - zeta3*z^-1 + zeta3*
         [1-y-z]^-1*[1-z]^-1 - 9/4*i_*Pi*y^-1*[1-z]^-1 + 9/4*i_*Pi*z^-1 - 9/4*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*i_*Pi*[1-z]^-1 - 1/2*G(1 - z,1 - z,y)
         *y^-1*z^-1 + 3/4*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + G(1 - z,1 - z,y)*
         z^-1*[y+z]^-1 - 5/4*G(1 - z,1 - z,y)*z^-1 + 3/4*G(1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(1
          - z,1 - z,0,y)*z^-2 - G(1 - z,1 - z,0,y)*z^-1 + 1/2*G(1 - z,1 - z,0,
         y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,0,y)*[1-y-z]^-1 - 1/2*G(1
          - z,1 - z,0,y)*y*z^-2 + 1/2*G(1 - z, - z,1 - z,y)*y^-2 - 1/2*G(1 - z
         , - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z, - z,1 - z,y)*y^-1 - 1/2*
         G(1 - z, - z,1 - z,y)*z^-2 + 3/2*G(1 - z, - z,1 - z,y)*z^-1 - 1/2*G(1
          - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z, - z,1 - z,y)*y*
         z^-2 + G(1 - z,y)*y^-1*z^-1 - 2*G(1 - z,y)*z^-1*[y+z]^-1 + G(1 - z,y)
         *z^-1 + 1/2*G(1 - z,y)*i_*Pi*y^-1*z^-1 - 3/4*G(1 - z,y)*i_*Pi*y^-1*
         [1-z]^-1 - G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 5/4*G(1 - z,y)*i_*Pi*z^-1
          - 3/4*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,1 - z,y)*
         y^-1*[1-z]^-1 + 1/2*G(1 - z,0,1 - z,y)*z^-2 - G(1 - z,0,1 - z,y)*z^-1
          + 1/2*G(1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,1 - z,y
         )*[1-y-z]^-1 - 1/2*G(1 - z,0,1 - z,y)*y*z^-2 - 1/2*G(1 - z,0,y)*z^-2
          + 3/2*G(1 - z,0,y)*z^-1 + 3/2*G(1 - z,0,y)*[1-y-z]^-1 + 1/2*G(1 - z,
         0,y)*y*z^-2 - 1/2*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1 - z,0,y)
         *i_*Pi*z^-2 + G(1 - z,0,y)*i_*Pi*z^-1 - 1/2*G(1 - z,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(1 - z
         ,0,y)*i_*Pi*y*z^-2 + 1/2*G(1 - z,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,0
         ,0,y)*z^-2 - G(1 - z,0,0,y)*z^-1 + 1/2*G(1 - z,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1 - z,0,0,y)*[1-y-z]^-1 - 1/2*G(1 - z,0,0,y)*y*z^-2
          - 1/2*G(1 - z,1,0,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,y)*z^-2 + G(1
          - z,1,0,y)*z^-1 - 1/2*G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1
          - z,1,0,y)*[1-y-z]^-1 + 1/2*G(1 - z,1,0,y)*y*z^-2 + 1/2*G( - z,1 - z
         ,1 - z,y)*y^-2 - 1/2*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G( - z
         ,1 - z,1 - z,y)*y^-1 - 1/2*G( - z,1 - z,1 - z,y)*z^-2 + 3/2*G( - z,1
          - z,1 - z,y)*z^-1 - 1/2*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 
         1/2*G( - z,1 - z,1 - z,y)*y*z^-2 - 1/2*G( - z,1 - z,y)*y^-2 - 3/2*G(
          - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G( - z,1 - z,y)*y^-1 + 1/2*G( - z,1
          - z,y)*z^-2 - 3/2*G( - z,1 - z,y)*z^-1 - 3/2*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G( - z,1 - z,y)*y*z^-2 - 1/2*G( - z,1 - z,y
         )*i_*Pi*y^-2 + 1/2*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G( - z,1
          - z,y)*i_*Pi*y^-1 + 1/2*G( - z,1 - z,y)*i_*Pi*z^-2 - 3/2*G( - z,1 - 
         z,y)*i_*Pi*z^-1 + 1/2*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2
         *G( - z,1 - z,y)*i_*Pi*y*z^-2 + 1/2*G(0,1 - z,1 - z,y)*y^-1*[1-z]^-1
          + 1/2*G(0,1 - z,1 - z,y)*z^-2 - G(0,1 - z,1 - z,y)*z^-1 + 1/2*G(0,1
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,1 - z,y)*[1-y-z]^-1
          - 1/2*G(0,1 - z,1 - z,y)*y*z^-2 - 1/2*G(0,1 - z,y)*z^-2 + 3/2*G(0,1
          - z,y)*z^-1 + 3/2*G(0,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,1 - z,y)*y*z^-2
          - 1/2*G(0,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,1 - z,y)*i_*Pi*z^-2
          + G(0,1 - z,y)*i_*Pi*z^-1 - 1/2*G(0,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,1 - z,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,1 - z,y)*i_*Pi
         *y*z^-2 + 1/2*G(0,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*G(
         1,z)*z^-2 - G(0,1 - z,y)*G(1,z)*z^-1 + 1/2*G(0,1 - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,y)*G(1,z)*[1-y-z]^-1 - 1/2*G(0,1
          - z,y)*G(1,z)*y*z^-2 + 1/2*G(0,1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1
          - z,0,y)*z^-2 - G(0,1 - z,0,y)*z^-1 + 1/2*G(0,1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,1 - z,0,y)*[1-y-z]^-1 - 1/2*G(0,1 - z,0,y)*y*z^-2
          - 1/2*G(0, - z,1 - z,y)*y^-2 - 1/2*G(0, - z,1 - z,y)*y^-1*[1-z]^-1
          - 1/2*G(0, - z,1 - z,y)*y^-1 - 1/2*G(0, - z,1 - z,y)*z^-2 + 1/2*G(0,
          - z,1 - z,y)*z^-1 - 1/2*G(0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G(0,
          - z,1 - z,y)*[1-y-z]^-1 + 1/2*G(0, - z,1 - z,y)*y*z^-2 - 1/2*G(0, - 
         z,y)*G(1,z)*y^-2 - 1/2*G(0, - z,y)*G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0, - 
         z,y)*G(1,z)*y^-1 - 1/2*G(0, - z,y)*G(1,z)*z^-2 + 1/2*G(0, - z,y)*G(1,
         z)*z^-1 - 1/2*G(0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + G(0, - z,y)*G(
         1,z)*[1-y-z]^-1 + 1/2*G(0, - z,y)*G(1,z)*y*z^-2 + 1/4*G(0,y)*y^-1*
         [1-z]^-1 - G(0,y)*z^-1 + 1/4*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 3/4*G(0,y)*
         [1-y-z]^-1 - 1/2*G(0,y)*i_*Pi*z^-1 + 1/4*G(0,y)*i_*Pi*[1-y-z]^-1 - 1/
         2*G(0,y)*G(1,z)*z^-2 + 3/2*G(0,y)*G(1,z)*z^-1 + 3/2*G(0,y)*G(1,z)*
         [1-y-z]^-1 + 1/2*G(0,y)*G(1,z)*y*z^-2 - 1/2*G(0,y)*G(1,z)*i_*Pi*y^-1*
         [1-z]^-1 - 1/2*G(0,y)*G(1,z)*i_*Pi*z^-2 + G(0,y)*G(1,z)*i_*Pi*z^-1 - 
         1/2*G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,z)*i_*Pi
         *[1-y-z]^-1 + 1/2*G(0,y)*G(1,z)*i_*Pi*y*z^-2 + 1/2*G(0,y)*G(1,1,z)*
         y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,1,z)*z^-2 - G(0,y)*G(1,1,z)*z^-1 + 1/2
         *G(0,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,1,z)*[1-y-z]^-1
          - 1/2*G(0,y)*G(1,1,z)*y*z^-2 + G(0,z)*y^-1*[1-z]^-1 - 1/4*G(0,z)*
         z^-1 + G(0,z)*[1-y-z]^-1*[1-z]^-1 - 3/4*G(0,z)*[1-y-z]^-1 + G(0,z)*
         [1-z]^-2 + 3/2*G(0,z)*[1-z]^-1 + 1/2*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/4
         *G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,z)*i_*Pi*[1-y-z]^-1 + 1/2
         *G(0,z)*i_*Pi*[1-z]^-2 + 3/4*G(0,z)*i_*Pi*[1-z]^-1 - 1/2*G(0,z)*G(1
          - z,1 - z,y)*y^-2 - 1/2*G(0,z)*G(1 - z,1 - z,y)*y^-1 - 1/2*G(0,z)*G(
         1 - z,1 - z,y)*z^-1 + 1/2*G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1 + 1/2*G(
         0,z)*G(1 - z,y)*y^-2 + 3/2*G(0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,
         z)*G(1 - z,y)*y^-1 + 3/2*G(0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*
         G(0,z)*G(1 - z,y)*[1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-2 + 1/2
         *G(0,z)*G(1 - z,y)*i_*Pi*y^-1 + 1/2*G(0,z)*G(1 - z,y)*i_*Pi*z^-1 - 1/
         2*G(0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,z)*G(0,1 - z,y)*y^-2
          + 1/2*G(0,z)*G(0,1 - z,y)*y^-1 + 1/2*G(0,z)*G(0,1 - z,y)*z^-1 - 1/2*
         G(0,z)*G(0,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,0,1 - z,y)*y^-1*[1-z]^-1 + 1/
         2*G(0,0,1 - z,y)*z^-2 - G(0,0,1 - z,y)*z^-1 + 1/2*G(0,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,0,1 - z
         ,y)*y*z^-2 + 1/2*G(0,0,y)*z^-1 - 1/4*G(0,0,y)*[1-y-z]^-1 + 1/2*G(0,0,
         y)*G(1,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(1,z)*z^-2 - G(0,0,y)*G(1,z)*
         z^-1 + 1/2*G(0,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(1,z)*
         [1-y-z]^-1 - 1/2*G(0,0,y)*G(1,z)*y*z^-2 - 1/2*G(0,0,z)*y^-1*[1-z]^-1
          - 1/4*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/4*G(0,0,z)*[1-y-z]^-1 - 1/2*
         G(0,0,z)*[1-z]^-2 - 3/4*G(0,0,z)*[1-z]^-1 - 1/2*G(0,0,z)*G(1 - z,y)*
         y^-2 - 1/2*G(0,0,z)*G(1 - z,y)*y^-1 - 1/2*G(0,0,z)*G(1 - z,y)*z^-1 + 
         1/2*G(0,0,z)*G(1 - z,y)*[1-y-z]^-1 + 1/2*G(0,0,1,z)*y^-1*[1-z]^-1 + 1/
         2*G(0,0,1,z)*z^-2 - G(0,0,1,z)*z^-1 + 1/2*G(0,0,1,z)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,0,1,z)*[1-y-z]^-1 - 1/2*G(0,0,1,z)*y*z^-2 + 1/2*G(
         0,1,z)*z^-2 - 3/2*G(0,1,z)*z^-1 - 3/2*G(0,1,z)*[1-y-z]^-1 - 1/2*G(0,1
         ,z)*y*z^-2 + 1/2*G(0,1,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,1,z)*i_*Pi*
         z^-2 - G(0,1,z)*i_*Pi*z^-1 + 1/2*G(0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          - 1/2*G(0,1,z)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,1,z)*i_*Pi*y*z^-2 - 1/2*G(
         0,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,1,z)*G(1 - z,y)*z^-2 + G(0,
         1,z)*G(1 - z,y)*z^-1 - 1/2*G(0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 
         1/2*G(0,1,z)*G(1 - z,y)*[1-y-z]^-1 + 1/2*G(0,1,z)*G(1 - z,y)*y*z^-2
          - 1/2*G(0,1,z)*G(0,y)*y^-1*[1-z]^-1 - 1/2*G(0,1,z)*G(0,y)*z^-2 + G(0
         ,1,z)*G(0,y)*z^-1 - 1/2*G(0,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0
         ,1,z)*G(0,y)*[1-y-z]^-1 + 1/2*G(0,1,z)*G(0,y)*y*z^-2 - 1/2*G(0,1,0,y)
         *y^-1*[1-z]^-1 - 1/2*G(0,1,0,y)*z^-2 + G(0,1,0,y)*z^-1 - 1/2*G(0,1,0,
         y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,y)*[1-y-z]^-1 + 1/2*G(0,1,0,y)*y
         *z^-2 - 1/2*G(0,1,1,z)*y^-1*[1-z]^-1 - 1/2*G(0,1,1,z)*z^-2 + G(0,1,1,
         z)*z^-1 - 1/2*G(0,1,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,1,z)*
         [1-y-z]^-1 + 1/2*G(0,1,1,z)*y*z^-2 + G(1,z)*y^-1*z^-1 - 2*G(1,z)*z^-1
         *[y+z]^-1 + G(1,z)*z^-1 + 1/2*G(1,z)*i_*Pi*y^-1*z^-1 - 3/4*G(1,z)*i_*
         Pi*y^-1*[1-z]^-1 - G(1,z)*i_*Pi*z^-1*[y+z]^-1 + 5/4*G(1,z)*i_*Pi*z^-1
          - 3/4*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*
         y^-2 - 1/2*G(1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,
          - z,y)*y^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*z^-2 + 3/2*G(1,z)*G(1 - z,
          - z,y)*z^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*
         G(1,z)*G(1 - z, - z,y)*y*z^-2 - 1/2*G(1,z)*G(1 - z,y)*y^-1*z^-1 + 3/4
         *G(1,z)*G(1 - z,y)*y^-1*[1-z]^-1 + G(1,z)*G(1 - z,y)*z^-1*[y+z]^-1 - 
         5/4*G(1,z)*G(1 - z,y)*z^-1 + 3/4*G(1,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z
         ,0,y)*z^-2 - G(1,z)*G(1 - z,0,y)*z^-1 + 1/2*G(1,z)*G(1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,y)*[1-y-z]^-1 - 1/2*G(1,z)
         *G(1 - z,0,y)*y*z^-2 + 1/2*G(1,z)*G( - z,1 - z,y)*y^-2 - 1/2*G(1,z)*
         G( - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*y^-1 - 1/2
         *G(1,z)*G( - z,1 - z,y)*z^-2 + 3/2*G(1,z)*G( - z,1 - z,y)*z^-1 - 1/2*
         G(1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,
         y)*y*z^-2 - 1/2*G(1,z)*G( - z,y)*y^-2 - 3/2*G(1,z)*G( - z,y)*y^-1*
         [1-z]^-1 - 1/2*G(1,z)*G( - z,y)*y^-1 + 1/2*G(1,z)*G( - z,y)*z^-2 - 3/
         2*G(1,z)*G( - z,y)*z^-1 - 3/2*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 - 
         1/2*G(1,z)*G( - z,y)*y*z^-2 - 1/2*G(1,z)*G( - z,y)*i_*Pi*y^-2 + 1/2*
         G(1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,z)*G( - z,y)*i_*Pi*
         y^-1 + 1/2*G(1,z)*G( - z,y)*i_*Pi*z^-2 - 3/2*G(1,z)*G( - z,y)*i_*Pi*
         z^-1 + 1/2*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G(
          - z,y)*i_*Pi*y*z^-2 + 1/2*G(1,0,y)*z^-2 - 3/2*G(1,0,y)*z^-1 - 3/2*G(
         1,0,y)*[1-y-z]^-1 - 1/2*G(1,0,y)*y*z^-2 + 1/2*G(1,0,y)*i_*Pi*y^-1*
         [1-z]^-1 + 1/2*G(1,0,y)*i_*Pi*z^-2 - G(1,0,y)*i_*Pi*z^-1 + 1/2*G(1,0,
         y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(
         1,0,y)*i_*Pi*y*z^-2 - 1/2*G(1,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(1,0,0,y)*
         z^-2 + G(1,0,0,y)*z^-1 - 1/2*G(1,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1
         ,0,0,y)*[1-y-z]^-1 + 1/2*G(1,0,0,y)*y*z^-2 - 1/2*G(1,0,1,z)*y^-1*
         [1-z]^-1 - 1/2*G(1,0,1,z)*z^-2 + G(1,0,1,z)*z^-1 - 1/2*G(1,0,1,z)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,1,z)*[1-y-z]^-1 + 1/2*G(1,0,1,z)*y*
         z^-2 - 1/2*G(1,1,z)*y^-1*z^-1 + 3/4*G(1,1,z)*y^-1*[1-z]^-1 + G(1,1,z)
         *z^-1*[y+z]^-1 - 5/4*G(1,1,z)*z^-1 + 3/4*G(1,1,z)*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(1,1,z)*G( - z,y)*y^-2 - 1/2*G(1,1,z)*G( - z,y)*y^-1*[1-z]^-1
          + 1/2*G(1,1,z)*G( - z,y)*y^-1 - 1/2*G(1,1,z)*G( - z,y)*z^-2 + 3/2*G(
         1,1,z)*G( - z,y)*z^-1 - 1/2*G(1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 + 
         1/2*G(1,1,z)*G( - z,y)*y*z^-2 )

       + e*Nf*q2^-1 * (  - 7/72*Pi^2*y^-1*[1-z]^-1 + 7/72*Pi^2*z^-1 - 7/72*
         Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/12*G(0
         ,y)*i_*Pi*z^-1 - 1/12*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,z)*
         i_*Pi*y^-1*[1-z]^-1 + 1/12*G(0,z)*i_*Pi*z^-1 - 1/12*G(0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/12*G(0,0,y)*y^-1*[1-z]^-1 - 1/12*G(0,0,y)*
         z^-1 + 1/12*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,0,z)*y^-1*
         [1-z]^-1 - 1/12*G(0,0,z)*z^-1 + 1/12*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e*N*q2^-1 * ( 7/2*y^-1*[1-z]^-1 - 7/2*z^-1 + 7/2*[1-y-z]^-1*[1-z]^-1
          - [1-z]^-1 - 2*zeta3*y^-1*[1-z]^-1 + 2*zeta3*z^-1 - 2*zeta3*
         [1-y-z]^-1*[1-z]^-1 + 77/144*Pi^2*y^-1*[1-z]^-1 - 77/144*Pi^2*z^-1 + 
         77/144*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/3*Pi^2*[1-y-z]^-1 + 1/3*Pi^2*z*
         [1-y-z]^-2 + 7/4*i_*Pi*y^-1*[1-z]^-1 - 7/4*i_*Pi*z^-1 + 7/4*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/2*i_*Pi*[1-z]^-1 + 1/12*i_*Pi^3*y^-1*[1-z]^-1
          - 1/12*i_*Pi^3*z^-1 + 1/12*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 1/12*G(1 - 
         z,y)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(1 - z,y)*Pi^2*z^-1 + 1/12*G(1 - z,y)
         *Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(
         1 - z,1,0,y)*z^-1 - 1/2*G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/4*G(0,
         y)*y^-1*[1-z]^-1 + 1/4*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 5/4*G(0,y)*
         [1-y-z]^-1 - 1/12*G(0,y)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(0,y)*Pi^2*z^-1
          - 1/12*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 5/6*G(0,y)*i_*Pi*y^-1*
         [1-z]^-1 - 5/6*G(0,y)*i_*Pi*z^-1 + 5/6*G(0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 3/4*G(0,y)*i_*Pi*[1-y-z]^-1 + 2*G(0,y)*G(0,z)*[1-y-z]^-1
          + 2*G(0,y)*G(0,z)*z*[1-y-z]^-2 + 1/2*G(0,y)*G(0,z)*i_*Pi*y^-1*
         [1-z]^-1 - 1/2*G(0,y)*G(0,z)*i_*Pi*z^-1 + 1/2*G(0,y)*G(0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,y)*
         G(1,0,z)*z^-1 + 1/2*G(0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,z)*
         z^-1 - G(0,z)*[1-y-z]^-1*[1-z]^-1 + 5/4*G(0,z)*[1-y-z]^-1 - G(0,z)*
         [1-z]^-2 - 3/2*G(0,z)*[1-z]^-1 - 1/12*G(0,z)*Pi^2*y^-1*[1-z]^-1 + 1/
         12*G(0,z)*Pi^2*z^-1 - 1/12*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 5/6*G(0,
         z)*i_*Pi*y^-1*[1-z]^-1 - 5/6*G(0,z)*i_*Pi*z^-1 + 1/12*G(0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 3/4*G(0,z)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,z)*i_*Pi*
         [1-z]^-2 - 3/4*G(0,z)*i_*Pi*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(0,z)*G(1 - z,0,y)*z^-1 + 1/2*G(0,z)*G(1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 5/6*G(0,0,y)*y^-1*[1-z]^-1 + 5/6*G(0,0,y)*z^-1
          - 5/6*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 + 3/4*G(0,0,y)*[1-y-z]^-1 - 1/2*
         G(0,0,y)*G(0,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(0,z)*z^-1 - 1/2*G(0,0,
         y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,0,z)*y^-1*[1-z]^-1 + 5/6*G(0,
         0,z)*z^-1 - 1/12*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 - 3/4*G(0,0,z)*
         [1-y-z]^-1 + 1/2*G(0,0,z)*[1-z]^-2 + 3/4*G(0,0,z)*[1-z]^-1 - 1/2*G(0,
         0,z)*G(0,y)*y^-1*[1-z]^-1 + 1/2*G(0,0,z)*G(0,y)*z^-1 - 1/2*G(0,0,z)*
         G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,1
         ,0,y)*z^-1 + 1/2*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,z)*y^-1
         *[1-z]^-1 - 1/2*G(0,1,0,z)*z^-1 + 1/2*G(0,1,0,z)*[1-y-z]^-1*[1-z]^-1
          + 1/12*G(1,z)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(1,z)*Pi^2*z^-1 + 1/12*G(1,
         z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,y)*[1-y-z]^-1 - 2*G(1,0,y)*z*
         [1-y-z]^-2 - 1/2*G(1,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1,0,y)*i_*Pi*
         z^-1 - 1/2*G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,z)*[1-y-z]^-1
          - 2*G(1,0,z)*z*[1-y-z]^-2 - 1/2*G(1,0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*
         G(1,0,z)*i_*Pi*z^-1 - 1/2*G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(
         1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,0,z)*G(1 - z,y)*z^-1 - 1/2*
         G(1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(1,0,0,y)*z^-1 + 1/2*G(1,0,0,y)*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(1,0,0,z)*y^-1*[1-z]^-1 - 1/2*G(1,0,0,z)*z^-1 + 1/2*G(1,0,0,z
         )*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,0,z)*y^-1*[1-z]^-1 + 1/2*G(1,1,0,z)
         *z^-1 - 1/2*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*N^-1*q2^-1 * (  - 9*y^-1*[1-z]^-1 + 9*z^-1 - 9*[1-y-z]^-1*
         [1-z]^-1 + 2*[1-z]^-1 + 3/2*zeta3*y^-1*[1-z]^-1 - 3/2*zeta3*z^-1 + 3/
         2*zeta3*[1-y-z]^-1*[1-z]^-1 + 21/16*Pi^2*y^-1*[1-z]^-1 - 21/16*Pi^2*
         z^-1 + 21/16*Pi^2*[1-y-z]^-1*[1-z]^-1 - 7/24*Pi^2*[1-z]^-1 + 1/60*
         Pi^4*y^-1*[1-z]^-1 - 1/60*Pi^4*z^-1 + 1/60*Pi^4*[1-y-z]^-1*[1-z]^-1
          - 9/2*i_*Pi*y^-1*[1-z]^-1 + 9/2*i_*Pi*z^-1 - 9/2*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + i_*Pi*[1-z]^-1 + i_*Pi*zeta3*y^-1*[1-z]^-1 - i_*Pi*zeta3*
         z^-1 + i_*Pi*zeta3*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z,1 - z,y)*
         y^-1*z^-1 - 3/4*G(1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - G(1 - z,1 - z,
         1 - z,y)*z^-1*[y+z]^-1 + 5/4*G(1 - z,1 - z,1 - z,y)*z^-1 - 3/4*G(1 - 
         z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,1 - z,0,y)*
         y^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,1 - z,0,y)*z^-2 + G(1 - z,1 - z,1
          - z,0,y)*z^-1 - 1/2*G(1 - z,1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/
         2*G(1 - z,1 - z,1 - z,0,y)*[1-y-z]^-1 + 1/2*G(1 - z,1 - z,1 - z,0,y)*
         y*z^-2 - 1/2*G(1 - z,1 - z, - z,1 - z,y)*y^-2 + 1/2*G(1 - z,1 - z, - 
         z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z, - z,1 - z,y)*y^-1 + 1/2
         *G(1 - z,1 - z, - z,1 - z,y)*z^-2 - 3/2*G(1 - z,1 - z, - z,1 - z,y)*
         z^-1 + 1/2*G(1 - z,1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1
          - z,1 - z, - z,1 - z,y)*y*z^-2 - G(1 - z,1 - z,y)*y^-1*z^-1 + 2*G(1
          - z,1 - z,y)*z^-1*[y+z]^-1 - G(1 - z,1 - z,y)*z^-1 - 1/2*G(1 - z,1
          - z,y)*i_*Pi*y^-1*z^-1 + 3/4*G(1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 
         G(1 - z,1 - z,y)*i_*Pi*z^-1*[y+z]^-1 - 5/4*G(1 - z,1 - z,y)*i_*Pi*
         z^-1 + 3/4*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1
          - z,0,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,0,1 - z,y)*z^-2 + 
         G(1 - z,1 - z,0,1 - z,y)*z^-1 - 1/2*G(1 - z,1 - z,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z,0,1 - z,y)*[1-y-z]^-1 + 1/2*
         G(1 - z,1 - z,0,1 - z,y)*y*z^-2 + 1/2*G(1 - z,1 - z,0,y)*z^-2 - 3/2*
         G(1 - z,1 - z,0,y)*z^-1 - 3/2*G(1 - z,1 - z,0,y)*[1-y-z]^-1 - 1/2*G(1
          - z,1 - z,0,y)*y*z^-2 + 1/2*G(1 - z,1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1
          + 1/2*G(1 - z,1 - z,0,y)*i_*Pi*z^-2 - G(1 - z,1 - z,0,y)*i_*Pi*z^-1
          + 1/2*G(1 - z,1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1
          - z,0,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(1 - z,1 - z,0,y)*i_*Pi*y*z^-2 - 1/
         2*G(1 - z,1 - z,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,0,0,y)*z^-2
          + G(1 - z,1 - z,0,0,y)*z^-1 - 1/2*G(1 - z,1 - z,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1 - z,1 - z,0,0,y)*[1-y-z]^-1 + 1/2*G(1 - z,1 - z,0,
         0,y)*y*z^-2 + 1/2*G(1 - z,1 - z,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,1
          - z,1,0,y)*z^-2 - G(1 - z,1 - z,1,0,y)*z^-1 + 1/2*G(1 - z,1 - z,1,0,
         y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,1,0,y)*[1-y-z]^-1 - 1/2*G(
         1 - z,1 - z,1,0,y)*y*z^-2 - 1/2*G(1 - z, - z,1 - z,1 - z,y)*y^-2 + 1/
         2*G(1 - z, - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z, - z,1 - z,
         1 - z,y)*y^-1 + 1/2*G(1 - z, - z,1 - z,1 - z,y)*z^-2 - 3/2*G(1 - z,
          - z,1 - z,1 - z,y)*z^-1 + 1/2*G(1 - z, - z,1 - z,1 - z,y)*[1-y-z]^-1
         *[1-z]^-1 - 1/2*G(1 - z, - z,1 - z,1 - z,y)*y*z^-2 + 1/2*G(1 - z, - z
         ,1 - z,y)*y^-2 + 3/2*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1 - 
         z, - z,1 - z,y)*y^-1 - 1/2*G(1 - z, - z,1 - z,y)*z^-2 + 3/2*G(1 - z,
          - z,1 - z,y)*z^-1 + 3/2*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 
         1/2*G(1 - z, - z,1 - z,y)*y*z^-2 + 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*
         y^-2 - 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1 - z,
          - z,1 - z,y)*i_*Pi*y^-1 - 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*z^-2 + 3/2
         *G(1 - z, - z,1 - z,y)*i_*Pi*z^-1 - 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*y*z^-2 + 2*G(1
          - z,y)*y^-1*z^-1 - 4*G(1 - z,y)*z^-1*[y+z]^-1 + 2*G(1 - z,y)*z^-1 - 
         G(1 - z,y)*zeta3*y^-1*[1-z]^-1 + G(1 - z,y)*zeta3*z^-1 - G(1 - z,y)*
         zeta3*[1-y-z]^-1*[1-z]^-1 - 7/24*G(1 - z,y)*Pi^2*y^-1*z^-1 + 7/16*G(1
          - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/12*G(1 - z,y)*Pi^2*z^-1*[y+z]^-1 - 35/
         48*G(1 - z,y)*Pi^2*z^-1 + 7/16*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 
         G(1 - z,y)*i_*Pi*y^-1*z^-1 - 2*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + G(1
          - z,y)*i_*Pi*z^-1 - 1/2*G(1 - z,0,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2
         *G(1 - z,0,1 - z,1 - z,y)*z^-2 + G(1 - z,0,1 - z,1 - z,y)*z^-1 - 1/2*
         G(1 - z,0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,1 - z,1
          - z,y)*[1-y-z]^-1 + 1/2*G(1 - z,0,1 - z,1 - z,y)*y*z^-2 + 1/2*G(1 - 
         z,0,1 - z,y)*z^-2 - 3/2*G(1 - z,0,1 - z,y)*z^-1 - 3/2*G(1 - z,0,1 - z
         ,y)*[1-y-z]^-1 - 1/2*G(1 - z,0,1 - z,y)*y*z^-2 + 1/2*G(1 - z,0,1 - z,
         y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1 - z,0,1 - z,y)*i_*Pi*z^-2 - G(1 - z,
         0,1 - z,y)*i_*Pi*z^-1 + 1/2*G(1 - z,0,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1 - z,0,1 - z,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(1 - z,0,1
          - z,y)*i_*Pi*y*z^-2 - 1/2*G(1 - z,0,1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*
         G(1 - z,0,1 - z,0,y)*z^-2 + G(1 - z,0,1 - z,0,y)*z^-1 - 1/2*G(1 - z,0
         ,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,1 - z,0,y)*[1-y-z]^-1
          + 1/2*G(1 - z,0,1 - z,0,y)*y*z^-2 + 1/2*G(1 - z,0, - z,1 - z,y)*y^-2
          + 1/2*G(1 - z,0, - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,0, - z,1
          - z,y)*y^-1 + 1/2*G(1 - z,0, - z,1 - z,y)*z^-2 - 1/2*G(1 - z,0, - z,
         1 - z,y)*z^-1 + 1/2*G(1 - z,0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(1
          - z,0, - z,1 - z,y)*[1-y-z]^-1 - 1/2*G(1 - z,0, - z,1 - z,y)*y*z^-2
          - G(1 - z,0,y)*z^-2 + 3*G(1 - z,0,y)*z^-1 + 3*G(1 - z,0,y)*
         [1-y-z]^-1 + G(1 - z,0,y)*y*z^-2 + 7/24*G(1 - z,0,y)*Pi^2*y^-1*
         [1-z]^-1 + 7/24*G(1 - z,0,y)*Pi^2*z^-2 - 7/12*G(1 - z,0,y)*Pi^2*z^-1
          + 7/24*G(1 - z,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 7/24*G(1 - z,0,y)*
         Pi^2*[1-y-z]^-1 - 7/24*G(1 - z,0,y)*Pi^2*y*z^-2 - 1/2*G(1 - z,0,y)*i_
         *Pi*z^-2 + 3/2*G(1 - z,0,y)*i_*Pi*z^-1 + 3/2*G(1 - z,0,y)*i_*Pi*
         [1-y-z]^-1 + 1/2*G(1 - z,0,y)*i_*Pi*y*z^-2 - 1/2*G(1 - z,0,0,1 - z,y)
         *y^-1*[1-z]^-1 - 1/2*G(1 - z,0,0,1 - z,y)*z^-2 + G(1 - z,0,0,1 - z,y)
         *z^-1 - 1/2*G(1 - z,0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,
         0,1 - z,y)*[1-y-z]^-1 + 1/2*G(1 - z,0,0,1 - z,y)*y*z^-2 + 1/2*G(1 - z
         ,0,0,y)*z^-2 - 3/2*G(1 - z,0,0,y)*z^-1 - 3/2*G(1 - z,0,0,y)*
         [1-y-z]^-1 - 1/2*G(1 - z,0,0,y)*y*z^-2 + 1/2*G(1 - z,0,0,y)*i_*Pi*
         y^-1*[1-z]^-1 + 1/2*G(1 - z,0,0,y)*i_*Pi*z^-2 - G(1 - z,0,0,y)*i_*Pi*
         z^-1 + 1/2*G(1 - z,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,0
         ,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(1 - z,0,0,y)*i_*Pi*y*z^-2 - 1/2*G(1 - z,
         0,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,0,0,0,y)*z^-2 + G(1 - z,0,0,0,y)
         *z^-1 - 1/2*G(1 - z,0,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,0,0,
         y)*[1-y-z]^-1 + 1/2*G(1 - z,0,0,0,y)*y*z^-2 + 1/2*G(1 - z,0,1,0,y)*
         y^-1*[1-z]^-1 + 1/2*G(1 - z,0,1,0,y)*z^-2 - G(1 - z,0,1,0,y)*z^-1 + 1/
         2*G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,1,0,y)*
         [1-y-z]^-1 - 1/2*G(1 - z,0,1,0,y)*y*z^-2 - 1/2*G(1 - z,1,0,y)*z^-2 + 
         3/2*G(1 - z,1,0,y)*z^-1 + 3/2*G(1 - z,1,0,y)*[1-y-z]^-1 + 1/2*G(1 - z
         ,1,0,y)*y*z^-2 - 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1 - z
         ,1,0,y)*i_*Pi*z^-2 + G(1 - z,1,0,y)*i_*Pi*z^-1 - 1/2*G(1 - z,1,0,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-1 + 1/2
         *G(1 - z,1,0,y)*i_*Pi*y*z^-2 + 1/2*G(1 - z,1,0,0,y)*y^-1*[1-z]^-1 + 1/
         2*G(1 - z,1,0,0,y)*z^-2 - G(1 - z,1,0,0,y)*z^-1 + 1/2*G(1 - z,1,0,0,y
         )*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,0,y)*[1-y-z]^-1 - 1/2*G(1 - z
         ,1,0,0,y)*y*z^-2 - 1/2*G( - z,1 - z,1 - z,1 - z,y)*y^-2 + 1/2*G( - z,
         1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G( - z,1 - z,1 - z,1 - z,y)*
         y^-1 + 1/2*G( - z,1 - z,1 - z,1 - z,y)*z^-2 - 3/2*G( - z,1 - z,1 - z,
         1 - z,y)*z^-1 + 1/2*G( - z,1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1
          - 1/2*G( - z,1 - z,1 - z,1 - z,y)*y*z^-2 + 1/2*G( - z,1 - z,1 - z,y)
         *y^-2 + 3/2*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G( - z,1 - z,1
          - z,y)*y^-1 - 1/2*G( - z,1 - z,1 - z,y)*z^-2 + 3/2*G( - z,1 - z,1 - 
         z,y)*z^-1 + 3/2*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G( - 
         z,1 - z,1 - z,y)*y*z^-2 + 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-2 - 1/2*
         G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G( - z,1 - z,1 - z,y)
         *i_*Pi*y^-1 - 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*z^-2 + 3/2*G( - z,1 - z
         ,1 - z,y)*i_*Pi*z^-1 - 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*y*z^-2 - G( - z,1 - z,y)*
         y^-2 - 3*G( - z,1 - z,y)*y^-1*[1-z]^-1 - G( - z,1 - z,y)*y^-1 + G( - 
         z,1 - z,y)*z^-2 - 3*G( - z,1 - z,y)*z^-1 - 3*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - G( - z,1 - z,y)*y*z^-2 + 7/24*G( - z,1 - z,y)*
         Pi^2*y^-2 - 7/24*G( - z,1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/24*G( - z,1
          - z,y)*Pi^2*y^-1 - 7/24*G( - z,1 - z,y)*Pi^2*z^-2 + 7/8*G( - z,1 - z
         ,y)*Pi^2*z^-1 - 7/24*G( - z,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 7/24*
         G( - z,1 - z,y)*Pi^2*y*z^-2 - 1/2*G( - z,1 - z,y)*i_*Pi*y^-2 - 3/2*G(
          - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G( - z,1 - z,y)*i_*Pi*y^-1 + 
         1/2*G( - z,1 - z,y)*i_*Pi*z^-2 - 3/2*G( - z,1 - z,y)*i_*Pi*z^-1 - 3/2
         *G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G( - z,1 - z,y)*i_*
         Pi*y*z^-2 - 1/2*G(0,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,1 - 
         z,1 - z,1 - z,y)*z^-2 + G(0,1 - z,1 - z,1 - z,y)*z^-1 - 1/2*G(0,1 - z
         ,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,1 - z,1 - z,y)*
         [1-y-z]^-1 + 1/2*G(0,1 - z,1 - z,1 - z,y)*y*z^-2 + 1/2*G(0,1 - z,1 - 
         z,y)*z^-2 - 3/2*G(0,1 - z,1 - z,y)*z^-1 - 3/2*G(0,1 - z,1 - z,y)*
         [1-y-z]^-1 - 1/2*G(0,1 - z,1 - z,y)*y*z^-2 + 1/2*G(0,1 - z,1 - z,y)*
         i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,1 - z,1 - z,y)*i_*Pi*z^-2 - G(0,1 - z,1
          - z,y)*i_*Pi*z^-1 + 1/2*G(0,1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          - 1/2*G(0,1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,1 - z,1 - z,y)*
         i_*Pi*y*z^-2 - 1/2*G(0,1 - z,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0,
         1 - z,1 - z,y)*G(1,z)*z^-2 + G(0,1 - z,1 - z,y)*G(1,z)*z^-1 - 1/2*G(0
         ,1 - z,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,1 - z,y)*
         G(1,z)*[1-y-z]^-1 + 1/2*G(0,1 - z,1 - z,y)*G(1,z)*y*z^-2 - 1/2*G(0,1
          - z,1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z,1 - z,0,y)*z^-2 + G(0,1
          - z,1 - z,0,y)*z^-1 - 1/2*G(0,1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(0,1 - z,1 - z,0,y)*[1-y-z]^-1 + 1/2*G(0,1 - z,1 - z,0,y)*y*
         z^-2 + 1/2*G(0,1 - z, - z,1 - z,y)*y^-2 + 1/2*G(0,1 - z, - z,1 - z,y)
         *y^-1*[1-z]^-1 + 1/2*G(0,1 - z, - z,1 - z,y)*y^-1 + 1/2*G(0,1 - z, - 
         z,1 - z,y)*z^-2 - 1/2*G(0,1 - z, - z,1 - z,y)*z^-1 + 1/2*G(0,1 - z,
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(0,1 - z, - z,1 - z,y)*
         [1-y-z]^-1 - 1/2*G(0,1 - z, - z,1 - z,y)*y*z^-2 + 1/2*G(0,1 - z, - z,
         y)*G(1,z)*y^-2 + 1/2*G(0,1 - z, - z,y)*G(1,z)*y^-1*[1-z]^-1 + 1/2*G(0
         ,1 - z, - z,y)*G(1,z)*y^-1 + 1/2*G(0,1 - z, - z,y)*G(1,z)*z^-2 - 1/2*
         G(0,1 - z, - z,y)*G(1,z)*z^-1 + 1/2*G(0,1 - z, - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - G(0,1 - z, - z,y)*G(1,z)*[1-y-z]^-1 - 1/2*G(0,1
          - z, - z,y)*G(1,z)*y*z^-2 - G(0,1 - z,y)*z^-2 + 3*G(0,1 - z,y)*z^-1
          + 3*G(0,1 - z,y)*[1-y-z]^-1 + G(0,1 - z,y)*y*z^-2 + 7/24*G(0,1 - z,y
         )*Pi^2*y^-1*[1-z]^-1 + 7/24*G(0,1 - z,y)*Pi^2*z^-2 - 7/12*G(0,1 - z,y
         )*Pi^2*z^-1 + 7/24*G(0,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 7/24*G(0,1
          - z,y)*Pi^2*[1-y-z]^-1 - 7/24*G(0,1 - z,y)*Pi^2*y*z^-2 - 1/2*G(0,1
          - z,y)*i_*Pi*z^-2 + 3/2*G(0,1 - z,y)*i_*Pi*z^-1 + 3/2*G(0,1 - z,y)*
         i_*Pi*[1-y-z]^-1 + 1/2*G(0,1 - z,y)*i_*Pi*y*z^-2 + 1/2*G(0,1 - z,y)*
         G(1,z)*z^-2 - 3/2*G(0,1 - z,y)*G(1,z)*z^-1 - 3/2*G(0,1 - z,y)*G(1,z)*
         [1-y-z]^-1 - 1/2*G(0,1 - z,y)*G(1,z)*y*z^-2 + 1/2*G(0,1 - z,y)*G(1,z)
         *i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*z^-2 - G(0,1 - z
         ,y)*G(1,z)*i_*Pi*z^-1 + 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,1 - z,y
         )*G(1,z)*i_*Pi*y*z^-2 - 1/2*G(0,1 - z,y)*G(1,1,z)*y^-1*[1-z]^-1 - 1/2
         *G(0,1 - z,y)*G(1,1,z)*z^-2 + G(0,1 - z,y)*G(1,1,z)*z^-1 - 1/2*G(0,1
          - z,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*G(1,1,z)*
         [1-y-z]^-1 + 1/2*G(0,1 - z,y)*G(1,1,z)*y*z^-2 - 1/2*G(0,1 - z,0,1 - z
         ,y)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z,0,1 - z,y)*z^-2 + G(0,1 - z,0,1 - z
         ,y)*z^-1 - 1/2*G(0,1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1
          - z,0,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,1 - z,0,1 - z,y)*y*z^-2 + 1/2*G(
         0,1 - z,0,y)*z^-2 - 3/2*G(0,1 - z,0,y)*z^-1 - 3/2*G(0,1 - z,0,y)*
         [1-y-z]^-1 - 1/2*G(0,1 - z,0,y)*y*z^-2 + 1/2*G(0,1 - z,0,y)*i_*Pi*
         y^-1*[1-z]^-1 + 1/2*G(0,1 - z,0,y)*i_*Pi*z^-2 - G(0,1 - z,0,y)*i_*Pi*
         z^-1 + 1/2*G(0,1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,0
         ,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,1 - z,0,y)*i_*Pi*y*z^-2 - 1/2*G(0,1 - 
         z,0,y)*G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z,0,y)*G(1,z)*z^-2 + G(0,1
          - z,0,y)*G(1,z)*z^-1 - 1/2*G(0,1 - z,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(0,1 - z,0,y)*G(1,z)*[1-y-z]^-1 + 1/2*G(0,1 - z,0,y)*G(1,z)*y
         *z^-2 - 1/2*G(0,1 - z,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z,0,0,y)*
         z^-2 + G(0,1 - z,0,0,y)*z^-1 - 1/2*G(0,1 - z,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,1 - z,0,0,y)*[1-y-z]^-1 + 1/2*G(0,1 - z,0,0,y)*y*
         z^-2 + 1/2*G(0,1 - z,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1 - z,1,0,y)*z^-2
          - G(0,1 - z,1,0,y)*z^-1 + 1/2*G(0,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1
          - 1/2*G(0,1 - z,1,0,y)*[1-y-z]^-1 - 1/2*G(0,1 - z,1,0,y)*y*z^-2 + 1/
         2*G(0, - z,1 - z,1 - z,y)*y^-2 + 1/2*G(0, - z,1 - z,1 - z,y)*y^-1*
         [1-z]^-1 + 1/2*G(0, - z,1 - z,1 - z,y)*y^-1 + 1/2*G(0, - z,1 - z,1 - 
         z,y)*z^-2 - 1/2*G(0, - z,1 - z,1 - z,y)*z^-1 + 1/2*G(0, - z,1 - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 - G(0, - z,1 - z,1 - z,y)*[1-y-z]^-1 - 1/
         2*G(0, - z,1 - z,1 - z,y)*y*z^-2 - 1/2*G(0, - z,1 - z,y)*y^-2 - 3/2*
         G(0, - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0, - z,1 - z,y)*y^-1 - 1/2*G(
         0, - z,1 - z,y)*z^-2 + 3/2*G(0, - z,1 - z,y)*z^-1 - 3/2*G(0, - z,1 - 
         z,y)*[1-y-z]^-1*[1-z]^-1 + 3*G(0, - z,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,
          - z,1 - z,y)*y*z^-2 - 1/2*G(0, - z,1 - z,y)*i_*Pi*y^-2 - 1/2*G(0, - 
         z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0, - z,1 - z,y)*i_*Pi*y^-1 - 1/
         2*G(0, - z,1 - z,y)*i_*Pi*z^-2 + 1/2*G(0, - z,1 - z,y)*i_*Pi*z^-1 - 1/
         2*G(0, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(0, - z,1 - z,y)*i_*
         Pi*[1-y-z]^-1 + 1/2*G(0, - z,1 - z,y)*i_*Pi*y*z^-2 + 1/2*G(0, - z,1
          - z,y)*G(1,z)*y^-2 + 1/2*G(0, - z,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 + 1/
         2*G(0, - z,1 - z,y)*G(1,z)*y^-1 + 1/2*G(0, - z,1 - z,y)*G(1,z)*z^-2
          - 1/2*G(0, - z,1 - z,y)*G(1,z)*z^-1 + 1/2*G(0, - z,1 - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - G(0, - z,1 - z,y)*G(1,z)*[1-y-z]^-1 - 1/2*G(0,
          - z,1 - z,y)*G(1,z)*y*z^-2 - 1/2*G(0, - z,y)*G(1,z)*y^-2 - 3/2*G(0,
          - z,y)*G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0, - z,y)*G(1,z)*y^-1 - 1/2*G(0,
          - z,y)*G(1,z)*z^-2 + 3/2*G(0, - z,y)*G(1,z)*z^-1 - 3/2*G(0, - z,y)*
         G(1,z)*[1-y-z]^-1*[1-z]^-1 + 3*G(0, - z,y)*G(1,z)*[1-y-z]^-1 + 1/2*G(
         0, - z,y)*G(1,z)*y*z^-2 - 1/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-2 - 1/2*G(0
         , - z,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0, - z,y)*G(1,z)*i_*Pi*
         y^-1 - 1/2*G(0, - z,y)*G(1,z)*i_*Pi*z^-2 + 1/2*G(0, - z,y)*G(1,z)*i_*
         Pi*z^-1 - 1/2*G(0, - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(0, - z
         ,y)*G(1,z)*i_*Pi*[1-y-z]^-1 + 1/2*G(0, - z,y)*G(1,z)*i_*Pi*y*z^-2 + 1/
         2*G(0, - z,y)*G(1,1,z)*y^-2 + 1/2*G(0, - z,y)*G(1,1,z)*y^-1*[1-z]^-1
          + 1/2*G(0, - z,y)*G(1,1,z)*y^-1 + 1/2*G(0, - z,y)*G(1,1,z)*z^-2 - 1/
         2*G(0, - z,y)*G(1,1,z)*z^-1 + 1/2*G(0, - z,y)*G(1,1,z)*[1-y-z]^-1*
         [1-z]^-1 - G(0, - z,y)*G(1,1,z)*[1-y-z]^-1 - 1/2*G(0, - z,y)*G(1,1,z)
         *y*z^-2 + 1/2*G(0,y)*y^-1*[1-z]^-1 - 2*G(0,y)*z^-1 + 1/2*G(0,y)*
         [1-y-z]^-1*[1-z]^-1 + 3/2*G(0,y)*[1-y-z]^-1 + 7/24*G(0,y)*Pi^2*z^-1
          - 7/48*G(0,y)*Pi^2*[1-y-z]^-1 + 1/4*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - G(0
         ,y)*i_*Pi*z^-1 + 1/4*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3/4*G(0,y)*i_
         *Pi*[1-y-z]^-1 - G(0,y)*G(1,z)*z^-2 + 3*G(0,y)*G(1,z)*z^-1 + 3*G(0,y)
         *G(1,z)*[1-y-z]^-1 + G(0,y)*G(1,z)*y*z^-2 + 7/24*G(0,y)*G(1,z)*Pi^2*
         y^-1*[1-z]^-1 + 7/24*G(0,y)*G(1,z)*Pi^2*z^-2 - 7/12*G(0,y)*G(1,z)*
         Pi^2*z^-1 + 7/24*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 7/24*G(0,y)
         *G(1,z)*Pi^2*[1-y-z]^-1 - 7/24*G(0,y)*G(1,z)*Pi^2*y*z^-2 - 1/2*G(0,y)
         *G(1,z)*i_*Pi*z^-2 + 3/2*G(0,y)*G(1,z)*i_*Pi*z^-1 + 3/2*G(0,y)*G(1,z)
         *i_*Pi*[1-y-z]^-1 + 1/2*G(0,y)*G(1,z)*i_*Pi*y*z^-2 + 1/2*G(0,y)*G(1,0
         ,1,z)*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,0,1,z)*z^-2 - G(0,y)*G(1,0,1,z)*
         z^-1 + 1/2*G(0,y)*G(1,0,1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,0,1
         ,z)*[1-y-z]^-1 - 1/2*G(0,y)*G(1,0,1,z)*y*z^-2 + 1/2*G(0,y)*G(1,1,z)*
         z^-2 - 3/2*G(0,y)*G(1,1,z)*z^-1 - 3/2*G(0,y)*G(1,1,z)*[1-y-z]^-1 - 1/
         2*G(0,y)*G(1,1,z)*y*z^-2 + 1/2*G(0,y)*G(1,1,z)*i_*Pi*y^-1*[1-z]^-1 + 
         1/2*G(0,y)*G(1,1,z)*i_*Pi*z^-2 - G(0,y)*G(1,1,z)*i_*Pi*z^-1 + 1/2*G(0
         ,y)*G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,1,z)*i_*Pi*
         [1-y-z]^-1 - 1/2*G(0,y)*G(1,1,z)*i_*Pi*y*z^-2 - 1/2*G(0,y)*G(1,1,1,z)
         *y^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,1,1,z)*z^-2 + G(0,y)*G(1,1,1,z)*z^-1
          - 1/2*G(0,y)*G(1,1,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,1,1,z)*
         [1-y-z]^-1 + 1/2*G(0,y)*G(1,1,1,z)*y*z^-2 + 2*G(0,z)*y^-1*[1-z]^-1 - 
         1/2*G(0,z)*z^-1 + 2*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,z)*
         [1-y-z]^-1 + 2*G(0,z)*[1-z]^-2 + 3*G(0,z)*[1-z]^-1 - 7/24*G(0,z)*Pi^2
         *y^-1*[1-z]^-1 - 7/48*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 7/48*G(0,z)*
         Pi^2*[1-y-z]^-1 - 7/24*G(0,z)*Pi^2*[1-z]^-2 - 7/16*G(0,z)*Pi^2*
         [1-z]^-1 + G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/4*G(0,z)*i_*Pi*z^-1 + G(0,z
         )*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/4*G(0,z)*i_*Pi*[1-y-z]^-1 + G(0,z)*i_
         *Pi*[1-z]^-2 + 3/2*G(0,z)*i_*Pi*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,1 - z,1
          - z,y)*y^-2 + 1/2*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-1 + 1/2*G(0,z)*G(
         1 - z,1 - z,1 - z,y)*z^-1 - 1/2*G(0,z)*G(1 - z,1 - z,1 - z,y)*
         [1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,1 - z,y)*y^-2 - 3/2*G(0,z)*G(1 - z,1
          - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,1 - z,y)*y^-1 - 3/2*G(0,z)
         *G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,z)*G(1 - z,1 - z,y)*
         [1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-2 - 1/2*G(0,z)*G(1
          - z,1 - z,y)*i_*Pi*y^-1 - 1/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*z^-1 + 1/
         2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1 + G(0,z)*G(1 - z,y)*y^-2
          + 3*G(0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + G(0,z)*G(1 - z,y)*y^-1 + 3*G(0
         ,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3*G(0,z)*G(1 - z,y)*[1-y-z]^-1
          - 7/24*G(0,z)*G(1 - z,y)*Pi^2*y^-2 - 7/24*G(0,z)*G(1 - z,y)*Pi^2*
         y^-1 - 7/24*G(0,z)*G(1 - z,y)*Pi^2*z^-1 + 7/24*G(0,z)*G(1 - z,y)*Pi^2
         *[1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-2 + 3/2*G(0,z)*G(1 - z,y
         )*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-1 + 3/2*G(0,z)
         *G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,z)*G(1 - z,y)*i_*Pi*
         [1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,0,1 - z,y)*y^-2 - 1/2*G(0,z)*G(1 - z,
         0,1 - z,y)*y^-1 - 1/2*G(0,z)*G(1 - z,0,1 - z,y)*z^-1 + 1/2*G(0,z)*G(1
          - z,0,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,z)*G(0,1 - z,1 - z,y)*y^-2 - 1/2
         *G(0,z)*G(0,1 - z,1 - z,y)*y^-1 - 1/2*G(0,z)*G(0,1 - z,1 - z,y)*z^-1
          + 1/2*G(0,z)*G(0,1 - z,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,z)*G(0,1 - z,y)
         *y^-2 + 3/2*G(0,z)*G(0,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,z)*G(0,1 - z,
         y)*y^-1 + 3/2*G(0,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,z)*G(
         0,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,z)*G(0,1 - z,y)*i_*Pi*y^-2 + 1/2*G(0,
         z)*G(0,1 - z,y)*i_*Pi*y^-1 + 1/2*G(0,z)*G(0,1 - z,y)*i_*Pi*z^-1 - 1/2
         *G(0,z)*G(0,1 - z,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,0,1 - z,1 - z,y)*y^-1
         *[1-z]^-1 - 1/2*G(0,0,1 - z,1 - z,y)*z^-2 + G(0,0,1 - z,1 - z,y)*z^-1
          - 1/2*G(0,0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1 - z,1
          - z,y)*[1-y-z]^-1 + 1/2*G(0,0,1 - z,1 - z,y)*y*z^-2 + 1/2*G(0,0,1 - 
         z,y)*z^-2 - 3/2*G(0,0,1 - z,y)*z^-1 - 3/2*G(0,0,1 - z,y)*[1-y-z]^-1
          - 1/2*G(0,0,1 - z,y)*y*z^-2 + 1/2*G(0,0,1 - z,y)*i_*Pi*y^-1*[1-z]^-1
          + 1/2*G(0,0,1 - z,y)*i_*Pi*z^-2 - G(0,0,1 - z,y)*i_*Pi*z^-1 + 1/2*G(
         0,0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,1 - z,y)*i_*Pi*
         [1-y-z]^-1 - 1/2*G(0,0,1 - z,y)*i_*Pi*y*z^-2 + 1/2*G(0,0,1 - z,y)*G(0
         ,z)*y^-2 + 1/2*G(0,0,1 - z,y)*G(0,z)*y^-1 + 1/2*G(0,0,1 - z,y)*G(0,z)
         *z^-1 - 1/2*G(0,0,1 - z,y)*G(0,z)*[1-y-z]^-1 - 1/2*G(0,0,1 - z,y)*G(1
         ,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,1 - z,y)*G(1,z)*z^-2 + G(0,0,1 - z,y)*
         G(1,z)*z^-1 - 1/2*G(0,0,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0
         ,0,1 - z,y)*G(1,z)*[1-y-z]^-1 + 1/2*G(0,0,1 - z,y)*G(1,z)*y*z^-2 - 1/
         2*G(0,0,1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,0,1 - z,0,y)*z^-2 + G(0,0,
         1 - z,0,y)*z^-1 - 1/2*G(0,0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,
         0,1 - z,0,y)*[1-y-z]^-1 + 1/2*G(0,0,1 - z,0,y)*y*z^-2 - 1/2*G(0,0, - 
         z,1 - z,y)*y^-2 + 1/2*G(0,0, - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,0,
          - z,1 - z,y)*y^-1 + 1/2*G(0,0, - z,1 - z,y)*z^-2 - 3/2*G(0,0, - z,1
          - z,y)*z^-1 + 1/2*G(0,0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,
         0, - z,1 - z,y)*y*z^-2 - 1/2*G(0,0, - z,y)*G(1,z)*y^-2 + 1/2*G(0,0,
          - z,y)*G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0,0, - z,y)*G(1,z)*y^-1 + 1/2*G(
         0,0, - z,y)*G(1,z)*z^-2 - 3/2*G(0,0, - z,y)*G(1,z)*z^-1 + 1/2*G(0,0,
          - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0, - z,y)*G(1,z)*y*z^-2
          - 1/4*G(0,0,y)*y^-1*[1-z]^-1 + G(0,0,y)*z^-1 - 1/4*G(0,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 3/4*G(0,0,y)*[1-y-z]^-1 + 1/2*G(0,0,y)*i_*Pi*
         z^-1 - 1/4*G(0,0,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,0,y)*G(0,1,z)*y^-1*
         [1-z]^-1 + 1/2*G(0,0,y)*G(0,1,z)*z^-2 - G(0,0,y)*G(0,1,z)*z^-1 + 1/2*
         G(0,0,y)*G(0,1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(0,1,z)*
         [1-y-z]^-1 - 1/2*G(0,0,y)*G(0,1,z)*y*z^-2 + 1/2*G(0,0,y)*G(1,z)*z^-2
          - 3/2*G(0,0,y)*G(1,z)*z^-1 - 3/2*G(0,0,y)*G(1,z)*[1-y-z]^-1 - 1/2*G(
         0,0,y)*G(1,z)*y*z^-2 + 1/2*G(0,0,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*
         G(0,0,y)*G(1,z)*i_*Pi*z^-2 - G(0,0,y)*G(1,z)*i_*Pi*z^-1 + 1/2*G(0,0,y
         )*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(1,z)*i_*Pi*
         [1-y-z]^-1 - 1/2*G(0,0,y)*G(1,z)*i_*Pi*y*z^-2 - 1/2*G(0,0,y)*G(1,1,z)
         *y^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(1,1,z)*z^-2 + G(0,0,y)*G(1,1,z)*z^-1
          - 1/2*G(0,0,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(1,1,z)*
         [1-y-z]^-1 + 1/2*G(0,0,y)*G(1,1,z)*y*z^-2 - G(0,0,z)*y^-1*[1-z]^-1 + 
         1/4*G(0,0,z)*z^-1 - G(0,0,z)*[1-y-z]^-1*[1-z]^-1 + 3/4*G(0,0,z)*
         [1-y-z]^-1 - G(0,0,z)*[1-z]^-2 - 3/2*G(0,0,z)*[1-z]^-1 - 1/2*G(0,0,z)
         *i_*Pi*y^-1*[1-z]^-1 - 1/4*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/4*
         G(0,0,z)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,0,z)*i_*Pi*[1-z]^-2 - 3/4*G(0,0,z
         )*i_*Pi*[1-z]^-1 + 1/2*G(0,0,z)*G(1 - z,1 - z,y)*y^-2 + 1/2*G(0,0,z)*
         G(1 - z,1 - z,y)*y^-1 + 1/2*G(0,0,z)*G(1 - z,1 - z,y)*z^-1 - 1/2*G(0,
         0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,0,z)*G(1 - z,y)*y^-2 - 3/2
         *G(0,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,0,z)*G(1 - z,y)*y^-1 - 3/
         2*G(0,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,0,z)*G(1 - z,y)*
         [1-y-z]^-1 - 1/2*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-2 - 1/2*G(0,0,z)*G(1 - 
         z,y)*i_*Pi*y^-1 - 1/2*G(0,0,z)*G(1 - z,y)*i_*Pi*z^-1 + 1/2*G(0,0,z)*
         G(1 - z,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,0,z)*G(0,1 - z,y)*y^-2 - 1/2*G(
         0,0,z)*G(0,1 - z,y)*y^-1 - 1/2*G(0,0,z)*G(0,1 - z,y)*z^-1 + 1/2*G(0,0
         ,z)*G(0,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,0,0,1 - z,y)*y^-1*[1-z]^-1 - 1/
         2*G(0,0,0,1 - z,y)*z^-2 + G(0,0,0,1 - z,y)*z^-1 - 1/2*G(0,0,0,1 - z,y
         )*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,0,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,0,0
         ,1 - z,y)*y*z^-2 - 1/2*G(0,0,0,y)*z^-1 + 1/4*G(0,0,0,y)*[1-y-z]^-1 - 
         1/2*G(0,0,0,y)*G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,0,y)*G(1,z)*z^-2 + G(
         0,0,0,y)*G(1,z)*z^-1 - 1/2*G(0,0,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 1/
         2*G(0,0,0,y)*G(1,z)*[1-y-z]^-1 + 1/2*G(0,0,0,y)*G(1,z)*y*z^-2 + 1/2*
         G(0,0,0,z)*y^-1*[1-z]^-1 + 1/4*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/4*
         G(0,0,0,z)*[1-y-z]^-1 + 1/2*G(0,0,0,z)*[1-z]^-2 + 3/4*G(0,0,0,z)*
         [1-z]^-1 + 1/2*G(0,0,0,z)*G(1 - z,y)*y^-2 + 1/2*G(0,0,0,z)*G(1 - z,y)
         *y^-1 + 1/2*G(0,0,0,z)*G(1 - z,y)*z^-1 - 1/2*G(0,0,0,z)*G(1 - z,y)*
         [1-y-z]^-1 + 1/2*G(0,0,0,1,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,0,1,z)*z^-2
          - G(0,0,0,1,z)*z^-1 + 1/2*G(0,0,0,1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0
         ,0,0,1,z)*[1-y-z]^-1 - 1/2*G(0,0,0,1,z)*y*z^-2 + 1/2*G(0,0,1,z)*z^-2
          - 3/2*G(0,0,1,z)*z^-1 - 3/2*G(0,0,1,z)*[1-y-z]^-1 - 1/2*G(0,0,1,z)*y
         *z^-2 + 1/2*G(0,0,1,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,0,1,z)*i_*Pi*
         z^-2 - G(0,0,1,z)*i_*Pi*z^-1 + 1/2*G(0,0,1,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,0,1,z)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,0,1,z)*i_*Pi*y*
         z^-2 - 1/2*G(0,0,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,0,1,z)*G(1
          - z,y)*z^-2 + G(0,0,1,z)*G(1 - z,y)*z^-1 - 1/2*G(0,0,1,z)*G(1 - z,y)
         *[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1,z)*G(1 - z,y)*[1-y-z]^-1 + 1/2*G(0
         ,0,1,z)*G(1 - z,y)*y*z^-2 - 1/2*G(0,0,1,z)*G(0,y)*y^-1*[1-z]^-1 - 1/2
         *G(0,0,1,z)*G(0,y)*z^-2 + G(0,0,1,z)*G(0,y)*z^-1 - 1/2*G(0,0,1,z)*G(0
         ,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1,z)*G(0,y)*[1-y-z]^-1 + 1/2*G(0,
         0,1,z)*G(0,y)*y*z^-2 + 1/2*G(0,0,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,0,1,0
         ,y)*z^-2 - G(0,0,1,0,y)*z^-1 + 1/2*G(0,0,1,0,y)*[1-y-z]^-1*[1-z]^-1
          - 1/2*G(0,0,1,0,y)*[1-y-z]^-1 - 1/2*G(0,0,1,0,y)*y*z^-2 - 1/2*G(0,0,
         1,1,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,1,1,z)*z^-2 + G(0,0,1,1,z)*z^-1 - 1/
         2*G(0,0,1,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1,1,z)*[1-y-z]^-1 + 1/
         2*G(0,0,1,1,z)*y*z^-2 + G(0,1,z)*z^-2 - 3*G(0,1,z)*z^-1 - 3*G(0,1,z)*
         [1-y-z]^-1 - G(0,1,z)*y*z^-2 - 7/24*G(0,1,z)*Pi^2*y^-1*[1-z]^-1 - 7/
         24*G(0,1,z)*Pi^2*z^-2 + 7/12*G(0,1,z)*Pi^2*z^-1 - 7/24*G(0,1,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 7/24*G(0,1,z)*Pi^2*[1-y-z]^-1 + 7/24*G(0,1,z)*
         Pi^2*y*z^-2 + 1/2*G(0,1,z)*i_*Pi*z^-2 - 3/2*G(0,1,z)*i_*Pi*z^-1 - 3/2
         *G(0,1,z)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,1,z)*i_*Pi*y*z^-2 + 1/2*G(0,1,z)
         *G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,z)*G(1 - z,1 - z,y)*z^-2
          - G(0,1,z)*G(1 - z,1 - z,y)*z^-1 + 1/2*G(0,1,z)*G(1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1 - 1/2*
         G(0,1,z)*G(1 - z,1 - z,y)*y*z^-2 - 1/2*G(0,1,z)*G(1 - z,y)*z^-2 + 3/2
         *G(0,1,z)*G(1 - z,y)*z^-1 + 3/2*G(0,1,z)*G(1 - z,y)*[1-y-z]^-1 + 1/2*
         G(0,1,z)*G(1 - z,y)*y*z^-2 - 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*y^-1*
         [1-z]^-1 - 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*z^-2 + G(0,1,z)*G(1 - z,y)*
         i_*Pi*z^-1 - 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*
         G(0,1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*
         y*z^-2 + 1/2*G(0,1,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,z)*G(1
          - z,0,y)*z^-2 - G(0,1,z)*G(1 - z,0,y)*z^-1 + 1/2*G(0,1,z)*G(1 - z,0,
         y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,z)*G(1 - z,0,y)*[1-y-z]^-1 - 1/2*
         G(0,1,z)*G(1 - z,0,y)*y*z^-2 + 1/2*G(0,1,z)*G(0,1 - z,y)*y^-1*
         [1-z]^-1 + 1/2*G(0,1,z)*G(0,1 - z,y)*z^-2 - G(0,1,z)*G(0,1 - z,y)*
         z^-1 + 1/2*G(0,1,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,z)*
         G(0,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,1,z)*G(0,1 - z,y)*y*z^-2 - 1/2*G(0,
         1,z)*G(0,y)*z^-2 + 3/2*G(0,1,z)*G(0,y)*z^-1 + 3/2*G(0,1,z)*G(0,y)*
         [1-y-z]^-1 + 1/2*G(0,1,z)*G(0,y)*y*z^-2 - 1/2*G(0,1,z)*G(0,y)*i_*Pi*
         y^-1*[1-z]^-1 - 1/2*G(0,1,z)*G(0,y)*i_*Pi*z^-2 + G(0,1,z)*G(0,y)*i_*
         Pi*z^-1 - 1/2*G(0,1,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,z
         )*G(0,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,1,z)*G(0,y)*i_*Pi*y*z^-2 - 1/2*G(
         0,1,0,y)*z^-2 + 3/2*G(0,1,0,y)*z^-1 + 3/2*G(0,1,0,y)*[1-y-z]^-1 + 1/2
         *G(0,1,0,y)*y*z^-2 - 1/2*G(0,1,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,1,0
         ,y)*i_*Pi*z^-2 + G(0,1,0,y)*i_*Pi*z^-1 - 1/2*G(0,1,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,1,0,y
         )*i_*Pi*y*z^-2 + 1/2*G(0,1,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,0,0,y)*
         z^-2 - G(0,1,0,0,y)*z^-1 + 1/2*G(0,1,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2
         *G(0,1,0,0,y)*[1-y-z]^-1 - 1/2*G(0,1,0,0,y)*y*z^-2 - 1/2*G(0,1,0,1,z)
         *y^-1*[1-z]^-1 - 1/2*G(0,1,0,1,z)*z^-2 + G(0,1,0,1,z)*z^-1 - 1/2*G(0,
         1,0,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,1,z)*[1-y-z]^-1 + 1/2*G(0,
         1,0,1,z)*y*z^-2 - 1/2*G(0,1,1,z)*z^-2 + 3/2*G(0,1,1,z)*z^-1 + 3/2*G(0
         ,1,1,z)*[1-y-z]^-1 + 1/2*G(0,1,1,z)*y*z^-2 - 1/2*G(0,1,1,z)*i_*Pi*
         y^-1*[1-z]^-1 - 1/2*G(0,1,1,z)*i_*Pi*z^-2 + G(0,1,1,z)*i_*Pi*z^-1 - 1/
         2*G(0,1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,1,z)*i_*Pi*
         [1-y-z]^-1 + 1/2*G(0,1,1,z)*i_*Pi*y*z^-2 + 1/2*G(0,1,1,z)*G(1 - z,y)*
         y^-1*[1-z]^-1 + 1/2*G(0,1,1,z)*G(1 - z,y)*z^-2 - G(0,1,1,z)*G(1 - z,y
         )*z^-1 + 1/2*G(0,1,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,1,
         z)*G(1 - z,y)*[1-y-z]^-1 - 1/2*G(0,1,1,z)*G(1 - z,y)*y*z^-2 + 1/2*G(0
         ,1,1,z)*G(0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,1,z)*G(0,y)*z^-2 - G(0,1,1,z
         )*G(0,y)*z^-1 + 1/2*G(0,1,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1
         ,1,z)*G(0,y)*[1-y-z]^-1 - 1/2*G(0,1,1,z)*G(0,y)*y*z^-2 + 1/2*G(0,1,1,
         1,z)*y^-1*[1-z]^-1 + 1/2*G(0,1,1,1,z)*z^-2 - G(0,1,1,1,z)*z^-1 + 1/2*
         G(0,1,1,1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,1,1,z)*[1-y-z]^-1 - 1/2*
         G(0,1,1,1,z)*y*z^-2 + 2*G(1,z)*y^-1*z^-1 - 4*G(1,z)*z^-1*[y+z]^-1 + 2
         *G(1,z)*z^-1 - G(1,z)*zeta3*y^-1*[1-z]^-1 + G(1,z)*zeta3*z^-1 - G(1,z
         )*zeta3*[1-y-z]^-1*[1-z]^-1 - 7/24*G(1,z)*Pi^2*y^-1*z^-1 + 7/16*G(1,z
         )*Pi^2*y^-1*[1-z]^-1 + 7/12*G(1,z)*Pi^2*z^-1*[y+z]^-1 - 35/48*G(1,z)*
         Pi^2*z^-1 + 7/16*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + G(1,z)*i_*Pi*y^-1*
         z^-1 - 2*G(1,z)*i_*Pi*z^-1*[y+z]^-1 + G(1,z)*i_*Pi*z^-1 - 1/2*G(1,z)*
         G(1 - z,1 - z, - z,y)*y^-2 + 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*
         [1-z]^-1 - 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-1 + 1/2*G(1,z)*G(1 - z
         ,1 - z, - z,y)*z^-2 - 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*z^-1 + 1/2*G(1
         ,z)*G(1 - z,1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z,1
          - z, - z,y)*y*z^-2 + 1/2*G(1,z)*G(1 - z,1 - z,y)*y^-1*z^-1 - 3/4*G(1
         ,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - G(1,z)*G(1 - z,1 - z,y)*z^-1*
         [y+z]^-1 + 5/4*G(1,z)*G(1 - z,1 - z,y)*z^-1 - 3/4*G(1,z)*G(1 - z,1 - 
         z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z,1 - z,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(1,z)*G(1 - z,1 - z,0,y)*z^-2 + G(1,z)*G(1 - z,1 - z,
         0,y)*z^-1 - 1/2*G(1,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*
         G(1,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-1 + 1/2*G(1,z)*G(1 - z,1 - z,0,y)*
         y*z^-2 - 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-2 + 1/2*G(1,z)*G(1 - z,
          - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-1
          + 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*z^-2 - 3/2*G(1,z)*G(1 - z, - z,1
          - z,y)*z^-1 + 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1
          - 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*y*z^-2 + 1/2*G(1,z)*G(1 - z, - z,
         y)*y^-2 + 3/2*G(1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1
          - z, - z,y)*y^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*z^-2 + 3/2*G(1,z)*G(1
          - z, - z,y)*z^-1 + 3/2*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 + 
         1/2*G(1,z)*G(1 - z, - z,y)*y*z^-2 + 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*
         y^-2 - 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(
         1 - z, - z,y)*i_*Pi*y^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*z^-2 + 3/
         2*G(1,z)*G(1 - z, - z,y)*i_*Pi*z^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y*z^-2 - G(
         1,z)*G(1 - z,y)*y^-1*z^-1 + 2*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-1 - G(1,z
         )*G(1 - z,y)*z^-1 - 1/2*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-1 + 3/4*G(1,z
         )*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + G(1,z)*G(1 - z,y)*i_*Pi*z^-1*
         [y+z]^-1 - 5/4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1 + 3/4*G(1,z)*G(1 - z,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,1 - z,y)*y^-1*
         [1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,1 - z,y)*z^-2 + G(1,z)*G(1 - z,0,1 - 
         z,y)*z^-1 - 1/2*G(1,z)*G(1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*
         G(1,z)*G(1 - z,0,1 - z,y)*[1-y-z]^-1 + 1/2*G(1,z)*G(1 - z,0,1 - z,y)*
         y*z^-2 + 1/2*G(1,z)*G(1 - z,0, - z,y)*y^-2 + 1/2*G(1,z)*G(1 - z,0, - 
         z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,0, - z,y)*y^-1 + 1/2*G(1,z)*
         G(1 - z,0, - z,y)*z^-2 - 1/2*G(1,z)*G(1 - z,0, - z,y)*z^-1 + 1/2*G(1,
         z)*G(1 - z,0, - z,y)*[1-y-z]^-1*[1-z]^-1 - G(1,z)*G(1 - z,0, - z,y)*
         [1-y-z]^-1 - 1/2*G(1,z)*G(1 - z,0, - z,y)*y*z^-2 + 1/2*G(1,z)*G(1 - z
         ,0,y)*z^-2 - 3/2*G(1,z)*G(1 - z,0,y)*z^-1 - 3/2*G(1,z)*G(1 - z,0,y)*
         [1-y-z]^-1 - 1/2*G(1,z)*G(1 - z,0,y)*y*z^-2 + 1/2*G(1,z)*G(1 - z,0,y)
         *i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*z^-2 - G(1,z)*G(
         1 - z,0,y)*i_*Pi*z^-1 + 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(1,z)*G(1
          - z,0,y)*i_*Pi*y*z^-2 - 1/2*G(1,z)*G(1 - z,0,0,y)*y^-1*[1-z]^-1 - 1/
         2*G(1,z)*G(1 - z,0,0,y)*z^-2 + G(1,z)*G(1 - z,0,0,y)*z^-1 - 1/2*G(1,z
         )*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,0,0,y)*
         [1-y-z]^-1 + 1/2*G(1,z)*G(1 - z,0,0,y)*y*z^-2 - 1/2*G(1,z)*G( - z,1
          - z,1 - z,y)*y^-2 + 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1
          - 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-1 + 1/2*G(1,z)*G( - z,1 - z,1
          - z,y)*z^-2 - 3/2*G(1,z)*G( - z,1 - z,1 - z,y)*z^-1 + 1/2*G(1,z)*G(
          - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G( - z,1 - z,1
          - z,y)*y*z^-2 + 1/2*G(1,z)*G( - z,1 - z,y)*y^-2 + 3/2*G(1,z)*G( - z,
         1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*y^-1 - 1/2*G(1,z)
         *G( - z,1 - z,y)*z^-2 + 3/2*G(1,z)*G( - z,1 - z,y)*z^-1 + 3/2*G(1,z)*
         G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*y*
         z^-2 + 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-2 - 1/2*G(1,z)*G( - z,1 - 
         z,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-1 - 1/
         2*G(1,z)*G( - z,1 - z,y)*i_*Pi*z^-2 + 3/2*G(1,z)*G( - z,1 - z,y)*i_*
         Pi*z^-1 - 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*
         G(1,z)*G( - z,1 - z,y)*i_*Pi*y*z^-2 - G(1,z)*G( - z,y)*y^-2 - 3*G(1,z
         )*G( - z,y)*y^-1*[1-z]^-1 - G(1,z)*G( - z,y)*y^-1 + G(1,z)*G( - z,y)*
         z^-2 - 3*G(1,z)*G( - z,y)*z^-1 - 3*G(1,z)*G( - z,y)*[1-y-z]^-1*
         [1-z]^-1 - G(1,z)*G( - z,y)*y*z^-2 + 7/24*G(1,z)*G( - z,y)*Pi^2*y^-2
          - 7/24*G(1,z)*G( - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/24*G(1,z)*G( - z,y)*
         Pi^2*y^-1 - 7/24*G(1,z)*G( - z,y)*Pi^2*z^-2 + 7/8*G(1,z)*G( - z,y)*
         Pi^2*z^-1 - 7/24*G(1,z)*G( - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 7/24*G(1
         ,z)*G( - z,y)*Pi^2*y*z^-2 - 1/2*G(1,z)*G( - z,y)*i_*Pi*y^-2 - 3/2*G(1
         ,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,z)*G( - z,y)*i_*Pi*y^-1
          + 1/2*G(1,z)*G( - z,y)*i_*Pi*z^-2 - 3/2*G(1,z)*G( - z,y)*i_*Pi*z^-1
          - 3/2*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G( - z
         ,y)*i_*Pi*y*z^-2 + G(1,0,y)*z^-2 - 3*G(1,0,y)*z^-1 - 3*G(1,0,y)*
         [1-y-z]^-1 - G(1,0,y)*y*z^-2 - 7/24*G(1,0,y)*Pi^2*y^-1*[1-z]^-1 - 7/
         24*G(1,0,y)*Pi^2*z^-2 + 7/12*G(1,0,y)*Pi^2*z^-1 - 7/24*G(1,0,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 7/24*G(1,0,y)*Pi^2*[1-y-z]^-1 + 7/24*G(1,0,y)*
         Pi^2*y*z^-2 + 1/2*G(1,0,y)*i_*Pi*z^-2 - 3/2*G(1,0,y)*i_*Pi*z^-1 - 3/2
         *G(1,0,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(1,0,y)*i_*Pi*y*z^-2 - 1/2*G(1,0,0,
         y)*z^-2 + 3/2*G(1,0,0,y)*z^-1 + 3/2*G(1,0,0,y)*[1-y-z]^-1 + 1/2*G(1,0
         ,0,y)*y*z^-2 - 1/2*G(1,0,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,0,0,y)*i_
         *Pi*z^-2 + G(1,0,0,y)*i_*Pi*z^-1 - 1/2*G(1,0,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,0,0,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(1,0,0,y)*i_*Pi*y*
         z^-2 + 1/2*G(1,0,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(1,0,0,0,y)*z^-2 - G(1,0
         ,0,0,y)*z^-1 + 1/2*G(1,0,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,0,0,y
         )*[1-y-z]^-1 - 1/2*G(1,0,0,0,y)*y*z^-2 - 1/2*G(1,0,0,1,z)*y^-1*
         [1-z]^-1 - 1/2*G(1,0,0,1,z)*z^-2 + G(1,0,0,1,z)*z^-1 - 1/2*G(1,0,0,1,
         z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,0,1,z)*[1-y-z]^-1 + 1/2*G(1,0,0,1,
         z)*y*z^-2 - 1/2*G(1,0,1,z)*z^-2 + 3/2*G(1,0,1,z)*z^-1 + 3/2*G(1,0,1,z
         )*[1-y-z]^-1 + 1/2*G(1,0,1,z)*y*z^-2 - 1/2*G(1,0,1,z)*i_*Pi*y^-1*
         [1-z]^-1 - 1/2*G(1,0,1,z)*i_*Pi*z^-2 + G(1,0,1,z)*i_*Pi*z^-1 - 1/2*G(
         1,0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,1,z)*i_*Pi*[1-y-z]^-1
          + 1/2*G(1,0,1,z)*i_*Pi*y*z^-2 + 1/2*G(1,0,1,z)*G(1 - z,y)*y^-1*
         [1-z]^-1 + 1/2*G(1,0,1,z)*G(1 - z,y)*z^-2 - G(1,0,1,z)*G(1 - z,y)*
         z^-1 + 1/2*G(1,0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,1,z)
         *G(1 - z,y)*[1-y-z]^-1 - 1/2*G(1,0,1,z)*G(1 - z,y)*y*z^-2 + 1/2*G(1,0
         ,1,1,z)*y^-1*[1-z]^-1 + 1/2*G(1,0,1,1,z)*z^-2 - G(1,0,1,1,z)*z^-1 + 1/
         2*G(1,0,1,1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,1,1,z)*[1-y-z]^-1 - 1/
         2*G(1,0,1,1,z)*y*z^-2 - G(1,1,z)*y^-1*z^-1 + 2*G(1,1,z)*z^-1*[y+z]^-1
          - G(1,1,z)*z^-1 - 1/2*G(1,1,z)*i_*Pi*y^-1*z^-1 + 3/4*G(1,1,z)*i_*Pi*
         y^-1*[1-z]^-1 + G(1,1,z)*i_*Pi*z^-1*[y+z]^-1 - 5/4*G(1,1,z)*i_*Pi*
         z^-1 + 3/4*G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,z)*G(1 - z,
          - z,y)*y^-2 + 1/2*G(1,1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,1
         ,z)*G(1 - z, - z,y)*y^-1 + 1/2*G(1,1,z)*G(1 - z, - z,y)*z^-2 - 3/2*G(
         1,1,z)*G(1 - z, - z,y)*z^-1 + 1/2*G(1,1,z)*G(1 - z, - z,y)*[1-y-z]^-1
         *[1-z]^-1 - 1/2*G(1,1,z)*G(1 - z, - z,y)*y*z^-2 + 1/2*G(1,1,z)*G(1 - 
         z,y)*y^-1*z^-1 - 3/4*G(1,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - G(1,1,z)*G(1
          - z,y)*z^-1*[y+z]^-1 + 5/4*G(1,1,z)*G(1 - z,y)*z^-1 - 3/4*G(1,1,z)*
         G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,z)*G(1 - z,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(1,1,z)*G(1 - z,0,y)*z^-2 + G(1,1,z)*G(1 - z,0,y)*
         z^-1 - 1/2*G(1,1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,z)*
         G(1 - z,0,y)*[1-y-z]^-1 + 1/2*G(1,1,z)*G(1 - z,0,y)*y*z^-2 - 1/2*G(1,
         1,z)*G( - z,1 - z,y)*y^-2 + 1/2*G(1,1,z)*G( - z,1 - z,y)*y^-1*
         [1-z]^-1 - 1/2*G(1,1,z)*G( - z,1 - z,y)*y^-1 + 1/2*G(1,1,z)*G( - z,1
          - z,y)*z^-2 - 3/2*G(1,1,z)*G( - z,1 - z,y)*z^-1 + 1/2*G(1,1,z)*G( - 
         z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,z)*G( - z,1 - z,y)*y*z^-2
          + 1/2*G(1,1,z)*G( - z,y)*y^-2 + 3/2*G(1,1,z)*G( - z,y)*y^-1*[1-z]^-1
          + 1/2*G(1,1,z)*G( - z,y)*y^-1 - 1/2*G(1,1,z)*G( - z,y)*z^-2 + 3/2*G(
         1,1,z)*G( - z,y)*z^-1 + 3/2*G(1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 + 
         1/2*G(1,1,z)*G( - z,y)*y*z^-2 + 1/2*G(1,1,z)*G( - z,y)*i_*Pi*y^-2 - 1/
         2*G(1,1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1,1,z)*G( - z,y)*i_*
         Pi*y^-1 - 1/2*G(1,1,z)*G( - z,y)*i_*Pi*z^-2 + 3/2*G(1,1,z)*G( - z,y)*
         i_*Pi*z^-1 - 1/2*G(1,1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*
         G(1,1,z)*G( - z,y)*i_*Pi*y*z^-2 + 1/2*G(1,1,0,1,z)*y^-1*[1-z]^-1 + 1/
         2*G(1,1,0,1,z)*z^-2 - G(1,1,0,1,z)*z^-1 + 1/2*G(1,1,0,1,z)*[1-y-z]^-1
         *[1-z]^-1 - 1/2*G(1,1,0,1,z)*[1-y-z]^-1 - 1/2*G(1,1,0,1,z)*y*z^-2 + 1/
         2*G(1,1,1,z)*y^-1*z^-1 - 3/4*G(1,1,1,z)*y^-1*[1-z]^-1 - G(1,1,1,z)*
         z^-1*[y+z]^-1 + 5/4*G(1,1,1,z)*z^-1 - 3/4*G(1,1,1,z)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1,1,1,z)*G( - z,y)*y^-2 + 1/2*G(1,1,1,z)*G( - z,y)*
         y^-1*[1-z]^-1 - 1/2*G(1,1,1,z)*G( - z,y)*y^-1 + 1/2*G(1,1,1,z)*G( - z
         ,y)*z^-2 - 3/2*G(1,1,1,z)*G( - z,y)*z^-1 + 1/2*G(1,1,1,z)*G( - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,1,z)*G( - z,y)*y*z^-2 )

       + e^2*Nf*q2^-1 * (  - 1/18*zeta3*y^-1*[1-z]^-1 + 1/18*zeta3*z^-1 - 1/18
         *zeta3*[1-y-z]^-1*[1-z]^-1 - 1/24*i_*Pi^3*y^-1*[1-z]^-1 + 1/24*i_*
         Pi^3*z^-1 - 1/24*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 7/144*G(0,y)*Pi^2*y^-1
         *[1-z]^-1 - 7/144*G(0,y)*Pi^2*z^-1 + 7/144*G(0,y)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 + 7/144*G(0,z)*Pi^2*y^-1*[1-z]^-1 - 7/144*G(0,z)*Pi^2*z^-1
          + 7/144*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,0,y)*i_*Pi*y^-1*
         [1-z]^-1 - 1/12*G(0,0,y)*i_*Pi*z^-1 + 1/12*G(0,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/12*G(0,0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/12*G(0,0,z)*i_*Pi*
         z^-1 + 1/12*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,0,y)*y^-1
         *[1-z]^-1 + 1/12*G(0,0,0,y)*z^-1 - 1/12*G(0,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/12*G(0,0,0,z)*y^-1*[1-z]^-1 + 1/12*G(0,0,0,z)*z^-1 - 1/
         12*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*N*q2^-1 * ( 7*y^-1*[1-z]^-1 - 7*z^-1 + 7*[1-y-z]^-1*[1-z]^-1 - 2*
         [1-z]^-1 - 43/36*zeta3*y^-1*[1-z]^-1 + 43/36*zeta3*z^-1 - 43/36*zeta3
         *[1-y-z]^-1*[1-z]^-1 - 49/48*Pi^2*y^-1*[1-z]^-1 + 49/48*Pi^2*z^-1 - 
         49/48*Pi^2*[1-y-z]^-1*[1-z]^-1 + 2/3*Pi^2*[1-y-z]^-1 + 7/24*Pi^2*
         [1-z]^-1 + 2/3*Pi^2*z*[1-y-z]^-2 - 13/180*Pi^4*y^-1*[1-z]^-1 + 13/180
         *Pi^4*z^-1 - 13/180*Pi^4*[1-y-z]^-1*[1-z]^-1 + 7/2*i_*Pi*y^-1*
         [1-z]^-1 - 7/2*i_*Pi*z^-1 + 7/2*i_*Pi*[1-y-z]^-1*[1-z]^-1 - i_*Pi*
         [1-z]^-1 - 2*i_*Pi*zeta3*y^-1*[1-z]^-1 + 2*i_*Pi*zeta3*z^-1 - 2*i_*Pi
         *zeta3*[1-y-z]^-1*[1-z]^-1 + 11/48*i_*Pi^3*y^-1*[1-z]^-1 - 11/48*i_*
         Pi^3*z^-1 + 11/48*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 1/3*i_*Pi^3*
         [1-y-z]^-1 + 1/3*i_*Pi^3*z*[1-y-z]^-2 + 1/12*G(1 - z,1 - z,y)*Pi^2*
         y^-1*[1-z]^-1 - 1/12*G(1 - z,1 - z,y)*Pi^2*z^-1 + 1/12*G(1 - z,1 - z,
         y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,1,0,y)*y^-1*[1-z]^-1
          + 1/2*G(1 - z,1 - z,1,0,y)*z^-1 - 1/2*G(1 - z,1 - z,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/3*G(1 - z,y)*Pi^2*[1-y-z]^-1 + 1/3*G(1 - z,y)
         *Pi^2*z*[1-y-z]^-2 + 1/12*G(1 - z,y)*i_*Pi^3*y^-1*[1-z]^-1 - 1/12*G(1
          - z,y)*i_*Pi^3*z^-1 + 1/12*G(1 - z,y)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 
         1/12*G(1 - z,0,y)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(1 - z,0,y)*Pi^2*z^-1 - 
         1/12*G(1 - z,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,1,0,y)*
         y^-1*[1-z]^-1 - 1/2*G(1 - z,0,1,0,y)*z^-1 + 1/2*G(1 - z,0,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,1,0,y)*[1-y-z]^-1 - 2*G(1 - z,1,0,y)*
         z*[1-y-z]^-2 - 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1 - z,1
         ,0,y)*i_*Pi*z^-1 - 1/2*G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2
         *G(1 - z,1,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,0,y)*z^-1 + 1/2*G(1
          - z,1,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,1 - z,y)*Pi^2*y^-1*
         [1-z]^-1 + 1/12*G(0,1 - z,y)*Pi^2*z^-1 - 1/12*G(0,1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*G(1,0,z)*y^-1*[1-z]^-1 - 1/2*
         G(0,1 - z,y)*G(1,0,z)*z^-1 + 1/2*G(0,1 - z,y)*G(1,0,z)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,1 - z,1,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z,1,0,y)*
         z^-1 + 1/2*G(0,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*y^-1*
         [1-z]^-1 + 1/2*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 5/2*G(0,y)*[1-y-z]^-1 + 
         G(0,y)*zeta3*y^-1*[1-z]^-1 - G(0,y)*zeta3*z^-1 + G(0,y)*zeta3*
         [1-y-z]^-1*[1-z]^-1 - 35/72*G(0,y)*Pi^2*y^-1*[1-z]^-1 + 35/72*G(0,y)*
         Pi^2*z^-1 - 35/72*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 5/48*G(0,y)*Pi^2*
         [1-y-z]^-1 - 1/3*G(0,y)*Pi^2*z*[1-y-z]^-2 + 1/4*G(0,y)*i_*Pi*y^-1*
         [1-z]^-1 + 1/4*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 5/4*G(0,y)*i_*Pi*
         [1-y-z]^-1 - 1/12*G(0,y)*i_*Pi^3*y^-1*[1-z]^-1 + 1/12*G(0,y)*i_*Pi^3*
         z^-1 - 1/12*G(0,y)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 4*G(0,y)*G(0,z)*
         [1-y-z]^-1 + 4*G(0,y)*G(0,z)*z*[1-y-z]^-2 - 5/24*G(0,y)*G(0,z)*Pi^2*
         y^-1*[1-z]^-1 + 5/24*G(0,y)*G(0,z)*Pi^2*z^-1 - 5/24*G(0,y)*G(0,z)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-1 + 2*G(0,y
         )*G(0,z)*i_*Pi*z*[1-y-z]^-2 - 1/12*G(0,y)*G(1,z)*Pi^2*y^-1*[1-z]^-1
          + 1/12*G(0,y)*G(1,z)*Pi^2*z^-1 - 1/12*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,y)*G(1,0,z)*[1-y-z]^-1 + 2*G(0,y)*G(1,0,z)*z*
         [1-y-z]^-2 + 1/2*G(0,y)*G(1,0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,y)*G(1
         ,0,z)*i_*Pi*z^-1 + 1/2*G(0,y)*G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/
         2*G(0,y)*G(1,0,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,0,0,z)*z^-1 - 1/2*
         G(0,y)*G(1,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,1,0,z)*y^-1*
         [1-z]^-1 - 1/2*G(0,y)*G(1,1,0,z)*z^-1 + 1/2*G(0,y)*G(1,1,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,z)*z^-1 - 2*G(0,z)*[1-y-z]^-1*[1-z]^-1
          + 5/2*G(0,z)*[1-y-z]^-1 - 2*G(0,z)*[1-z]^-2 - 3*G(0,z)*[1-z]^-1 + G(
         0,z)*zeta3*y^-1*[1-z]^-1 - G(0,z)*zeta3*z^-1 + G(0,z)*zeta3*
         [1-y-z]^-1*[1-z]^-1 - 35/72*G(0,z)*Pi^2*y^-1*[1-z]^-1 + 35/72*G(0,z)*
         Pi^2*z^-1 - 7/144*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 37/48*G(0,z)*Pi^2
         *[1-y-z]^-1 + 7/24*G(0,z)*Pi^2*[1-z]^-2 + 7/16*G(0,z)*Pi^2*[1-z]^-1
          - 1/3*G(0,z)*Pi^2*z*[1-y-z]^-2 - 1/4*G(0,z)*i_*Pi*z^-1 - G(0,z)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 + 5/4*G(0,z)*i_*Pi*[1-y-z]^-1 - G(0,z)*i_*Pi*
         [1-z]^-2 - 3/2*G(0,z)*i_*Pi*[1-z]^-1 - 1/12*G(0,z)*i_*Pi^3*y^-1*
         [1-z]^-1 + 1/12*G(0,z)*i_*Pi^3*z^-1 - 1/12*G(0,z)*i_*Pi^3*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,z)*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,z)*
         G(1 - z,1 - z,0,y)*z^-1 + 1/2*G(0,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/12*G(0,z)*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(0,z)*G(
         1 - z,y)*Pi^2*z^-1 - 1/12*G(0,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1
          + 2*G(0,z)*G(1 - z,0,y)*[1-y-z]^-1 + 2*G(0,z)*G(1 - z,0,y)*z*
         [1-y-z]^-2 + 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,z)
         *G(1 - z,0,y)*i_*Pi*z^-1 + 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,z)*G(1 - z,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,z)*G(1
          - z,0,0,y)*z^-1 - 1/2*G(0,z)*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/
         2*G(0,z)*G(0,1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,z)*G(0,1 - z,0,y)*
         z^-1 - 1/2*G(0,z)*G(0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,0,y)*
         y^-1*[1-z]^-1 - 1/4*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 + 5/4*G(0,0,y)*
         [1-y-z]^-1 + 1/12*G(0,0,y)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(0,0,y)*Pi^2*
         z^-1 + 1/12*G(0,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,0,y)*i_*Pi*
         y^-1*[1-z]^-1 + 5/6*G(0,0,y)*i_*Pi*z^-1 - 5/6*G(0,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 3/4*G(0,0,y)*i_*Pi*[1-y-z]^-1 - 2*G(0,0,y)*G(0,
         z)*[1-y-z]^-1 - 2*G(0,0,y)*G(0,z)*z*[1-y-z]^-2 - 1/2*G(0,0,y)*G(0,z)*
         i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(0,z)*i_*Pi*z^-1 - 1/2*G(0,0,y)*
         G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(0,0,z)*y^-1*
         [1-z]^-1 - 1/2*G(0,0,y)*G(0,0,z)*z^-1 + 1/2*G(0,0,y)*G(0,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(1,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,0
         ,y)*G(1,0,z)*z^-1 - 1/2*G(0,0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/4*
         G(0,0,z)*z^-1 + G(0,0,z)*[1-y-z]^-1*[1-z]^-1 - 5/4*G(0,0,z)*
         [1-y-z]^-1 + G(0,0,z)*[1-z]^-2 + 3/2*G(0,0,z)*[1-z]^-1 + 1/12*G(0,0,z
         )*Pi^2*y^-1*[1-z]^-1 - 1/12*G(0,0,z)*Pi^2*z^-1 + 1/12*G(0,0,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 5/6*G(0,0,z)*i_*Pi*y^-1*[1-z]^-1 + 5/6*G(0,0,z)
         *i_*Pi*z^-1 - 1/12*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/4*G(0,0,z)*
         i_*Pi*[1-y-z]^-1 + 1/2*G(0,0,z)*i_*Pi*[1-z]^-2 + 3/4*G(0,0,z)*i_*Pi*
         [1-z]^-1 - 1/2*G(0,0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,0,z)*G(1
          - z,0,y)*z^-1 - 1/2*G(0,0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(
         0,0,z)*G(0,y)*[1-y-z]^-1 - 2*G(0,0,z)*G(0,y)*z*[1-y-z]^-2 - 1/2*G(0,0
         ,z)*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,0,z)*G(0,y)*i_*Pi*z^-1 - 1/2
         *G(0,0,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 5/6*G(0,0,0,y)*y^-1*
         [1-z]^-1 - 5/6*G(0,0,0,y)*z^-1 + 5/6*G(0,0,0,y)*[1-y-z]^-1*[1-z]^-1
          - 3/4*G(0,0,0,y)*[1-y-z]^-1 + 1/2*G(0,0,0,y)*G(0,z)*y^-1*[1-z]^-1 - 
         1/2*G(0,0,0,y)*G(0,z)*z^-1 + 1/2*G(0,0,0,y)*G(0,z)*[1-y-z]^-1*
         [1-z]^-1 + 5/6*G(0,0,0,z)*y^-1*[1-z]^-1 - 5/6*G(0,0,0,z)*z^-1 + 1/12*
         G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 3/4*G(0,0,0,z)*[1-y-z]^-1 - 1/2*G(0,
         0,0,z)*[1-z]^-2 - 3/4*G(0,0,0,z)*[1-z]^-1 + 1/2*G(0,0,0,z)*G(0,y)*
         y^-1*[1-z]^-1 - 1/2*G(0,0,0,z)*G(0,y)*z^-1 + 1/2*G(0,0,0,z)*G(0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,0,1,0,
         y)*z^-1 - 1/2*G(0,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,1,0,z)*
         y^-1*[1-z]^-1 + 1/2*G(0,0,1,0,z)*z^-1 - 1/2*G(0,0,1,0,z)*[1-y-z]^-1*
         [1-z]^-1 - 1/12*G(0,1,z)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(0,1,z)*Pi^2*z^-1
          - 1/12*G(0,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,0,y)*[1-y-z]^-1
          + 2*G(0,1,0,y)*z*[1-y-z]^-2 + 1/2*G(0,1,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/
         2*G(0,1,0,y)*i_*Pi*z^-1 + 1/2*G(0,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 
         2*G(0,1,0,z)*[1-y-z]^-1 + 2*G(0,1,0,z)*z*[1-y-z]^-2 + 1/2*G(0,1,0,z)*
         i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,1,0,z)*i_*Pi*z^-1 + 1/2*G(0,1,0,z)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 1/
         2*G(0,1,0,z)*G(1 - z,y)*z^-1 + 1/2*G(0,1,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,1,0,z)*G(0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,0,z)*G(0,y
         )*z^-1 - 1/2*G(0,1,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,0,0,y)
         *y^-1*[1-z]^-1 + 1/2*G(0,1,0,0,y)*z^-1 - 1/2*G(0,1,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,1,0,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,1,0,0,z)*z^-1 - 1/
         2*G(0,1,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,1,0,z)*y^-1*[1-z]^-1
          - 1/2*G(0,1,1,0,z)*z^-1 + 1/2*G(0,1,1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/3
         *G(1,z)*Pi^2*[1-y-z]^-1 + 1/3*G(1,z)*Pi^2*z*[1-y-z]^-2 + 1/12*G(1,z)*
         i_*Pi^3*y^-1*[1-z]^-1 - 1/12*G(1,z)*i_*Pi^3*z^-1 + 1/12*G(1,z)*i_*
         Pi^3*[1-y-z]^-1*[1-z]^-1 + 1/12*G(1,z)*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1
          - 1/12*G(1,z)*G(1 - z,y)*Pi^2*z^-1 + 1/12*G(1,z)*G(1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 4*G(1,0,y)*[1-y-z]^-1 - 4*G(1,0,y)*z*[1-y-z]^-2
          + 7/24*G(1,0,y)*Pi^2*y^-1*[1-z]^-1 - 7/24*G(1,0,y)*Pi^2*z^-1 + 7/24*
         G(1,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,y)*i_*Pi*[1-y-z]^-1 - 2*
         G(1,0,y)*i_*Pi*z*[1-y-z]^-2 - 4*G(1,0,z)*[1-y-z]^-1 - 4*G(1,0,z)*z*
         [1-y-z]^-2 + 5/24*G(1,0,z)*Pi^2*y^-1*[1-z]^-1 - 5/24*G(1,0,z)*Pi^2*
         z^-1 + 5/24*G(1,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,z)*i_*Pi*
         [1-y-z]^-1 - 2*G(1,0,z)*i_*Pi*z*[1-y-z]^-2 - 1/2*G(1,0,z)*G(1 - z,1
          - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,0,z)*G(1 - z,1 - z,y)*z^-1 - 1/2*G(1,
         0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,z)*G(1 - z,y)*
         [1-y-z]^-1 - 2*G(1,0,z)*G(1 - z,y)*z*[1-y-z]^-2 - 1/2*G(1,0,z)*G(1 - 
         z,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi*z^-1 - 1/2*
         G(1,0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,z)*G(1 - z,
         0,y)*y^-1*[1-z]^-1 - 1/2*G(1,0,z)*G(1 - z,0,y)*z^-1 + 1/2*G(1,0,z)*G(
         1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,0,y)*[1-y-z]^-1 + 2*G(1,0,0,
         y)*z*[1-y-z]^-2 + 1/2*G(1,0,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,0,0,y)
         *i_*Pi*z^-1 + 1/2*G(1,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,0,z)
         *[1-y-z]^-1 + 2*G(1,0,0,z)*z*[1-y-z]^-2 + 1/2*G(1,0,0,z)*i_*Pi*y^-1*
         [1-z]^-1 - 1/2*G(1,0,0,z)*i_*Pi*z^-1 + 1/2*G(1,0,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 1/2*
         G(1,0,0,z)*G(1 - z,y)*z^-1 + 1/2*G(1,0,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1,0,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(1,0,0,0,y)*z^-1 - 1/
         2*G(1,0,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,0,0,z)*y^-1*[1-z]^-1
          + 1/2*G(1,0,0,0,z)*z^-1 - 1/2*G(1,0,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2
         *G(1,0,1,0,z)*y^-1*[1-z]^-1 - 1/2*G(1,0,1,0,z)*z^-1 + 1/2*G(1,0,1,0,z
         )*[1-y-z]^-1*[1-z]^-1 + 1/12*G(1,1,z)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(1,1
         ,z)*Pi^2*z^-1 + 1/12*G(1,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,0,z)
         *[1-y-z]^-1 - 2*G(1,1,0,z)*z*[1-y-z]^-2 - 1/2*G(1,1,0,z)*i_*Pi*y^-1*
         [1-z]^-1 + 1/2*G(1,1,0,z)*i_*Pi*z^-1 - 1/2*G(1,1,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 1/2*
         G(1,1,0,z)*G(1 - z,y)*z^-1 - 1/2*G(1,1,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,1,0,0,z)*y^-1*[1-z]^-1 - 1/2*G(1,1,0,0,z)*z^-1 + 1/
         2*G(1,1,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,1,0,z)*y^-1*[1-z]^-1
          + 1/2*G(1,1,1,0,z)*z^-1 - 1/2*G(1,1,1,0,z)*[1-y-z]^-1*[1-z]^-1 ) ;
g [F4_1l_PS] =  0 ;
g [F5_1l_NS] =  + N^-1*q2^-1 * (  - 9/4*y^-1 + 9/4*z^-1*[1-y-z]^-1 - 1/2*
         [1-y]^-1 + 1/2*G(1 - z,y)*y^-1*z^-1 - 5/4*G(1 - z,y)*y^-1 + 3/4*G(1
          - z,y)*z^-1*[1-y-z]^-1 - G(1 - z,y)*z^-1*[y+z]^-1 - 1/2*G(1 - z,0,y)
         *y^-1 - 1/2*G(1 - z,0,y)*z^-2 - 1/2*G(1 - z,0,y)*z^-1 + 1/2*G(1 - z,0
         ,y)*[1-y-z]^-1 - 1/2*G( - z,1 - z,y)*y^-2 + 1/2*G( - z,1 - z,y)*y^-2*
         z + 3/2*G( - z,1 - z,y)*y^-1 + 1/2*G( - z,1 - z,y)*z^-2 - 1/2*G( - z,
         1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G( - z,1 - z,y)*z^-1 - 1/2*G(0,1 - z,y
         )*y^-1 - 1/2*G(0,1 - z,y)*z^-2 - 1/2*G(0,1 - z,y)*z^-1 + 1/2*G(0,1 - 
         z,y)*[1-y-z]^-1 - 1/4*G(0,y)*z^-1*[1-y-z]^-1 - 1/4*G(0,y)*z^-1*
         [1-y]^-1 + 1/4*G(0,y)*[1-y-z]^-1 - 1/2*G(0,y)*[1-y]^-2 - 3/4*G(0,y)*
         [1-y]^-1 - 1/2*G(0,y)*G(1,z)*y^-1 - 1/2*G(0,y)*G(1,z)*z^-2 - 1/2*G(0,
         y)*G(1,z)*z^-1 + 1/2*G(0,y)*G(1,z)*[1-y-z]^-1 + 1/2*G(0,z)*y^-1 - 1/4
         *G(0,z)*[1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,y)*y^-2 - 1/2*G(0,z)*G(1 - z,
         y)*y^-2*z - G(0,z)*G(1 - z,y)*y^-1 + 1/2*G(0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,y)*[1-y-z]^-1 + 1/2*G(0,1,z)*y^-1 + 1/
         2*G(0,1,z)*z^-2 + 1/2*G(0,1,z)*z^-1 - 1/2*G(0,1,z)*[1-y-z]^-1 + 1/2*
         G(1,z)*y^-1*z^-1 - 5/4*G(1,z)*y^-1 + 3/4*G(1,z)*z^-1*[1-y-z]^-1 - G(1
         ,z)*z^-1*[y+z]^-1 - 1/2*G(1,z)*G( - z,y)*y^-2 + 1/2*G(1,z)*G( - z,y)*
         y^-2*z + 3/2*G(1,z)*G( - z,y)*y^-1 + 1/2*G(1,z)*G( - z,y)*z^-2 - 1/2*
         G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,z)*G( - z,y)*z^-1 + 1/2*G(
         1,0,y)*y^-1 + 1/2*G(1,0,y)*z^-2 + 1/2*G(1,0,y)*z^-1 - 1/2*G(1,0,y)*
         [1-y-z]^-1 )

       + Nf*q2^-1 * ( 1/6*i_*Pi*y^-1 - 1/6*i_*Pi*z^-1*[1-y-z]^-1 - 1/12*G(0,y)
         *y^-1 + 1/12*G(0,y)*z^-1*[1-y-z]^-1 - 1/12*G(0,z)*y^-1 + 1/12*G(0,z)*
         z^-1*[1-y-z]^-1 )

       + N*q2^-1 * ( 7/4*y^-1 - 7/4*z^-1*[1-y-z]^-1 + 1/2*[1-y]^-1 + 1/12*Pi^2
         *y^-1 - 1/12*Pi^2*z^-1*[1-y-z]^-1 - 11/12*i_*Pi*y^-1 + 11/12*i_*Pi*
         z^-1*[1-y-z]^-1 + 5/6*G(0,y)*y^-1 - 1/12*G(0,y)*z^-1*[1-y-z]^-1 - 3/4
         *G(0,y)*z^-1*[1-y]^-1 - 3/4*G(0,y)*[1-y-z]^-1 + 1/2*G(0,y)*[1-y]^-2
          + 3/4*G(0,y)*[1-y]^-1 + 1/2*G(0,y)*G(0,z)*y^-1 - 1/2*G(0,y)*G(0,z)*
         z^-1*[1-y-z]^-1 + 5/6*G(0,z)*y^-1 - 5/6*G(0,z)*z^-1*[1-y-z]^-1 + 3/4*
         G(0,z)*[1-y-z]^-1 - 1/2*G(1,0,y)*y^-1 + 1/2*G(1,0,y)*z^-1*[1-y-z]^-1
          - 1/2*G(1,0,z)*y^-1 + 1/2*G(1,0,z)*z^-1*[1-y-z]^-1 )

       + e*N^-1*q2^-1 * (  - 9/2*y^-1 + 9/2*z^-1*[1-y-z]^-1 - [1-y]^-1 + zeta3
         *y^-1 - zeta3*z^-1*[1-y-z]^-1 - 9/4*i_*Pi*y^-1 + 9/4*i_*Pi*z^-1*
         [1-y-z]^-1 - 1/2*i_*Pi*[1-y]^-1 - 1/2*G(1 - z,1 - z,y)*y^-1*z^-1 + 5/
         4*G(1 - z,1 - z,y)*y^-1 - 3/4*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + G(1
          - z,1 - z,y)*z^-1*[y+z]^-1 + 1/2*G(1 - z,1 - z,0,y)*y^-1 + 1/2*G(1
          - z,1 - z,0,y)*z^-2 + 1/2*G(1 - z,1 - z,0,y)*z^-1 - 1/2*G(1 - z,1 - 
         z,0,y)*[1-y-z]^-1 + 1/2*G(1 - z, - z,1 - z,y)*y^-2 - 1/2*G(1 - z, - z
         ,1 - z,y)*y^-2*z - 3/2*G(1 - z, - z,1 - z,y)*y^-1 - 1/2*G(1 - z, - z,
         1 - z,y)*z^-2 + 1/2*G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1
          - z, - z,1 - z,y)*z^-1 + G(1 - z,y)*y^-1*z^-1 - G(1 - z,y)*y^-1 - 2*
         G(1 - z,y)*z^-1*[y+z]^-1 + 1/2*G(1 - z,y)*i_*Pi*y^-1*z^-1 - 5/4*G(1
          - z,y)*i_*Pi*y^-1 + 3/4*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(1 - z,y
         )*i_*Pi*z^-1*[y+z]^-1 + 1/2*G(1 - z,0,1 - z,y)*y^-1 + 1/2*G(1 - z,0,1
          - z,y)*z^-2 + 1/2*G(1 - z,0,1 - z,y)*z^-1 - 1/2*G(1 - z,0,1 - z,y)*
         [1-y-z]^-1 - 1/2*G(1 - z,0,y)*z^-2 - 3/2*G(1 - z,0,y)*z^-1*[1-y-z]^-1
          - 1/2*G(1 - z,0,y)*z^-1 + 3/2*G(1 - z,0,y)*[1-y-z]^-1 - 1/2*G(1 - z,
         0,y)*i_*Pi*y^-1 - 1/2*G(1 - z,0,y)*i_*Pi*z^-2 - 1/2*G(1 - z,0,y)*i_*
         Pi*z^-1 + 1/2*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(1 - z,0,0,y)*y^-1
          + 1/2*G(1 - z,0,0,y)*z^-2 + 1/2*G(1 - z,0,0,y)*z^-1 - 1/2*G(1 - z,0,
         0,y)*[1-y-z]^-1 - 1/2*G(1 - z,1,0,y)*y^-1 - 1/2*G(1 - z,1,0,y)*z^-2
          - 1/2*G(1 - z,1,0,y)*z^-1 + 1/2*G(1 - z,1,0,y)*[1-y-z]^-1 + 1/2*G(
          - z,1 - z,1 - z,y)*y^-2 - 1/2*G( - z,1 - z,1 - z,y)*y^-2*z - 3/2*G(
          - z,1 - z,1 - z,y)*y^-1 - 1/2*G( - z,1 - z,1 - z,y)*z^-2 + 1/2*G( - 
         z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G( - z,1 - z,1 - z,y)*z^-1 - 1/
         2*G( - z,1 - z,y)*y^-2 + 1/2*G( - z,1 - z,y)*y^-2*z + 3/2*G( - z,1 - 
         z,y)*y^-1 + 1/2*G( - z,1 - z,y)*z^-2 + 3/2*G( - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + 1/2*G( - z,1 - z,y)*z^-1 - 1/2*G( - z,1 - z,y)*i_*Pi*
         y^-2 + 1/2*G( - z,1 - z,y)*i_*Pi*y^-2*z + 3/2*G( - z,1 - z,y)*i_*Pi*
         y^-1 + 1/2*G( - z,1 - z,y)*i_*Pi*z^-2 - 1/2*G( - z,1 - z,y)*i_*Pi*
         z^-1*[1-y-z]^-1 + 1/2*G( - z,1 - z,y)*i_*Pi*z^-1 + 1/2*G(0,1 - z,1 - 
         z,y)*y^-1 + 1/2*G(0,1 - z,1 - z,y)*z^-2 + 1/2*G(0,1 - z,1 - z,y)*z^-1
          - 1/2*G(0,1 - z,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,1 - z,y)*z^-2 - 3/2*G(
         0,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1 - z,y)*z^-1 + 3/2*G(0,1 - z,y)
         *[1-y-z]^-1 - 1/2*G(0,1 - z,y)*i_*Pi*y^-1 - 1/2*G(0,1 - z,y)*i_*Pi*
         z^-2 - 1/2*G(0,1 - z,y)*i_*Pi*z^-1 + 1/2*G(0,1 - z,y)*i_*Pi*
         [1-y-z]^-1 + 1/2*G(0,1 - z,y)*G(1,z)*y^-1 + 1/2*G(0,1 - z,y)*G(1,z)*
         z^-2 + 1/2*G(0,1 - z,y)*G(1,z)*z^-1 - 1/2*G(0,1 - z,y)*G(1,z)*
         [1-y-z]^-1 + 1/2*G(0,1 - z,0,y)*y^-1 + 1/2*G(0,1 - z,0,y)*z^-2 + 1/2*
         G(0,1 - z,0,y)*z^-1 - 1/2*G(0,1 - z,0,y)*[1-y-z]^-1 - 1/2*G(0, - z,1
          - z,y)*y^-2 + 1/2*G(0, - z,1 - z,y)*y^-2*z + 1/2*G(0, - z,1 - z,y)*
         y^-1 - 1/2*G(0, - z,1 - z,y)*z^-2 - 1/2*G(0, - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - 1/2*G(0, - z,1 - z,y)*z^-1 + G(0, - z,1 - z,y)*
         [1-y-z]^-1 - 1/2*G(0, - z,y)*G(1,z)*y^-2 + 1/2*G(0, - z,y)*G(1,z)*
         y^-2*z + 1/2*G(0, - z,y)*G(1,z)*y^-1 - 1/2*G(0, - z,y)*G(1,z)*z^-2 - 
         1/2*G(0, - z,y)*G(1,z)*z^-1*[1-y-z]^-1 - 1/2*G(0, - z,y)*G(1,z)*z^-1
          + G(0, - z,y)*G(1,z)*[1-y-z]^-1 + 1/4*G(0,y)*y^-1 - G(0,y)*z^-1*
         [1-y-z]^-1 + 3/4*G(0,y)*[1-y-z]^-1 - G(0,y)*[1-y]^-2 - 3/2*G(0,y)*
         [1-y]^-1 - 1/4*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/4*G(0,y)*i_*Pi*z^-1*
         [1-y]^-1 + 1/4*G(0,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,y)*i_*Pi*[1-y]^-2 - 
         3/4*G(0,y)*i_*Pi*[1-y]^-1 - 1/2*G(0,y)*G(1,z)*z^-2 - 3/2*G(0,y)*G(1,z
         )*z^-1*[1-y-z]^-1 - 1/2*G(0,y)*G(1,z)*z^-1 + 3/2*G(0,y)*G(1,z)*
         [1-y-z]^-1 - 1/2*G(0,y)*G(1,z)*i_*Pi*y^-1 - 1/2*G(0,y)*G(1,z)*i_*Pi*
         z^-2 - 1/2*G(0,y)*G(1,z)*i_*Pi*z^-1 + 1/2*G(0,y)*G(1,z)*i_*Pi*
         [1-y-z]^-1 + 1/2*G(0,y)*G(1,1,z)*y^-1 + 1/2*G(0,y)*G(1,1,z)*z^-2 + 1/
         2*G(0,y)*G(1,1,z)*z^-1 - 1/2*G(0,y)*G(1,1,z)*[1-y-z]^-1 + G(0,z)*y^-1
          - 1/4*G(0,z)*z^-1*[1-y-z]^-1 - 3/4*G(0,z)*[1-y-z]^-1 + 1/2*G(0,z)*i_
         *Pi*y^-1 - 1/4*G(0,z)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,1 - z,y)*
         y^-2 + 1/2*G(0,z)*G(1 - z,1 - z,y)*y^-2*z + G(0,z)*G(1 - z,1 - z,y)*
         y^-1 - 1/2*G(0,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,z)*G(1
          - z,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,y)*y^-2 - 1/2*G(0,z)*G(
         1 - z,y)*y^-2*z - 3/2*G(0,z)*G(1 - z,y)*y^-1 - 3/2*G(0,z)*G(1 - z,y)*
         [1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-2 - 1/2*G(0,z)*G(1 - z,y)
         *i_*Pi*y^-2*z - G(0,z)*G(1 - z,y)*i_*Pi*y^-1 + 1/2*G(0,z)*G(1 - z,y)*
         i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1 + 1/2*
         G(0,z)*G(0,1 - z,y)*y^-2 - 1/2*G(0,z)*G(0,1 - z,y)*y^-2*z - G(0,z)*G(
         0,1 - z,y)*y^-1 + 1/2*G(0,z)*G(0,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,z
         )*G(0,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,0,1 - z,y)*y^-1 + 1/2*G(0,0,1 - z
         ,y)*z^-2 + 1/2*G(0,0,1 - z,y)*z^-1 - 1/2*G(0,0,1 - z,y)*[1-y-z]^-1 + 
         1/4*G(0,0,y)*z^-1*[1-y-z]^-1 + 1/4*G(0,0,y)*z^-1*[1-y]^-1 - 1/4*G(0,0
         ,y)*[1-y-z]^-1 + 1/2*G(0,0,y)*[1-y]^-2 + 3/4*G(0,0,y)*[1-y]^-1 + 1/2*
         G(0,0,y)*G(1,z)*y^-1 + 1/2*G(0,0,y)*G(1,z)*z^-2 + 1/2*G(0,0,y)*G(1,z)
         *z^-1 - 1/2*G(0,0,y)*G(1,z)*[1-y-z]^-1 - 1/2*G(0,0,z)*y^-1 + 1/4*G(0,
         0,z)*[1-y-z]^-1 - 1/2*G(0,0,z)*G(1 - z,y)*y^-2 + 1/2*G(0,0,z)*G(1 - z
         ,y)*y^-2*z + G(0,0,z)*G(1 - z,y)*y^-1 - 1/2*G(0,0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(0,0,z)*G(1 - z,y)*[1-y-z]^-1 + 1/2*G(0,0,1,z)*y^-1
          + 1/2*G(0,0,1,z)*z^-2 + 1/2*G(0,0,1,z)*z^-1 - 1/2*G(0,0,1,z)*
         [1-y-z]^-1 + 1/2*G(0,1,z)*z^-2 + 3/2*G(0,1,z)*z^-1*[1-y-z]^-1 + 1/2*
         G(0,1,z)*z^-1 - 3/2*G(0,1,z)*[1-y-z]^-1 + 1/2*G(0,1,z)*i_*Pi*y^-1 + 1/
         2*G(0,1,z)*i_*Pi*z^-2 + 1/2*G(0,1,z)*i_*Pi*z^-1 - 1/2*G(0,1,z)*i_*Pi*
         [1-y-z]^-1 - 1/2*G(0,1,z)*G(1 - z,y)*y^-1 - 1/2*G(0,1,z)*G(1 - z,y)*
         z^-2 - 1/2*G(0,1,z)*G(1 - z,y)*z^-1 + 1/2*G(0,1,z)*G(1 - z,y)*
         [1-y-z]^-1 - 1/2*G(0,1,z)*G(0,y)*y^-1 - 1/2*G(0,1,z)*G(0,y)*z^-2 - 1/
         2*G(0,1,z)*G(0,y)*z^-1 + 1/2*G(0,1,z)*G(0,y)*[1-y-z]^-1 - 1/2*G(0,1,0
         ,y)*y^-1 - 1/2*G(0,1,0,y)*z^-2 - 1/2*G(0,1,0,y)*z^-1 + 1/2*G(0,1,0,y)
         *[1-y-z]^-1 - 1/2*G(0,1,1,z)*y^-1 - 1/2*G(0,1,1,z)*z^-2 - 1/2*G(0,1,1
         ,z)*z^-1 + 1/2*G(0,1,1,z)*[1-y-z]^-1 + G(1,z)*y^-1*z^-1 - G(1,z)*y^-1
          - 2*G(1,z)*z^-1*[y+z]^-1 + 1/2*G(1,z)*i_*Pi*y^-1*z^-1 - 5/4*G(1,z)*
         i_*Pi*y^-1 + 3/4*G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 - G(1,z)*i_*Pi*z^-1*
         [y+z]^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*y^-2 - 1/2*G(1,z)*G(1 - z, - z,
         y)*y^-2*z - 3/2*G(1,z)*G(1 - z, - z,y)*y^-1 - 1/2*G(1,z)*G(1 - z, - z
         ,y)*z^-2 + 1/2*G(1,z)*G(1 - z, - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,z)*G(
         1 - z, - z,y)*z^-1 - 1/2*G(1,z)*G(1 - z,y)*y^-1*z^-1 + 5/4*G(1,z)*G(1
          - z,y)*y^-1 - 3/4*G(1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + G(1,z)*G(1 - z
         ,y)*z^-1*[y+z]^-1 + 1/2*G(1,z)*G(1 - z,0,y)*y^-1 + 1/2*G(1,z)*G(1 - z
         ,0,y)*z^-2 + 1/2*G(1,z)*G(1 - z,0,y)*z^-1 - 1/2*G(1,z)*G(1 - z,0,y)*
         [1-y-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*y^-2 - 1/2*G(1,z)*G( - z,1 - 
         z,y)*y^-2*z - 3/2*G(1,z)*G( - z,1 - z,y)*y^-1 - 1/2*G(1,z)*G( - z,1
          - z,y)*z^-2 + 1/2*G(1,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,z
         )*G( - z,1 - z,y)*z^-1 - 1/2*G(1,z)*G( - z,y)*y^-2 + 1/2*G(1,z)*G( - 
         z,y)*y^-2*z + 3/2*G(1,z)*G( - z,y)*y^-1 + 1/2*G(1,z)*G( - z,y)*z^-2
          + 3/2*G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,z)*G( - z,y)*z^-1
          - 1/2*G(1,z)*G( - z,y)*i_*Pi*y^-2 + 1/2*G(1,z)*G( - z,y)*i_*Pi*y^-2*
         z + 3/2*G(1,z)*G( - z,y)*i_*Pi*y^-1 + 1/2*G(1,z)*G( - z,y)*i_*Pi*z^-2
          - 1/2*G(1,z)*G( - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(1,z)*G( - z,y)*
         i_*Pi*z^-1 + 1/2*G(1,0,y)*z^-2 + 3/2*G(1,0,y)*z^-1*[1-y-z]^-1 + 1/2*
         G(1,0,y)*z^-1 - 3/2*G(1,0,y)*[1-y-z]^-1 + 1/2*G(1,0,y)*i_*Pi*y^-1 + 1/
         2*G(1,0,y)*i_*Pi*z^-2 + 1/2*G(1,0,y)*i_*Pi*z^-1 - 1/2*G(1,0,y)*i_*Pi*
         [1-y-z]^-1 - 1/2*G(1,0,0,y)*y^-1 - 1/2*G(1,0,0,y)*z^-2 - 1/2*G(1,0,0,
         y)*z^-1 + 1/2*G(1,0,0,y)*[1-y-z]^-1 - 1/2*G(1,0,1,z)*y^-1 - 1/2*G(1,0
         ,1,z)*z^-2 - 1/2*G(1,0,1,z)*z^-1 + 1/2*G(1,0,1,z)*[1-y-z]^-1 - 1/2*G(
         1,1,z)*y^-1*z^-1 + 5/4*G(1,1,z)*y^-1 - 3/4*G(1,1,z)*z^-1*[1-y-z]^-1
          + G(1,1,z)*z^-1*[y+z]^-1 + 1/2*G(1,1,z)*G( - z,y)*y^-2 - 1/2*G(1,1,z
         )*G( - z,y)*y^-2*z - 3/2*G(1,1,z)*G( - z,y)*y^-1 - 1/2*G(1,1,z)*G( - 
         z,y)*z^-2 + 1/2*G(1,1,z)*G( - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,1,z)*G(
          - z,y)*z^-1 )

       + e*Nf*q2^-1 * (  - 7/72*Pi^2*y^-1 + 7/72*Pi^2*z^-1*[1-y-z]^-1 - 1/12*
         G(0,y)*i_*Pi*y^-1 + 1/12*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/12*G(0,z)*
         i_*Pi*y^-1 + 1/12*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/12*G(0,0,y)*y^-1
          - 1/12*G(0,0,y)*z^-1*[1-y-z]^-1 + 1/12*G(0,0,z)*y^-1 - 1/12*G(0,0,z)
         *z^-1*[1-y-z]^-1 )

       + e*N*q2^-1 * ( 7/2*y^-1 - 7/2*z^-1*[1-y-z]^-1 + [1-y]^-1 - 2*zeta3*
         y^-1 + 2*zeta3*z^-1*[1-y-z]^-1 + 77/144*Pi^2*y^-1 - 77/144*Pi^2*z^-1*
         [1-y-z]^-1 - 1/3*Pi^2*[1-y-z]^-2 + 1/3*Pi^2*z*[1-y-z]^-2 + 7/4*i_*Pi*
         y^-1 - 7/4*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*i_*Pi*[1-y]^-1 + 1/12*i_*Pi^3*
         y^-1 - 1/12*i_*Pi^3*z^-1*[1-y-z]^-1 + 1/12*G(1 - z,y)*Pi^2*y^-1 - 1/
         12*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/2*G(1 - z,1,0,y)*y^-1 + 1/2*G(
         1 - z,1,0,y)*z^-1*[1-y-z]^-1 + 1/4*G(0,y)*y^-1 + G(0,y)*z^-1*
         [1-y-z]^-1 - G(0,y)*z^-1*[1-y]^-1 - 5/4*G(0,y)*[1-y-z]^-1 + G(0,y)*
         [1-y]^-2 + 3/2*G(0,y)*[1-y]^-1 - 1/12*G(0,y)*Pi^2*y^-1 + 1/12*G(0,y)*
         Pi^2*z^-1*[1-y-z]^-1 + 5/6*G(0,y)*i_*Pi*y^-1 - 1/12*G(0,y)*i_*Pi*z^-1
         *[1-y-z]^-1 - 3/4*G(0,y)*i_*Pi*z^-1*[1-y]^-1 - 3/4*G(0,y)*i_*Pi*
         [1-y-z]^-1 + 1/2*G(0,y)*i_*Pi*[1-y]^-2 + 3/4*G(0,y)*i_*Pi*[1-y]^-1 - 
         2*G(0,y)*G(0,z)*[1-y-z]^-2 + 2*G(0,y)*G(0,z)*z*[1-y-z]^-2 + 1/2*G(0,y
         )*G(0,z)*i_*Pi*y^-1 - 1/2*G(0,y)*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*
         G(0,y)*G(1,0,z)*y^-1 - 1/2*G(0,y)*G(1,0,z)*z^-1*[1-y-z]^-1 - 1/4*G(0,
         z)*z^-1*[1-y-z]^-1 + 5/4*G(0,z)*[1-y-z]^-1 - 1/12*G(0,z)*Pi^2*y^-1 + 
         1/12*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 + 5/6*G(0,z)*i_*Pi*y^-1 - 5/6*G(0,z)
         *i_*Pi*z^-1*[1-y-z]^-1 + 3/4*G(0,z)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,z)*G(1
          - z,0,y)*y^-1 - 1/2*G(0,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 - 5/6*G(0,0,
         y)*y^-1 + 1/12*G(0,0,y)*z^-1*[1-y-z]^-1 + 3/4*G(0,0,y)*z^-1*[1-y]^-1
          + 3/4*G(0,0,y)*[1-y-z]^-1 - 1/2*G(0,0,y)*[1-y]^-2 - 3/4*G(0,0,y)*
         [1-y]^-1 - 1/2*G(0,0,y)*G(0,z)*y^-1 + 1/2*G(0,0,y)*G(0,z)*z^-1*
         [1-y-z]^-1 - 5/6*G(0,0,z)*y^-1 + 5/6*G(0,0,z)*z^-1*[1-y-z]^-1 - 3/4*
         G(0,0,z)*[1-y-z]^-1 - 1/2*G(0,0,z)*G(0,y)*y^-1 + 1/2*G(0,0,z)*G(0,y)*
         z^-1*[1-y-z]^-1 + 1/2*G(0,1,0,y)*y^-1 - 1/2*G(0,1,0,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(0,1,0,z)*y^-1 - 1/2*G(0,1,0,z)*z^-1*[1-y-z]^-1 + 1/
         12*G(1,z)*Pi^2*y^-1 - 1/12*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 + 2*G(1,0,y)*
         [1-y-z]^-2 - 2*G(1,0,y)*z*[1-y-z]^-2 - 1/2*G(1,0,y)*i_*Pi*y^-1 + 1/2*
         G(1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 2*G(1,0,z)*[1-y-z]^-2 - 2*G(1,0,z)*z
         *[1-y-z]^-2 - 1/2*G(1,0,z)*i_*Pi*y^-1 + 1/2*G(1,0,z)*i_*Pi*z^-1*
         [1-y-z]^-1 - 1/2*G(1,0,z)*G(1 - z,y)*y^-1 + 1/2*G(1,0,z)*G(1 - z,y)*
         z^-1*[1-y-z]^-1 + 1/2*G(1,0,0,y)*y^-1 - 1/2*G(1,0,0,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(1,0,0,z)*y^-1 - 1/2*G(1,0,0,z)*z^-1*[1-y-z]^-1 - 1/
         2*G(1,1,0,z)*y^-1 + 1/2*G(1,1,0,z)*z^-1*[1-y-z]^-1 )

       + e^2*N^-1*q2^-1 * (  - 9*y^-1 + 9*z^-1*[1-y-z]^-1 - 2*[1-y]^-1 + 3/2*
         zeta3*y^-1 - 3/2*zeta3*z^-1*[1-y-z]^-1 + 21/16*Pi^2*y^-1 - 21/16*Pi^2
         *z^-1*[1-y-z]^-1 + 7/24*Pi^2*[1-y]^-1 + 1/60*Pi^4*y^-1 - 1/60*Pi^4*
         z^-1*[1-y-z]^-1 - 9/2*i_*Pi*y^-1 + 9/2*i_*Pi*z^-1*[1-y-z]^-1 - i_*Pi*
         [1-y]^-1 + i_*Pi*zeta3*y^-1 - i_*Pi*zeta3*z^-1*[1-y-z]^-1 + 1/2*G(1
          - z,1 - z,1 - z,y)*y^-1*z^-1 - 5/4*G(1 - z,1 - z,1 - z,y)*y^-1 + 3/4
         *G(1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(1 - z,1 - z,1 - z,y)*z^-1
         *[y+z]^-1 - 1/2*G(1 - z,1 - z,1 - z,0,y)*y^-1 - 1/2*G(1 - z,1 - z,1
          - z,0,y)*z^-2 - 1/2*G(1 - z,1 - z,1 - z,0,y)*z^-1 + 1/2*G(1 - z,1 - 
         z,1 - z,0,y)*[1-y-z]^-1 - 1/2*G(1 - z,1 - z, - z,1 - z,y)*y^-2 + 1/2*
         G(1 - z,1 - z, - z,1 - z,y)*y^-2*z + 3/2*G(1 - z,1 - z, - z,1 - z,y)*
         y^-1 + 1/2*G(1 - z,1 - z, - z,1 - z,y)*z^-2 - 1/2*G(1 - z,1 - z, - z,
         1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1 - z,1 - z, - z,1 - z,y)*z^-1 - G(1
          - z,1 - z,y)*y^-1*z^-1 + G(1 - z,1 - z,y)*y^-1 + 2*G(1 - z,1 - z,y)*
         z^-1*[y+z]^-1 - 1/2*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-1 + 5/4*G(1 - z,1
          - z,y)*i_*Pi*y^-1 - 3/4*G(1 - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(1
          - z,1 - z,y)*i_*Pi*z^-1*[y+z]^-1 - 1/2*G(1 - z,1 - z,0,1 - z,y)*y^-1
          - 1/2*G(1 - z,1 - z,0,1 - z,y)*z^-2 - 1/2*G(1 - z,1 - z,0,1 - z,y)*
         z^-1 + 1/2*G(1 - z,1 - z,0,1 - z,y)*[1-y-z]^-1 + 1/2*G(1 - z,1 - z,0,
         y)*z^-2 + 3/2*G(1 - z,1 - z,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(1 - z,1 - z,
         0,y)*z^-1 - 3/2*G(1 - z,1 - z,0,y)*[1-y-z]^-1 + 1/2*G(1 - z,1 - z,0,y
         )*i_*Pi*y^-1 + 1/2*G(1 - z,1 - z,0,y)*i_*Pi*z^-2 + 1/2*G(1 - z,1 - z,
         0,y)*i_*Pi*z^-1 - 1/2*G(1 - z,1 - z,0,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(1
          - z,1 - z,0,0,y)*y^-1 - 1/2*G(1 - z,1 - z,0,0,y)*z^-2 - 1/2*G(1 - z,
         1 - z,0,0,y)*z^-1 + 1/2*G(1 - z,1 - z,0,0,y)*[1-y-z]^-1 + 1/2*G(1 - z
         ,1 - z,1,0,y)*y^-1 + 1/2*G(1 - z,1 - z,1,0,y)*z^-2 + 1/2*G(1 - z,1 - 
         z,1,0,y)*z^-1 - 1/2*G(1 - z,1 - z,1,0,y)*[1-y-z]^-1 - 1/2*G(1 - z, - 
         z,1 - z,1 - z,y)*y^-2 + 1/2*G(1 - z, - z,1 - z,1 - z,y)*y^-2*z + 3/2*
         G(1 - z, - z,1 - z,1 - z,y)*y^-1 + 1/2*G(1 - z, - z,1 - z,1 - z,y)*
         z^-2 - 1/2*G(1 - z, - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1 - z,
          - z,1 - z,1 - z,y)*z^-1 + 1/2*G(1 - z, - z,1 - z,y)*y^-2 - 1/2*G(1
          - z, - z,1 - z,y)*y^-2*z - 3/2*G(1 - z, - z,1 - z,y)*y^-1 - 1/2*G(1
          - z, - z,1 - z,y)*z^-2 - 3/2*G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1
          - 1/2*G(1 - z, - z,1 - z,y)*z^-1 + 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*
         y^-2 - 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-2*z - 3/2*G(1 - z, - z,1 - 
         z,y)*i_*Pi*y^-1 - 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*z^-2 + 1/2*G(1 - z,
          - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(1 - z, - z,1 - z,y)*i_*Pi
         *z^-1 + 2*G(1 - z,y)*y^-1*z^-1 - 2*G(1 - z,y)*y^-1 - 4*G(1 - z,y)*
         z^-1*[y+z]^-1 - G(1 - z,y)*zeta3*y^-1 + G(1 - z,y)*zeta3*z^-1*
         [1-y-z]^-1 - 7/24*G(1 - z,y)*Pi^2*y^-1*z^-1 + 35/48*G(1 - z,y)*Pi^2*
         y^-1 - 7/16*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/12*G(1 - z,y)*Pi^2*
         z^-1*[y+z]^-1 + G(1 - z,y)*i_*Pi*y^-1*z^-1 - G(1 - z,y)*i_*Pi*y^-1 - 
         2*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 - 1/2*G(1 - z,0,1 - z,1 - z,y)*y^-1
          - 1/2*G(1 - z,0,1 - z,1 - z,y)*z^-2 - 1/2*G(1 - z,0,1 - z,1 - z,y)*
         z^-1 + 1/2*G(1 - z,0,1 - z,1 - z,y)*[1-y-z]^-1 + 1/2*G(1 - z,0,1 - z,
         y)*z^-2 + 3/2*G(1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1 - z,0,1 - 
         z,y)*z^-1 - 3/2*G(1 - z,0,1 - z,y)*[1-y-z]^-1 + 1/2*G(1 - z,0,1 - z,y
         )*i_*Pi*y^-1 + 1/2*G(1 - z,0,1 - z,y)*i_*Pi*z^-2 + 1/2*G(1 - z,0,1 - 
         z,y)*i_*Pi*z^-1 - 1/2*G(1 - z,0,1 - z,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(1
          - z,0,1 - z,0,y)*y^-1 - 1/2*G(1 - z,0,1 - z,0,y)*z^-2 - 1/2*G(1 - z,
         0,1 - z,0,y)*z^-1 + 1/2*G(1 - z,0,1 - z,0,y)*[1-y-z]^-1 + 1/2*G(1 - z
         ,0, - z,1 - z,y)*y^-2 - 1/2*G(1 - z,0, - z,1 - z,y)*y^-2*z - 1/2*G(1
          - z,0, - z,1 - z,y)*y^-1 + 1/2*G(1 - z,0, - z,1 - z,y)*z^-2 + 1/2*G(
         1 - z,0, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1 - z,0, - z,1 - z,y)*
         z^-1 - G(1 - z,0, - z,1 - z,y)*[1-y-z]^-1 - G(1 - z,0,y)*z^-2 - 3*G(1
          - z,0,y)*z^-1*[1-y-z]^-1 - G(1 - z,0,y)*z^-1 + 3*G(1 - z,0,y)*
         [1-y-z]^-1 + 7/24*G(1 - z,0,y)*Pi^2*y^-1 + 7/24*G(1 - z,0,y)*Pi^2*
         z^-2 + 7/24*G(1 - z,0,y)*Pi^2*z^-1 - 7/24*G(1 - z,0,y)*Pi^2*
         [1-y-z]^-1 - 1/2*G(1 - z,0,y)*i_*Pi*z^-2 - 3/2*G(1 - z,0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 - 1/2*G(1 - z,0,y)*i_*Pi*z^-1 + 3/2*G(1 - z,0,y)*i_*
         Pi*[1-y-z]^-1 - 1/2*G(1 - z,0,0,1 - z,y)*y^-1 - 1/2*G(1 - z,0,0,1 - z
         ,y)*z^-2 - 1/2*G(1 - z,0,0,1 - z,y)*z^-1 + 1/2*G(1 - z,0,0,1 - z,y)*
         [1-y-z]^-1 + 1/2*G(1 - z,0,0,y)*z^-2 + 3/2*G(1 - z,0,0,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(1 - z,0,0,y)*z^-1 - 3/2*G(1 - z,0,0,y)*[1-y-z]^-1
          + 1/2*G(1 - z,0,0,y)*i_*Pi*y^-1 + 1/2*G(1 - z,0,0,y)*i_*Pi*z^-2 + 1/
         2*G(1 - z,0,0,y)*i_*Pi*z^-1 - 1/2*G(1 - z,0,0,y)*i_*Pi*[1-y-z]^-1 - 1/
         2*G(1 - z,0,0,0,y)*y^-1 - 1/2*G(1 - z,0,0,0,y)*z^-2 - 1/2*G(1 - z,0,0
         ,0,y)*z^-1 + 1/2*G(1 - z,0,0,0,y)*[1-y-z]^-1 + 1/2*G(1 - z,0,1,0,y)*
         y^-1 + 1/2*G(1 - z,0,1,0,y)*z^-2 + 1/2*G(1 - z,0,1,0,y)*z^-1 - 1/2*G(
         1 - z,0,1,0,y)*[1-y-z]^-1 - 1/2*G(1 - z,1,0,y)*z^-2 - 3/2*G(1 - z,1,0
         ,y)*z^-1*[1-y-z]^-1 - 1/2*G(1 - z,1,0,y)*z^-1 + 3/2*G(1 - z,1,0,y)*
         [1-y-z]^-1 - 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1 - 1/2*G(1 - z,1,0,y)*i_*Pi
         *z^-2 - 1/2*G(1 - z,1,0,y)*i_*Pi*z^-1 + 1/2*G(1 - z,1,0,y)*i_*Pi*
         [1-y-z]^-1 + 1/2*G(1 - z,1,0,0,y)*y^-1 + 1/2*G(1 - z,1,0,0,y)*z^-2 + 
         1/2*G(1 - z,1,0,0,y)*z^-1 - 1/2*G(1 - z,1,0,0,y)*[1-y-z]^-1 - 1/2*G(
          - z,1 - z,1 - z,1 - z,y)*y^-2 + 1/2*G( - z,1 - z,1 - z,1 - z,y)*y^-2
         *z + 3/2*G( - z,1 - z,1 - z,1 - z,y)*y^-1 + 1/2*G( - z,1 - z,1 - z,1
          - z,y)*z^-2 - 1/2*G( - z,1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*
         G( - z,1 - z,1 - z,1 - z,y)*z^-1 + 1/2*G( - z,1 - z,1 - z,y)*y^-2 - 1/
         2*G( - z,1 - z,1 - z,y)*y^-2*z - 3/2*G( - z,1 - z,1 - z,y)*y^-1 - 1/2
         *G( - z,1 - z,1 - z,y)*z^-2 - 3/2*G( - z,1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - 1/2*G( - z,1 - z,1 - z,y)*z^-1 + 1/2*G( - z,1 - z,1 - z,
         y)*i_*Pi*y^-2 - 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-2*z - 3/2*G( - z,1
          - z,1 - z,y)*i_*Pi*y^-1 - 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*z^-2 + 1/2
         *G( - z,1 - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G( - z,1 - z,1 - z
         ,y)*i_*Pi*z^-1 - G( - z,1 - z,y)*y^-2 + G( - z,1 - z,y)*y^-2*z + 3*G(
          - z,1 - z,y)*y^-1 + G( - z,1 - z,y)*z^-2 + 3*G( - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + G( - z,1 - z,y)*z^-1 + 7/24*G( - z,1 - z,y)*Pi^2*y^-2 - 
         7/24*G( - z,1 - z,y)*Pi^2*y^-2*z - 7/8*G( - z,1 - z,y)*Pi^2*y^-1 - 7/
         24*G( - z,1 - z,y)*Pi^2*z^-2 + 7/24*G( - z,1 - z,y)*Pi^2*z^-1*
         [1-y-z]^-1 - 7/24*G( - z,1 - z,y)*Pi^2*z^-1 - 1/2*G( - z,1 - z,y)*i_*
         Pi*y^-2 + 1/2*G( - z,1 - z,y)*i_*Pi*y^-2*z + 3/2*G( - z,1 - z,y)*i_*
         Pi*y^-1 + 1/2*G( - z,1 - z,y)*i_*Pi*z^-2 + 3/2*G( - z,1 - z,y)*i_*Pi*
         z^-1*[1-y-z]^-1 + 1/2*G( - z,1 - z,y)*i_*Pi*z^-1 - 1/2*G(0,1 - z,1 - 
         z,1 - z,y)*y^-1 - 1/2*G(0,1 - z,1 - z,1 - z,y)*z^-2 - 1/2*G(0,1 - z,1
          - z,1 - z,y)*z^-1 + 1/2*G(0,1 - z,1 - z,1 - z,y)*[1-y-z]^-1 + 1/2*G(
         0,1 - z,1 - z,y)*z^-2 + 3/2*G(0,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*
         G(0,1 - z,1 - z,y)*z^-1 - 3/2*G(0,1 - z,1 - z,y)*[1-y-z]^-1 + 1/2*G(0
         ,1 - z,1 - z,y)*i_*Pi*y^-1 + 1/2*G(0,1 - z,1 - z,y)*i_*Pi*z^-2 + 1/2*
         G(0,1 - z,1 - z,y)*i_*Pi*z^-1 - 1/2*G(0,1 - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1 - 1/2*G(0,1 - z,1 - z,y)*G(1,z)*y^-1 - 1/2*G(0,1 - z,1 - z
         ,y)*G(1,z)*z^-2 - 1/2*G(0,1 - z,1 - z,y)*G(1,z)*z^-1 + 1/2*G(0,1 - z,
         1 - z,y)*G(1,z)*[1-y-z]^-1 - 1/2*G(0,1 - z,1 - z,0,y)*y^-1 - 1/2*G(0,
         1 - z,1 - z,0,y)*z^-2 - 1/2*G(0,1 - z,1 - z,0,y)*z^-1 + 1/2*G(0,1 - z
         ,1 - z,0,y)*[1-y-z]^-1 + 1/2*G(0,1 - z, - z,1 - z,y)*y^-2 - 1/2*G(0,1
          - z, - z,1 - z,y)*y^-2*z - 1/2*G(0,1 - z, - z,1 - z,y)*y^-1 + 1/2*G(
         0,1 - z, - z,1 - z,y)*z^-2 + 1/2*G(0,1 - z, - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(0,1 - z, - z,1 - z,y)*z^-1 - G(0,1 - z, - z,1 - z,
         y)*[1-y-z]^-1 + 1/2*G(0,1 - z, - z,y)*G(1,z)*y^-2 - 1/2*G(0,1 - z, - 
         z,y)*G(1,z)*y^-2*z - 1/2*G(0,1 - z, - z,y)*G(1,z)*y^-1 + 1/2*G(0,1 - 
         z, - z,y)*G(1,z)*z^-2 + 1/2*G(0,1 - z, - z,y)*G(1,z)*z^-1*[1-y-z]^-1
          + 1/2*G(0,1 - z, - z,y)*G(1,z)*z^-1 - G(0,1 - z, - z,y)*G(1,z)*
         [1-y-z]^-1 - G(0,1 - z,y)*z^-2 - 3*G(0,1 - z,y)*z^-1*[1-y-z]^-1 - G(0
         ,1 - z,y)*z^-1 + 3*G(0,1 - z,y)*[1-y-z]^-1 + 7/24*G(0,1 - z,y)*Pi^2*
         y^-1 + 7/24*G(0,1 - z,y)*Pi^2*z^-2 + 7/24*G(0,1 - z,y)*Pi^2*z^-1 - 7/
         24*G(0,1 - z,y)*Pi^2*[1-y-z]^-1 - 1/2*G(0,1 - z,y)*i_*Pi*z^-2 - 3/2*
         G(0,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(0,1 - z,y)*i_*Pi*z^-1 + 3/
         2*G(0,1 - z,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,1 - z,y)*G(1,z)*z^-2 + 3/2*
         G(0,1 - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,1 - z,y)*G(1,z)*z^-1 - 
         3/2*G(0,1 - z,y)*G(1,z)*[1-y-z]^-1 + 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*
         y^-1 + 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*z^-2 + 1/2*G(0,1 - z,y)*G(1,z)*
         i_*Pi*z^-1 - 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,1 - z
         ,y)*G(1,1,z)*y^-1 - 1/2*G(0,1 - z,y)*G(1,1,z)*z^-2 - 1/2*G(0,1 - z,y)
         *G(1,1,z)*z^-1 + 1/2*G(0,1 - z,y)*G(1,1,z)*[1-y-z]^-1 - 1/2*G(0,1 - z
         ,0,1 - z,y)*y^-1 - 1/2*G(0,1 - z,0,1 - z,y)*z^-2 - 1/2*G(0,1 - z,0,1
          - z,y)*z^-1 + 1/2*G(0,1 - z,0,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,1 - z,0,
         y)*z^-2 + 3/2*G(0,1 - z,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,1 - z,0,y)*
         z^-1 - 3/2*G(0,1 - z,0,y)*[1-y-z]^-1 + 1/2*G(0,1 - z,0,y)*i_*Pi*y^-1
          + 1/2*G(0,1 - z,0,y)*i_*Pi*z^-2 + 1/2*G(0,1 - z,0,y)*i_*Pi*z^-1 - 1/
         2*G(0,1 - z,0,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,1 - z,0,y)*G(1,z)*y^-1 - 
         1/2*G(0,1 - z,0,y)*G(1,z)*z^-2 - 1/2*G(0,1 - z,0,y)*G(1,z)*z^-1 + 1/2
         *G(0,1 - z,0,y)*G(1,z)*[1-y-z]^-1 - 1/2*G(0,1 - z,0,0,y)*y^-1 - 1/2*
         G(0,1 - z,0,0,y)*z^-2 - 1/2*G(0,1 - z,0,0,y)*z^-1 + 1/2*G(0,1 - z,0,0
         ,y)*[1-y-z]^-1 + 1/2*G(0,1 - z,1,0,y)*y^-1 + 1/2*G(0,1 - z,1,0,y)*
         z^-2 + 1/2*G(0,1 - z,1,0,y)*z^-1 - 1/2*G(0,1 - z,1,0,y)*[1-y-z]^-1 + 
         1/2*G(0, - z,1 - z,1 - z,y)*y^-2 - 1/2*G(0, - z,1 - z,1 - z,y)*y^-2*z
          - 1/2*G(0, - z,1 - z,1 - z,y)*y^-1 + 1/2*G(0, - z,1 - z,1 - z,y)*
         z^-2 + 1/2*G(0, - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(0, - z,1
          - z,1 - z,y)*z^-1 - G(0, - z,1 - z,1 - z,y)*[1-y-z]^-1 - 1/2*G(0, - 
         z,1 - z,y)*y^-2 + 1/2*G(0, - z,1 - z,y)*y^-2*z + 3/2*G(0, - z,1 - z,y
         )*y^-1 - 1/2*G(0, - z,1 - z,y)*z^-2 - 3/2*G(0, - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - 1/2*G(0, - z,1 - z,y)*z^-1 + 3*G(0, - z,1 - z,y)*
         [1-y-z]^-1 - 1/2*G(0, - z,1 - z,y)*i_*Pi*y^-2 + 1/2*G(0, - z,1 - z,y)
         *i_*Pi*y^-2*z + 1/2*G(0, - z,1 - z,y)*i_*Pi*y^-1 - 1/2*G(0, - z,1 - z
         ,y)*i_*Pi*z^-2 - 1/2*G(0, - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(
         0, - z,1 - z,y)*i_*Pi*z^-1 + G(0, - z,1 - z,y)*i_*Pi*[1-y-z]^-1 + 1/2
         *G(0, - z,1 - z,y)*G(1,z)*y^-2 - 1/2*G(0, - z,1 - z,y)*G(1,z)*y^-2*z
          - 1/2*G(0, - z,1 - z,y)*G(1,z)*y^-1 + 1/2*G(0, - z,1 - z,y)*G(1,z)*
         z^-2 + 1/2*G(0, - z,1 - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + 1/2*G(0, - z,1
          - z,y)*G(1,z)*z^-1 - G(0, - z,1 - z,y)*G(1,z)*[1-y-z]^-1 - 1/2*G(0,
          - z,y)*G(1,z)*y^-2 + 1/2*G(0, - z,y)*G(1,z)*y^-2*z + 3/2*G(0, - z,y)
         *G(1,z)*y^-1 - 1/2*G(0, - z,y)*G(1,z)*z^-2 - 3/2*G(0, - z,y)*G(1,z)*
         z^-1*[1-y-z]^-1 - 1/2*G(0, - z,y)*G(1,z)*z^-1 + 3*G(0, - z,y)*G(1,z)*
         [1-y-z]^-1 - 1/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-2 + 1/2*G(0, - z,y)*G(1,
         z)*i_*Pi*y^-2*z + 1/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-1 - 1/2*G(0, - z,y)
         *G(1,z)*i_*Pi*z^-2 - 1/2*G(0, - z,y)*G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 1/
         2*G(0, - z,y)*G(1,z)*i_*Pi*z^-1 + G(0, - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1
          + 1/2*G(0, - z,y)*G(1,1,z)*y^-2 - 1/2*G(0, - z,y)*G(1,1,z)*y^-2*z - 
         1/2*G(0, - z,y)*G(1,1,z)*y^-1 + 1/2*G(0, - z,y)*G(1,1,z)*z^-2 + 1/2*
         G(0, - z,y)*G(1,1,z)*z^-1*[1-y-z]^-1 + 1/2*G(0, - z,y)*G(1,1,z)*z^-1
          - G(0, - z,y)*G(1,1,z)*[1-y-z]^-1 + 1/2*G(0,y)*y^-1 - 2*G(0,y)*z^-1*
         [1-y-z]^-1 + 3/2*G(0,y)*[1-y-z]^-1 - 2*G(0,y)*[1-y]^-2 - 3*G(0,y)*
         [1-y]^-1 + 7/48*G(0,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/48*G(0,y)*Pi^2*z^-1*
         [1-y]^-1 - 7/48*G(0,y)*Pi^2*[1-y-z]^-1 + 7/24*G(0,y)*Pi^2*[1-y]^-2 + 
         7/16*G(0,y)*Pi^2*[1-y]^-1 + 1/4*G(0,y)*i_*Pi*y^-1 - G(0,y)*i_*Pi*z^-1
         *[1-y-z]^-1 + 3/4*G(0,y)*i_*Pi*[1-y-z]^-1 - G(0,y)*i_*Pi*[1-y]^-2 - 3/
         2*G(0,y)*i_*Pi*[1-y]^-1 - G(0,y)*G(1,z)*z^-2 - 3*G(0,y)*G(1,z)*z^-1*
         [1-y-z]^-1 - G(0,y)*G(1,z)*z^-1 + 3*G(0,y)*G(1,z)*[1-y-z]^-1 + 7/24*
         G(0,y)*G(1,z)*Pi^2*y^-1 + 7/24*G(0,y)*G(1,z)*Pi^2*z^-2 + 7/24*G(0,y)*
         G(1,z)*Pi^2*z^-1 - 7/24*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1 - 1/2*G(0,y)*G(
         1,z)*i_*Pi*z^-2 - 3/2*G(0,y)*G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(0,y
         )*G(1,z)*i_*Pi*z^-1 + 3/2*G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,y)
         *G(1,0,1,z)*y^-1 + 1/2*G(0,y)*G(1,0,1,z)*z^-2 + 1/2*G(0,y)*G(1,0,1,z)
         *z^-1 - 1/2*G(0,y)*G(1,0,1,z)*[1-y-z]^-1 + 1/2*G(0,y)*G(1,1,z)*z^-2
          + 3/2*G(0,y)*G(1,1,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,y)*G(1,1,z)*z^-1 - 3/
         2*G(0,y)*G(1,1,z)*[1-y-z]^-1 + 1/2*G(0,y)*G(1,1,z)*i_*Pi*y^-1 + 1/2*
         G(0,y)*G(1,1,z)*i_*Pi*z^-2 + 1/2*G(0,y)*G(1,1,z)*i_*Pi*z^-1 - 1/2*G(0
         ,y)*G(1,1,z)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,y)*G(1,1,1,z)*y^-1 - 1/2*G(0,
         y)*G(1,1,1,z)*z^-2 - 1/2*G(0,y)*G(1,1,1,z)*z^-1 + 1/2*G(0,y)*G(1,1,1,
         z)*[1-y-z]^-1 + 2*G(0,z)*y^-1 - 1/2*G(0,z)*z^-1*[1-y-z]^-1 - 3/2*G(0,
         z)*[1-y-z]^-1 - 7/24*G(0,z)*Pi^2*y^-1 + 7/48*G(0,z)*Pi^2*[1-y-z]^-1
          + G(0,z)*i_*Pi*y^-1 - 1/4*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 3/4*G(0,z)*
         i_*Pi*[1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-2 - 1/2*G(0,z
         )*G(1 - z,1 - z,1 - z,y)*y^-2*z - G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-1
          + 1/2*G(0,z)*G(1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,z)*G(1
          - z,1 - z,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,1 - z,y)*y^-2 + 1/
         2*G(0,z)*G(1 - z,1 - z,y)*y^-2*z + 3/2*G(0,z)*G(1 - z,1 - z,y)*y^-1
          + 3/2*G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,1 - z,
         y)*i_*Pi*y^-2 + 1/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-2*z + G(0,z)*G(1
          - z,1 - z,y)*i_*Pi*y^-1 - 1/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1 + G(0,z)*G(
         1 - z,y)*y^-2 - G(0,z)*G(1 - z,y)*y^-2*z - 3*G(0,z)*G(1 - z,y)*y^-1
          - 3*G(0,z)*G(1 - z,y)*[1-y-z]^-1 - 7/24*G(0,z)*G(1 - z,y)*Pi^2*y^-2
          + 7/24*G(0,z)*G(1 - z,y)*Pi^2*y^-2*z + 7/12*G(0,z)*G(1 - z,y)*Pi^2*
         y^-1 - 7/24*G(0,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/24*G(0,z)*G(1
          - z,y)*Pi^2*[1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-2 - 1/2*G(0,
         z)*G(1 - z,y)*i_*Pi*y^-2*z - 3/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-1 - 3/2*
         G(0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,0,1 - z,y)*
         y^-2 + 1/2*G(0,z)*G(1 - z,0,1 - z,y)*y^-2*z + G(0,z)*G(1 - z,0,1 - z,
         y)*y^-1 - 1/2*G(0,z)*G(1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,z)*
         G(1 - z,0,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,z)*G(0,1 - z,1 - z,y)*y^-2 + 
         1/2*G(0,z)*G(0,1 - z,1 - z,y)*y^-2*z + G(0,z)*G(0,1 - z,1 - z,y)*y^-1
          - 1/2*G(0,z)*G(0,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,z)*G(0,1
          - z,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,z)*G(0,1 - z,y)*y^-2 - 1/2*G(0,z)*
         G(0,1 - z,y)*y^-2*z - 3/2*G(0,z)*G(0,1 - z,y)*y^-1 - 3/2*G(0,z)*G(0,1
          - z,y)*[1-y-z]^-1 + 1/2*G(0,z)*G(0,1 - z,y)*i_*Pi*y^-2 - 1/2*G(0,z)*
         G(0,1 - z,y)*i_*Pi*y^-2*z - G(0,z)*G(0,1 - z,y)*i_*Pi*y^-1 + 1/2*G(0,
         z)*G(0,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(0,z)*G(0,1 - z,y)*i_*Pi
         *[1-y-z]^-1 - 1/2*G(0,0,1 - z,1 - z,y)*y^-1 - 1/2*G(0,0,1 - z,1 - z,y
         )*z^-2 - 1/2*G(0,0,1 - z,1 - z,y)*z^-1 + 1/2*G(0,0,1 - z,1 - z,y)*
         [1-y-z]^-1 + 1/2*G(0,0,1 - z,y)*z^-2 + 3/2*G(0,0,1 - z,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(0,0,1 - z,y)*z^-1 - 3/2*G(0,0,1 - z,y)*[1-y-z]^-1
          + 1/2*G(0,0,1 - z,y)*i_*Pi*y^-1 + 1/2*G(0,0,1 - z,y)*i_*Pi*z^-2 + 1/
         2*G(0,0,1 - z,y)*i_*Pi*z^-1 - 1/2*G(0,0,1 - z,y)*i_*Pi*[1-y-z]^-1 + 1/
         2*G(0,0,1 - z,y)*G(0,z)*y^-2 - 1/2*G(0,0,1 - z,y)*G(0,z)*y^-2*z - G(0
         ,0,1 - z,y)*G(0,z)*y^-1 + 1/2*G(0,0,1 - z,y)*G(0,z)*z^-1*[1-y-z]^-1
          - 1/2*G(0,0,1 - z,y)*G(0,z)*[1-y-z]^-1 - 1/2*G(0,0,1 - z,y)*G(1,z)*
         y^-1 - 1/2*G(0,0,1 - z,y)*G(1,z)*z^-2 - 1/2*G(0,0,1 - z,y)*G(1,z)*
         z^-1 + 1/2*G(0,0,1 - z,y)*G(1,z)*[1-y-z]^-1 - 1/2*G(0,0,1 - z,0,y)*
         y^-1 - 1/2*G(0,0,1 - z,0,y)*z^-2 - 1/2*G(0,0,1 - z,0,y)*z^-1 + 1/2*G(
         0,0,1 - z,0,y)*[1-y-z]^-1 - 1/2*G(0,0, - z,1 - z,y)*y^-2 + 1/2*G(0,0,
          - z,1 - z,y)*y^-2*z + 3/2*G(0,0, - z,1 - z,y)*y^-1 + 1/2*G(0,0, - z,
         1 - z,y)*z^-2 - 1/2*G(0,0, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,0,
          - z,1 - z,y)*z^-1 - 1/2*G(0,0, - z,y)*G(1,z)*y^-2 + 1/2*G(0,0, - z,y
         )*G(1,z)*y^-2*z + 3/2*G(0,0, - z,y)*G(1,z)*y^-1 + 1/2*G(0,0, - z,y)*
         G(1,z)*z^-2 - 1/2*G(0,0, - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,0,
          - z,y)*G(1,z)*z^-1 - 1/4*G(0,0,y)*y^-1 + G(0,0,y)*z^-1*[1-y-z]^-1 - 
         3/4*G(0,0,y)*[1-y-z]^-1 + G(0,0,y)*[1-y]^-2 + 3/2*G(0,0,y)*[1-y]^-1
          + 1/4*G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/4*G(0,0,y)*i_*Pi*z^-1*
         [1-y]^-1 - 1/4*G(0,0,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,0,y)*i_*Pi*
         [1-y]^-2 + 3/4*G(0,0,y)*i_*Pi*[1-y]^-1 + 1/2*G(0,0,y)*G(0,1,z)*y^-1
          + 1/2*G(0,0,y)*G(0,1,z)*z^-2 + 1/2*G(0,0,y)*G(0,1,z)*z^-1 - 1/2*G(0,
         0,y)*G(0,1,z)*[1-y-z]^-1 + 1/2*G(0,0,y)*G(1,z)*z^-2 + 3/2*G(0,0,y)*G(
         1,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,0,y)*G(1,z)*z^-1 - 3/2*G(0,0,y)*G(1,z)
         *[1-y-z]^-1 + 1/2*G(0,0,y)*G(1,z)*i_*Pi*y^-1 + 1/2*G(0,0,y)*G(1,z)*i_
         *Pi*z^-2 + 1/2*G(0,0,y)*G(1,z)*i_*Pi*z^-1 - 1/2*G(0,0,y)*G(1,z)*i_*Pi
         *[1-y-z]^-1 - 1/2*G(0,0,y)*G(1,1,z)*y^-1 - 1/2*G(0,0,y)*G(1,1,z)*z^-2
          - 1/2*G(0,0,y)*G(1,1,z)*z^-1 + 1/2*G(0,0,y)*G(1,1,z)*[1-y-z]^-1 - G(
         0,0,z)*y^-1 + 1/4*G(0,0,z)*z^-1*[1-y-z]^-1 + 3/4*G(0,0,z)*[1-y-z]^-1
          - 1/2*G(0,0,z)*i_*Pi*y^-1 + 1/4*G(0,0,z)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,
         0,z)*G(1 - z,1 - z,y)*y^-2 - 1/2*G(0,0,z)*G(1 - z,1 - z,y)*y^-2*z - 
         G(0,0,z)*G(1 - z,1 - z,y)*y^-1 + 1/2*G(0,0,z)*G(1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - 1/2*G(0,0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,0,z)*
         G(1 - z,y)*y^-2 + 1/2*G(0,0,z)*G(1 - z,y)*y^-2*z + 3/2*G(0,0,z)*G(1
          - z,y)*y^-1 + 3/2*G(0,0,z)*G(1 - z,y)*[1-y-z]^-1 - 1/2*G(0,0,z)*G(1
          - z,y)*i_*Pi*y^-2 + 1/2*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-2*z + G(0,0,z)*
         G(1 - z,y)*i_*Pi*y^-1 - 1/2*G(0,0,z)*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1
          + 1/2*G(0,0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,0,z)*G(0,1 - z,
         y)*y^-2 + 1/2*G(0,0,z)*G(0,1 - z,y)*y^-2*z + G(0,0,z)*G(0,1 - z,y)*
         y^-1 - 1/2*G(0,0,z)*G(0,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,0,z)*G(0,1
          - z,y)*[1-y-z]^-1 - 1/2*G(0,0,0,1 - z,y)*y^-1 - 1/2*G(0,0,0,1 - z,y)
         *z^-2 - 1/2*G(0,0,0,1 - z,y)*z^-1 + 1/2*G(0,0,0,1 - z,y)*[1-y-z]^-1
          - 1/4*G(0,0,0,y)*z^-1*[1-y-z]^-1 - 1/4*G(0,0,0,y)*z^-1*[1-y]^-1 + 1/
         4*G(0,0,0,y)*[1-y-z]^-1 - 1/2*G(0,0,0,y)*[1-y]^-2 - 3/4*G(0,0,0,y)*
         [1-y]^-1 - 1/2*G(0,0,0,y)*G(1,z)*y^-1 - 1/2*G(0,0,0,y)*G(1,z)*z^-2 - 
         1/2*G(0,0,0,y)*G(1,z)*z^-1 + 1/2*G(0,0,0,y)*G(1,z)*[1-y-z]^-1 + 1/2*
         G(0,0,0,z)*y^-1 - 1/4*G(0,0,0,z)*[1-y-z]^-1 + 1/2*G(0,0,0,z)*G(1 - z,
         y)*y^-2 - 1/2*G(0,0,0,z)*G(1 - z,y)*y^-2*z - G(0,0,0,z)*G(1 - z,y)*
         y^-1 + 1/2*G(0,0,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,0,z)*G(1
          - z,y)*[1-y-z]^-1 + 1/2*G(0,0,0,1,z)*y^-1 + 1/2*G(0,0,0,1,z)*z^-2 + 
         1/2*G(0,0,0,1,z)*z^-1 - 1/2*G(0,0,0,1,z)*[1-y-z]^-1 + 1/2*G(0,0,1,z)*
         z^-2 + 3/2*G(0,0,1,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,0,1,z)*z^-1 - 3/2*G(0
         ,0,1,z)*[1-y-z]^-1 + 1/2*G(0,0,1,z)*i_*Pi*y^-1 + 1/2*G(0,0,1,z)*i_*Pi
         *z^-2 + 1/2*G(0,0,1,z)*i_*Pi*z^-1 - 1/2*G(0,0,1,z)*i_*Pi*[1-y-z]^-1
          - 1/2*G(0,0,1,z)*G(1 - z,y)*y^-1 - 1/2*G(0,0,1,z)*G(1 - z,y)*z^-2 - 
         1/2*G(0,0,1,z)*G(1 - z,y)*z^-1 + 1/2*G(0,0,1,z)*G(1 - z,y)*[1-y-z]^-1
          - 1/2*G(0,0,1,z)*G(0,y)*y^-1 - 1/2*G(0,0,1,z)*G(0,y)*z^-2 - 1/2*G(0,
         0,1,z)*G(0,y)*z^-1 + 1/2*G(0,0,1,z)*G(0,y)*[1-y-z]^-1 + 1/2*G(0,0,1,0
         ,y)*y^-1 + 1/2*G(0,0,1,0,y)*z^-2 + 1/2*G(0,0,1,0,y)*z^-1 - 1/2*G(0,0,
         1,0,y)*[1-y-z]^-1 - 1/2*G(0,0,1,1,z)*y^-1 - 1/2*G(0,0,1,1,z)*z^-2 - 1/
         2*G(0,0,1,1,z)*z^-1 + 1/2*G(0,0,1,1,z)*[1-y-z]^-1 + G(0,1,z)*z^-2 + 3
         *G(0,1,z)*z^-1*[1-y-z]^-1 + G(0,1,z)*z^-1 - 3*G(0,1,z)*[1-y-z]^-1 - 7/
         24*G(0,1,z)*Pi^2*y^-1 - 7/24*G(0,1,z)*Pi^2*z^-2 - 7/24*G(0,1,z)*Pi^2*
         z^-1 + 7/24*G(0,1,z)*Pi^2*[1-y-z]^-1 + 1/2*G(0,1,z)*i_*Pi*z^-2 + 3/2*
         G(0,1,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(0,1,z)*i_*Pi*z^-1 - 3/2*G(0,1,
         z)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,1,z)*G(1 - z,1 - z,y)*y^-1 + 1/2*G(0,1,
         z)*G(1 - z,1 - z,y)*z^-2 + 1/2*G(0,1,z)*G(1 - z,1 - z,y)*z^-1 - 1/2*
         G(0,1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,1,z)*G(1 - z,y)*z^-2
          - 3/2*G(0,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1,z)*G(1 - z,y)*
         z^-1 + 3/2*G(0,1,z)*G(1 - z,y)*[1-y-z]^-1 - 1/2*G(0,1,z)*G(1 - z,y)*
         i_*Pi*y^-1 - 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*z^-2 - 1/2*G(0,1,z)*G(1 - 
         z,y)*i_*Pi*z^-1 + 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,
         1,z)*G(1 - z,0,y)*y^-1 + 1/2*G(0,1,z)*G(1 - z,0,y)*z^-2 + 1/2*G(0,1,z
         )*G(1 - z,0,y)*z^-1 - 1/2*G(0,1,z)*G(1 - z,0,y)*[1-y-z]^-1 + 1/2*G(0,
         1,z)*G(0,1 - z,y)*y^-1 + 1/2*G(0,1,z)*G(0,1 - z,y)*z^-2 + 1/2*G(0,1,z
         )*G(0,1 - z,y)*z^-1 - 1/2*G(0,1,z)*G(0,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,
         1,z)*G(0,y)*z^-2 - 3/2*G(0,1,z)*G(0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1,z)
         *G(0,y)*z^-1 + 3/2*G(0,1,z)*G(0,y)*[1-y-z]^-1 - 1/2*G(0,1,z)*G(0,y)*
         i_*Pi*y^-1 - 1/2*G(0,1,z)*G(0,y)*i_*Pi*z^-2 - 1/2*G(0,1,z)*G(0,y)*i_*
         Pi*z^-1 + 1/2*G(0,1,z)*G(0,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,1,0,y)*z^-2
          - 3/2*G(0,1,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1,0,y)*z^-1 + 3/2*G(0,1,0
         ,y)*[1-y-z]^-1 - 1/2*G(0,1,0,y)*i_*Pi*y^-1 - 1/2*G(0,1,0,y)*i_*Pi*
         z^-2 - 1/2*G(0,1,0,y)*i_*Pi*z^-1 + 1/2*G(0,1,0,y)*i_*Pi*[1-y-z]^-1 + 
         1/2*G(0,1,0,0,y)*y^-1 + 1/2*G(0,1,0,0,y)*z^-2 + 1/2*G(0,1,0,0,y)*z^-1
          - 1/2*G(0,1,0,0,y)*[1-y-z]^-1 - 1/2*G(0,1,0,1,z)*y^-1 - 1/2*G(0,1,0,
         1,z)*z^-2 - 1/2*G(0,1,0,1,z)*z^-1 + 1/2*G(0,1,0,1,z)*[1-y-z]^-1 - 1/2
         *G(0,1,1,z)*z^-2 - 3/2*G(0,1,1,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,1,1,z)*
         z^-1 + 3/2*G(0,1,1,z)*[1-y-z]^-1 - 1/2*G(0,1,1,z)*i_*Pi*y^-1 - 1/2*G(
         0,1,1,z)*i_*Pi*z^-2 - 1/2*G(0,1,1,z)*i_*Pi*z^-1 + 1/2*G(0,1,1,z)*i_*
         Pi*[1-y-z]^-1 + 1/2*G(0,1,1,z)*G(1 - z,y)*y^-1 + 1/2*G(0,1,1,z)*G(1
          - z,y)*z^-2 + 1/2*G(0,1,1,z)*G(1 - z,y)*z^-1 - 1/2*G(0,1,1,z)*G(1 - 
         z,y)*[1-y-z]^-1 + 1/2*G(0,1,1,z)*G(0,y)*y^-1 + 1/2*G(0,1,1,z)*G(0,y)*
         z^-2 + 1/2*G(0,1,1,z)*G(0,y)*z^-1 - 1/2*G(0,1,1,z)*G(0,y)*[1-y-z]^-1
          + 1/2*G(0,1,1,1,z)*y^-1 + 1/2*G(0,1,1,1,z)*z^-2 + 1/2*G(0,1,1,1,z)*
         z^-1 - 1/2*G(0,1,1,1,z)*[1-y-z]^-1 + 2*G(1,z)*y^-1*z^-1 - 2*G(1,z)*
         y^-1 - 4*G(1,z)*z^-1*[y+z]^-1 - G(1,z)*zeta3*y^-1 + G(1,z)*zeta3*z^-1
         *[1-y-z]^-1 - 7/24*G(1,z)*Pi^2*y^-1*z^-1 + 35/48*G(1,z)*Pi^2*y^-1 - 7/
         16*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 + 7/12*G(1,z)*Pi^2*z^-1*[y+z]^-1 + G(1
         ,z)*i_*Pi*y^-1*z^-1 - G(1,z)*i_*Pi*y^-1 - 2*G(1,z)*i_*Pi*z^-1*
         [y+z]^-1 - 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-2 + 1/2*G(1,z)*G(1 - z
         ,1 - z, - z,y)*y^-2*z + 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-1 + 1/2*
         G(1,z)*G(1 - z,1 - z, - z,y)*z^-2 - 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*
         z^-1*[1-y-z]^-1 + 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*z^-1 + 1/2*G(1,z)*
         G(1 - z,1 - z,y)*y^-1*z^-1 - 5/4*G(1,z)*G(1 - z,1 - z,y)*y^-1 + 3/4*
         G(1,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(1,z)*G(1 - z,1 - z,y)*
         z^-1*[y+z]^-1 - 1/2*G(1,z)*G(1 - z,1 - z,0,y)*y^-1 - 1/2*G(1,z)*G(1
          - z,1 - z,0,y)*z^-2 - 1/2*G(1,z)*G(1 - z,1 - z,0,y)*z^-1 + 1/2*G(1,z
         )*G(1 - z,1 - z,0,y)*[1-y-z]^-1 - 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*
         y^-2 + 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-2*z + 3/2*G(1,z)*G(1 - z,
          - z,1 - z,y)*y^-1 + 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*z^-2 - 1/2*G(1,
         z)*G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,z)*G(1 - z, - z,1
          - z,y)*z^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*y^-2 - 1/2*G(1,z)*G(1 - z,
          - z,y)*y^-2*z - 3/2*G(1,z)*G(1 - z, - z,y)*y^-1 - 1/2*G(1,z)*G(1 - z
         , - z,y)*z^-2 - 3/2*G(1,z)*G(1 - z, - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,
         z)*G(1 - z, - z,y)*z^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-2 - 1/2
         *G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-2*z - 3/2*G(1,z)*G(1 - z, - z,y)*i_*
         Pi*y^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*z^-2 + 1/2*G(1,z)*G(1 - z,
          - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*z^-1
          - G(1,z)*G(1 - z,y)*y^-1*z^-1 + G(1,z)*G(1 - z,y)*y^-1 + 2*G(1,z)*G(
         1 - z,y)*z^-1*[y+z]^-1 - 1/2*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-1 + 5/4*
         G(1,z)*G(1 - z,y)*i_*Pi*y^-1 - 3/4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + G(1,z)*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 - 1/2*G(1,z)*G(1
          - z,0,1 - z,y)*y^-1 - 1/2*G(1,z)*G(1 - z,0,1 - z,y)*z^-2 - 1/2*G(1,z
         )*G(1 - z,0,1 - z,y)*z^-1 + 1/2*G(1,z)*G(1 - z,0,1 - z,y)*[1-y-z]^-1
          + 1/2*G(1,z)*G(1 - z,0, - z,y)*y^-2 - 1/2*G(1,z)*G(1 - z,0, - z,y)*
         y^-2*z - 1/2*G(1,z)*G(1 - z,0, - z,y)*y^-1 + 1/2*G(1,z)*G(1 - z,0, - 
         z,y)*z^-2 + 1/2*G(1,z)*G(1 - z,0, - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,z)
         *G(1 - z,0, - z,y)*z^-1 - G(1,z)*G(1 - z,0, - z,y)*[1-y-z]^-1 + 1/2*
         G(1,z)*G(1 - z,0,y)*z^-2 + 3/2*G(1,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 + 
         1/2*G(1,z)*G(1 - z,0,y)*z^-1 - 3/2*G(1,z)*G(1 - z,0,y)*[1-y-z]^-1 + 1/
         2*G(1,z)*G(1 - z,0,y)*i_*Pi*y^-1 + 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*z^-2
          + 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*z^-1 - 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi
         *[1-y-z]^-1 - 1/2*G(1,z)*G(1 - z,0,0,y)*y^-1 - 1/2*G(1,z)*G(1 - z,0,0
         ,y)*z^-2 - 1/2*G(1,z)*G(1 - z,0,0,y)*z^-1 + 1/2*G(1,z)*G(1 - z,0,0,y)
         *[1-y-z]^-1 - 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-2 + 1/2*G(1,z)*G(
          - z,1 - z,1 - z,y)*y^-2*z + 3/2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-1 + 
         1/2*G(1,z)*G( - z,1 - z,1 - z,y)*z^-2 - 1/2*G(1,z)*G( - z,1 - z,1 - z
         ,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*z^-1 + 1/2*G(1
         ,z)*G( - z,1 - z,y)*y^-2 - 1/2*G(1,z)*G( - z,1 - z,y)*y^-2*z - 3/2*G(
         1,z)*G( - z,1 - z,y)*y^-1 - 1/2*G(1,z)*G( - z,1 - z,y)*z^-2 - 3/2*G(1
         ,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,z)*G( - z,1 - z,y)*z^-1
          + 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-2 - 1/2*G(1,z)*G( - z,1 - z,y)
         *i_*Pi*y^-2*z - 3/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-1 - 1/2*G(1,z)*G(
          - z,1 - z,y)*i_*Pi*z^-2 + 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*z^-1 - G(1,z)*G( - z,y)
         *y^-2 + G(1,z)*G( - z,y)*y^-2*z + 3*G(1,z)*G( - z,y)*y^-1 + G(1,z)*G(
          - z,y)*z^-2 + 3*G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + G(1,z)*G( - z,y)*
         z^-1 + 7/24*G(1,z)*G( - z,y)*Pi^2*y^-2 - 7/24*G(1,z)*G( - z,y)*Pi^2*
         y^-2*z - 7/8*G(1,z)*G( - z,y)*Pi^2*y^-1 - 7/24*G(1,z)*G( - z,y)*Pi^2*
         z^-2 + 7/24*G(1,z)*G( - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/24*G(1,z)*G( - 
         z,y)*Pi^2*z^-1 - 1/2*G(1,z)*G( - z,y)*i_*Pi*y^-2 + 1/2*G(1,z)*G( - z,
         y)*i_*Pi*y^-2*z + 3/2*G(1,z)*G( - z,y)*i_*Pi*y^-1 + 1/2*G(1,z)*G( - z
         ,y)*i_*Pi*z^-2 + 3/2*G(1,z)*G( - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(1
         ,z)*G( - z,y)*i_*Pi*z^-1 + G(1,0,y)*z^-2 + 3*G(1,0,y)*z^-1*[1-y-z]^-1
          + G(1,0,y)*z^-1 - 3*G(1,0,y)*[1-y-z]^-1 - 7/24*G(1,0,y)*Pi^2*y^-1 - 
         7/24*G(1,0,y)*Pi^2*z^-2 - 7/24*G(1,0,y)*Pi^2*z^-1 + 7/24*G(1,0,y)*
         Pi^2*[1-y-z]^-1 + 1/2*G(1,0,y)*i_*Pi*z^-2 + 3/2*G(1,0,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + 1/2*G(1,0,y)*i_*Pi*z^-1 - 3/2*G(1,0,y)*i_*Pi*[1-y-z]^-1
          - 1/2*G(1,0,0,y)*z^-2 - 3/2*G(1,0,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,0,0
         ,y)*z^-1 + 3/2*G(1,0,0,y)*[1-y-z]^-1 - 1/2*G(1,0,0,y)*i_*Pi*y^-1 - 1/
         2*G(1,0,0,y)*i_*Pi*z^-2 - 1/2*G(1,0,0,y)*i_*Pi*z^-1 + 1/2*G(1,0,0,y)*
         i_*Pi*[1-y-z]^-1 + 1/2*G(1,0,0,0,y)*y^-1 + 1/2*G(1,0,0,0,y)*z^-2 + 1/
         2*G(1,0,0,0,y)*z^-1 - 1/2*G(1,0,0,0,y)*[1-y-z]^-1 - 1/2*G(1,0,0,1,z)*
         y^-1 - 1/2*G(1,0,0,1,z)*z^-2 - 1/2*G(1,0,0,1,z)*z^-1 + 1/2*G(1,0,0,1,
         z)*[1-y-z]^-1 - 1/2*G(1,0,1,z)*z^-2 - 3/2*G(1,0,1,z)*z^-1*[1-y-z]^-1
          - 1/2*G(1,0,1,z)*z^-1 + 3/2*G(1,0,1,z)*[1-y-z]^-1 - 1/2*G(1,0,1,z)*
         i_*Pi*y^-1 - 1/2*G(1,0,1,z)*i_*Pi*z^-2 - 1/2*G(1,0,1,z)*i_*Pi*z^-1 + 
         1/2*G(1,0,1,z)*i_*Pi*[1-y-z]^-1 + 1/2*G(1,0,1,z)*G(1 - z,y)*y^-1 + 1/
         2*G(1,0,1,z)*G(1 - z,y)*z^-2 + 1/2*G(1,0,1,z)*G(1 - z,y)*z^-1 - 1/2*
         G(1,0,1,z)*G(1 - z,y)*[1-y-z]^-1 + 1/2*G(1,0,1,1,z)*y^-1 + 1/2*G(1,0,
         1,1,z)*z^-2 + 1/2*G(1,0,1,1,z)*z^-1 - 1/2*G(1,0,1,1,z)*[1-y-z]^-1 - 
         G(1,1,z)*y^-1*z^-1 + G(1,1,z)*y^-1 + 2*G(1,1,z)*z^-1*[y+z]^-1 - 1/2*
         G(1,1,z)*i_*Pi*y^-1*z^-1 + 5/4*G(1,1,z)*i_*Pi*y^-1 - 3/4*G(1,1,z)*i_*
         Pi*z^-1*[1-y-z]^-1 + G(1,1,z)*i_*Pi*z^-1*[y+z]^-1 - 1/2*G(1,1,z)*G(1
          - z, - z,y)*y^-2 + 1/2*G(1,1,z)*G(1 - z, - z,y)*y^-2*z + 3/2*G(1,1,z
         )*G(1 - z, - z,y)*y^-1 + 1/2*G(1,1,z)*G(1 - z, - z,y)*z^-2 - 1/2*G(1,
         1,z)*G(1 - z, - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,1,z)*G(1 - z, - z,y)*
         z^-1 + 1/2*G(1,1,z)*G(1 - z,y)*y^-1*z^-1 - 5/4*G(1,1,z)*G(1 - z,y)*
         y^-1 + 3/4*G(1,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - G(1,1,z)*G(1 - z,y)*
         z^-1*[y+z]^-1 - 1/2*G(1,1,z)*G(1 - z,0,y)*y^-1 - 1/2*G(1,1,z)*G(1 - z
         ,0,y)*z^-2 - 1/2*G(1,1,z)*G(1 - z,0,y)*z^-1 + 1/2*G(1,1,z)*G(1 - z,0,
         y)*[1-y-z]^-1 - 1/2*G(1,1,z)*G( - z,1 - z,y)*y^-2 + 1/2*G(1,1,z)*G(
          - z,1 - z,y)*y^-2*z + 3/2*G(1,1,z)*G( - z,1 - z,y)*y^-1 + 1/2*G(1,1,
         z)*G( - z,1 - z,y)*z^-2 - 1/2*G(1,1,z)*G( - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(1,1,z)*G( - z,1 - z,y)*z^-1 + 1/2*G(1,1,z)*G( - z,
         y)*y^-2 - 1/2*G(1,1,z)*G( - z,y)*y^-2*z - 3/2*G(1,1,z)*G( - z,y)*y^-1
          - 1/2*G(1,1,z)*G( - z,y)*z^-2 - 3/2*G(1,1,z)*G( - z,y)*z^-1*
         [1-y-z]^-1 - 1/2*G(1,1,z)*G( - z,y)*z^-1 + 1/2*G(1,1,z)*G( - z,y)*i_*
         Pi*y^-2 - 1/2*G(1,1,z)*G( - z,y)*i_*Pi*y^-2*z - 3/2*G(1,1,z)*G( - z,y
         )*i_*Pi*y^-1 - 1/2*G(1,1,z)*G( - z,y)*i_*Pi*z^-2 + 1/2*G(1,1,z)*G( - 
         z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(1,1,z)*G( - z,y)*i_*Pi*z^-1 + 1/2*
         G(1,1,0,1,z)*y^-1 + 1/2*G(1,1,0,1,z)*z^-2 + 1/2*G(1,1,0,1,z)*z^-1 - 1/
         2*G(1,1,0,1,z)*[1-y-z]^-1 + 1/2*G(1,1,1,z)*y^-1*z^-1 - 5/4*G(1,1,1,z)
         *y^-1 + 3/4*G(1,1,1,z)*z^-1*[1-y-z]^-1 - G(1,1,1,z)*z^-1*[y+z]^-1 - 1/
         2*G(1,1,1,z)*G( - z,y)*y^-2 + 1/2*G(1,1,1,z)*G( - z,y)*y^-2*z + 3/2*
         G(1,1,1,z)*G( - z,y)*y^-1 + 1/2*G(1,1,1,z)*G( - z,y)*z^-2 - 1/2*G(1,1
         ,1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,1,1,z)*G( - z,y)*z^-1 )

       + e^2*Nf*q2^-1 * (  - 1/18*zeta3*y^-1 + 1/18*zeta3*z^-1*[1-y-z]^-1 - 1/
         24*i_*Pi^3*y^-1 + 1/24*i_*Pi^3*z^-1*[1-y-z]^-1 + 7/144*G(0,y)*Pi^2*
         y^-1 - 7/144*G(0,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/144*G(0,z)*Pi^2*y^-1 - 7/
         144*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 + 1/12*G(0,0,y)*i_*Pi*y^-1 - 1/12*G(0
         ,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/12*G(0,0,z)*i_*Pi*y^-1 - 1/12*G(0,0,z
         )*i_*Pi*z^-1*[1-y-z]^-1 - 1/12*G(0,0,0,y)*y^-1 + 1/12*G(0,0,0,y)*z^-1
         *[1-y-z]^-1 - 1/12*G(0,0,0,z)*y^-1 + 1/12*G(0,0,0,z)*z^-1*[1-y-z]^-1
          )

       + e^2*N*q2^-1 * ( 7*y^-1 - 7*z^-1*[1-y-z]^-1 + 2*[1-y]^-1 - 43/36*zeta3
         *y^-1 + 43/36*zeta3*z^-1*[1-y-z]^-1 - 49/48*Pi^2*y^-1 + 49/48*Pi^2*
         z^-1*[1-y-z]^-1 - 2/3*Pi^2*[1-y-z]^-2 - 7/24*Pi^2*[1-y]^-1 + 2/3*Pi^2
         *z*[1-y-z]^-2 - 13/180*Pi^4*y^-1 + 13/180*Pi^4*z^-1*[1-y-z]^-1 + 7/2*
         i_*Pi*y^-1 - 7/2*i_*Pi*z^-1*[1-y-z]^-1 + i_*Pi*[1-y]^-1 - 2*i_*Pi*
         zeta3*y^-1 + 2*i_*Pi*zeta3*z^-1*[1-y-z]^-1 + 11/48*i_*Pi^3*y^-1 - 11/
         48*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/3*i_*Pi^3*[1-y-z]^-2 + 1/3*i_*Pi^3*z*
         [1-y-z]^-2 + 1/12*G(1 - z,1 - z,y)*Pi^2*y^-1 - 1/12*G(1 - z,1 - z,y)*
         Pi^2*z^-1*[1-y-z]^-1 - 1/2*G(1 - z,1 - z,1,0,y)*y^-1 + 1/2*G(1 - z,1
          - z,1,0,y)*z^-1*[1-y-z]^-1 - 1/3*G(1 - z,y)*Pi^2*[1-y-z]^-2 + 1/3*G(
         1 - z,y)*Pi^2*z*[1-y-z]^-2 + 1/12*G(1 - z,y)*i_*Pi^3*y^-1 - 1/12*G(1
          - z,y)*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/12*G(1 - z,0,y)*Pi^2*y^-1 + 1/12*
         G(1 - z,0,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/2*G(1 - z,0,1,0,y)*y^-1 - 1/2*
         G(1 - z,0,1,0,y)*z^-1*[1-y-z]^-1 + 2*G(1 - z,1,0,y)*[1-y-z]^-2 - 2*G(
         1 - z,1,0,y)*z*[1-y-z]^-2 - 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1 + 1/2*G(1
          - z,1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(1 - z,1,0,0,y)*y^-1 - 1/2*
         G(1 - z,1,0,0,y)*z^-1*[1-y-z]^-1 - 1/12*G(0,1 - z,y)*Pi^2*y^-1 + 1/12
         *G(0,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/2*G(0,1 - z,y)*G(1,0,z)*y^-1
          - 1/2*G(0,1 - z,y)*G(1,0,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,1 - z,1,0,y)*
         y^-1 - 1/2*G(0,1 - z,1,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,y)*y^-1 + 2*G(0
         ,y)*z^-1*[1-y-z]^-1 - 2*G(0,y)*z^-1*[1-y]^-1 - 5/2*G(0,y)*[1-y-z]^-1
          + 2*G(0,y)*[1-y]^-2 + 3*G(0,y)*[1-y]^-1 + G(0,y)*zeta3*y^-1 - G(0,y)
         *zeta3*z^-1*[1-y-z]^-1 - 35/72*G(0,y)*Pi^2*y^-1 + 7/144*G(0,y)*Pi^2*
         z^-1*[1-y-z]^-1 + 7/16*G(0,y)*Pi^2*z^-1*[1-y]^-1 + 1/3*G(0,y)*Pi^2*
         [1-y-z]^-2 + 7/16*G(0,y)*Pi^2*[1-y-z]^-1 - 7/24*G(0,y)*Pi^2*[1-y]^-2
          - 7/16*G(0,y)*Pi^2*[1-y]^-1 - 1/3*G(0,y)*Pi^2*z*[1-y-z]^-2 + 1/4*G(0
         ,y)*i_*Pi*y^-1 + G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,y)*i_*Pi*z^-1*
         [1-y]^-1 - 5/4*G(0,y)*i_*Pi*[1-y-z]^-1 + G(0,y)*i_*Pi*[1-y]^-2 + 3/2*
         G(0,y)*i_*Pi*[1-y]^-1 - 1/12*G(0,y)*i_*Pi^3*y^-1 + 1/12*G(0,y)*i_*
         Pi^3*z^-1*[1-y-z]^-1 - 4*G(0,y)*G(0,z)*[1-y-z]^-2 + 4*G(0,y)*G(0,z)*z
         *[1-y-z]^-2 - 5/24*G(0,y)*G(0,z)*Pi^2*y^-1 + 5/24*G(0,y)*G(0,z)*Pi^2*
         z^-1*[1-y-z]^-1 - 2*G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-2 + 2*G(0,y)*G(0,z)*
         i_*Pi*z*[1-y-z]^-2 - 1/12*G(0,y)*G(1,z)*Pi^2*y^-1 + 1/12*G(0,y)*G(1,z
         )*Pi^2*z^-1*[1-y-z]^-1 - 2*G(0,y)*G(1,0,z)*[1-y-z]^-2 + 2*G(0,y)*G(1,
         0,z)*z*[1-y-z]^-2 + 1/2*G(0,y)*G(1,0,z)*i_*Pi*y^-1 - 1/2*G(0,y)*G(1,0
         ,z)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(0,y)*G(1,0,0,z)*y^-1 + 1/2*G(0,y)*
         G(1,0,0,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,y)*G(1,1,0,z)*y^-1 - 1/2*G(0,y)*
         G(1,1,0,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,z)*z^-1*[1-y-z]^-1 + 5/2*G(0,z)*
         [1-y-z]^-1 + G(0,z)*zeta3*y^-1 - G(0,z)*zeta3*z^-1*[1-y-z]^-1 - 35/72
         *G(0,z)*Pi^2*y^-1 + 35/72*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 + 1/3*G(0,z)*
         Pi^2*[1-y-z]^-2 - 7/16*G(0,z)*Pi^2*[1-y-z]^-1 - 1/3*G(0,z)*Pi^2*z*
         [1-y-z]^-2 - 1/4*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 5/4*G(0,z)*i_*Pi*
         [1-y-z]^-1 - 1/12*G(0,z)*i_*Pi^3*y^-1 + 1/12*G(0,z)*i_*Pi^3*z^-1*
         [1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,1 - z,0,y)*y^-1 - 1/2*G(0,z)*G(1 - z,
         1 - z,0,y)*z^-1*[1-y-z]^-1 - 1/12*G(0,z)*G(1 - z,y)*Pi^2*y^-1 + 1/12*
         G(0,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 2*G(0,z)*G(1 - z,0,y)*
         [1-y-z]^-2 + 2*G(0,z)*G(1 - z,0,y)*z*[1-y-z]^-2 + 1/2*G(0,z)*G(1 - z,
         0,y)*i_*Pi*y^-1 - 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2
         *G(0,z)*G(1 - z,0,0,y)*y^-1 + 1/2*G(0,z)*G(1 - z,0,0,y)*z^-1*
         [1-y-z]^-1 - 1/2*G(0,z)*G(0,1 - z,0,y)*y^-1 + 1/2*G(0,z)*G(0,1 - z,0,
         y)*z^-1*[1-y-z]^-1 - 1/4*G(0,0,y)*y^-1 - G(0,0,y)*z^-1*[1-y-z]^-1 + 
         G(0,0,y)*z^-1*[1-y]^-1 + 5/4*G(0,0,y)*[1-y-z]^-1 - G(0,0,y)*[1-y]^-2
          - 3/2*G(0,0,y)*[1-y]^-1 + 1/12*G(0,0,y)*Pi^2*y^-1 - 1/12*G(0,0,y)*
         Pi^2*z^-1*[1-y-z]^-1 - 5/6*G(0,0,y)*i_*Pi*y^-1 + 1/12*G(0,0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 + 3/4*G(0,0,y)*i_*Pi*z^-1*[1-y]^-1 + 3/4*G(0,0,y)*i_*
         Pi*[1-y-z]^-1 - 1/2*G(0,0,y)*i_*Pi*[1-y]^-2 - 3/4*G(0,0,y)*i_*Pi*
         [1-y]^-1 + 2*G(0,0,y)*G(0,z)*[1-y-z]^-2 - 2*G(0,0,y)*G(0,z)*z*
         [1-y-z]^-2 - 1/2*G(0,0,y)*G(0,z)*i_*Pi*y^-1 + 1/2*G(0,0,y)*G(0,z)*i_*
         Pi*z^-1*[1-y-z]^-1 + 1/2*G(0,0,y)*G(0,0,z)*y^-1 - 1/2*G(0,0,y)*G(0,0,
         z)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,y)*G(1,0,z)*y^-1 + 1/2*G(0,0,y)*G(1,0,
         z)*z^-1*[1-y-z]^-1 + 1/4*G(0,0,z)*z^-1*[1-y-z]^-1 - 5/4*G(0,0,z)*
         [1-y-z]^-1 + 1/12*G(0,0,z)*Pi^2*y^-1 - 1/12*G(0,0,z)*Pi^2*z^-1*
         [1-y-z]^-1 - 5/6*G(0,0,z)*i_*Pi*y^-1 + 5/6*G(0,0,z)*i_*Pi*z^-1*
         [1-y-z]^-1 - 3/4*G(0,0,z)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,0,z)*G(1 - z,0,y
         )*y^-1 + 1/2*G(0,0,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 + 2*G(0,0,z)*G(0,y
         )*[1-y-z]^-2 - 2*G(0,0,z)*G(0,y)*z*[1-y-z]^-2 - 1/2*G(0,0,z)*G(0,y)*
         i_*Pi*y^-1 + 1/2*G(0,0,z)*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 5/6*G(0,0,0,
         y)*y^-1 - 1/12*G(0,0,0,y)*z^-1*[1-y-z]^-1 - 3/4*G(0,0,0,y)*z^-1*
         [1-y]^-1 - 3/4*G(0,0,0,y)*[1-y-z]^-1 + 1/2*G(0,0,0,y)*[1-y]^-2 + 3/4*
         G(0,0,0,y)*[1-y]^-1 + 1/2*G(0,0,0,y)*G(0,z)*y^-1 - 1/2*G(0,0,0,y)*G(0
         ,z)*z^-1*[1-y-z]^-1 + 5/6*G(0,0,0,z)*y^-1 - 5/6*G(0,0,0,z)*z^-1*
         [1-y-z]^-1 + 3/4*G(0,0,0,z)*[1-y-z]^-1 + 1/2*G(0,0,0,z)*G(0,y)*y^-1
          - 1/2*G(0,0,0,z)*G(0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,1,0,y)*y^-1 + 1/
         2*G(0,0,1,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,1,0,z)*y^-1 + 1/2*G(0,0,1,
         0,z)*z^-1*[1-y-z]^-1 - 1/12*G(0,1,z)*Pi^2*y^-1 + 1/12*G(0,1,z)*Pi^2*
         z^-1*[1-y-z]^-1 - 2*G(0,1,0,y)*[1-y-z]^-2 + 2*G(0,1,0,y)*z*[1-y-z]^-2
          + 1/2*G(0,1,0,y)*i_*Pi*y^-1 - 1/2*G(0,1,0,y)*i_*Pi*z^-1*[1-y-z]^-1
          - 2*G(0,1,0,z)*[1-y-z]^-2 + 2*G(0,1,0,z)*z*[1-y-z]^-2 + 1/2*G(0,1,0,
         z)*i_*Pi*y^-1 - 1/2*G(0,1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(0,1,0,z)
         *G(1 - z,y)*y^-1 - 1/2*G(0,1,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(
         0,1,0,z)*G(0,y)*y^-1 + 1/2*G(0,1,0,z)*G(0,y)*z^-1*[1-y-z]^-1 - 1/2*G(
         0,1,0,0,y)*y^-1 + 1/2*G(0,1,0,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1,0,0,z)
         *y^-1 + 1/2*G(0,1,0,0,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,1,1,0,z)*y^-1 - 1/
         2*G(0,1,1,0,z)*z^-1*[1-y-z]^-1 - 1/3*G(1,z)*Pi^2*[1-y-z]^-2 + 1/3*G(1
         ,z)*Pi^2*z*[1-y-z]^-2 + 1/12*G(1,z)*i_*Pi^3*y^-1 - 1/12*G(1,z)*i_*
         Pi^3*z^-1*[1-y-z]^-1 + 1/12*G(1,z)*G(1 - z,y)*Pi^2*y^-1 - 1/12*G(1,z)
         *G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 4*G(1,0,y)*[1-y-z]^-2 - 4*G(1,0,y)
         *z*[1-y-z]^-2 + 7/24*G(1,0,y)*Pi^2*y^-1 - 7/24*G(1,0,y)*Pi^2*z^-1*
         [1-y-z]^-1 + 2*G(1,0,y)*i_*Pi*[1-y-z]^-2 - 2*G(1,0,y)*i_*Pi*z*
         [1-y-z]^-2 + 4*G(1,0,z)*[1-y-z]^-2 - 4*G(1,0,z)*z*[1-y-z]^-2 + 5/24*
         G(1,0,z)*Pi^2*y^-1 - 5/24*G(1,0,z)*Pi^2*z^-1*[1-y-z]^-1 + 2*G(1,0,z)*
         i_*Pi*[1-y-z]^-2 - 2*G(1,0,z)*i_*Pi*z*[1-y-z]^-2 - 1/2*G(1,0,z)*G(1
          - z,1 - z,y)*y^-1 + 1/2*G(1,0,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 
         2*G(1,0,z)*G(1 - z,y)*[1-y-z]^-2 - 2*G(1,0,z)*G(1 - z,y)*z*[1-y-z]^-2
          - 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi*y^-1 + 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi
         *z^-1*[1-y-z]^-1 + 1/2*G(1,0,z)*G(1 - z,0,y)*y^-1 - 1/2*G(1,0,z)*G(1
          - z,0,y)*z^-1*[1-y-z]^-1 - 2*G(1,0,0,y)*[1-y-z]^-2 + 2*G(1,0,0,y)*z*
         [1-y-z]^-2 + 1/2*G(1,0,0,y)*i_*Pi*y^-1 - 1/2*G(1,0,0,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - 2*G(1,0,0,z)*[1-y-z]^-2 + 2*G(1,0,0,z)*z*[1-y-z]^-2 + 1/
         2*G(1,0,0,z)*i_*Pi*y^-1 - 1/2*G(1,0,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*
         G(1,0,0,z)*G(1 - z,y)*y^-1 - 1/2*G(1,0,0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 - 1/2*G(1,0,0,0,y)*y^-1 + 1/2*G(1,0,0,0,y)*z^-1*[1-y-z]^-1
          - 1/2*G(1,0,0,0,z)*y^-1 + 1/2*G(1,0,0,0,z)*z^-1*[1-y-z]^-1 + 1/2*G(1
         ,0,1,0,z)*y^-1 - 1/2*G(1,0,1,0,z)*z^-1*[1-y-z]^-1 + 1/12*G(1,1,z)*
         Pi^2*y^-1 - 1/12*G(1,1,z)*Pi^2*z^-1*[1-y-z]^-1 + 2*G(1,1,0,z)*
         [1-y-z]^-2 - 2*G(1,1,0,z)*z*[1-y-z]^-2 - 1/2*G(1,1,0,z)*i_*Pi*y^-1 + 
         1/2*G(1,1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(1,1,0,z)*G(1 - z,y)*y^-1
          + 1/2*G(1,1,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,1,0,0,z)*y^-1
          - 1/2*G(1,1,0,0,z)*z^-1*[1-y-z]^-1 - 1/2*G(1,1,1,0,z)*y^-1 + 1/2*G(1
         ,1,1,0,z)*z^-1*[1-y-z]^-1 ) ;
g [F5_1l_PS] =  0 ;
g [F6_1l_NS] =  + N^-1*q2^-1 * ( 9/4*y^-1*[1-z]^-1 + 7/4*y^-1 + 9/4*[1-y-z]^-1
         *[1-z]^-1 + 3/4*G(1 - z,y)*y^-1*[1-z]^-1 + 5/4*G(1 - z,y)*y^-1 + 3/4*
         G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,y)*y^-1*[1-z]^-1 + 1/2
         *G(1 - z,0,y)*y^-1 + 1/2*G(1 - z,0,y)*z^-1 + 1/2*G(1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,y)*[1-y-z]^-1 - 1/2*G( - z,1 - z,
         y)*y^-2*z - 1/2*G( - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G( - z,1 - z,y)*
         y^-1 - 1/2*G( - z,1 - z,y)*z^-1 - 1/2*G( - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*y^-1 + 1/
         2*G(0,1 - z,y)*z^-1 + 1/2*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,
         1 - z,y)*[1-y-z]^-1 - 1/4*G(0,y)*[1-y-z]^-1 + 3/4*G(0,y)*[1-y]^-1 + 1/
         2*G(0,y)*G(1,z)*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,z)*y^-1 + 1/2*G(0,y)*
         G(1,z)*z^-1 + 1/2*G(0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,
         z)*[1-y-z]^-1 + 1/2*G(0,z)*y^-1*[1-z]^-1 - 1/2*G(0,z)*y^-1 - 1/4*G(0,
         z)*[1-y-z]^-1*[1-z]^-1 + 1/4*G(0,z)*[1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,y
         )*y^-2*z + G(0,z)*G(1 - z,y)*y^-1 + 1/2*G(0,z)*G(1 - z,y)*[1-y-z]^-1
          - 1/2*G(0,1,z)*y^-1*[1-z]^-1 - 1/2*G(0,1,z)*y^-1 - 1/2*G(0,1,z)*z^-1
          - 1/2*G(0,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,z)*[1-y-z]^-1 + 3/4*
         G(1,z)*y^-1*[1-z]^-1 + 5/4*G(1,z)*y^-1 + 3/4*G(1,z)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1,z)*G( - z,y)*y^-2*z - 1/2*G(1,z)*G( - z,y)*y^-1*
         [1-z]^-1 - 3/2*G(1,z)*G( - z,y)*y^-1 - 1/2*G(1,z)*G( - z,y)*z^-1 - 1/
         2*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,y)*y^-1*[1-z]^-1
          - 1/2*G(1,0,y)*y^-1 - 1/2*G(1,0,y)*z^-1 - 1/2*G(1,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,0,y)*[1-y-z]^-1 )

       + Nf*q2^-1 * (  - 1/6*i_*Pi*y^-1*[1-z]^-1 - 1/6*i_*Pi*y^-1 - 1/6*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)*y^-1*[1-z]^-1 + 1/12*G(0,y)*y^-1 + 
         1/12*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,z)*y^-1*[1-z]^-1 + 1/12*G(
         0,z)*y^-1 + 1/12*G(0,z)*[1-y-z]^-1*[1-z]^-1 )

       + N*q2^-1 * (  - 7/4*y^-1*[1-z]^-1 - 9/4*y^-1 - 7/4*[1-y-z]^-1*[1-z]^-1
          - 1/12*Pi^2*y^-1*[1-z]^-1 - 1/12*Pi^2*y^-1 - 1/12*Pi^2*[1-y-z]^-1*
         [1-z]^-1 + 11/12*i_*Pi*y^-1*[1-z]^-1 + 11/12*i_*Pi*y^-1 + 11/12*i_*Pi
         *[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,y)*y^-1*[1-z]^-1 - 5/6*G(0,y)*y^-1 - 5/
         6*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 3/4*G(0,y)*[1-y-z]^-1 - 3/4*G(0,y)*
         [1-y]^-1 - 1/2*G(0,y)*G(0,z)*y^-1*[1-z]^-1 - 1/2*G(0,y)*G(0,z)*y^-1
          - 1/2*G(0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,z)*y^-1*[1-z]^-1
          - 5/6*G(0,z)*y^-1 - 1/12*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 3/4*G(0,z)*
         [1-y-z]^-1 + 1/2*G(1,0,y)*y^-1*[1-z]^-1 + 1/2*G(1,0,y)*y^-1 + 1/2*G(1
         ,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,z)*y^-1*[1-z]^-1 + 1/2*G(1,0,z)
         *y^-1 + 1/2*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e*N^-1*q2^-1 * ( 9/2*y^-1*[1-z]^-1 + 7/2*y^-1 + 9/2*[1-y-z]^-1*
         [1-z]^-1 - zeta3*y^-1*[1-z]^-1 - zeta3*y^-1 - zeta3*[1-y-z]^-1*
         [1-z]^-1 + 9/4*i_*Pi*y^-1*[1-z]^-1 + 7/4*i_*Pi*y^-1 + 9/4*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 3/4*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - 5/4*G(1 - 
         z,1 - z,y)*y^-1 - 3/4*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1
          - z,1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,0,y)*y^-1 - 1/2*G(1
          - z,1 - z,0,y)*z^-1 - 1/2*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/
         2*G(1 - z,1 - z,0,y)*[1-y-z]^-1 + 1/2*G(1 - z, - z,1 - z,y)*y^-2*z + 
         1/2*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(1 - z, - z,1 - z,y)*
         y^-1 + 1/2*G(1 - z, - z,1 - z,y)*z^-1 + 1/2*G(1 - z, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + G(1 - z,y)*y^-1 + 3/4*G(1 - z,y)*i_*Pi*y^-1*
         [1-z]^-1 + 5/4*G(1 - z,y)*i_*Pi*y^-1 + 3/4*G(1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1
          - z,0,1 - z,y)*y^-1 - 1/2*G(1 - z,0,1 - z,y)*z^-1 - 1/2*G(1 - z,0,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,1 - z,y)*[1-y-z]^-1 + 1/2
         *G(1 - z,0,y)*z^-1 - 3/2*G(1 - z,0,y)*[1-y-z]^-1 + 1/2*G(1 - z,0,y)*
         i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1 - z,0,y)*i_*Pi*y^-1 + 1/2*G(1 - z,0,y)*
         i_*Pi*z^-1 + 1/2*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z
         ,0,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(1 - z,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(1
          - z,0,0,y)*y^-1 - 1/2*G(1 - z,0,0,y)*z^-1 - 1/2*G(1 - z,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,0,y)*[1-y-z]^-1 + 1/2*G(1 - z,1,0
         ,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,y)*y^-1 + 1/2*G(1 - z,1,0,y)*z^-1
          + 1/2*G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,y)*
         [1-y-z]^-1 + 1/2*G( - z,1 - z,1 - z,y)*y^-2*z + 1/2*G( - z,1 - z,1 - 
         z,y)*y^-1*[1-z]^-1 + 3/2*G( - z,1 - z,1 - z,y)*y^-1 + 1/2*G( - z,1 - 
         z,1 - z,y)*z^-1 + 1/2*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2
         *G( - z,1 - z,y)*y^-2*z + 3/2*G( - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(
          - z,1 - z,y)*y^-1 - 1/2*G( - z,1 - z,y)*z^-1 + 3/2*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G( - z,1 - z,y)*i_*Pi*y^-2*z - 1/2*G( - z,1
          - z,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G( - z,1 - z,y)*i_*Pi*y^-1 - 1/2*G(
          - z,1 - z,y)*i_*Pi*z^-1 - 1/2*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z,1 - z
         ,y)*y^-1 - 1/2*G(0,1 - z,1 - z,y)*z^-1 - 1/2*G(0,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,1
          - z,y)*z^-1 - 3/2*G(0,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,1 - z,y)*i_*Pi*
         y^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*i_*Pi*y^-1 + 1/2*G(0,1 - z,y)*i_*Pi*
         z^-1 + 1/2*G(0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,y)*
         i_*Pi*[1-y-z]^-1 - 1/2*G(0,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0,1
          - z,y)*G(1,z)*y^-1 - 1/2*G(0,1 - z,y)*G(1,z)*z^-1 - 1/2*G(0,1 - z,y)
         *G(1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*G(1,z)*[1-y-z]^-1 - 1/
         2*G(0,1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z,0,y)*y^-1 - 1/2*G(0,1
          - z,0,y)*z^-1 - 1/2*G(0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1
          - z,0,y)*[1-y-z]^-1 - 1/2*G(0, - z,1 - z,y)*y^-2*z + 1/2*G(0, - z,1
          - z,y)*y^-1*[1-z]^-1 - 1/2*G(0, - z,1 - z,y)*y^-1 + 1/2*G(0, - z,1
          - z,y)*z^-1 + 1/2*G(0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(0, - z,1
          - z,y)*[1-y-z]^-1 - 1/2*G(0, - z,y)*G(1,z)*y^-2*z + 1/2*G(0, - z,y)*
         G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0, - z,y)*G(1,z)*y^-1 + 1/2*G(0, - z,y)*
         G(1,z)*z^-1 + 1/2*G(0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - G(0, - z,y
         )*G(1,z)*[1-y-z]^-1 - 1/4*G(0,y)*y^-1*[1-z]^-1 + 1/4*G(0,y)*y^-1 - 1/
         4*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 3/4*G(0,y)*[1-y-z]^-1 + 2*G(0,y)*
         [1-y]^-1 - 1/4*G(0,y)*i_*Pi*[1-y-z]^-1 + 3/4*G(0,y)*i_*Pi*[1-y]^-1 + 
         1/2*G(0,y)*G(1,z)*z^-1 - 3/2*G(0,y)*G(1,z)*[1-y-z]^-1 + 1/2*G(0,y)*G(
         1,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,z)*i_*Pi*y^-1 + 1/2*G(0,y)*
         G(1,z)*i_*Pi*z^-1 + 1/2*G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2
         *G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,y)*G(1,1,z)*y^-1*[1-z]^-1
          - 1/2*G(0,y)*G(1,1,z)*y^-1 - 1/2*G(0,y)*G(1,1,z)*z^-1 - 1/2*G(0,y)*
         G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,1,z)*[1-y-z]^-1 + G(0,z
         )*y^-1*[1-z]^-1 - G(0,z)*y^-1 - G(0,z)*[1-y-z]^-1*[1-z]^-1 + 3/4*G(0,
         z)*[1-y-z]^-1 + 1/2*G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,z)*i_*Pi*
         y^-1 - 1/4*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/4*G(0,z)*i_*Pi*
         [1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,1 - z,y)*y^-2*z - G(0,z)*G(1 - z,1 - 
         z,y)*y^-1 - 1/2*G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,z)*G(1
          - z,y)*y^-2*z - 3/2*G(0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(0,z)*G(1
          - z,y)*y^-1 - 3/2*G(0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,z)
         *G(1 - z,y)*[1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-2*z + G(0,z)*
         G(1 - z,y)*i_*Pi*y^-1 + 1/2*G(0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1 + 1/2*
         G(0,z)*G(0,1 - z,y)*y^-2*z + G(0,z)*G(0,1 - z,y)*y^-1 + 1/2*G(0,z)*G(
         0,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,0,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,0,
         1 - z,y)*y^-1 - 1/2*G(0,0,1 - z,y)*z^-1 - 1/2*G(0,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1 - z,y)*[1-y-z]^-1 + 1/4*G(0,0,y)*
         [1-y-z]^-1 - 3/4*G(0,0,y)*[1-y]^-1 - 1/2*G(0,0,y)*G(1,z)*y^-1*
         [1-z]^-1 - 1/2*G(0,0,y)*G(1,z)*y^-1 - 1/2*G(0,0,y)*G(1,z)*z^-1 - 1/2*
         G(0,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(1,z)*[1-y-z]^-1
          - 1/2*G(0,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,z)*y^-1 + 1/4*G(0,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/4*G(0,0,z)*[1-y-z]^-1 - 1/2*G(0,0,z)*G(1 - z,
         y)*y^-2*z - G(0,0,z)*G(1 - z,y)*y^-1 - 1/2*G(0,0,z)*G(1 - z,y)*
         [1-y-z]^-1 - 1/2*G(0,0,1,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,1,z)*y^-1 - 1/2
         *G(0,0,1,z)*z^-1 - 1/2*G(0,0,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1,z
         )*[1-y-z]^-1 - 1/2*G(0,1,z)*z^-1 + 3/2*G(0,1,z)*[1-y-z]^-1 - 1/2*G(0,
         1,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,1,z)*i_*Pi*y^-1 - 1/2*G(0,1,z)*i_*
         Pi*z^-1 - 1/2*G(0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,z)*i_*Pi
         *[1-y-z]^-1 + 1/2*G(0,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,z)*G(
         1 - z,y)*y^-1 + 1/2*G(0,1,z)*G(1 - z,y)*z^-1 + 1/2*G(0,1,z)*G(1 - z,y
         )*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,z)*G(1 - z,y)*[1-y-z]^-1 + 1/2*G(0,
         1,z)*G(0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,z)*G(0,y)*y^-1 + 1/2*G(0,1,z)*
         G(0,y)*z^-1 + 1/2*G(0,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,z)*
         G(0,y)*[1-y-z]^-1 + 1/2*G(0,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,0,y)*
         y^-1 + 1/2*G(0,1,0,y)*z^-1 + 1/2*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2
         *G(0,1,0,y)*[1-y-z]^-1 + 1/2*G(0,1,1,z)*y^-1*[1-z]^-1 + 1/2*G(0,1,1,z
         )*y^-1 + 1/2*G(0,1,1,z)*z^-1 + 1/2*G(0,1,1,z)*[1-y-z]^-1*[1-z]^-1 - 1/
         2*G(0,1,1,z)*[1-y-z]^-1 + G(1,z)*y^-1 + 3/4*G(1,z)*i_*Pi*y^-1*
         [1-z]^-1 + 5/4*G(1,z)*i_*Pi*y^-1 + 3/4*G(1,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*y^-2*z + 1/2*G(1,z)*G(1 - z, - 
         z,y)*y^-1*[1-z]^-1 + 3/2*G(1,z)*G(1 - z, - z,y)*y^-1 + 1/2*G(1,z)*G(1
          - z, - z,y)*z^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 - 
         3/4*G(1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 5/4*G(1,z)*G(1 - z,y)*y^-1 - 3/
         4*G(1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,y)*
         y^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,y)*y^-1 - 1/2*G(1,z)*G(1 - z,0,y
         )*z^-1 - 1/2*G(1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G(1
          - z,0,y)*[1-y-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*y^-2*z + 1/2*G(1,z)
         *G( - z,1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(1,z)*G( - z,1 - z,y)*y^-1 + 1/
         2*G(1,z)*G( - z,1 - z,y)*z^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*[1-y-z]^-1
         *[1-z]^-1 - 1/2*G(1,z)*G( - z,y)*y^-2*z + 3/2*G(1,z)*G( - z,y)*y^-1*
         [1-z]^-1 - 3/2*G(1,z)*G( - z,y)*y^-1 - 1/2*G(1,z)*G( - z,y)*z^-1 + 3/
         2*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G( - z,y)*i_*Pi*
         y^-2*z - 1/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(1,z)*G( - z
         ,y)*i_*Pi*y^-1 - 1/2*G(1,z)*G( - z,y)*i_*Pi*z^-1 - 1/2*G(1,z)*G( - z,
         y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,y)*z^-1 + 3/2*G(1,0,y)*
         [1-y-z]^-1 - 1/2*G(1,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,0,y)*i_*Pi*
         y^-1 - 1/2*G(1,0,y)*i_*Pi*z^-1 - 1/2*G(1,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,0,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(1,0,0,y)*y^-1*
         [1-z]^-1 + 1/2*G(1,0,0,y)*y^-1 + 1/2*G(1,0,0,y)*z^-1 + 1/2*G(1,0,0,y)
         *[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,0,y)*[1-y-z]^-1 + 1/2*G(1,0,1,z)*
         y^-1*[1-z]^-1 + 1/2*G(1,0,1,z)*y^-1 + 1/2*G(1,0,1,z)*z^-1 + 1/2*G(1,0
         ,1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,1,z)*[1-y-z]^-1 - 3/4*G(1,1,z)*
         y^-1*[1-z]^-1 - 5/4*G(1,1,z)*y^-1 - 3/4*G(1,1,z)*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(1,1,z)*G( - z,y)*y^-2*z + 1/2*G(1,1,z)*G( - z,y)*y^-1*
         [1-z]^-1 + 3/2*G(1,1,z)*G( - z,y)*y^-1 + 1/2*G(1,1,z)*G( - z,y)*z^-1
          + 1/2*G(1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 )

       + e*Nf*q2^-1 * ( 7/72*Pi^2*y^-1*[1-z]^-1 + 7/72*Pi^2*y^-1 + 7/72*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/12*G(0,y)*
         i_*Pi*y^-1 + 1/12*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,z)*i_*
         Pi*y^-1*[1-z]^-1 + 1/12*G(0,z)*i_*Pi*y^-1 + 1/12*G(0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,y)*y^-1*[1-z]^-1 - 1/12*G(0,0,y)*
         y^-1 - 1/12*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,z)*y^-1*
         [1-z]^-1 - 1/12*G(0,0,z)*y^-1 - 1/12*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e*N*q2^-1 * (  - 7/2*y^-1*[1-z]^-1 - 9/2*y^-1 - 7/2*[1-y-z]^-1*
         [1-z]^-1 + 2*zeta3*y^-1*[1-z]^-1 + 2*zeta3*y^-1 + 2*zeta3*[1-y-z]^-1*
         [1-z]^-1 - 77/144*Pi^2*y^-1*[1-z]^-1 - 77/144*Pi^2*y^-1 - 77/144*Pi^2
         *[1-y-z]^-1*[1-z]^-1 - 1/6*Pi^2*z*[1-y-z]^-2 - 7/4*i_*Pi*y^-1*
         [1-z]^-1 - 9/4*i_*Pi*y^-1 - 7/4*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/12*i_*
         Pi^3*y^-1*[1-z]^-1 - 1/12*i_*Pi^3*y^-1 - 1/12*i_*Pi^3*[1-y-z]^-1*
         [1-z]^-1 - 1/12*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(1 - z,y)*Pi^2*
         y^-1 - 1/12*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,y)*
         y^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,y)*y^-1 + 1/2*G(1 - z,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/4*G(0,y)*y^-1*[1-z]^-1 + 1/4*G(0,y)*y^-1 - 1/
         4*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 9/4*G(0,y)*[1-y-z]^-1 - 2*G(0,y)*
         [1-y]^-1 + 1/12*G(0,y)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(0,y)*Pi^2*y^-1 + 1/
         12*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,y)*i_*Pi*y^-1*[1-z]^-1
          - 5/6*G(0,y)*i_*Pi*y^-1 - 5/6*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3/4
         *G(0,y)*i_*Pi*[1-y-z]^-1 - 3/4*G(0,y)*i_*Pi*[1-y]^-1 - G(0,y)*G(0,z)*
         z*[1-y-z]^-2 - 1/2*G(0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,y)*G(0
         ,z)*i_*Pi*y^-1 - 1/2*G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(
         0,y)*G(1,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,0,z)*y^-1 - 1/2*G(0,y)*
         G(1,0,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 9/4*G(0
         ,z)*[1-y-z]^-1 + 1/12*G(0,z)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(0,z)*Pi^2*
         y^-1 + 1/12*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,z)*i_*Pi*y^-1*
         [1-z]^-1 - 5/6*G(0,z)*i_*Pi*y^-1 - 1/12*G(0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 3/4*G(0,z)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,0,y)*y^-1
         *[1-z]^-1 - 1/2*G(0,z)*G(1 - z,0,y)*y^-1 - 1/2*G(0,z)*G(1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 5/6*G(0,0,y)*y^-1*[1-z]^-1 + 5/6*G(0,0,y)*y^-1
          + 5/6*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 - 3/4*G(0,0,y)*[1-y-z]^-1 + 3/4*
         G(0,0,y)*[1-y]^-1 + 1/2*G(0,0,y)*G(0,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,y)*
         G(0,z)*y^-1 + 1/2*G(0,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 + 5/6*G(0,0,z)*
         y^-1*[1-z]^-1 + 5/6*G(0,0,z)*y^-1 + 1/12*G(0,0,z)*[1-y-z]^-1*[1-z]^-1
          + 3/4*G(0,0,z)*[1-y-z]^-1 + 1/2*G(0,0,z)*G(0,y)*y^-1*[1-z]^-1 + 1/2*
         G(0,0,z)*G(0,y)*y^-1 + 1/2*G(0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*
         G(0,1,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,1,0,y)*y^-1 - 1/2*G(0,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,1,0,z)*
         y^-1 - 1/2*G(0,1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/12*G(1,z)*Pi^2*y^-1*
         [1-z]^-1 - 1/12*G(1,z)*Pi^2*y^-1 - 1/12*G(1,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 + G(1,0,y)*z*[1-y-z]^-2 + 1/2*G(1,0,y)*i_*Pi*y^-1*[1-z]^-1
          + 1/2*G(1,0,y)*i_*Pi*y^-1 + 1/2*G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + G(1,0,z)*z*[1-y-z]^-2 + 1/2*G(1,0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1
         ,0,z)*i_*Pi*y^-1 + 1/2*G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0
         ,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,0,z)*G(1 - z,y)*y^-1 + 1/2*G(1
         ,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,0,y)*y^-1*[1-z]^-1
          - 1/2*G(1,0,0,y)*y^-1 - 1/2*G(1,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1
         ,0,0,z)*y^-1*[1-z]^-1 - 1/2*G(1,0,0,z)*y^-1 - 1/2*G(1,0,0,z)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,0,z)*y^-1*[1-z]^-1 + 1/2*G(1,1,0,z)*
         y^-1 + 1/2*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*N^-1*q2^-1 * ( 9*y^-1*[1-z]^-1 + 7*y^-1 + 9*[1-y-z]^-1*[1-z]^-1
          - 3/2*zeta3*y^-1*[1-z]^-1 - 3/2*zeta3*y^-1 - 3/2*zeta3*[1-y-z]^-1*
         [1-z]^-1 - 21/16*Pi^2*y^-1*[1-z]^-1 - 49/48*Pi^2*y^-1 - 21/16*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 1/60*Pi^4*y^-1*[1-z]^-1 - 1/60*Pi^4*y^-1 - 1/60
         *Pi^4*[1-y-z]^-1*[1-z]^-1 + 9/2*i_*Pi*y^-1*[1-z]^-1 + 7/2*i_*Pi*y^-1
          + 9/2*i_*Pi*[1-y-z]^-1*[1-z]^-1 - i_*Pi*zeta3*y^-1*[1-z]^-1 - i_*Pi*
         zeta3*y^-1 - i_*Pi*zeta3*[1-y-z]^-1*[1-z]^-1 + 3/4*G(1 - z,1 - z,1 - 
         z,y)*y^-1*[1-z]^-1 + 5/4*G(1 - z,1 - z,1 - z,y)*y^-1 + 3/4*G(1 - z,1
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z,1 - z,0,y)*y^-1
         *[1-z]^-1 + 1/2*G(1 - z,1 - z,1 - z,0,y)*y^-1 + 1/2*G(1 - z,1 - z,1
          - z,0,y)*z^-1 + 1/2*G(1 - z,1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/
         2*G(1 - z,1 - z,1 - z,0,y)*[1-y-z]^-1 - 1/2*G(1 - z,1 - z, - z,1 - z,
         y)*y^-2*z - 1/2*G(1 - z,1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(1
          - z,1 - z, - z,1 - z,y)*y^-1 - 1/2*G(1 - z,1 - z, - z,1 - z,y)*z^-1
          - 1/2*G(1 - z,1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(1 - z,1 - 
         z,y)*y^-1 - 3/4*G(1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 5/4*G(1 - z,1
          - z,y)*i_*Pi*y^-1 - 3/4*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(1 - z,1 - z,0,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z,0,1
          - z,y)*y^-1 + 1/2*G(1 - z,1 - z,0,1 - z,y)*z^-1 + 1/2*G(1 - z,1 - z,
         0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,0,1 - z,y)*
         [1-y-z]^-1 - 1/2*G(1 - z,1 - z,0,y)*z^-1 + 3/2*G(1 - z,1 - z,0,y)*
         [1-y-z]^-1 - 1/2*G(1 - z,1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1 - z
         ,1 - z,0,y)*i_*Pi*y^-1 - 1/2*G(1 - z,1 - z,0,y)*i_*Pi*z^-1 - 1/2*G(1
          - z,1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z,0,y)*i_
         *Pi*[1-y-z]^-1 + 1/2*G(1 - z,1 - z,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z
         ,1 - z,0,0,y)*y^-1 + 1/2*G(1 - z,1 - z,0,0,y)*z^-1 + 1/2*G(1 - z,1 - 
         z,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,0,0,y)*[1-y-z]^-1 - 
         1/2*G(1 - z,1 - z,1,0,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,1,0,y)*
         y^-1 - 1/2*G(1 - z,1 - z,1,0,y)*z^-1 - 1/2*G(1 - z,1 - z,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z,1,0,y)*[1-y-z]^-1 - 1/2*G(1
          - z, - z,1 - z,1 - z,y)*y^-2*z - 1/2*G(1 - z, - z,1 - z,1 - z,y)*
         y^-1*[1-z]^-1 - 3/2*G(1 - z, - z,1 - z,1 - z,y)*y^-1 - 1/2*G(1 - z,
          - z,1 - z,1 - z,y)*z^-1 - 1/2*G(1 - z, - z,1 - z,1 - z,y)*[1-y-z]^-1
         *[1-z]^-1 + 1/2*G(1 - z, - z,1 - z,y)*y^-2*z - 3/2*G(1 - z, - z,1 - z
         ,y)*y^-1*[1-z]^-1 + 3/2*G(1 - z, - z,1 - z,y)*y^-1 + 1/2*G(1 - z, - z
         ,1 - z,y)*z^-1 - 3/2*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*
         G(1 - z, - z,1 - z,y)*i_*Pi*y^-2*z + 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*
         y^-1*[1-z]^-1 + 3/2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-1 + 1/2*G(1 - z,
          - z,1 - z,y)*i_*Pi*z^-1 + 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*[1-y-z]^-1
         *[1-z]^-1 + 2*G(1 - z,y)*y^-1 + G(1 - z,y)*zeta3*y^-1*[1-z]^-1 + G(1
          - z,y)*zeta3*y^-1 + G(1 - z,y)*zeta3*[1-y-z]^-1*[1-z]^-1 - 7/16*G(1
          - z,y)*Pi^2*y^-1*[1-z]^-1 - 35/48*G(1 - z,y)*Pi^2*y^-1 - 7/16*G(1 - 
         z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + G(1 - z,y)*i_*Pi*y^-1 + 1/2*G(1 - z,0
         ,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,0,1 - z,1 - z,y)*y^-1 + 1/
         2*G(1 - z,0,1 - z,1 - z,y)*z^-1 + 1/2*G(1 - z,0,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,1 - z,1 - z,y)*[1-y-z]^-1 - 1/2*
         G(1 - z,0,1 - z,y)*z^-1 + 3/2*G(1 - z,0,1 - z,y)*[1-y-z]^-1 - 1/2*G(1
          - z,0,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1 - z,0,1 - z,y)*i_*Pi*
         y^-1 - 1/2*G(1 - z,0,1 - z,y)*i_*Pi*z^-1 - 1/2*G(1 - z,0,1 - z,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,1 - z,y)*i_*Pi*[1-y-z]^-1 + 1/
         2*G(1 - z,0,1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,0,1 - z,0,y)*y^-1
          + 1/2*G(1 - z,0,1 - z,0,y)*z^-1 + 1/2*G(1 - z,0,1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,1 - z,0,y)*[1-y-z]^-1 + 1/2*G(1
          - z,0, - z,1 - z,y)*y^-2*z - 1/2*G(1 - z,0, - z,1 - z,y)*y^-1*
         [1-z]^-1 + 1/2*G(1 - z,0, - z,1 - z,y)*y^-1 - 1/2*G(1 - z,0, - z,1 - 
         z,y)*z^-1 - 1/2*G(1 - z,0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G(1 - z
         ,0, - z,1 - z,y)*[1-y-z]^-1 + G(1 - z,0,y)*z^-1 - 3*G(1 - z,0,y)*
         [1-y-z]^-1 - 7/24*G(1 - z,0,y)*Pi^2*y^-1*[1-z]^-1 - 7/24*G(1 - z,0,y)
         *Pi^2*y^-1 - 7/24*G(1 - z,0,y)*Pi^2*z^-1 - 7/24*G(1 - z,0,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 7/24*G(1 - z,0,y)*Pi^2*[1-y-z]^-1 + 1/2*G(1 - z
         ,0,y)*i_*Pi*z^-1 - 3/2*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(1 - z,0,
         0,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,0,0,1 - z,y)*y^-1 + 1/2*G(1 - 
         z,0,0,1 - z,y)*z^-1 + 1/2*G(1 - z,0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 
         1/2*G(1 - z,0,0,1 - z,y)*[1-y-z]^-1 - 1/2*G(1 - z,0,0,y)*z^-1 + 3/2*
         G(1 - z,0,0,y)*[1-y-z]^-1 - 1/2*G(1 - z,0,0,y)*i_*Pi*y^-1*[1-z]^-1 - 
         1/2*G(1 - z,0,0,y)*i_*Pi*y^-1 - 1/2*G(1 - z,0,0,y)*i_*Pi*z^-1 - 1/2*
         G(1 - z,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,0,y)*i_*Pi*
         [1-y-z]^-1 + 1/2*G(1 - z,0,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,0,0,0,y
         )*y^-1 + 1/2*G(1 - z,0,0,0,y)*z^-1 + 1/2*G(1 - z,0,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1 - z,0,0,0,y)*[1-y-z]^-1 - 1/2*G(1 - z,0,1,0,y)*
         y^-1*[1-z]^-1 - 1/2*G(1 - z,0,1,0,y)*y^-1 - 1/2*G(1 - z,0,1,0,y)*z^-1
          - 1/2*G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,1,0,y)*
         [1-y-z]^-1 + 1/2*G(1 - z,1,0,y)*z^-1 - 3/2*G(1 - z,1,0,y)*[1-y-z]^-1
          + 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,y)*i_*Pi*
         y^-1 + 1/2*G(1 - z,1,0,y)*i_*Pi*z^-1 + 1/2*G(1 - z,1,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(1
          - z,1,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,0,y)*y^-1 - 1/2*G(1 - z
         ,1,0,0,y)*z^-1 - 1/2*G(1 - z,1,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1
          - z,1,0,0,y)*[1-y-z]^-1 - 1/2*G( - z,1 - z,1 - z,1 - z,y)*y^-2*z - 1/
         2*G( - z,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G( - z,1 - z,1 - z,
         1 - z,y)*y^-1 - 1/2*G( - z,1 - z,1 - z,1 - z,y)*z^-1 - 1/2*G( - z,1
          - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G( - z,1 - z,1 - z,y)*
         y^-2*z - 3/2*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 3/2*G( - z,1 - z,1
          - z,y)*y^-1 + 1/2*G( - z,1 - z,1 - z,y)*z^-1 - 3/2*G( - z,1 - z,1 - 
         z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-2*z + 1/
         2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G( - z,1 - z,1 - z,
         y)*i_*Pi*y^-1 + 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*z^-1 + 1/2*G( - z,1
          - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G( - z,1 - z,y)*y^-2*z + 3*
         G( - z,1 - z,y)*y^-1*[1-z]^-1 - 3*G( - z,1 - z,y)*y^-1 - G( - z,1 - z
         ,y)*z^-1 + 3*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 7/24*G( - z,1 - z,
         y)*Pi^2*y^-2*z + 7/24*G( - z,1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/8*G( - z
         ,1 - z,y)*Pi^2*y^-1 + 7/24*G( - z,1 - z,y)*Pi^2*z^-1 + 7/24*G( - z,1
          - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/2*G( - z,1 - z,y)*i_*Pi*y^-2*z
          + 3/2*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G( - z,1 - z,y)*i_*
         Pi*y^-1 - 1/2*G( - z,1 - z,y)*i_*Pi*z^-1 + 3/2*G( - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 1/
         2*G(0,1 - z,1 - z,1 - z,y)*y^-1 + 1/2*G(0,1 - z,1 - z,1 - z,y)*z^-1
          + 1/2*G(0,1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,1
          - z,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,1 - z,1 - z,y)*z^-1 + 3/2*G(0,1 - 
         z,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 
         1/2*G(0,1 - z,1 - z,y)*i_*Pi*y^-1 - 1/2*G(0,1 - z,1 - z,y)*i_*Pi*z^-1
          - 1/2*G(0,1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,1
          - z,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,1 - z,1 - z,y)*G(1,z)*y^-1*
         [1-z]^-1 + 1/2*G(0,1 - z,1 - z,y)*G(1,z)*y^-1 + 1/2*G(0,1 - z,1 - z,y
         )*G(1,z)*z^-1 + 1/2*G(0,1 - z,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 1/
         2*G(0,1 - z,1 - z,y)*G(1,z)*[1-y-z]^-1 + 1/2*G(0,1 - z,1 - z,0,y)*
         y^-1*[1-z]^-1 + 1/2*G(0,1 - z,1 - z,0,y)*y^-1 + 1/2*G(0,1 - z,1 - z,0
         ,y)*z^-1 + 1/2*G(0,1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1
          - z,1 - z,0,y)*[1-y-z]^-1 + 1/2*G(0,1 - z, - z,1 - z,y)*y^-2*z - 1/2
         *G(0,1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,1 - z, - z,1 - z,y)*
         y^-1 - 1/2*G(0,1 - z, - z,1 - z,y)*z^-1 - 1/2*G(0,1 - z, - z,1 - z,y)
         *[1-y-z]^-1*[1-z]^-1 + G(0,1 - z, - z,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,1
          - z, - z,y)*G(1,z)*y^-2*z - 1/2*G(0,1 - z, - z,y)*G(1,z)*y^-1*
         [1-z]^-1 + 1/2*G(0,1 - z, - z,y)*G(1,z)*y^-1 - 1/2*G(0,1 - z, - z,y)*
         G(1,z)*z^-1 - 1/2*G(0,1 - z, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + G(0,
         1 - z, - z,y)*G(1,z)*[1-y-z]^-1 + G(0,1 - z,y)*z^-1 - 3*G(0,1 - z,y)*
         [1-y-z]^-1 - 7/24*G(0,1 - z,y)*Pi^2*y^-1*[1-z]^-1 - 7/24*G(0,1 - z,y)
         *Pi^2*y^-1 - 7/24*G(0,1 - z,y)*Pi^2*z^-1 - 7/24*G(0,1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 7/24*G(0,1 - z,y)*Pi^2*[1-y-z]^-1 + 1/2*G(0,1
          - z,y)*i_*Pi*z^-1 - 3/2*G(0,1 - z,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,1 - 
         z,y)*G(1,z)*z^-1 + 3/2*G(0,1 - z,y)*G(1,z)*[1-y-z]^-1 - 1/2*G(0,1 - z
         ,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*y^-1
          - 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*z^-1 - 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi
         *[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1 + 1/2
         *G(0,1 - z,y)*G(1,1,z)*y^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*G(1,1,z)*y^-1
          + 1/2*G(0,1 - z,y)*G(1,1,z)*z^-1 + 1/2*G(0,1 - z,y)*G(1,1,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,y)*G(1,1,z)*[1-y-z]^-1 + 1/2*G(0,
         1 - z,0,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,1 - z,0,1 - z,y)*y^-1 + 1/2*
         G(0,1 - z,0,1 - z,y)*z^-1 + 1/2*G(0,1 - z,0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,1 - z,0,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,1 - z,0,y)*
         z^-1 + 3/2*G(0,1 - z,0,y)*[1-y-z]^-1 - 1/2*G(0,1 - z,0,y)*i_*Pi*y^-1*
         [1-z]^-1 - 1/2*G(0,1 - z,0,y)*i_*Pi*y^-1 - 1/2*G(0,1 - z,0,y)*i_*Pi*
         z^-1 - 1/2*G(0,1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,0
         ,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,1 - z,0,y)*G(1,z)*y^-1*[1-z]^-1 + 1/2*
         G(0,1 - z,0,y)*G(1,z)*y^-1 + 1/2*G(0,1 - z,0,y)*G(1,z)*z^-1 + 1/2*G(0
         ,1 - z,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,0,y)*G(1,z)*
         [1-y-z]^-1 + 1/2*G(0,1 - z,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1 - z,0,0,y
         )*y^-1 + 1/2*G(0,1 - z,0,0,y)*z^-1 + 1/2*G(0,1 - z,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,1 - z,0,0,y)*[1-y-z]^-1 - 1/2*G(0,1 - z,1,0,y)*
         y^-1*[1-z]^-1 - 1/2*G(0,1 - z,1,0,y)*y^-1 - 1/2*G(0,1 - z,1,0,y)*z^-1
          - 1/2*G(0,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,1,0,y)*
         [1-y-z]^-1 + 1/2*G(0, - z,1 - z,1 - z,y)*y^-2*z - 1/2*G(0, - z,1 - z,
         1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0, - z,1 - z,1 - z,y)*y^-1 - 1/2*G(0,
          - z,1 - z,1 - z,y)*z^-1 - 1/2*G(0, - z,1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + G(0, - z,1 - z,1 - z,y)*[1-y-z]^-1 - 1/2*G(0, - z,1 - z,y)
         *y^-2*z + 3/2*G(0, - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(0, - z,1 - z,y)
         *y^-1 + 1/2*G(0, - z,1 - z,y)*z^-1 + 3/2*G(0, - z,1 - z,y)*[1-y-z]^-1
         *[1-z]^-1 - 3*G(0, - z,1 - z,y)*[1-y-z]^-1 - 1/2*G(0, - z,1 - z,y)*i_
         *Pi*y^-2*z + 1/2*G(0, - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0, - z
         ,1 - z,y)*i_*Pi*y^-1 + 1/2*G(0, - z,1 - z,y)*i_*Pi*z^-1 + 1/2*G(0, - 
         z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(0, - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1 + 1/2*G(0, - z,1 - z,y)*G(1,z)*y^-2*z - 1/2*G(0, - z,1 - z
         ,y)*G(1,z)*y^-1*[1-z]^-1 + 1/2*G(0, - z,1 - z,y)*G(1,z)*y^-1 - 1/2*G(
         0, - z,1 - z,y)*G(1,z)*z^-1 - 1/2*G(0, - z,1 - z,y)*G(1,z)*[1-y-z]^-1
         *[1-z]^-1 + G(0, - z,1 - z,y)*G(1,z)*[1-y-z]^-1 - 1/2*G(0, - z,y)*G(1
         ,z)*y^-2*z + 3/2*G(0, - z,y)*G(1,z)*y^-1*[1-z]^-1 - 3/2*G(0, - z,y)*
         G(1,z)*y^-1 + 1/2*G(0, - z,y)*G(1,z)*z^-1 + 3/2*G(0, - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - 3*G(0, - z,y)*G(1,z)*[1-y-z]^-1 - 1/2*G(0, - z,
         y)*G(1,z)*i_*Pi*y^-2*z + 1/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1
          - 1/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-1 + 1/2*G(0, - z,y)*G(1,z)*i_*Pi*
         z^-1 + 1/2*G(0, - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(0, - z,y)
         *G(1,z)*i_*Pi*[1-y-z]^-1 + 1/2*G(0, - z,y)*G(1,1,z)*y^-2*z - 1/2*G(0,
          - z,y)*G(1,1,z)*y^-1*[1-z]^-1 + 1/2*G(0, - z,y)*G(1,1,z)*y^-1 - 1/2*
         G(0, - z,y)*G(1,1,z)*z^-1 - 1/2*G(0, - z,y)*G(1,1,z)*[1-y-z]^-1*
         [1-z]^-1 + G(0, - z,y)*G(1,1,z)*[1-y-z]^-1 - 1/2*G(0,y)*y^-1*[1-z]^-1
          + 1/2*G(0,y)*y^-1 - 1/2*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,y)*
         [1-y-z]^-1 + 4*G(0,y)*[1-y]^-1 + 7/48*G(0,y)*Pi^2*[1-y-z]^-1 - 7/16*
         G(0,y)*Pi^2*[1-y]^-1 - 1/4*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/4*G(0,y)*i_
         *Pi*y^-1 - 1/4*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/4*G(0,y)*i_*Pi*
         [1-y-z]^-1 + 2*G(0,y)*i_*Pi*[1-y]^-1 + G(0,y)*G(1,z)*z^-1 - 3*G(0,y)*
         G(1,z)*[1-y-z]^-1 - 7/24*G(0,y)*G(1,z)*Pi^2*y^-1*[1-z]^-1 - 7/24*G(0,
         y)*G(1,z)*Pi^2*y^-1 - 7/24*G(0,y)*G(1,z)*Pi^2*z^-1 - 7/24*G(0,y)*G(1,
         z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 7/24*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1 + 1/
         2*G(0,y)*G(1,z)*i_*Pi*z^-1 - 3/2*G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-1 - 1/2
         *G(0,y)*G(1,0,1,z)*y^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,0,1,z)*y^-1 - 1/2*
         G(0,y)*G(1,0,1,z)*z^-1 - 1/2*G(0,y)*G(1,0,1,z)*[1-y-z]^-1*[1-z]^-1 + 
         1/2*G(0,y)*G(1,0,1,z)*[1-y-z]^-1 - 1/2*G(0,y)*G(1,1,z)*z^-1 + 3/2*G(0
         ,y)*G(1,1,z)*[1-y-z]^-1 - 1/2*G(0,y)*G(1,1,z)*i_*Pi*y^-1*[1-z]^-1 - 1/
         2*G(0,y)*G(1,1,z)*i_*Pi*y^-1 - 1/2*G(0,y)*G(1,1,z)*i_*Pi*z^-1 - 1/2*
         G(0,y)*G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,1,z)*i_*Pi
         *[1-y-z]^-1 + 1/2*G(0,y)*G(1,1,1,z)*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,1,
         1,z)*y^-1 + 1/2*G(0,y)*G(1,1,1,z)*z^-1 + 1/2*G(0,y)*G(1,1,1,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,1,1,z)*[1-y-z]^-1 + 2*G(0,z)*
         y^-1*[1-z]^-1 - 2*G(0,z)*y^-1 - 2*G(0,z)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(
         0,z)*[1-y-z]^-1 - 7/24*G(0,z)*Pi^2*y^-1*[1-z]^-1 + 7/24*G(0,z)*Pi^2*
         y^-1 + 7/48*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 7/48*G(0,z)*Pi^2*
         [1-y-z]^-1 + G(0,z)*i_*Pi*y^-1*[1-z]^-1 - G(0,z)*i_*Pi*y^-1 - G(0,z)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3/4*G(0,z)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,z)*
         G(1 - z,1 - z,1 - z,y)*y^-2*z + G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-1 + 
         1/2*G(0,z)*G(1 - z,1 - z,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,1
          - z,y)*y^-2*z + 3/2*G(0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(0,
         z)*G(1 - z,1 - z,y)*y^-1 + 3/2*G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 3/2*G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - 
         z,1 - z,y)*i_*Pi*y^-2*z - G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-1 - 1/2*G(
         0,z)*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1 + G(0,z)*G(1 - z,y)*y^-2*z - 3
         *G(0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 3*G(0,z)*G(1 - z,y)*y^-1 - 3*G(0,z
         )*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3*G(0,z)*G(1 - z,y)*[1-y-z]^-1 - 7/
         24*G(0,z)*G(1 - z,y)*Pi^2*y^-2*z - 7/12*G(0,z)*G(1 - z,y)*Pi^2*y^-1
          - 7/24*G(0,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,y)*i_*
         Pi*y^-2*z - 3/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(0,z)*G(
         1 - z,y)*i_*Pi*y^-1 - 3/2*G(0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + 3/2*G(0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,0,1 - 
         z,y)*y^-2*z - G(0,z)*G(1 - z,0,1 - z,y)*y^-1 - 1/2*G(0,z)*G(1 - z,0,1
          - z,y)*[1-y-z]^-1 - 1/2*G(0,z)*G(0,1 - z,1 - z,y)*y^-2*z - G(0,z)*G(
         0,1 - z,1 - z,y)*y^-1 - 1/2*G(0,z)*G(0,1 - z,1 - z,y)*[1-y-z]^-1 + 1/
         2*G(0,z)*G(0,1 - z,y)*y^-2*z - 3/2*G(0,z)*G(0,1 - z,y)*y^-1*[1-z]^-1
          + 3/2*G(0,z)*G(0,1 - z,y)*y^-1 - 3/2*G(0,z)*G(0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 3/2*G(0,z)*G(0,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,z)*G(0,1 - z,
         y)*i_*Pi*y^-2*z + G(0,z)*G(0,1 - z,y)*i_*Pi*y^-1 + 1/2*G(0,z)*G(0,1
          - z,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,0,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 1/
         2*G(0,0,1 - z,1 - z,y)*y^-1 + 1/2*G(0,0,1 - z,1 - z,y)*z^-1 + 1/2*G(0
         ,0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,1 - z,1 - z,y)*
         [1-y-z]^-1 - 1/2*G(0,0,1 - z,y)*z^-1 + 3/2*G(0,0,1 - z,y)*[1-y-z]^-1
          - 1/2*G(0,0,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,0,1 - z,y)*i_*Pi*
         y^-1 - 1/2*G(0,0,1 - z,y)*i_*Pi*z^-1 - 1/2*G(0,0,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1 - z,y)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,0
         ,1 - z,y)*G(0,z)*y^-2*z + G(0,0,1 - z,y)*G(0,z)*y^-1 + 1/2*G(0,0,1 - 
         z,y)*G(0,z)*[1-y-z]^-1 + 1/2*G(0,0,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 + 1/
         2*G(0,0,1 - z,y)*G(1,z)*y^-1 + 1/2*G(0,0,1 - z,y)*G(1,z)*z^-1 + 1/2*
         G(0,0,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,1 - z,y)*G(1,z)
         *[1-y-z]^-1 + 1/2*G(0,0,1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,0,1 - z,0,
         y)*y^-1 + 1/2*G(0,0,1 - z,0,y)*z^-1 + 1/2*G(0,0,1 - z,0,y)*[1-y-z]^-1
         *[1-z]^-1 - 1/2*G(0,0,1 - z,0,y)*[1-y-z]^-1 - 1/2*G(0,0, - z,1 - z,y)
         *y^-2*z - 1/2*G(0,0, - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(0,0, - z,1 - 
         z,y)*y^-1 - 1/2*G(0,0, - z,1 - z,y)*z^-1 - 1/2*G(0,0, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0, - z,y)*G(1,z)*y^-2*z - 1/2*G(0,0, - 
         z,y)*G(1,z)*y^-1*[1-z]^-1 - 3/2*G(0,0, - z,y)*G(1,z)*y^-1 - 1/2*G(0,0
         , - z,y)*G(1,z)*z^-1 - 1/2*G(0,0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1
          + 1/4*G(0,0,y)*y^-1*[1-z]^-1 - 1/4*G(0,0,y)*y^-1 + 1/4*G(0,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 3/4*G(0,0,y)*[1-y-z]^-1 - 2*G(0,0,y)*[1-y]^-1
          + 1/4*G(0,0,y)*i_*Pi*[1-y-z]^-1 - 3/4*G(0,0,y)*i_*Pi*[1-y]^-1 - 1/2*
         G(0,0,y)*G(0,1,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(0,1,z)*y^-1 - 1/2*G(
         0,0,y)*G(0,1,z)*z^-1 - 1/2*G(0,0,y)*G(0,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/
         2*G(0,0,y)*G(0,1,z)*[1-y-z]^-1 - 1/2*G(0,0,y)*G(1,z)*z^-1 + 3/2*G(0,0
         ,y)*G(1,z)*[1-y-z]^-1 - 1/2*G(0,0,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2
         *G(0,0,y)*G(1,z)*i_*Pi*y^-1 - 1/2*G(0,0,y)*G(1,z)*i_*Pi*z^-1 - 1/2*G(
         0,0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(1,z)*i_*Pi*
         [1-y-z]^-1 + 1/2*G(0,0,y)*G(1,1,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(1,1
         ,z)*y^-1 + 1/2*G(0,0,y)*G(1,1,z)*z^-1 + 1/2*G(0,0,y)*G(1,1,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(1,1,z)*[1-y-z]^-1 - G(0,0,z)*
         y^-1*[1-z]^-1 + G(0,0,z)*y^-1 + G(0,0,z)*[1-y-z]^-1*[1-z]^-1 - 3/4*G(
         0,0,z)*[1-y-z]^-1 - 1/2*G(0,0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,0,z)*
         i_*Pi*y^-1 + 1/4*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,0,z)*i_
         *Pi*[1-y-z]^-1 + 1/2*G(0,0,z)*G(1 - z,1 - z,y)*y^-2*z + G(0,0,z)*G(1
          - z,1 - z,y)*y^-1 + 1/2*G(0,0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1 - 1/2*
         G(0,0,z)*G(1 - z,y)*y^-2*z + 3/2*G(0,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 
         3/2*G(0,0,z)*G(1 - z,y)*y^-1 + 3/2*G(0,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 3/2*G(0,0,z)*G(1 - z,y)*[1-y-z]^-1 - 1/2*G(0,0,z)*G(1 - z,
         y)*i_*Pi*y^-2*z - G(0,0,z)*G(1 - z,y)*i_*Pi*y^-1 - 1/2*G(0,0,z)*G(1
          - z,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,0,z)*G(0,1 - z,y)*y^-2*z - G(0,0,z
         )*G(0,1 - z,y)*y^-1 - 1/2*G(0,0,z)*G(0,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,
         0,0,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,0,0,1 - z,y)*y^-1 + 1/2*G(0,0,0,
         1 - z,y)*z^-1 + 1/2*G(0,0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,
         0,1 - z,y)*[1-y-z]^-1 - 1/4*G(0,0,0,y)*[1-y-z]^-1 + 3/4*G(0,0,0,y)*
         [1-y]^-1 + 1/2*G(0,0,0,y)*G(1,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,0,y)*G(1,z
         )*y^-1 + 1/2*G(0,0,0,y)*G(1,z)*z^-1 + 1/2*G(0,0,0,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,0,y)*G(1,z)*[1-y-z]^-1 + 1/2*G(0,0,0,
         z)*y^-1*[1-z]^-1 - 1/2*G(0,0,0,z)*y^-1 - 1/4*G(0,0,0,z)*[1-y-z]^-1*
         [1-z]^-1 + 1/4*G(0,0,0,z)*[1-y-z]^-1 + 1/2*G(0,0,0,z)*G(1 - z,y)*y^-2
         *z + G(0,0,0,z)*G(1 - z,y)*y^-1 + 1/2*G(0,0,0,z)*G(1 - z,y)*
         [1-y-z]^-1 - 1/2*G(0,0,0,1,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,0,1,z)*y^-1
          - 1/2*G(0,0,0,1,z)*z^-1 - 1/2*G(0,0,0,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2
         *G(0,0,0,1,z)*[1-y-z]^-1 - 1/2*G(0,0,1,z)*z^-1 + 3/2*G(0,0,1,z)*
         [1-y-z]^-1 - 1/2*G(0,0,1,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,0,1,z)*i_*
         Pi*y^-1 - 1/2*G(0,0,1,z)*i_*Pi*z^-1 - 1/2*G(0,0,1,z)*i_*Pi*[1-y-z]^-1
         *[1-z]^-1 + 1/2*G(0,0,1,z)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,0,1,z)*G(1 - z,
         y)*y^-1*[1-z]^-1 + 1/2*G(0,0,1,z)*G(1 - z,y)*y^-1 + 1/2*G(0,0,1,z)*G(
         1 - z,y)*z^-1 + 1/2*G(0,0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*
         G(0,0,1,z)*G(1 - z,y)*[1-y-z]^-1 + 1/2*G(0,0,1,z)*G(0,y)*y^-1*
         [1-z]^-1 + 1/2*G(0,0,1,z)*G(0,y)*y^-1 + 1/2*G(0,0,1,z)*G(0,y)*z^-1 + 
         1/2*G(0,0,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,1,z)*G(0,y)*
         [1-y-z]^-1 - 1/2*G(0,0,1,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,0,1,0,y)*y^-1
          - 1/2*G(0,0,1,0,y)*z^-1 - 1/2*G(0,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2
         *G(0,0,1,0,y)*[1-y-z]^-1 + 1/2*G(0,0,1,1,z)*y^-1*[1-z]^-1 + 1/2*G(0,0
         ,1,1,z)*y^-1 + 1/2*G(0,0,1,1,z)*z^-1 + 1/2*G(0,0,1,1,z)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,0,1,1,z)*[1-y-z]^-1 - G(0,1,z)*z^-1 + 3*G(0,1,z)*
         [1-y-z]^-1 + 7/24*G(0,1,z)*Pi^2*y^-1*[1-z]^-1 + 7/24*G(0,1,z)*Pi^2*
         y^-1 + 7/24*G(0,1,z)*Pi^2*z^-1 + 7/24*G(0,1,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 - 7/24*G(0,1,z)*Pi^2*[1-y-z]^-1 - 1/2*G(0,1,z)*i_*Pi*z^-1 + 
         3/2*G(0,1,z)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,1,z)*G(1 - z,1 - z,y)*y^-1*
         [1-z]^-1 - 1/2*G(0,1,z)*G(1 - z,1 - z,y)*y^-1 - 1/2*G(0,1,z)*G(1 - z,
         1 - z,y)*z^-1 - 1/2*G(0,1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/
         2*G(0,1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,1,z)*G(1 - z,y)*z^-1
          - 3/2*G(0,1,z)*G(1 - z,y)*[1-y-z]^-1 + 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi
         *y^-1*[1-z]^-1 + 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*y^-1 + 1/2*G(0,1,z)*G(
         1 - z,y)*i_*Pi*z^-1 + 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,1,z)*G(
         1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,1,z)*G(1 - z,0,y)*y^-1 - 1/2*G(0,1
         ,z)*G(1 - z,0,y)*z^-1 - 1/2*G(0,1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(0,1,z)*G(1 - z,0,y)*[1-y-z]^-1 - 1/2*G(0,1,z)*G(0,1 - z,y)*
         y^-1*[1-z]^-1 - 1/2*G(0,1,z)*G(0,1 - z,y)*y^-1 - 1/2*G(0,1,z)*G(0,1
          - z,y)*z^-1 - 1/2*G(0,1,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(
         0,1,z)*G(0,1 - z,y)*[1-y-z]^-1 + 1/2*G(0,1,z)*G(0,y)*z^-1 - 3/2*G(0,1
         ,z)*G(0,y)*[1-y-z]^-1 + 1/2*G(0,1,z)*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2
         *G(0,1,z)*G(0,y)*i_*Pi*y^-1 + 1/2*G(0,1,z)*G(0,y)*i_*Pi*z^-1 + 1/2*G(
         0,1,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,z)*G(0,y)*i_*Pi*
         [1-y-z]^-1 + 1/2*G(0,1,0,y)*z^-1 - 3/2*G(0,1,0,y)*[1-y-z]^-1 + 1/2*G(
         0,1,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,1,0,y)*i_*Pi*y^-1 + 1/2*G(0,1,
         0,y)*i_*Pi*z^-1 + 1/2*G(0,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,
         1,0,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(0,1,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,1,
         0,0,y)*y^-1 - 1/2*G(0,1,0,0,y)*z^-1 - 1/2*G(0,1,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,1,0,0,y)*[1-y-z]^-1 + 1/2*G(0,1,0,1,z)*y^-1*
         [1-z]^-1 + 1/2*G(0,1,0,1,z)*y^-1 + 1/2*G(0,1,0,1,z)*z^-1 + 1/2*G(0,1,
         0,1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,0,1,z)*[1-y-z]^-1 + 1/2*G(0,1,
         1,z)*z^-1 - 3/2*G(0,1,1,z)*[1-y-z]^-1 + 1/2*G(0,1,1,z)*i_*Pi*y^-1*
         [1-z]^-1 + 1/2*G(0,1,1,z)*i_*Pi*y^-1 + 1/2*G(0,1,1,z)*i_*Pi*z^-1 + 1/
         2*G(0,1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,1,z)*i_*Pi*
         [1-y-z]^-1 - 1/2*G(0,1,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,1,1,z)
         *G(1 - z,y)*y^-1 - 1/2*G(0,1,1,z)*G(1 - z,y)*z^-1 - 1/2*G(0,1,1,z)*G(
         1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,1,z)*G(1 - z,y)*[1-y-z]^-1
          - 1/2*G(0,1,1,z)*G(0,y)*y^-1*[1-z]^-1 - 1/2*G(0,1,1,z)*G(0,y)*y^-1
          - 1/2*G(0,1,1,z)*G(0,y)*z^-1 - 1/2*G(0,1,1,z)*G(0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,1,1,z)*G(0,y)*[1-y-z]^-1 - 1/2*G(0,1,1,1,z)*y^-1*
         [1-z]^-1 - 1/2*G(0,1,1,1,z)*y^-1 - 1/2*G(0,1,1,1,z)*z^-1 - 1/2*G(0,1,
         1,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,1,1,z)*[1-y-z]^-1 + 2*G(1,z)*
         y^-1 + G(1,z)*zeta3*y^-1*[1-z]^-1 + G(1,z)*zeta3*y^-1 + G(1,z)*zeta3*
         [1-y-z]^-1*[1-z]^-1 - 7/16*G(1,z)*Pi^2*y^-1*[1-z]^-1 - 35/48*G(1,z)*
         Pi^2*y^-1 - 7/16*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + G(1,z)*i_*Pi*y^-1
          - 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-2*z - 1/2*G(1,z)*G(1 - z,1 - z
         , - z,y)*y^-1*[1-z]^-1 - 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-1 - 1/2*
         G(1,z)*G(1 - z,1 - z, - z,y)*z^-1 - 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 3/4*G(1,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + 5/4
         *G(1,z)*G(1 - z,1 - z,y)*y^-1 + 3/4*G(1,z)*G(1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-1 + 1/
         2*G(1,z)*G(1 - z,1 - z,0,y)*y^-1 + 1/2*G(1,z)*G(1 - z,1 - z,0,y)*z^-1
          + 1/2*G(1,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G(1
          - z,1 - z,0,y)*[1-y-z]^-1 - 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-2*z
          - 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(1,z)*G(1 - 
         z, - z,1 - z,y)*y^-1 - 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*z^-1 - 1/2*G(
         1,z)*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,
          - z,y)*y^-2*z - 3/2*G(1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 + 3/2*G(1,z
         )*G(1 - z, - z,y)*y^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*z^-1 - 3/2*G(1,z)
         *G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*i_*
         Pi*y^-2*z + 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(1,
         z)*G(1 - z, - z,y)*i_*Pi*y^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*z^-1
          + 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(1,z)*G(1
          - z,y)*y^-1 - 3/4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 5/4*G(1,z)
         *G(1 - z,y)*i_*Pi*y^-1 - 3/4*G(1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,z)*G(1 - z,0,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*
         G(1 - z,0,1 - z,y)*y^-1 + 1/2*G(1,z)*G(1 - z,0,1 - z,y)*z^-1 + 1/2*G(
         1,z)*G(1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,1
          - z,y)*[1-y-z]^-1 + 1/2*G(1,z)*G(1 - z,0, - z,y)*y^-2*z - 1/2*G(1,z)
         *G(1 - z,0, - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,0, - z,y)*y^-1
          - 1/2*G(1,z)*G(1 - z,0, - z,y)*z^-1 - 1/2*G(1,z)*G(1 - z,0, - z,y)*
         [1-y-z]^-1*[1-z]^-1 + G(1,z)*G(1 - z,0, - z,y)*[1-y-z]^-1 - 1/2*G(1,z
         )*G(1 - z,0,y)*z^-1 + 3/2*G(1,z)*G(1 - z,0,y)*[1-y-z]^-1 - 1/2*G(1,z)
         *G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*
         y^-1 - 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*z^-1 - 1/2*G(1,z)*G(1 - z,0,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1
          + 1/2*G(1,z)*G(1 - z,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,0,0,y
         )*y^-1 + 1/2*G(1,z)*G(1 - z,0,0,y)*z^-1 + 1/2*G(1,z)*G(1 - z,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,0,y)*[1-y-z]^-1 - 1/2*G(1,
         z)*G( - z,1 - z,1 - z,y)*y^-2*z - 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*
         y^-1*[1-z]^-1 - 3/2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-1 - 1/2*G(1,z)*G(
          - z,1 - z,1 - z,y)*z^-1 - 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*y^-2*z - 3/2*G(1,z)*
         G( - z,1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(1,z)*G( - z,1 - z,y)*y^-1 + 1/2
         *G(1,z)*G( - z,1 - z,y)*z^-1 - 3/2*G(1,z)*G( - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-2*z + 1/2*G(1,z)*G( - 
         z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*
         y^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*z^-1 + 1/2*G(1,z)*G( - z,1 - 
         z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(1,z)*G( - z,y)*y^-2*z + 3*G(1,z)*
         G( - z,y)*y^-1*[1-z]^-1 - 3*G(1,z)*G( - z,y)*y^-1 - G(1,z)*G( - z,y)*
         z^-1 + 3*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 + 7/24*G(1,z)*G( - z,y)
         *Pi^2*y^-2*z + 7/24*G(1,z)*G( - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/8*G(1,z)*
         G( - z,y)*Pi^2*y^-1 + 7/24*G(1,z)*G( - z,y)*Pi^2*z^-1 + 7/24*G(1,z)*
         G( - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G( - z,y)*i_*Pi*y^-2*
         z + 3/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(1,z)*G( - z,y)*
         i_*Pi*y^-1 - 1/2*G(1,z)*G( - z,y)*i_*Pi*z^-1 + 3/2*G(1,z)*G( - z,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(1,0,y)*z^-1 + 3*G(1,0,y)*[1-y-z]^-1 + 7/
         24*G(1,0,y)*Pi^2*y^-1*[1-z]^-1 + 7/24*G(1,0,y)*Pi^2*y^-1 + 7/24*G(1,0
         ,y)*Pi^2*z^-1 + 7/24*G(1,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 7/24*G(1,0,y
         )*Pi^2*[1-y-z]^-1 - 1/2*G(1,0,y)*i_*Pi*z^-1 + 3/2*G(1,0,y)*i_*Pi*
         [1-y-z]^-1 + 1/2*G(1,0,0,y)*z^-1 - 3/2*G(1,0,0,y)*[1-y-z]^-1 + 1/2*G(
         1,0,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1,0,0,y)*i_*Pi*y^-1 + 1/2*G(1,0,
         0,y)*i_*Pi*z^-1 + 1/2*G(1,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,
         0,0,y)*i_*Pi*[1-y-z]^-1 - 1/2*G(1,0,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(1,0,
         0,0,y)*y^-1 - 1/2*G(1,0,0,0,y)*z^-1 - 1/2*G(1,0,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,0,0,0,y)*[1-y-z]^-1 + 1/2*G(1,0,0,1,z)*y^-1*
         [1-z]^-1 + 1/2*G(1,0,0,1,z)*y^-1 + 1/2*G(1,0,0,1,z)*z^-1 + 1/2*G(1,0,
         0,1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,0,1,z)*[1-y-z]^-1 + 1/2*G(1,0,
         1,z)*z^-1 - 3/2*G(1,0,1,z)*[1-y-z]^-1 + 1/2*G(1,0,1,z)*i_*Pi*y^-1*
         [1-z]^-1 + 1/2*G(1,0,1,z)*i_*Pi*y^-1 + 1/2*G(1,0,1,z)*i_*Pi*z^-1 + 1/
         2*G(1,0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,1,z)*i_*Pi*
         [1-y-z]^-1 - 1/2*G(1,0,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,0,1,z)
         *G(1 - z,y)*y^-1 - 1/2*G(1,0,1,z)*G(1 - z,y)*z^-1 - 1/2*G(1,0,1,z)*G(
         1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,1,z)*G(1 - z,y)*[1-y-z]^-1
          - 1/2*G(1,0,1,1,z)*y^-1*[1-z]^-1 - 1/2*G(1,0,1,1,z)*y^-1 - 1/2*G(1,0
         ,1,1,z)*z^-1 - 1/2*G(1,0,1,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,1,1,z
         )*[1-y-z]^-1 - G(1,1,z)*y^-1 - 3/4*G(1,1,z)*i_*Pi*y^-1*[1-z]^-1 - 5/4
         *G(1,1,z)*i_*Pi*y^-1 - 3/4*G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*
         G(1,1,z)*G(1 - z, - z,y)*y^-2*z - 1/2*G(1,1,z)*G(1 - z, - z,y)*y^-1*
         [1-z]^-1 - 3/2*G(1,1,z)*G(1 - z, - z,y)*y^-1 - 1/2*G(1,1,z)*G(1 - z,
          - z,y)*z^-1 - 1/2*G(1,1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/4
         *G(1,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 5/4*G(1,1,z)*G(1 - z,y)*y^-1 + 3/
         4*G(1,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,z)*G(1 - z,0,y)
         *y^-1*[1-z]^-1 + 1/2*G(1,1,z)*G(1 - z,0,y)*y^-1 + 1/2*G(1,1,z)*G(1 - 
         z,0,y)*z^-1 + 1/2*G(1,1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1
         ,1,z)*G(1 - z,0,y)*[1-y-z]^-1 - 1/2*G(1,1,z)*G( - z,1 - z,y)*y^-2*z
          - 1/2*G(1,1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(1,1,z)*G( - z,1
          - z,y)*y^-1 - 1/2*G(1,1,z)*G( - z,1 - z,y)*z^-1 - 1/2*G(1,1,z)*G( - 
         z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,z)*G( - z,y)*y^-2*z - 3/2*
         G(1,1,z)*G( - z,y)*y^-1*[1-z]^-1 + 3/2*G(1,1,z)*G( - z,y)*y^-1 + 1/2*
         G(1,1,z)*G( - z,y)*z^-1 - 3/2*G(1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(1,1,z)*G( - z,y)*i_*Pi*y^-2*z + 1/2*G(1,1,z)*G( - z,y)*i_*Pi
         *y^-1*[1-z]^-1 + 3/2*G(1,1,z)*G( - z,y)*i_*Pi*y^-1 + 1/2*G(1,1,z)*G(
          - z,y)*i_*Pi*z^-1 + 1/2*G(1,1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          - 1/2*G(1,1,0,1,z)*y^-1*[1-z]^-1 - 1/2*G(1,1,0,1,z)*y^-1 - 1/2*G(1,1
         ,0,1,z)*z^-1 - 1/2*G(1,1,0,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,0,1,z
         )*[1-y-z]^-1 + 3/4*G(1,1,1,z)*y^-1*[1-z]^-1 + 5/4*G(1,1,1,z)*y^-1 + 3/
         4*G(1,1,1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,1,z)*G( - z,y)*y^-2*z - 
         1/2*G(1,1,1,z)*G( - z,y)*y^-1*[1-z]^-1 - 3/2*G(1,1,1,z)*G( - z,y)*
         y^-1 - 1/2*G(1,1,1,z)*G( - z,y)*z^-1 - 1/2*G(1,1,1,z)*G( - z,y)*
         [1-y-z]^-1*[1-z]^-1 )

       + e^2*Nf*q2^-1 * ( 1/18*zeta3*y^-1*[1-z]^-1 + 1/18*zeta3*y^-1 + 1/18*
         zeta3*[1-y-z]^-1*[1-z]^-1 + 1/24*i_*Pi^3*y^-1*[1-z]^-1 + 1/24*i_*Pi^3
         *y^-1 + 1/24*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 7/144*G(0,y)*Pi^2*y^-1*
         [1-z]^-1 - 7/144*G(0,y)*Pi^2*y^-1 - 7/144*G(0,y)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 - 7/144*G(0,z)*Pi^2*y^-1*[1-z]^-1 - 7/144*G(0,z)*Pi^2*y^-1
          - 7/144*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,y)*i_*Pi*y^-1*
         [1-z]^-1 - 1/12*G(0,0,y)*i_*Pi*y^-1 - 1/12*G(0,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/12*G(0,0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/12*G(0,0,z)*i_*Pi*
         y^-1 - 1/12*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,0,0,y)*y^-1
         *[1-z]^-1 + 1/12*G(0,0,0,y)*y^-1 + 1/12*G(0,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/12*G(0,0,0,z)*y^-1*[1-z]^-1 + 1/12*G(0,0,0,z)*y^-1 + 1/
         12*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*N*q2^-1 * (  - 7*y^-1*[1-z]^-1 - 9*y^-1 - 7*[1-y-z]^-1*[1-z]^-1
          + 43/36*zeta3*y^-1*[1-z]^-1 + 43/36*zeta3*y^-1 + 43/36*zeta3*
         [1-y-z]^-1*[1-z]^-1 + 49/48*Pi^2*y^-1*[1-z]^-1 + 21/16*Pi^2*y^-1 + 49/
         48*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/2*Pi^2*z*[1-y-z]^-2 + 13/180*Pi^4*
         y^-1*[1-z]^-1 + 13/180*Pi^4*y^-1 + 13/180*Pi^4*[1-y-z]^-1*[1-z]^-1 - 
         7/2*i_*Pi*y^-1*[1-z]^-1 - 9/2*i_*Pi*y^-1 - 7/2*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*i_*Pi*zeta3*y^-1*[1-z]^-1 + 2*i_*Pi*zeta3*y^-1 + 2*i_*Pi
         *zeta3*[1-y-z]^-1*[1-z]^-1 - 11/48*i_*Pi^3*y^-1*[1-z]^-1 - 11/48*i_*
         Pi^3*y^-1 - 11/48*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 1/6*i_*Pi^3*z*
         [1-y-z]^-2 - 1/12*G(1 - z,1 - z,y)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(1 - z,
         1 - z,y)*Pi^2*y^-1 - 1/12*G(1 - z,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(1 - z,1 - z,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z,1,0,y)*
         y^-1 + 1/2*G(1 - z,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/6*G(1 - z,y)*
         Pi^2*z*[1-y-z]^-2 - 1/12*G(1 - z,y)*i_*Pi^3*y^-1*[1-z]^-1 - 1/12*G(1
          - z,y)*i_*Pi^3*y^-1 - 1/12*G(1 - z,y)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 
         1/12*G(1 - z,0,y)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(1 - z,0,y)*Pi^2*y^-1 + 
         1/12*G(1 - z,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,1,0,y)*
         y^-1*[1-z]^-1 - 1/2*G(1 - z,0,1,0,y)*y^-1 - 1/2*G(1 - z,0,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 + G(1 - z,1,0,y)*z*[1-y-z]^-2 + 1/2*G(1 - z,1,0,y
         )*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1 + 1/2*G(1 - z,1
         ,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,0,y)*y^-1*[1-z]^-1
          - 1/2*G(1 - z,1,0,0,y)*y^-1 - 1/2*G(1 - z,1,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/12*G(0,1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(0,1 - z,y)*
         Pi^2*y^-1 + 1/12*G(0,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - 
         z,y)*G(1,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z,y)*G(1,0,z)*y^-1 - 1/2*G(
         0,1 - z,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,1,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(0,1 - z,1,0,y)*y^-1 - 1/2*G(0,1 - z,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*y^-1*[1-z]^-1 + 1/2*G(0,y)*y^-1 - 1/
         2*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 9/2*G(0,y)*[1-y-z]^-1 - 4*G(0,y)*
         [1-y]^-1 - G(0,y)*zeta3*y^-1*[1-z]^-1 - G(0,y)*zeta3*y^-1 - G(0,y)*
         zeta3*[1-y-z]^-1*[1-z]^-1 + 35/72*G(0,y)*Pi^2*y^-1*[1-z]^-1 + 35/72*
         G(0,y)*Pi^2*y^-1 + 35/72*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 7/16*G(0,y
         )*Pi^2*[1-y-z]^-1 + 7/16*G(0,y)*Pi^2*[1-y]^-1 + 1/6*G(0,y)*Pi^2*z*
         [1-y-z]^-2 - 1/4*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/4*G(0,y)*i_*Pi*y^-1
          - 1/4*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 9/4*G(0,y)*i_*Pi*[1-y-z]^-1
          - 2*G(0,y)*i_*Pi*[1-y]^-1 + 1/12*G(0,y)*i_*Pi^3*y^-1*[1-z]^-1 + 1/12
         *G(0,y)*i_*Pi^3*y^-1 + 1/12*G(0,y)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 3*G(
         0,y)*G(0,z)*z*[1-y-z]^-2 + 5/24*G(0,y)*G(0,z)*Pi^2*y^-1*[1-z]^-1 + 5/
         24*G(0,y)*G(0,z)*Pi^2*y^-1 + 5/24*G(0,y)*G(0,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 - G(0,y)*G(0,z)*i_*Pi*z*[1-y-z]^-2 + 1/12*G(0,y)*G(1,z)*Pi^2
         *y^-1*[1-z]^-1 + 1/12*G(0,y)*G(1,z)*Pi^2*y^-1 + 1/12*G(0,y)*G(1,z)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 - G(0,y)*G(1,0,z)*z*[1-y-z]^-2 - 1/2*G(0,y)*
         G(1,0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,0,z)*i_*Pi*y^-1 - 1/2*
         G(0,y)*G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,0,0,z)*
         y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,0,0,z)*y^-1 + 1/2*G(0,y)*G(1,0,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,1,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,y
         )*G(1,1,0,z)*y^-1 - 1/2*G(0,y)*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1 + 4*G(0
         ,z)*[1-y-z]^-1*[1-z]^-1 - 9/2*G(0,z)*[1-y-z]^-1 - G(0,z)*zeta3*y^-1*
         [1-z]^-1 - G(0,z)*zeta3*y^-1 - G(0,z)*zeta3*[1-y-z]^-1*[1-z]^-1 + 35/
         72*G(0,z)*Pi^2*y^-1*[1-z]^-1 + 35/72*G(0,z)*Pi^2*y^-1 + 7/144*G(0,z)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 + 7/16*G(0,z)*Pi^2*[1-y-z]^-1 + 1/6*G(0,z)*
         Pi^2*z*[1-y-z]^-2 + 2*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 9/4*G(0,z)*
         i_*Pi*[1-y-z]^-1 + 1/12*G(0,z)*i_*Pi^3*y^-1*[1-z]^-1 + 1/12*G(0,z)*i_
         *Pi^3*y^-1 + 1/12*G(0,z)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,z)*G(1
          - z,1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,1 - z,0,y)*y^-1 - 
         1/2*G(0,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,z)*G(1
          - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(0,z)*G(1 - z,y)*Pi^2*y^-1 + 1/12*
         G(0,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - G(0,z)*G(1 - z,0,y)*z*
         [1-y-z]^-2 - 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,z)
         *G(1 - z,0,y)*i_*Pi*y^-1 - 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,z)*G(1 - z,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,z)*G(1
          - z,0,0,y)*y^-1 + 1/2*G(0,z)*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/
         2*G(0,z)*G(0,1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,z)*G(0,1 - z,0,y)*
         y^-1 + 1/2*G(0,z)*G(0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/4*G(0,0,y)*
         y^-1*[1-z]^-1 - 1/4*G(0,0,y)*y^-1 + 1/4*G(0,0,y)*[1-y-z]^-1*[1-z]^-1
          - 9/4*G(0,0,y)*[1-y-z]^-1 + 2*G(0,0,y)*[1-y]^-1 - 1/12*G(0,0,y)*Pi^2
         *y^-1*[1-z]^-1 - 1/12*G(0,0,y)*Pi^2*y^-1 - 1/12*G(0,0,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 5/6*G(0,0,y)*i_*Pi*y^-1*[1-z]^-1 + 5/6*G(0,0,y)
         *i_*Pi*y^-1 + 5/6*G(0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/4*G(0,0,y)*
         i_*Pi*[1-y-z]^-1 + 3/4*G(0,0,y)*i_*Pi*[1-y]^-1 + G(0,0,y)*G(0,z)*z*
         [1-y-z]^-2 + 1/2*G(0,0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,0,y)*
         G(0,z)*i_*Pi*y^-1 + 1/2*G(0,0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/
         2*G(0,0,y)*G(0,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(0,0,z)*y^-1 - 1/2*
         G(0,0,y)*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(1,0,z)*y^-1*
         [1-z]^-1 + 1/2*G(0,0,y)*G(1,0,z)*y^-1 + 1/2*G(0,0,y)*G(1,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 + 9/4*G(0,0,z)*
         [1-y-z]^-1 - 1/12*G(0,0,z)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(0,0,z)*Pi^2*
         y^-1 - 1/12*G(0,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 5/6*G(0,0,z)*i_*Pi*
         y^-1*[1-z]^-1 + 5/6*G(0,0,z)*i_*Pi*y^-1 + 1/12*G(0,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 3/4*G(0,0,z)*i_*Pi*[1-y-z]^-1 + 1/2*G(0,0,z)*G(
         1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,0,z)*G(1 - z,0,y)*y^-1 + 1/2*G(0,0
         ,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + G(0,0,z)*G(0,y)*z*[1-y-z]^-2
          + 1/2*G(0,0,z)*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,0,z)*G(0,y)*i_*
         Pi*y^-1 + 1/2*G(0,0,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,0,0
         ,y)*y^-1*[1-z]^-1 - 5/6*G(0,0,0,y)*y^-1 - 5/6*G(0,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 3/4*G(0,0,0,y)*[1-y-z]^-1 - 3/4*G(0,0,0,y)*[1-y]^-1 - 1/2*
         G(0,0,0,y)*G(0,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,0,y)*G(0,z)*y^-1 - 1/2*G(
         0,0,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,0,0,z)*y^-1*[1-z]^-1 - 
         5/6*G(0,0,0,z)*y^-1 - 1/12*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 3/4*G(0,0
         ,0,z)*[1-y-z]^-1 - 1/2*G(0,0,0,z)*G(0,y)*y^-1*[1-z]^-1 - 1/2*G(0,0,0,
         z)*G(0,y)*y^-1 - 1/2*G(0,0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,
         0,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,0,1,0,y)*y^-1 + 1/2*G(0,0,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,1,0,
         z)*y^-1 + 1/2*G(0,0,1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,1,z)*Pi^2*
         y^-1*[1-z]^-1 + 1/12*G(0,1,z)*Pi^2*y^-1 + 1/12*G(0,1,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - G(0,1,0,y)*z*[1-y-z]^-2 - 1/2*G(0,1,0,y)*i_*Pi*
         y^-1*[1-z]^-1 - 1/2*G(0,1,0,y)*i_*Pi*y^-1 - 1/2*G(0,1,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - G(0,1,0,z)*z*[1-y-z]^-2 - 1/2*G(0,1,0,z)*i_*Pi*
         y^-1*[1-z]^-1 - 1/2*G(0,1,0,z)*i_*Pi*y^-1 - 1/2*G(0,1,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 1/2*
         G(0,1,0,z)*G(1 - z,y)*y^-1 - 1/2*G(0,1,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,1,0,z)*G(0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,0,z)*G(0,y
         )*y^-1 + 1/2*G(0,1,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,0,y)
         *y^-1*[1-z]^-1 + 1/2*G(0,1,0,0,y)*y^-1 + 1/2*G(0,1,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,1,0,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,1,0,0,z)*y^-1 + 1/
         2*G(0,1,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,1,0,z)*y^-1*[1-z]^-1
          - 1/2*G(0,1,1,0,z)*y^-1 - 1/2*G(0,1,1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/6
         *G(1,z)*Pi^2*z*[1-y-z]^-2 - 1/12*G(1,z)*i_*Pi^3*y^-1*[1-z]^-1 - 1/12*
         G(1,z)*i_*Pi^3*y^-1 - 1/12*G(1,z)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 1/12*
         G(1,z)*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(1,z)*G(1 - z,y)*Pi^2*
         y^-1 - 1/12*G(1,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 3*G(1,0,y)*z
         *[1-y-z]^-2 - 7/24*G(1,0,y)*Pi^2*y^-1*[1-z]^-1 - 7/24*G(1,0,y)*Pi^2*
         y^-1 - 7/24*G(1,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + G(1,0,y)*i_*Pi*z*
         [1-y-z]^-2 + 3*G(1,0,z)*z*[1-y-z]^-2 - 5/24*G(1,0,z)*Pi^2*y^-1*
         [1-z]^-1 - 5/24*G(1,0,z)*Pi^2*y^-1 - 5/24*G(1,0,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 + G(1,0,z)*i_*Pi*z*[1-y-z]^-2 + 1/2*G(1,0,z)*G(1 - z,1 - z,y
         )*y^-1*[1-z]^-1 + 1/2*G(1,0,z)*G(1 - z,1 - z,y)*y^-1 + 1/2*G(1,0,z)*
         G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G(1,0,z)*G(1 - z,y)*z*
         [1-y-z]^-2 + 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1,0,
         z)*G(1 - z,y)*i_*Pi*y^-1 + 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1,0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(1,0,z)*G(1
          - z,0,y)*y^-1 - 1/2*G(1,0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - G(1,
         0,0,y)*z*[1-y-z]^-2 - 1/2*G(1,0,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,0,
         0,y)*i_*Pi*y^-1 - 1/2*G(1,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(1,0,0,
         z)*z*[1-y-z]^-2 - 1/2*G(1,0,0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,0,0,z)
         *i_*Pi*y^-1 - 1/2*G(1,0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,0,
         z)*G(1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,0,0,z)*G(1 - z,y)*y^-1 - 1/2*G(
         1,0,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,0,0,y)*y^-1*
         [1-z]^-1 + 1/2*G(1,0,0,0,y)*y^-1 + 1/2*G(1,0,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,0,0,0,z)*y^-1*[1-z]^-1 + 1/2*G(1,0,0,0,z)*y^-1 + 1/
         2*G(1,0,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,1,0,z)*y^-1*[1-z]^-1
          - 1/2*G(1,0,1,0,z)*y^-1 - 1/2*G(1,0,1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/
         12*G(1,1,z)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(1,1,z)*Pi^2*y^-1 - 1/12*G(1,1
         ,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + G(1,1,0,z)*z*[1-y-z]^-2 + 1/2*G(1,1,0,
         z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1,1,0,z)*i_*Pi*y^-1 + 1/2*G(1,1,0,z)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1
          + 1/2*G(1,1,0,z)*G(1 - z,y)*y^-1 + 1/2*G(1,1,0,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,0,0,z)*y^-1*[1-z]^-1 - 1/2*G(1,1,0,0,
         z)*y^-1 - 1/2*G(1,1,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,1,0,z)*
         y^-1*[1-z]^-1 + 1/2*G(1,1,1,0,z)*y^-1 + 1/2*G(1,1,1,0,z)*[1-y-z]^-1*
         [1-z]^-1 ) ;
g [F6_1l_PS] =  0 ;


==> anc/FORM/Fj_tr.out <==
g [F1_tr] =  0 ;
g [F2_tr] =  + q2^-2 * (  - 2*y^-1*[1-z]^-1 - 2*z^-1*[1-y-z]^-1 - 2*[1-y-z]^-1
         *[1-z]^-1 ) ;
g [F3_tr] =  + q2^-1 * (  - y^-1 + z^-1 ) ;
g [F4_tr] =  + q2^-1 * (  - y^-1*[1-z]^-1 + z^-1 - [1-y-z]^-1*[1-z]^-1 ) ;
g [F5_tr] =  + q2^-1 * (  - y^-1 + z^-1*[1-y-z]^-1 ) ;
g [F6_tr] =  + q2^-1 * ( y^-1*[1-z]^-1 + y^-1 + [1-y-z]^-1*[1-z]^-1 ) ;



==> anc/FORM/Gj_1l.out <==
g [G1_1l_NS] =  + N^-1*q2^-3 * ( 9/4*y^-2*z^-1 + 9/4*y^-2*[1-z]^-1 - 9/4*y^-1*
         z^-2 + 23/4*y^-1*z^-1 + 9/4*y^-1*[1-z]^-2 + 23/4*y^-1*[1-z]^-1 + 27/4
         *z^-1*[1-y-z]^-1 + 9/4*[1-y-z]^-1*[1-z]^-2 + 27/4*[1-y-z]^-1*[1-z]^-1
          - 3/2*G(1 - z,y)*y^-2*z^-2 + 3/4*G(1 - z,y)*y^-2*z^-1 + 3/4*G(1 - z,
         y)*y^-2*[1-z]^-1 + 3*G(1 - z,y)*y^-1*z^-3 - 5/4*G(1 - z,y)*y^-1*z^-2
          + 9/4*G(1 - z,y)*y^-1*z^-1 + 3/4*G(1 - z,y)*y^-1*[1-z]^-2 + 9/4*G(1
          - z,y)*y^-1*[1-z]^-1 - 3*G(1 - z,y)*z^-3*[y+z]^-1 - G(1 - z,y)*z^-2*
         [y+z]^-1 + 9/4*G(1 - z,y)*z^-1*[1-y-z]^-1 + 3/4*G(1 - z,y)*[1-y-z]^-1
         *[1-z]^-2 + 9/4*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,y)*
         y^-2*z^-1 + 1/2*G(1 - z,0,y)*y^-2*[1-z]^-1 + 3/2*G(1 - z,0,y)*y^-1*
         z^-3 - 2*G(1 - z,0,y)*y^-1*z^-2 + 1/2*G(1 - z,0,y)*y^-1*[1-z]^-2 - 3/
         2*G(1 - z,0,y)*z^-3 + 1/2*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(
          - z,1 - z,y)*y^-3*z^-1 - 1/2*G( - z,1 - z,y)*y^-2*[1-z]^-1 - 3/2*G(
          - z,1 - z,y)*y^-1*z^-3 + 5/2*G( - z,1 - z,y)*y^-1*z^-2 - 3/2*G( - z,
         1 - z,y)*y^-1*z^-1 - 1/2*G( - z,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G( - z,1
          - z,y)*y^-1*[1-z]^-1 + 3/2*G( - z,1 - z,y)*z^-3 - 3/2*G( - z,1 - z,y
         )*z^-1*[1-y-z]^-1 - 1/2*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*y^-2*z^-1 + 1/2*
         G(0,1 - z,y)*y^-2*[1-z]^-1 + 3/2*G(0,1 - z,y)*y^-1*z^-3 - 2*G(0,1 - z
         ,y)*y^-1*z^-2 + 1/2*G(0,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(0,1 - z,y)*
         z^-3 + 1/2*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,y)*y^-1*z^-2 - 
         3/4*G(0,y)*y^-1*z^-1 - 3/4*G(0,y)*y^-1*[1-z]^-1 - 3/4*G(0,y)*z^-1*
         [1-y-z]^-1 - 3/4*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,z)*y^-2*
         z^-1 + 1/2*G(0,y)*G(1,z)*y^-2*[1-z]^-1 + 3/2*G(0,y)*G(1,z)*y^-1*z^-3
          - 2*G(0,y)*G(1,z)*y^-1*z^-2 + 1/2*G(0,y)*G(1,z)*y^-1*[1-z]^-2 - 3/2*
         G(0,y)*G(1,z)*z^-3 + 1/2*G(0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,
         z)*y^-2*z^-1 - 3/2*G(0,z)*y^-2*[1-z]^-1 - 7/4*G(0,z)*y^-1*z^-1 - 5/4*
         G(0,z)*y^-1*[1-z]^-2 - 7/4*G(0,z)*y^-1*[1-z]^-1 - 1/4*G(0,z)*
         [1-y-z]^-1*[1-z]^-2 - 3/2*G(0,z)*G(1 - z,y)*y^-3*z^-1 - 1/2*G(0,z)*G(
         1 - z,y)*y^-2*z^-1 - 1/2*G(0,z)*G(1 - z,y)*y^-1*z^-2 + 3/2*G(0,z)*G(1
          - z,y)*y^-1*z^-1 + 3/2*G(0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(0,z)*
         G(1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,1,z)*y^-2*z^-1 - 1/2*G(0,1,z)*y^-2*[1-z]^-1 - 3/2*
         G(0,1,z)*y^-1*z^-3 + 2*G(0,1,z)*y^-1*z^-2 - 1/2*G(0,1,z)*y^-1*
         [1-z]^-2 + 3/2*G(0,1,z)*z^-3 - 1/2*G(0,1,z)*[1-y-z]^-1*[1-z]^-2 - 3/2
         *G(1,z)*y^-2*z^-2 + 3/4*G(1,z)*y^-2*z^-1 + 3/4*G(1,z)*y^-2*[1-z]^-1
          + 3*G(1,z)*y^-1*z^-3 - 5/4*G(1,z)*y^-1*z^-2 + 9/4*G(1,z)*y^-1*z^-1
          + 3/4*G(1,z)*y^-1*[1-z]^-2 + 9/4*G(1,z)*y^-1*[1-z]^-1 - 3*G(1,z)*
         z^-3*[y+z]^-1 - G(1,z)*z^-2*[y+z]^-1 + 9/4*G(1,z)*z^-1*[1-y-z]^-1 + 3/
         4*G(1,z)*[1-y-z]^-1*[1-z]^-2 + 9/4*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 3/2*
         G(1,z)*G( - z,y)*y^-3*z^-1 - 1/2*G(1,z)*G( - z,y)*y^-2*[1-z]^-1 - 3/2
         *G(1,z)*G( - z,y)*y^-1*z^-3 + 5/2*G(1,z)*G( - z,y)*y^-1*z^-2 - 3/2*G(
         1,z)*G( - z,y)*y^-1*z^-1 - 1/2*G(1,z)*G( - z,y)*y^-1*[1-z]^-2 - 3/2*
         G(1,z)*G( - z,y)*y^-1*[1-z]^-1 + 3/2*G(1,z)*G( - z,y)*z^-3 - 3/2*G(1,
         z)*G( - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,z)*G( - z,y)*[1-y-z]^-1*
         [1-z]^-2 - 3/2*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,y)*
         y^-2*z^-1 - 1/2*G(1,0,y)*y^-2*[1-z]^-1 - 3/2*G(1,0,y)*y^-1*z^-3 + 2*
         G(1,0,y)*y^-1*z^-2 - 1/2*G(1,0,y)*y^-1*[1-z]^-2 + 3/2*G(1,0,y)*z^-3
          - 1/2*G(1,0,y)*[1-y-z]^-1*[1-z]^-2 )

       + Nf*q2^-3 * (  - 1/6*i_*Pi*y^-2*z^-1 - 1/6*i_*Pi*y^-2*[1-z]^-1 + 1/6*
         i_*Pi*y^-1*z^-2 - 1/2*i_*Pi*y^-1*z^-1 - 1/6*i_*Pi*y^-1*[1-z]^-2 - 1/2
         *i_*Pi*y^-1*[1-z]^-1 - 1/2*i_*Pi*z^-1*[1-y-z]^-1 - 1/6*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - 1/2*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)*
         y^-2*z^-1 + 1/12*G(0,y)*y^-2*[1-z]^-1 - 1/12*G(0,y)*y^-1*z^-2 + 1/4*
         G(0,y)*y^-1*z^-1 + 1/12*G(0,y)*y^-1*[1-z]^-2 + 1/4*G(0,y)*y^-1*
         [1-z]^-1 + 1/4*G(0,y)*z^-1*[1-y-z]^-1 + 1/12*G(0,y)*[1-y-z]^-1*
         [1-z]^-2 + 1/4*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,z)*y^-2*z^-1 + 1/
         12*G(0,z)*y^-2*[1-z]^-1 - 1/12*G(0,z)*y^-1*z^-2 + 1/4*G(0,z)*y^-1*
         z^-1 + 1/12*G(0,z)*y^-1*[1-z]^-2 + 1/4*G(0,z)*y^-1*[1-z]^-1 + 1/4*G(0
         ,z)*z^-1*[1-y-z]^-1 + 1/12*G(0,z)*[1-y-z]^-1*[1-z]^-2 + 1/4*G(0,z)*
         [1-y-z]^-1*[1-z]^-1 )

       + N*q2^-3 * (  - 7/4*y^-2*z^-1 - 7/4*y^-2*[1-z]^-1 + 7/4*y^-1*z^-2 - 17/
         4*y^-1*z^-1 - 7/4*y^-1*[1-z]^-2 - 17/4*y^-1*[1-z]^-1 - 21/4*z^-1*
         [1-y-z]^-1 - 7/4*[1-y-z]^-1*[1-z]^-2 - 21/4*[1-y-z]^-1*[1-z]^-1 - 1/
         12*Pi^2*y^-2*z^-1 - 1/12*Pi^2*y^-2*[1-z]^-1 + 1/12*Pi^2*y^-1*z^-2 - 1/
         4*Pi^2*y^-1*z^-1 - 1/12*Pi^2*y^-1*[1-z]^-2 - 1/4*Pi^2*y^-1*[1-z]^-1
          - 1/4*Pi^2*z^-1*[1-y-z]^-1 - 1/12*Pi^2*[1-y-z]^-1*[1-z]^-2 - 1/4*
         Pi^2*[1-y-z]^-1*[1-z]^-1 + 11/12*i_*Pi*y^-2*z^-1 + 11/12*i_*Pi*y^-2*
         [1-z]^-1 - 11/12*i_*Pi*y^-1*z^-2 + 11/4*i_*Pi*y^-1*z^-1 + 11/12*i_*Pi
         *y^-1*[1-z]^-2 + 11/4*i_*Pi*y^-1*[1-z]^-1 + 11/4*i_*Pi*z^-1*
         [1-y-z]^-1 + 11/12*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 11/4*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 5/6*G(0,y)*y^-2*z^-1 - 5/6*G(0,y)*y^-2*[1-z]^-1 + 5/6*G(0,
         y)*y^-1*z^-2 - 1/4*G(0,y)*y^-1*z^-1 - 5/6*G(0,y)*y^-1*[1-z]^-2 - 1/4*
         G(0,y)*y^-1*[1-z]^-1 - 1/4*G(0,y)*z^-1*[1-y-z]^-1 - 5/6*G(0,y)*
         [1-y-z]^-1*[1-z]^-2 - 1/4*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(0
         ,z)*y^-2*z^-1 - 1/2*G(0,y)*G(0,z)*y^-2*[1-z]^-1 + 1/2*G(0,y)*G(0,z)*
         y^-1*z^-2 - 3/2*G(0,y)*G(0,z)*y^-1*z^-1 - 1/2*G(0,y)*G(0,z)*y^-1*
         [1-z]^-2 - 3/2*G(0,y)*G(0,z)*y^-1*[1-z]^-1 - 3/2*G(0,y)*G(0,z)*z^-1*
         [1-y-z]^-1 - 1/2*G(0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,y)*G(0,z
         )*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,z)*y^-2*z^-1 - 5/6*G(0,z)*y^-2*
         [1-z]^-1 + 5/6*G(0,z)*y^-1*z^-2 - 3/4*G(0,z)*y^-1*z^-1 + 11/12*G(0,z)
         *y^-1*[1-z]^-2 - 3/4*G(0,z)*y^-1*[1-z]^-1 - 5/2*G(0,z)*z^-1*
         [1-y-z]^-1 - 1/12*G(0,z)*[1-y-z]^-1*[1-z]^-2 - 5/2*G(0,z)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,0,y)*y^-2*z^-1 + 1/2*G(1,0,y)*y^-2*[1-z]^-1 - 1/2*
         G(1,0,y)*y^-1*z^-2 + 3/2*G(1,0,y)*y^-1*z^-1 + 1/2*G(1,0,y)*y^-1*
         [1-z]^-2 + 3/2*G(1,0,y)*y^-1*[1-z]^-1 + 3/2*G(1,0,y)*z^-1*[1-y-z]^-1
          + 1/2*G(1,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,0,z)*y^-2*z^-1 + 1/2*G(1,0,z)*y^-2*[1-z]^-1 - 1/2*
         G(1,0,z)*y^-1*z^-2 + 3/2*G(1,0,z)*y^-1*z^-1 + 1/2*G(1,0,z)*y^-1*
         [1-z]^-2 + 3/2*G(1,0,z)*y^-1*[1-z]^-1 + 3/2*G(1,0,z)*z^-1*[1-y-z]^-1
          + 1/2*G(1,0,z)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,0,z)*[1-y-z]^-1*
         [1-z]^-1 )

       + e*N^-1*q2^-3 * ( 2*y^-2*z^-1 + 2*y^-2*[1-z]^-1 - 2*y^-1*z^-2 + 2*y^-1
         *z^-1 + 2*y^-1*[1-z]^-2 + 2*y^-1*[1-z]^-1 + 6*z^-1*[1-y-z]^-1 + 2*
         [1-y-z]^-1*[1-z]^-2 + 6*[1-y-z]^-1*[1-z]^-1 - zeta3*y^-2*z^-1 - zeta3
         *y^-2*[1-z]^-1 + zeta3*y^-1*z^-2 - 3*zeta3*y^-1*z^-1 - zeta3*y^-1*
         [1-z]^-2 - 3*zeta3*y^-1*[1-z]^-1 - 3*zeta3*z^-1*[1-y-z]^-1 - zeta3*
         [1-y-z]^-1*[1-z]^-2 - 3*zeta3*[1-y-z]^-1*[1-z]^-1 + 5/4*i_*Pi*y^-2*
         z^-1 + 5/4*i_*Pi*y^-2*[1-z]^-1 - 5/4*i_*Pi*y^-1*z^-2 + 11/4*i_*Pi*
         y^-1*z^-1 + 5/4*i_*Pi*y^-1*[1-z]^-2 + 11/4*i_*Pi*y^-1*[1-z]^-1 + 15/4
         *i_*Pi*z^-1*[1-y-z]^-1 + 5/4*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 15/4*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 3/2*G(1 - z,1 - z,y)*y^-2*z^-2 - 3/4*G(1 - z,1
          - z,y)*y^-2*z^-1 - 3/4*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 - 3*G(1 - z,1
          - z,y)*y^-1*z^-3 + 5/4*G(1 - z,1 - z,y)*y^-1*z^-2 - 9/4*G(1 - z,1 - 
         z,y)*y^-1*z^-1 - 3/4*G(1 - z,1 - z,y)*y^-1*[1-z]^-2 - 9/4*G(1 - z,1
          - z,y)*y^-1*[1-z]^-1 + 3*G(1 - z,1 - z,y)*z^-3*[y+z]^-1 + G(1 - z,1
          - z,y)*z^-2*[y+z]^-1 - 9/4*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3/4*G(
         1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 9/4*G(1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1 - z,1 - z,0,y)*y^-2*z^-1 - 1/2*G(1 - z,1 - z,0,y)*
         y^-2*[1-z]^-1 - 3/2*G(1 - z,1 - z,0,y)*y^-1*z^-3 + 2*G(1 - z,1 - z,0,
         y)*y^-1*z^-2 - 1/2*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-2 + 3/2*G(1 - z,1
          - z,0,y)*z^-3 - 1/2*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(1
          - z, - z,1 - z,y)*y^-3*z^-1 + 1/2*G(1 - z, - z,1 - z,y)*y^-2*
         [1-z]^-1 + 3/2*G(1 - z, - z,1 - z,y)*y^-1*z^-3 - 5/2*G(1 - z, - z,1
          - z,y)*y^-1*z^-2 + 3/2*G(1 - z, - z,1 - z,y)*y^-1*z^-1 + 1/2*G(1 - z
         , - z,1 - z,y)*y^-1*[1-z]^-2 + 3/2*G(1 - z, - z,1 - z,y)*y^-1*
         [1-z]^-1 - 3/2*G(1 - z, - z,1 - z,y)*z^-3 + 3/2*G(1 - z, - z,1 - z,y)
         *z^-1*[1-y-z]^-1 + 1/2*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 3/
         2*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 6*G(1 - z,y)*y^-2*z^-2
          + 12*G(1 - z,y)*y^-1*z^-3 - 2*G(1 - z,y)*y^-1*z^-2 - 12*G(1 - z,y)*
         z^-3*[y+z]^-1 - 4*G(1 - z,y)*z^-2*[y+z]^-1 - 3/2*G(1 - z,y)*i_*Pi*
         y^-2*z^-2 + 3/4*G(1 - z,y)*i_*Pi*y^-2*z^-1 + 3/4*G(1 - z,y)*i_*Pi*
         y^-2*[1-z]^-1 + 3*G(1 - z,y)*i_*Pi*y^-1*z^-3 - 5/4*G(1 - z,y)*i_*Pi*
         y^-1*z^-2 + 9/4*G(1 - z,y)*i_*Pi*y^-1*z^-1 + 3/4*G(1 - z,y)*i_*Pi*
         y^-1*[1-z]^-2 + 9/4*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 3*G(1 - z,y)*i_*
         Pi*z^-3*[y+z]^-1 - G(1 - z,y)*i_*Pi*z^-2*[y+z]^-1 + 9/4*G(1 - z,y)*i_
         *Pi*z^-1*[1-y-z]^-1 + 3/4*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 9/4*
         G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,1 - z,y)*y^-2*
         z^-1 - 1/2*G(1 - z,0,1 - z,y)*y^-2*[1-z]^-1 - 3/2*G(1 - z,0,1 - z,y)*
         y^-1*z^-3 + 2*G(1 - z,0,1 - z,y)*y^-1*z^-2 - 1/2*G(1 - z,0,1 - z,y)*
         y^-1*[1-z]^-2 + 3/2*G(1 - z,0,1 - z,y)*z^-3 - 1/2*G(1 - z,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 + 9/2*G(1 - z,0,y)*y^-1*z^-3 - 3/2*G(1 - z,0,y)*
         y^-1*z^-2 + 5/2*G(1 - z,0,y)*y^-1*z^-1 + 5/2*G(1 - z,0,y)*y^-1*
         [1-z]^-1 - 9/2*G(1 - z,0,y)*z^-3 + 5/2*G(1 - z,0,y)*z^-1*[1-y-z]^-1
          + 5/2*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,y)*i_*Pi*y^-2
         *z^-1 + 1/2*G(1 - z,0,y)*i_*Pi*y^-2*[1-z]^-1 + 3/2*G(1 - z,0,y)*i_*Pi
         *y^-1*z^-3 - 2*G(1 - z,0,y)*i_*Pi*y^-1*z^-2 + 1/2*G(1 - z,0,y)*i_*Pi*
         y^-1*[1-z]^-2 - 3/2*G(1 - z,0,y)*i_*Pi*z^-3 + 1/2*G(1 - z,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(1 - z,0,0,y)*y^-2*z^-1 - 1/2*G(1 - z,0,0,
         y)*y^-2*[1-z]^-1 - 3/2*G(1 - z,0,0,y)*y^-1*z^-3 + 2*G(1 - z,0,0,y)*
         y^-1*z^-2 - 1/2*G(1 - z,0,0,y)*y^-1*[1-z]^-2 + 3/2*G(1 - z,0,0,y)*
         z^-3 - 1/2*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1 - z,1,0,y)*
         y^-2*z^-1 + 1/2*G(1 - z,1,0,y)*y^-2*[1-z]^-1 + 3/2*G(1 - z,1,0,y)*
         y^-1*z^-3 - 2*G(1 - z,1,0,y)*y^-1*z^-2 + 1/2*G(1 - z,1,0,y)*y^-1*
         [1-z]^-2 - 3/2*G(1 - z,1,0,y)*z^-3 + 1/2*G(1 - z,1,0,y)*[1-y-z]^-1*
         [1-z]^-2 - 3/2*G( - z,1 - z,1 - z,y)*y^-3*z^-1 + 1/2*G( - z,1 - z,1
          - z,y)*y^-2*[1-z]^-1 + 3/2*G( - z,1 - z,1 - z,y)*y^-1*z^-3 - 5/2*G(
          - z,1 - z,1 - z,y)*y^-1*z^-2 + 3/2*G( - z,1 - z,1 - z,y)*y^-1*z^-1
          + 1/2*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 + 3/2*G( - z,1 - z,1 - z,y
         )*y^-1*[1-z]^-1 - 3/2*G( - z,1 - z,1 - z,y)*z^-3 + 3/2*G( - z,1 - z,1
          - z,y)*z^-1*[1-y-z]^-1 + 1/2*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 + 3/2*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 9/2*G( - z
         ,1 - z,y)*y^-3*z^-1 + 2*G( - z,1 - z,y)*y^-2*z^-1 + 1/2*G( - z,1 - z,
         y)*y^-2*[1-z]^-1 - 9/2*G( - z,1 - z,y)*y^-1*z^-3 + 3/2*G( - z,1 - z,y
         )*y^-1*z^-2 - 5/2*G( - z,1 - z,y)*y^-1*z^-1 + 1/2*G( - z,1 - z,y)*
         y^-1*[1-z]^-2 - 5/2*G( - z,1 - z,y)*y^-1*[1-z]^-1 + 9/2*G( - z,1 - z,
         y)*z^-3 - 5/2*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - 5/2*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*
         G( - z,1 - z,y)*i_*Pi*y^-3*z^-1 - 1/2*G( - z,1 - z,y)*i_*Pi*y^-2*
         [1-z]^-1 - 3/2*G( - z,1 - z,y)*i_*Pi*y^-1*z^-3 + 5/2*G( - z,1 - z,y)*
         i_*Pi*y^-1*z^-2 - 3/2*G( - z,1 - z,y)*i_*Pi*y^-1*z^-1 - 1/2*G( - z,1
          - z,y)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1
          + 3/2*G( - z,1 - z,y)*i_*Pi*z^-3 - 3/2*G( - z,1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - 1/2*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3/2*G(
          - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,1 - z,y)*y^-2
         *z^-1 - 1/2*G(0,1 - z,1 - z,y)*y^-2*[1-z]^-1 - 3/2*G(0,1 - z,1 - z,y)
         *y^-1*z^-3 + 2*G(0,1 - z,1 - z,y)*y^-1*z^-2 - 1/2*G(0,1 - z,1 - z,y)*
         y^-1*[1-z]^-2 + 3/2*G(0,1 - z,1 - z,y)*z^-3 - 1/2*G(0,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 + 9/2*G(0,1 - z,y)*y^-1*z^-3 - 3/2*G(0,1 - z,y)*
         y^-1*z^-2 + 5/2*G(0,1 - z,y)*y^-1*z^-1 + 5/2*G(0,1 - z,y)*y^-1*
         [1-z]^-1 - 9/2*G(0,1 - z,y)*z^-3 + 5/2*G(0,1 - z,y)*z^-1*[1-y-z]^-1
          + 5/2*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*i_*Pi*y^-2
         *z^-1 + 1/2*G(0,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + 3/2*G(0,1 - z,y)*i_*Pi
         *y^-1*z^-3 - 2*G(0,1 - z,y)*i_*Pi*y^-1*z^-2 + 1/2*G(0,1 - z,y)*i_*Pi*
         y^-1*[1-z]^-2 - 3/2*G(0,1 - z,y)*i_*Pi*z^-3 + 1/2*G(0,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(0,1 - z,y)*G(1,z)*y^-2*z^-1 - 1/2*G(0,1
          - z,y)*G(1,z)*y^-2*[1-z]^-1 - 3/2*G(0,1 - z,y)*G(1,z)*y^-1*z^-3 + 2*
         G(0,1 - z,y)*G(1,z)*y^-1*z^-2 - 1/2*G(0,1 - z,y)*G(1,z)*y^-1*[1-z]^-2
          + 3/2*G(0,1 - z,y)*G(1,z)*z^-3 - 1/2*G(0,1 - z,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-2 - 1/2*G(0,1 - z,0,y)*y^-2*z^-1 - 1/2*G(0,1 - z,0,y)*y^-2*
         [1-z]^-1 - 3/2*G(0,1 - z,0,y)*y^-1*z^-3 + 2*G(0,1 - z,0,y)*y^-1*z^-2
          - 1/2*G(0,1 - z,0,y)*y^-1*[1-z]^-2 + 3/2*G(0,1 - z,0,y)*z^-3 - 1/2*
         G(0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0, - z,1 - z,y)*y^-3*z^-1
          + G(0, - z,1 - z,y)*y^-2*z^-1 + 1/2*G(0, - z,1 - z,y)*y^-2*[1-z]^-1
          + 3/2*G(0, - z,1 - z,y)*y^-1*z^-3 - 3/2*G(0, - z,1 - z,y)*y^-1*z^-2
          - 3/2*G(0, - z,1 - z,y)*y^-1*z^-1 + 1/2*G(0, - z,1 - z,y)*y^-1*
         [1-z]^-2 - 3/2*G(0, - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(0, - z,1 - z,y
         )*z^-3 - 3/2*G(0, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(0, - z,1 - z,y
         )*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/
         2*G(0, - z,y)*G(1,z)*y^-3*z^-1 + G(0, - z,y)*G(1,z)*y^-2*z^-1 + 1/2*
         G(0, - z,y)*G(1,z)*y^-2*[1-z]^-1 + 3/2*G(0, - z,y)*G(1,z)*y^-1*z^-3
          - 3/2*G(0, - z,y)*G(1,z)*y^-1*z^-2 - 3/2*G(0, - z,y)*G(1,z)*y^-1*
         z^-1 + 1/2*G(0, - z,y)*G(1,z)*y^-1*[1-z]^-2 - 3/2*G(0, - z,y)*G(1,z)*
         y^-1*[1-z]^-1 - 3/2*G(0, - z,y)*G(1,z)*z^-3 - 3/2*G(0, - z,y)*G(1,z)*
         z^-1*[1-y-z]^-1 + 1/2*G(0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(
         0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,y)*y^-2*z^-1 - 1/4*G(0
         ,y)*y^-2*[1-z]^-1 + 6*G(0,y)*y^-1*z^-2 + G(0,y)*y^-1*z^-1 - 1/4*G(0,y
         )*y^-1*[1-z]^-2 + G(0,y)*y^-1*[1-z]^-1 + G(0,y)*z^-1*[1-y-z]^-1 - 1/4
         *G(0,y)*[1-y-z]^-1*[1-z]^-2 + G(0,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,y)
         *i_*Pi*y^-1*z^-2 - 3/4*G(0,y)*i_*Pi*y^-1*z^-1 - 3/4*G(0,y)*i_*Pi*y^-1
         *[1-z]^-1 - 3/4*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/4*G(0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 9/2*G(0,y)*G(1,z)*y^-1*z^-3 - 3/2*G(0,y)*G(1,z)
         *y^-1*z^-2 + 5/2*G(0,y)*G(1,z)*y^-1*z^-1 + 5/2*G(0,y)*G(1,z)*y^-1*
         [1-z]^-1 - 9/2*G(0,y)*G(1,z)*z^-3 + 5/2*G(0,y)*G(1,z)*z^-1*[1-y-z]^-1
          + 5/2*G(0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,z)*i_*Pi*
         y^-2*z^-1 + 1/2*G(0,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-1 + 3/2*G(0,y)*G(1,z)
         *i_*Pi*y^-1*z^-3 - 2*G(0,y)*G(1,z)*i_*Pi*y^-1*z^-2 + 1/2*G(0,y)*G(1,z
         )*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(0,y)*G(1,z)*i_*Pi*z^-3 + 1/2*G(0,y)*G(1
         ,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0,y)*G(1,1,z)*y^-2*z^-1 - 1/2*
         G(0,y)*G(1,1,z)*y^-2*[1-z]^-1 - 3/2*G(0,y)*G(1,1,z)*y^-1*z^-3 + 2*G(0
         ,y)*G(1,1,z)*y^-1*z^-2 - 1/2*G(0,y)*G(1,1,z)*y^-1*[1-z]^-2 + 3/2*G(0,
         y)*G(1,1,z)*z^-3 - 1/2*G(0,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-2 - 6*G(0,z)
         *y^-2*z^-1 - 6*G(0,z)*y^-2*[1-z]^-1 + 1/4*G(0,z)*y^-1*z^-2 - 19/4*G(0
         ,z)*y^-1*z^-1 - 5*G(0,z)*y^-1*[1-z]^-2 - 19/4*G(0,z)*y^-1*[1-z]^-1 - 
         3/4*G(0,z)*z^-1*[1-y-z]^-1 - G(0,z)*[1-y-z]^-1*[1-z]^-2 - 3/4*G(0,z)*
         [1-y-z]^-1*[1-z]^-1 - 3/2*G(0,z)*i_*Pi*y^-2*z^-1 - 3/2*G(0,z)*i_*Pi*
         y^-2*[1-z]^-1 - 7/4*G(0,z)*i_*Pi*y^-1*z^-1 - 5/4*G(0,z)*i_*Pi*y^-1*
         [1-z]^-2 - 7/4*G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/4*G(0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + 3/2*G(0,z)*G(1 - z,1 - z,y)*y^-3*z^-1 + 1/2*G(0
         ,z)*G(1 - z,1 - z,y)*y^-2*z^-1 + 1/2*G(0,z)*G(1 - z,1 - z,y)*y^-1*
         z^-2 - 3/2*G(0,z)*G(1 - z,1 - z,y)*y^-1*z^-1 - 3/2*G(0,z)*G(1 - z,1
          - z,y)*y^-1*[1-z]^-1 - 3/2*G(0,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1
          - 3/2*G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 9/2*G(0,z)*G(1
          - z,y)*y^-3*z^-1 - 2*G(0,z)*G(1 - z,y)*y^-2*z^-1 - 1/2*G(0,z)*G(1 - 
         z,y)*y^-2*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,y)*y^-1*[1-z]^-2 - 1/2*G(0,z)
         *G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-3*
         z^-1 - 1/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 - 1/2*G(0,z)*G(1 - z,y)*
         i_*Pi*y^-1*z^-2 + 3/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-1*z^-1 + 3/2*G(0,z)*
         G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(0,z)*G(1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + 3/2*G(0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/2*G(
         0,z)*G(0,1 - z,y)*y^-3*z^-1 - 1/2*G(0,z)*G(0,1 - z,y)*y^-2*z^-1 - 1/2
         *G(0,z)*G(0,1 - z,y)*y^-1*z^-2 + 3/2*G(0,z)*G(0,1 - z,y)*y^-1*z^-1 + 
         3/2*G(0,z)*G(0,1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(0,z)*G(0,1 - z,y)*z^-1*
         [1-y-z]^-1 + 3/2*G(0,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,
         1 - z,y)*y^-2*z^-1 - 1/2*G(0,0,1 - z,y)*y^-2*[1-z]^-1 - 3/2*G(0,0,1
          - z,y)*y^-1*z^-3 + 2*G(0,0,1 - z,y)*y^-1*z^-2 - 1/2*G(0,0,1 - z,y)*
         y^-1*[1-z]^-2 + 3/2*G(0,0,1 - z,y)*z^-3 - 1/2*G(0,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - 3/2*G(0,0,y)*y^-1*z^-2 + 3/4*G(0,0,y)*y^-1*z^-1
          + 3/4*G(0,0,y)*y^-1*[1-z]^-1 + 3/4*G(0,0,y)*z^-1*[1-y-z]^-1 + 3/4*G(
         0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(1,z)*y^-2*z^-1 - 1/2*G(0,
         0,y)*G(1,z)*y^-2*[1-z]^-1 - 3/2*G(0,0,y)*G(1,z)*y^-1*z^-3 + 2*G(0,0,y
         )*G(1,z)*y^-1*z^-2 - 1/2*G(0,0,y)*G(1,z)*y^-1*[1-z]^-2 + 3/2*G(0,0,y)
         *G(1,z)*z^-3 - 1/2*G(0,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,0,z)
         *y^-2*z^-1 + 3/2*G(0,0,z)*y^-2*[1-z]^-1 + 7/4*G(0,0,z)*y^-1*z^-1 + 5/
         4*G(0,0,z)*y^-1*[1-z]^-2 + 7/4*G(0,0,z)*y^-1*[1-z]^-1 + 1/4*G(0,0,z)*
         [1-y-z]^-1*[1-z]^-2 + 3/2*G(0,0,z)*G(1 - z,y)*y^-3*z^-1 + 1/2*G(0,0,z
         )*G(1 - z,y)*y^-2*z^-1 + 1/2*G(0,0,z)*G(1 - z,y)*y^-1*z^-2 - 3/2*G(0,
         0,z)*G(1 - z,y)*y^-1*z^-1 - 3/2*G(0,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 3/
         2*G(0,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,1,z)*y^-2*z^-1 - 1/2*G(0,0,1,z)*y^-2*
         [1-z]^-1 - 3/2*G(0,0,1,z)*y^-1*z^-3 + 2*G(0,0,1,z)*y^-1*z^-2 - 1/2*G(
         0,0,1,z)*y^-1*[1-z]^-2 + 3/2*G(0,0,1,z)*z^-3 - 1/2*G(0,0,1,z)*
         [1-y-z]^-1*[1-z]^-2 - 9/2*G(0,1,z)*y^-1*z^-3 + 3/2*G(0,1,z)*y^-1*z^-2
          - 5/2*G(0,1,z)*y^-1*z^-1 - 5/2*G(0,1,z)*y^-1*[1-z]^-1 + 9/2*G(0,1,z)
         *z^-3 - 5/2*G(0,1,z)*z^-1*[1-y-z]^-1 - 5/2*G(0,1,z)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,1,z)*i_*Pi*y^-2*z^-1 - 1/2*G(0,1,z)*i_*Pi*y^-2*
         [1-z]^-1 - 3/2*G(0,1,z)*i_*Pi*y^-1*z^-3 + 2*G(0,1,z)*i_*Pi*y^-1*z^-2
          - 1/2*G(0,1,z)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(0,1,z)*i_*Pi*z^-3 - 1/2*
         G(0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1,z)*G(1 - z,y)*y^-2*
         z^-1 + 1/2*G(0,1,z)*G(1 - z,y)*y^-2*[1-z]^-1 + 3/2*G(0,1,z)*G(1 - z,y
         )*y^-1*z^-3 - 2*G(0,1,z)*G(1 - z,y)*y^-1*z^-2 + 1/2*G(0,1,z)*G(1 - z,
         y)*y^-1*[1-z]^-2 - 3/2*G(0,1,z)*G(1 - z,y)*z^-3 + 1/2*G(0,1,z)*G(1 - 
         z,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1,z)*G(0,y)*y^-2*z^-1 + 1/2*G(0,1,
         z)*G(0,y)*y^-2*[1-z]^-1 + 3/2*G(0,1,z)*G(0,y)*y^-1*z^-3 - 2*G(0,1,z)*
         G(0,y)*y^-1*z^-2 + 1/2*G(0,1,z)*G(0,y)*y^-1*[1-z]^-2 - 3/2*G(0,1,z)*
         G(0,y)*z^-3 + 1/2*G(0,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1,0,y
         )*y^-2*z^-1 + 1/2*G(0,1,0,y)*y^-2*[1-z]^-1 + 3/2*G(0,1,0,y)*y^-1*z^-3
          - 2*G(0,1,0,y)*y^-1*z^-2 + 1/2*G(0,1,0,y)*y^-1*[1-z]^-2 - 3/2*G(0,1,
         0,y)*z^-3 + 1/2*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1,1,z)*y^-2*
         z^-1 + 1/2*G(0,1,1,z)*y^-2*[1-z]^-1 + 3/2*G(0,1,1,z)*y^-1*z^-3 - 2*G(
         0,1,1,z)*y^-1*z^-2 + 1/2*G(0,1,1,z)*y^-1*[1-z]^-2 - 3/2*G(0,1,1,z)*
         z^-3 + 1/2*G(0,1,1,z)*[1-y-z]^-1*[1-z]^-2 - 6*G(1,z)*y^-2*z^-2 + 12*
         G(1,z)*y^-1*z^-3 - 2*G(1,z)*y^-1*z^-2 - 12*G(1,z)*z^-3*[y+z]^-1 - 4*
         G(1,z)*z^-2*[y+z]^-1 - 3/2*G(1,z)*i_*Pi*y^-2*z^-2 + 3/4*G(1,z)*i_*Pi*
         y^-2*z^-1 + 3/4*G(1,z)*i_*Pi*y^-2*[1-z]^-1 + 3*G(1,z)*i_*Pi*y^-1*z^-3
          - 5/4*G(1,z)*i_*Pi*y^-1*z^-2 + 9/4*G(1,z)*i_*Pi*y^-1*z^-1 + 3/4*G(1,
         z)*i_*Pi*y^-1*[1-z]^-2 + 9/4*G(1,z)*i_*Pi*y^-1*[1-z]^-1 - 3*G(1,z)*i_
         *Pi*z^-3*[y+z]^-1 - G(1,z)*i_*Pi*z^-2*[y+z]^-1 + 9/4*G(1,z)*i_*Pi*
         z^-1*[1-y-z]^-1 + 3/4*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 9/4*G(1,z)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1,z)*G(1 - z, - z,y)*y^-3*z^-1 + 1/
         2*G(1,z)*G(1 - z, - z,y)*y^-2*[1-z]^-1 + 3/2*G(1,z)*G(1 - z, - z,y)*
         y^-1*z^-3 - 5/2*G(1,z)*G(1 - z, - z,y)*y^-1*z^-2 + 3/2*G(1,z)*G(1 - z
         , - z,y)*y^-1*z^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-2 + 3/2*
         G(1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 - 3/2*G(1,z)*G(1 - z, - z,y)*
         z^-3 + 3/2*G(1,z)*G(1 - z, - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,z)*G(1 - 
         z, - z,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1
         *[1-z]^-1 + 3/2*G(1,z)*G(1 - z,y)*y^-2*z^-2 - 3/4*G(1,z)*G(1 - z,y)*
         y^-2*z^-1 - 3/4*G(1,z)*G(1 - z,y)*y^-2*[1-z]^-1 - 3*G(1,z)*G(1 - z,y)
         *y^-1*z^-3 + 5/4*G(1,z)*G(1 - z,y)*y^-1*z^-2 - 9/4*G(1,z)*G(1 - z,y)*
         y^-1*z^-1 - 3/4*G(1,z)*G(1 - z,y)*y^-1*[1-z]^-2 - 9/4*G(1,z)*G(1 - z,
         y)*y^-1*[1-z]^-1 + 3*G(1,z)*G(1 - z,y)*z^-3*[y+z]^-1 + G(1,z)*G(1 - z
         ,y)*z^-2*[y+z]^-1 - 9/4*G(1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 3/4*G(1,z
         )*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 9/4*G(1,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,y)*y^-2*z^-1 - 1/2*G(1,z)*G(1 - z,0,y
         )*y^-2*[1-z]^-1 - 3/2*G(1,z)*G(1 - z,0,y)*y^-1*z^-3 + 2*G(1,z)*G(1 - 
         z,0,y)*y^-1*z^-2 - 1/2*G(1,z)*G(1 - z,0,y)*y^-1*[1-z]^-2 + 3/2*G(1,z)
         *G(1 - z,0,y)*z^-3 - 1/2*G(1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - 3/
         2*G(1,z)*G( - z,1 - z,y)*y^-3*z^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*y^-2*
         [1-z]^-1 + 3/2*G(1,z)*G( - z,1 - z,y)*y^-1*z^-3 - 5/2*G(1,z)*G( - z,1
          - z,y)*y^-1*z^-2 + 3/2*G(1,z)*G( - z,1 - z,y)*y^-1*z^-1 + 1/2*G(1,z)
         *G( - z,1 - z,y)*y^-1*[1-z]^-2 + 3/2*G(1,z)*G( - z,1 - z,y)*y^-1*
         [1-z]^-1 - 3/2*G(1,z)*G( - z,1 - z,y)*z^-3 + 3/2*G(1,z)*G( - z,1 - z,
         y)*z^-1*[1-y-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2
          + 3/2*G(1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 9/2*G(1,z)*G( - z
         ,y)*y^-3*z^-1 + 2*G(1,z)*G( - z,y)*y^-2*z^-1 + 1/2*G(1,z)*G( - z,y)*
         y^-2*[1-z]^-1 - 9/2*G(1,z)*G( - z,y)*y^-1*z^-3 + 3/2*G(1,z)*G( - z,y)
         *y^-1*z^-2 - 5/2*G(1,z)*G( - z,y)*y^-1*z^-1 + 1/2*G(1,z)*G( - z,y)*
         y^-1*[1-z]^-2 - 5/2*G(1,z)*G( - z,y)*y^-1*[1-z]^-1 + 9/2*G(1,z)*G( - 
         z,y)*z^-3 - 5/2*G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,z)*G( - z,
         y)*[1-y-z]^-1*[1-z]^-2 - 5/2*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/
         2*G(1,z)*G( - z,y)*i_*Pi*y^-3*z^-1 - 1/2*G(1,z)*G( - z,y)*i_*Pi*y^-2*
         [1-z]^-1 - 3/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*z^-3 + 5/2*G(1,z)*G( - z,y
         )*i_*Pi*y^-1*z^-2 - 3/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*z^-1 - 1/2*G(1,z)
         *G( - z,y)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*
         [1-z]^-1 + 3/2*G(1,z)*G( - z,y)*i_*Pi*z^-3 - 3/2*G(1,z)*G( - z,y)*i_*
         Pi*z^-1*[1-y-z]^-1 - 1/2*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2
          - 3/2*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 9/2*G(1,0,y)*y^-1
         *z^-3 + 3/2*G(1,0,y)*y^-1*z^-2 - 5/2*G(1,0,y)*y^-1*z^-1 - 5/2*G(1,0,y
         )*y^-1*[1-z]^-1 + 9/2*G(1,0,y)*z^-3 - 5/2*G(1,0,y)*z^-1*[1-y-z]^-1 - 
         5/2*G(1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,y)*i_*Pi*y^-2*z^-1 - 1/2
         *G(1,0,y)*i_*Pi*y^-2*[1-z]^-1 - 3/2*G(1,0,y)*i_*Pi*y^-1*z^-3 + 2*G(1,
         0,y)*i_*Pi*y^-1*z^-2 - 1/2*G(1,0,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(1,0,y
         )*i_*Pi*z^-3 - 1/2*G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1,0,0,y
         )*y^-2*z^-1 + 1/2*G(1,0,0,y)*y^-2*[1-z]^-1 + 3/2*G(1,0,0,y)*y^-1*z^-3
          - 2*G(1,0,0,y)*y^-1*z^-2 + 1/2*G(1,0,0,y)*y^-1*[1-z]^-2 - 3/2*G(1,0,
         0,y)*z^-3 + 1/2*G(1,0,0,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1,0,1,z)*y^-2*
         z^-1 + 1/2*G(1,0,1,z)*y^-2*[1-z]^-1 + 3/2*G(1,0,1,z)*y^-1*z^-3 - 2*G(
         1,0,1,z)*y^-1*z^-2 + 1/2*G(1,0,1,z)*y^-1*[1-z]^-2 - 3/2*G(1,0,1,z)*
         z^-3 + 1/2*G(1,0,1,z)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,1,z)*y^-2*z^-2 - 
         3/4*G(1,1,z)*y^-2*z^-1 - 3/4*G(1,1,z)*y^-2*[1-z]^-1 - 3*G(1,1,z)*y^-1
         *z^-3 + 5/4*G(1,1,z)*y^-1*z^-2 - 9/4*G(1,1,z)*y^-1*z^-1 - 3/4*G(1,1,z
         )*y^-1*[1-z]^-2 - 9/4*G(1,1,z)*y^-1*[1-z]^-1 + 3*G(1,1,z)*z^-3*
         [y+z]^-1 + G(1,1,z)*z^-2*[y+z]^-1 - 9/4*G(1,1,z)*z^-1*[1-y-z]^-1 - 3/
         4*G(1,1,z)*[1-y-z]^-1*[1-z]^-2 - 9/4*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 - 3/
         2*G(1,1,z)*G( - z,y)*y^-3*z^-1 + 1/2*G(1,1,z)*G( - z,y)*y^-2*[1-z]^-1
          + 3/2*G(1,1,z)*G( - z,y)*y^-1*z^-3 - 5/2*G(1,1,z)*G( - z,y)*y^-1*
         z^-2 + 3/2*G(1,1,z)*G( - z,y)*y^-1*z^-1 + 1/2*G(1,1,z)*G( - z,y)*y^-1
         *[1-z]^-2 + 3/2*G(1,1,z)*G( - z,y)*y^-1*[1-z]^-1 - 3/2*G(1,1,z)*G( - 
         z,y)*z^-3 + 3/2*G(1,1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,1,z)*G(
          - z,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,1,z)*G( - z,y)*[1-y-z]^-1*
         [1-z]^-1 )

       + e*Nf*q2^-3 * ( 7/72*Pi^2*y^-2*z^-1 + 7/72*Pi^2*y^-2*[1-z]^-1 - 7/72*
         Pi^2*y^-1*z^-2 + 7/24*Pi^2*y^-1*z^-1 + 7/72*Pi^2*y^-1*[1-z]^-2 + 7/24
         *Pi^2*y^-1*[1-z]^-1 + 7/24*Pi^2*z^-1*[1-y-z]^-1 + 7/72*Pi^2*
         [1-y-z]^-1*[1-z]^-2 + 7/24*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)*i_*
         Pi*y^-2*z^-1 + 1/12*G(0,y)*i_*Pi*y^-2*[1-z]^-1 - 1/12*G(0,y)*i_*Pi*
         y^-1*z^-2 + 1/4*G(0,y)*i_*Pi*y^-1*z^-1 + 1/12*G(0,y)*i_*Pi*y^-1*
         [1-z]^-2 + 1/4*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/4*G(0,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + 1/12*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/4*G(0,y)*i_*Pi
         *[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,z)*i_*Pi*y^-2*z^-1 + 1/12*G(0,z)*i_*
         Pi*y^-2*[1-z]^-1 - 1/12*G(0,z)*i_*Pi*y^-1*z^-2 + 1/4*G(0,z)*i_*Pi*
         y^-1*z^-1 + 1/12*G(0,z)*i_*Pi*y^-1*[1-z]^-2 + 1/4*G(0,z)*i_*Pi*y^-1*
         [1-z]^-1 + 1/4*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/12*G(0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + 1/4*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0
         ,0,y)*y^-2*z^-1 - 1/12*G(0,0,y)*y^-2*[1-z]^-1 + 1/12*G(0,0,y)*y^-1*
         z^-2 - 1/4*G(0,0,y)*y^-1*z^-1 - 1/12*G(0,0,y)*y^-1*[1-z]^-2 - 1/4*G(0
         ,0,y)*y^-1*[1-z]^-1 - 1/4*G(0,0,y)*z^-1*[1-y-z]^-1 - 1/12*G(0,0,y)*
         [1-y-z]^-1*[1-z]^-2 - 1/4*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,z
         )*y^-2*z^-1 - 1/12*G(0,0,z)*y^-2*[1-z]^-1 + 1/12*G(0,0,z)*y^-1*z^-2
          - 1/4*G(0,0,z)*y^-1*z^-1 - 1/12*G(0,0,z)*y^-1*[1-z]^-2 - 1/4*G(0,0,z
         )*y^-1*[1-z]^-1 - 1/4*G(0,0,z)*z^-1*[1-y-z]^-1 - 1/12*G(0,0,z)*
         [1-y-z]^-1*[1-z]^-2 - 1/4*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e*N*q2^-3 * (  - y^-2*z^-1 - y^-2*[1-z]^-1 + y^-1*z^-2 + y^-1*z^-1 - 
         y^-1*[1-z]^-2 + y^-1*[1-z]^-1 - 3*z^-1*[1-y-z]^-1 - [1-y-z]^-1*
         [1-z]^-2 - 3*[1-y-z]^-1*[1-z]^-1 + 2*zeta3*y^-2*z^-1 + 2*zeta3*y^-2*
         [1-z]^-1 - 2*zeta3*y^-1*z^-2 + 6*zeta3*y^-1*z^-1 + 2*zeta3*y^-1*
         [1-z]^-2 + 6*zeta3*y^-1*[1-z]^-1 + 6*zeta3*z^-1*[1-y-z]^-1 + 2*zeta3*
         [1-y-z]^-1*[1-z]^-2 + 6*zeta3*[1-y-z]^-1*[1-z]^-1 - 77/144*Pi^2*y^-2*
         z^-1 - 77/144*Pi^2*y^-2*[1-z]^-1 + 77/144*Pi^2*y^-1*z^-2 - 109/48*
         Pi^2*y^-1*z^-1 - 77/144*Pi^2*y^-1*[1-z]^-2 - 109/48*Pi^2*y^-1*
         [1-z]^-1 - 109/48*Pi^2*z^-1*[1-y-z]^-1 - 77/144*Pi^2*[1-y-z]^-1*
         [1-z]^-2 - 109/48*Pi^2*[1-y-z]^-1*[1-z]^-1 - 3/4*i_*Pi*y^-2*z^-1 - 3/
         4*i_*Pi*y^-2*[1-z]^-1 + 3/4*i_*Pi*y^-1*z^-2 - 5/4*i_*Pi*y^-1*z^-1 - 3/
         4*i_*Pi*y^-1*[1-z]^-2 - 5/4*i_*Pi*y^-1*[1-z]^-1 - 9/4*i_*Pi*z^-1*
         [1-y-z]^-1 - 3/4*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 9/4*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/12*i_*Pi^3*y^-2*z^-1 - 1/12*i_*Pi^3*y^-2*[1-z]^-1 + 1/12
         *i_*Pi^3*y^-1*z^-2 - 1/4*i_*Pi^3*y^-1*z^-1 - 1/12*i_*Pi^3*y^-1*
         [1-z]^-2 - 1/4*i_*Pi^3*y^-1*[1-z]^-1 - 1/4*i_*Pi^3*z^-1*[1-y-z]^-1 - 
         1/12*i_*Pi^3*[1-y-z]^-1*[1-z]^-2 - 1/4*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 
         1/12*G(1 - z,y)*Pi^2*y^-2*z^-1 - 1/12*G(1 - z,y)*Pi^2*y^-2*[1-z]^-1
          + 1/12*G(1 - z,y)*Pi^2*y^-1*z^-2 - 1/4*G(1 - z,y)*Pi^2*y^-1*z^-1 - 1/
         12*G(1 - z,y)*Pi^2*y^-1*[1-z]^-2 - 1/4*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1
          - 1/4*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/12*G(1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 - 1/4*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/2*
         G(1 - z,1,0,y)*y^-2*z^-1 + 1/2*G(1 - z,1,0,y)*y^-2*[1-z]^-1 - 1/2*G(1
          - z,1,0,y)*y^-1*z^-2 + 3/2*G(1 - z,1,0,y)*y^-1*z^-1 + 1/2*G(1 - z,1,
         0,y)*y^-1*[1-z]^-2 + 3/2*G(1 - z,1,0,y)*y^-1*[1-z]^-1 + 3/2*G(1 - z,1
         ,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*
         G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,y)*y^-2*z^-1 - 1/4*G(0,y
         )*y^-2*[1-z]^-1 + 3*G(0,y)*y^-1*z^-1 - 1/4*G(0,y)*y^-1*[1-z]^-2 + 3*
         G(0,y)*y^-1*[1-z]^-1 + 3*G(0,y)*z^-1*[1-y-z]^-1 - 1/4*G(0,y)*
         [1-y-z]^-1*[1-z]^-2 + 3*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)*Pi^2
         *y^-2*z^-1 + 1/12*G(0,y)*Pi^2*y^-2*[1-z]^-1 - 1/12*G(0,y)*Pi^2*y^-1*
         z^-2 + 1/4*G(0,y)*Pi^2*y^-1*z^-1 + 1/12*G(0,y)*Pi^2*y^-1*[1-z]^-2 + 1/
         4*G(0,y)*Pi^2*y^-1*[1-z]^-1 + 1/4*G(0,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/12*
         G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 1/4*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1
          - 5/6*G(0,y)*i_*Pi*y^-2*z^-1 - 5/6*G(0,y)*i_*Pi*y^-2*[1-z]^-1 + 5/6*
         G(0,y)*i_*Pi*y^-1*z^-2 - 1/4*G(0,y)*i_*Pi*y^-1*z^-1 - 5/6*G(0,y)*i_*
         Pi*y^-1*[1-z]^-2 - 1/4*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/4*G(0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 - 5/6*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/4*G(0,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 - 4*G(0,y)*G(0,z)*y^-1*z^-1 - 4*G(0,y)*G(0,
         z)*y^-1*[1-z]^-1 - 4*G(0,y)*G(0,z)*z^-1*[1-y-z]^-1 - 4*G(0,y)*G(0,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(0,z)*i_*Pi*y^-2*z^-1 - 1/2*G(0,y)*
         G(0,z)*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(0,y)*G(0,z)*i_*Pi*y^-1*z^-2 - 3/2*
         G(0,y)*G(0,z)*i_*Pi*y^-1*z^-1 - 1/2*G(0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-2
          - 3/2*G(0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(0,y)*G(0,z)*i_*Pi*
         z^-1*[1-y-z]^-1 - 1/2*G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3/2*
         G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,0,z)*y^-2*
         z^-1 - 1/2*G(0,y)*G(1,0,z)*y^-2*[1-z]^-1 + 1/2*G(0,y)*G(1,0,z)*y^-1*
         z^-2 - 3/2*G(0,y)*G(1,0,z)*y^-1*z^-1 - 1/2*G(0,y)*G(1,0,z)*y^-1*
         [1-z]^-2 - 3/2*G(0,y)*G(1,0,z)*y^-1*[1-z]^-1 - 3/2*G(0,y)*G(1,0,z)*
         z^-1*[1-y-z]^-1 - 1/2*G(0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,y
         )*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/4*G(0,z)*y^-1*z^-2 + 13/4*G(0,z)*
         y^-1*z^-1 + 5*G(0,z)*y^-1*[1-z]^-2 + 13/4*G(0,z)*y^-1*[1-z]^-1 - 3/4*
         G(0,z)*z^-1*[1-y-z]^-1 + G(0,z)*[1-y-z]^-1*[1-z]^-2 - 3/4*G(0,z)*
         [1-y-z]^-1*[1-z]^-1 + 1/12*G(0,z)*Pi^2*y^-2*z^-1 + 1/12*G(0,z)*Pi^2*
         y^-2*[1-z]^-1 - 1/12*G(0,z)*Pi^2*y^-1*z^-2 + 1/4*G(0,z)*Pi^2*y^-1*
         z^-1 + 1/12*G(0,z)*Pi^2*y^-1*[1-z]^-2 + 1/4*G(0,z)*Pi^2*y^-1*[1-z]^-1
          + 1/4*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 + 1/12*G(0,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-2 + 1/4*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,z)*i_*Pi*
         y^-2*z^-1 - 5/6*G(0,z)*i_*Pi*y^-2*[1-z]^-1 + 5/6*G(0,z)*i_*Pi*y^-1*
         z^-2 - 3/4*G(0,z)*i_*Pi*y^-1*z^-1 + 11/12*G(0,z)*i_*Pi*y^-1*[1-z]^-2
          - 3/4*G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 5/2*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1
          - 1/12*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 5/2*G(0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,0,y)*y^-2*z^-1 - 1/2*G(0,z)*
         G(1 - z,0,y)*y^-2*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,0,y)*y^-1*z^-2 - 3/2*
         G(0,z)*G(1 - z,0,y)*y^-1*z^-1 - 1/2*G(0,z)*G(1 - z,0,y)*y^-1*[1-z]^-2
          - 3/2*G(0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 - 3/2*G(0,z)*G(1 - z,0,y)*
         z^-1*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*
         G(0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 5/6*G(0,0,y)*y^-2*z^-1 + 5/
         6*G(0,0,y)*y^-2*[1-z]^-1 - 5/6*G(0,0,y)*y^-1*z^-2 + 1/4*G(0,0,y)*y^-1
         *z^-1 + 5/6*G(0,0,y)*y^-1*[1-z]^-2 + 1/4*G(0,0,y)*y^-1*[1-z]^-1 + 1/4
         *G(0,0,y)*z^-1*[1-y-z]^-1 + 5/6*G(0,0,y)*[1-y-z]^-1*[1-z]^-2 + 1/4*G(
         0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(0,z)*y^-2*z^-1 + 1/2*G(0,
         0,y)*G(0,z)*y^-2*[1-z]^-1 - 1/2*G(0,0,y)*G(0,z)*y^-1*z^-2 + 3/2*G(0,0
         ,y)*G(0,z)*y^-1*z^-1 + 1/2*G(0,0,y)*G(0,z)*y^-1*[1-z]^-2 + 3/2*G(0,0,
         y)*G(0,z)*y^-1*[1-z]^-1 + 3/2*G(0,0,y)*G(0,z)*z^-1*[1-y-z]^-1 + 1/2*
         G(0,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,0,y)*G(0,z)*[1-y-z]^-1*
         [1-z]^-1 + 5/6*G(0,0,z)*y^-2*z^-1 + 5/6*G(0,0,z)*y^-2*[1-z]^-1 - 5/6*
         G(0,0,z)*y^-1*z^-2 + 3/4*G(0,0,z)*y^-1*z^-1 - 11/12*G(0,0,z)*y^-1*
         [1-z]^-2 + 3/4*G(0,0,z)*y^-1*[1-z]^-1 + 5/2*G(0,0,z)*z^-1*[1-y-z]^-1
          + 1/12*G(0,0,z)*[1-y-z]^-1*[1-z]^-2 + 5/2*G(0,0,z)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,0,z)*G(0,y)*y^-2*z^-1 + 1/2*G(0,0,z)*G(0,y)*y^-2*
         [1-z]^-1 - 1/2*G(0,0,z)*G(0,y)*y^-1*z^-2 + 3/2*G(0,0,z)*G(0,y)*y^-1*
         z^-1 + 1/2*G(0,0,z)*G(0,y)*y^-1*[1-z]^-2 + 3/2*G(0,0,z)*G(0,y)*y^-1*
         [1-z]^-1 + 3/2*G(0,0,z)*G(0,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,0,z)*G(0,y)*
         [1-y-z]^-1*[1-z]^-2 + 3/2*G(0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*
         G(0,1,0,y)*y^-2*z^-1 - 1/2*G(0,1,0,y)*y^-2*[1-z]^-1 + 1/2*G(0,1,0,y)*
         y^-1*z^-2 - 3/2*G(0,1,0,y)*y^-1*z^-1 - 1/2*G(0,1,0,y)*y^-1*[1-z]^-2
          - 3/2*G(0,1,0,y)*y^-1*[1-z]^-1 - 3/2*G(0,1,0,y)*z^-1*[1-y-z]^-1 - 1/
         2*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-1
          - 1/2*G(0,1,0,z)*y^-2*z^-1 - 1/2*G(0,1,0,z)*y^-2*[1-z]^-1 + 1/2*G(0,
         1,0,z)*y^-1*z^-2 - 3/2*G(0,1,0,z)*y^-1*z^-1 - 1/2*G(0,1,0,z)*y^-1*
         [1-z]^-2 - 3/2*G(0,1,0,z)*y^-1*[1-z]^-1 - 3/2*G(0,1,0,z)*z^-1*
         [1-y-z]^-1 - 1/2*G(0,1,0,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,1,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/12*G(1,z)*Pi^2*y^-2*z^-1 - 1/12*G(1,z)*Pi^2*
         y^-2*[1-z]^-1 + 1/12*G(1,z)*Pi^2*y^-1*z^-2 - 1/4*G(1,z)*Pi^2*y^-1*
         z^-1 - 1/12*G(1,z)*Pi^2*y^-1*[1-z]^-2 - 1/4*G(1,z)*Pi^2*y^-1*[1-z]^-1
          - 1/4*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 - 1/12*G(1,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-2 - 1/4*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 4*G(1,0,y)*y^-1*z^-1
          + 4*G(1,0,y)*y^-1*[1-z]^-1 + 4*G(1,0,y)*z^-1*[1-y-z]^-1 + 4*G(1,0,y)
         *[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,y)*i_*Pi*y^-2*z^-1 + 1/2*G(1,0,y)*i_
         *Pi*y^-2*[1-z]^-1 - 1/2*G(1,0,y)*i_*Pi*y^-1*z^-2 + 3/2*G(1,0,y)*i_*Pi
         *y^-1*z^-1 + 1/2*G(1,0,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(1,0,y)*i_*Pi*
         y^-1*[1-z]^-1 + 3/2*G(1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(1,0,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 4*
         G(1,0,z)*y^-1*z^-1 + 4*G(1,0,z)*y^-1*[1-z]^-1 + 4*G(1,0,z)*z^-1*
         [1-y-z]^-1 + 4*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,z)*i_*Pi*y^-2
         *z^-1 + 1/2*G(1,0,z)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(1,0,z)*i_*Pi*y^-1*
         z^-2 + 3/2*G(1,0,z)*i_*Pi*y^-1*z^-1 + 1/2*G(1,0,z)*i_*Pi*y^-1*
         [1-z]^-2 + 3/2*G(1,0,z)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(1,0,z)*i_*Pi*z^-1
         *[1-y-z]^-1 + 1/2*G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,0,z)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,z)*G(1 - z,y)*y^-2*z^-1 + 1/2*
         G(1,0,z)*G(1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(1,0,z)*G(1 - z,y)*y^-1*z^-2
          + 3/2*G(1,0,z)*G(1 - z,y)*y^-1*z^-1 + 1/2*G(1,0,z)*G(1 - z,y)*y^-1*
         [1-z]^-2 + 3/2*G(1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(1,0,z)*G(1
          - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2
          + 3/2*G(1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,0,y)*y^-2*
         z^-1 - 1/2*G(1,0,0,y)*y^-2*[1-z]^-1 + 1/2*G(1,0,0,y)*y^-1*z^-2 - 3/2*
         G(1,0,0,y)*y^-1*z^-1 - 1/2*G(1,0,0,y)*y^-1*[1-z]^-2 - 3/2*G(1,0,0,y)*
         y^-1*[1-z]^-1 - 3/2*G(1,0,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,0,0,y)*
         [1-y-z]^-1*[1-z]^-2 - 3/2*G(1,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,
         0,z)*y^-2*z^-1 - 1/2*G(1,0,0,z)*y^-2*[1-z]^-1 + 1/2*G(1,0,0,z)*y^-1*
         z^-2 - 3/2*G(1,0,0,z)*y^-1*z^-1 - 1/2*G(1,0,0,z)*y^-1*[1-z]^-2 - 3/2*
         G(1,0,0,z)*y^-1*[1-z]^-1 - 3/2*G(1,0,0,z)*z^-1*[1-y-z]^-1 - 1/2*G(1,0
         ,0,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(1,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*
         G(1,1,0,z)*y^-2*z^-1 + 1/2*G(1,1,0,z)*y^-2*[1-z]^-1 - 1/2*G(1,1,0,z)*
         y^-1*z^-2 + 3/2*G(1,1,0,z)*y^-1*z^-1 + 1/2*G(1,1,0,z)*y^-1*[1-z]^-2
          + 3/2*G(1,1,0,z)*y^-1*[1-z]^-1 + 3/2*G(1,1,0,z)*z^-1*[1-y-z]^-1 + 1/
         2*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1
          )

       + e^2*N^-1*q2^-3 * ( 7/2*y^-2*z^-1 + 7/2*y^-2*[1-z]^-1 - 7/2*y^-1*z^-2
          + 1/2*y^-1*z^-1 + 7/2*y^-1*[1-z]^-2 + 1/2*y^-1*[1-z]^-1 + 21/2*z^-1*
         [1-y-z]^-1 + 7/2*[1-y-z]^-1*[1-z]^-2 + 21/2*[1-y-z]^-1*[1-z]^-1 - 3/2
         *zeta3*y^-2*z^-1 - 3/2*zeta3*y^-2*[1-z]^-1 + 3/2*zeta3*y^-1*z^-2 - 9/
         2*zeta3*y^-1*z^-1 - 3/2*zeta3*y^-1*[1-z]^-2 - 9/2*zeta3*y^-1*[1-z]^-1
          - 9/2*zeta3*z^-1*[1-y-z]^-1 - 3/2*zeta3*[1-y-z]^-1*[1-z]^-2 - 9/2*
         zeta3*[1-y-z]^-1*[1-z]^-1 - 35/48*Pi^2*y^-2*z^-1 - 35/48*Pi^2*y^-2*
         [1-z]^-1 + 35/48*Pi^2*y^-1*z^-2 - 77/48*Pi^2*y^-1*z^-1 - 35/48*Pi^2*
         y^-1*[1-z]^-2 - 77/48*Pi^2*y^-1*[1-z]^-1 - 35/16*Pi^2*z^-1*[1-y-z]^-1
          - 35/48*Pi^2*[1-y-z]^-1*[1-z]^-2 - 35/16*Pi^2*[1-y-z]^-1*[1-z]^-1 - 
         1/60*Pi^4*y^-2*z^-1 - 1/60*Pi^4*y^-2*[1-z]^-1 + 1/60*Pi^4*y^-1*z^-2
          - 1/20*Pi^4*y^-1*z^-1 - 1/60*Pi^4*y^-1*[1-z]^-2 - 1/20*Pi^4*y^-1*
         [1-z]^-1 - 1/20*Pi^4*z^-1*[1-y-z]^-1 - 1/60*Pi^4*[1-y-z]^-1*[1-z]^-2
          - 1/20*Pi^4*[1-y-z]^-1*[1-z]^-1 + 2*i_*Pi*y^-2*z^-1 + 2*i_*Pi*y^-2*
         [1-z]^-1 - 2*i_*Pi*y^-1*z^-2 + 2*i_*Pi*y^-1*z^-1 + 2*i_*Pi*y^-1*
         [1-z]^-2 + 2*i_*Pi*y^-1*[1-z]^-1 + 6*i_*Pi*z^-1*[1-y-z]^-1 + 2*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + 6*i_*Pi*[1-y-z]^-1*[1-z]^-1 - i_*Pi*zeta3*y^-2*
         z^-1 - i_*Pi*zeta3*y^-2*[1-z]^-1 + i_*Pi*zeta3*y^-1*z^-2 - 3*i_*Pi*
         zeta3*y^-1*z^-1 - i_*Pi*zeta3*y^-1*[1-z]^-2 - 3*i_*Pi*zeta3*y^-1*
         [1-z]^-1 - 3*i_*Pi*zeta3*z^-1*[1-y-z]^-1 - i_*Pi*zeta3*[1-y-z]^-1*
         [1-z]^-2 - 3*i_*Pi*zeta3*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1 - z,1 - z,1 - 
         z,y)*y^-2*z^-2 + 3/4*G(1 - z,1 - z,1 - z,y)*y^-2*z^-1 + 3/4*G(1 - z,1
          - z,1 - z,y)*y^-2*[1-z]^-1 + 3*G(1 - z,1 - z,1 - z,y)*y^-1*z^-3 - 5/
         4*G(1 - z,1 - z,1 - z,y)*y^-1*z^-2 + 9/4*G(1 - z,1 - z,1 - z,y)*y^-1*
         z^-1 + 3/4*G(1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 + 9/4*G(1 - z,1 - z,1
          - z,y)*y^-1*[1-z]^-1 - 3*G(1 - z,1 - z,1 - z,y)*z^-3*[y+z]^-1 - G(1
          - z,1 - z,1 - z,y)*z^-2*[y+z]^-1 + 9/4*G(1 - z,1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + 3/4*G(1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 9/4*G(1
          - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z,1 - z,0,y
         )*y^-2*z^-1 + 1/2*G(1 - z,1 - z,1 - z,0,y)*y^-2*[1-z]^-1 + 3/2*G(1 - 
         z,1 - z,1 - z,0,y)*y^-1*z^-3 - 2*G(1 - z,1 - z,1 - z,0,y)*y^-1*z^-2
          + 1/2*G(1 - z,1 - z,1 - z,0,y)*y^-1*[1-z]^-2 - 3/2*G(1 - z,1 - z,1
          - z,0,y)*z^-3 + 1/2*G(1 - z,1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/
         2*G(1 - z,1 - z, - z,1 - z,y)*y^-3*z^-1 - 1/2*G(1 - z,1 - z, - z,1 - 
         z,y)*y^-2*[1-z]^-1 - 3/2*G(1 - z,1 - z, - z,1 - z,y)*y^-1*z^-3 + 5/2*
         G(1 - z,1 - z, - z,1 - z,y)*y^-1*z^-2 - 3/2*G(1 - z,1 - z, - z,1 - z,
         y)*y^-1*z^-1 - 1/2*G(1 - z,1 - z, - z,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(
         1 - z,1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(1 - z,1 - z, - z,1 - 
         z,y)*z^-3 - 3/2*G(1 - z,1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1
          - z,1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(1 - z,1 - z, - z
         ,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 6*G(1 - z,1 - z,y)*y^-2*z^-2 - 12*G(1
          - z,1 - z,y)*y^-1*z^-3 + 2*G(1 - z,1 - z,y)*y^-1*z^-2 + 12*G(1 - z,1
          - z,y)*z^-3*[y+z]^-1 + 4*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 + 3/2*G(1 - 
         z,1 - z,y)*i_*Pi*y^-2*z^-2 - 3/4*G(1 - z,1 - z,y)*i_*Pi*y^-2*z^-1 - 3/
         4*G(1 - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - 3*G(1 - z,1 - z,y)*i_*Pi*
         y^-1*z^-3 + 5/4*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-2 - 9/4*G(1 - z,1 - z,
         y)*i_*Pi*y^-1*z^-1 - 3/4*G(1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 9/4*
         G(1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3*G(1 - z,1 - z,y)*i_*Pi*z^-3*
         [y+z]^-1 + G(1 - z,1 - z,y)*i_*Pi*z^-2*[y+z]^-1 - 9/4*G(1 - z,1 - z,y
         )*i_*Pi*z^-1*[1-y-z]^-1 - 3/4*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - 9/4*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1
          - z,1 - z,0,1 - z,y)*y^-2*z^-1 + 1/2*G(1 - z,1 - z,0,1 - z,y)*y^-2*
         [1-z]^-1 + 3/2*G(1 - z,1 - z,0,1 - z,y)*y^-1*z^-3 - 2*G(1 - z,1 - z,0
         ,1 - z,y)*y^-1*z^-2 + 1/2*G(1 - z,1 - z,0,1 - z,y)*y^-1*[1-z]^-2 - 3/
         2*G(1 - z,1 - z,0,1 - z,y)*z^-3 + 1/2*G(1 - z,1 - z,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - 9/2*G(1 - z,1 - z,0,y)*y^-1*z^-3 + 3/2*G(1 - z,
         1 - z,0,y)*y^-1*z^-2 - 5/2*G(1 - z,1 - z,0,y)*y^-1*z^-1 - 5/2*G(1 - z
         ,1 - z,0,y)*y^-1*[1-z]^-1 + 9/2*G(1 - z,1 - z,0,y)*z^-3 - 5/2*G(1 - z
         ,1 - z,0,y)*z^-1*[1-y-z]^-1 - 5/2*G(1 - z,1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1 - z,1 - z,0,y)*i_*Pi*y^-2*z^-1 - 1/2*G(1 - z,1 - z
         ,0,y)*i_*Pi*y^-2*[1-z]^-1 - 3/2*G(1 - z,1 - z,0,y)*i_*Pi*y^-1*z^-3 + 
         2*G(1 - z,1 - z,0,y)*i_*Pi*y^-1*z^-2 - 1/2*G(1 - z,1 - z,0,y)*i_*Pi*
         y^-1*[1-z]^-2 + 3/2*G(1 - z,1 - z,0,y)*i_*Pi*z^-3 - 1/2*G(1 - z,1 - z
         ,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1 - z,1 - z,0,0,y)*y^-2*z^-1
          + 1/2*G(1 - z,1 - z,0,0,y)*y^-2*[1-z]^-1 + 3/2*G(1 - z,1 - z,0,0,y)*
         y^-1*z^-3 - 2*G(1 - z,1 - z,0,0,y)*y^-1*z^-2 + 1/2*G(1 - z,1 - z,0,0,
         y)*y^-1*[1-z]^-2 - 3/2*G(1 - z,1 - z,0,0,y)*z^-3 + 1/2*G(1 - z,1 - z,
         0,0,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1 - z,1 - z,1,0,y)*y^-2*z^-1 - 1/2
         *G(1 - z,1 - z,1,0,y)*y^-2*[1-z]^-1 - 3/2*G(1 - z,1 - z,1,0,y)*y^-1*
         z^-3 + 2*G(1 - z,1 - z,1,0,y)*y^-1*z^-2 - 1/2*G(1 - z,1 - z,1,0,y)*
         y^-1*[1-z]^-2 + 3/2*G(1 - z,1 - z,1,0,y)*z^-3 - 1/2*G(1 - z,1 - z,1,0
         ,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1 - z, - z,1 - z,1 - z,y)*y^-3*z^-1
          - 1/2*G(1 - z, - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 - 3/2*G(1 - z, - z,1
          - z,1 - z,y)*y^-1*z^-3 + 5/2*G(1 - z, - z,1 - z,1 - z,y)*y^-1*z^-2
          - 3/2*G(1 - z, - z,1 - z,1 - z,y)*y^-1*z^-1 - 1/2*G(1 - z, - z,1 - z
         ,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(1 - z, - z,1 - z,1 - z,y)*y^-1*
         [1-z]^-1 + 3/2*G(1 - z, - z,1 - z,1 - z,y)*z^-3 - 3/2*G(1 - z, - z,1
          - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1 - z, - z,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - 3/2*G(1 - z, - z,1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 9/2*G(1 - z, - z,1 - z,y)*y^-3*z^-1 - 2*G(1 - z, - z,1 - z
         ,y)*y^-2*z^-1 - 1/2*G(1 - z, - z,1 - z,y)*y^-2*[1-z]^-1 + 9/2*G(1 - z
         , - z,1 - z,y)*y^-1*z^-3 - 3/2*G(1 - z, - z,1 - z,y)*y^-1*z^-2 + 5/2*
         G(1 - z, - z,1 - z,y)*y^-1*z^-1 - 1/2*G(1 - z, - z,1 - z,y)*y^-1*
         [1-z]^-2 + 5/2*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 - 9/2*G(1 - z, - z
         ,1 - z,y)*z^-3 + 5/2*G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1
          - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 5/2*G(1 - z, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 3/2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-3*z^-1 + 1/2
         *G(1 - z, - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + 3/2*G(1 - z, - z,1 - z,y
         )*i_*Pi*y^-1*z^-3 - 5/2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-1*z^-2 + 3/2*
         G(1 - z, - z,1 - z,y)*i_*Pi*y^-1*z^-1 + 1/2*G(1 - z, - z,1 - z,y)*i_*
         Pi*y^-1*[1-z]^-2 + 3/2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 3/
         2*G(1 - z, - z,1 - z,y)*i_*Pi*z^-3 + 3/2*G(1 - z, - z,1 - z,y)*i_*Pi*
         z^-1*[1-y-z]^-1 + 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2
          + 3/2*G(1 - z, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 15*G(1 - z,y
         )*y^-2*z^-2 + 30*G(1 - z,y)*y^-1*z^-3 - 5*G(1 - z,y)*y^-1*z^-2 - 30*
         G(1 - z,y)*z^-3*[y+z]^-1 - 10*G(1 - z,y)*z^-2*[y+z]^-1 + G(1 - z,y)*
         zeta3*y^-2*z^-1 + G(1 - z,y)*zeta3*y^-2*[1-z]^-1 - G(1 - z,y)*zeta3*
         y^-1*z^-2 + 3*G(1 - z,y)*zeta3*y^-1*z^-1 + G(1 - z,y)*zeta3*y^-1*
         [1-z]^-2 + 3*G(1 - z,y)*zeta3*y^-1*[1-z]^-1 + 3*G(1 - z,y)*zeta3*z^-1
         *[1-y-z]^-1 + G(1 - z,y)*zeta3*[1-y-z]^-1*[1-z]^-2 + 3*G(1 - z,y)*
         zeta3*[1-y-z]^-1*[1-z]^-1 + 7/8*G(1 - z,y)*Pi^2*y^-2*z^-2 - 7/16*G(1
          - z,y)*Pi^2*y^-2*z^-1 - 7/16*G(1 - z,y)*Pi^2*y^-2*[1-z]^-1 - 7/4*G(1
          - z,y)*Pi^2*y^-1*z^-3 + 35/48*G(1 - z,y)*Pi^2*y^-1*z^-2 - 21/16*G(1
          - z,y)*Pi^2*y^-1*z^-1 - 7/16*G(1 - z,y)*Pi^2*y^-1*[1-z]^-2 - 21/16*
         G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/4*G(1 - z,y)*Pi^2*z^-3*[y+z]^-1 + 7/
         12*G(1 - z,y)*Pi^2*z^-2*[y+z]^-1 - 21/16*G(1 - z,y)*Pi^2*z^-1*
         [1-y-z]^-1 - 7/16*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 21/16*G(1 - z
         ,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 6*G(1 - z,y)*i_*Pi*y^-2*z^-2 + 12*G(1
          - z,y)*i_*Pi*y^-1*z^-3 - 2*G(1 - z,y)*i_*Pi*y^-1*z^-2 - 12*G(1 - z,y
         )*i_*Pi*z^-3*[y+z]^-1 - 4*G(1 - z,y)*i_*Pi*z^-2*[y+z]^-1 + 1/2*G(1 - 
         z,0,1 - z,1 - z,y)*y^-2*z^-1 + 1/2*G(1 - z,0,1 - z,1 - z,y)*y^-2*
         [1-z]^-1 + 3/2*G(1 - z,0,1 - z,1 - z,y)*y^-1*z^-3 - 2*G(1 - z,0,1 - z
         ,1 - z,y)*y^-1*z^-2 + 1/2*G(1 - z,0,1 - z,1 - z,y)*y^-1*[1-z]^-2 - 3/
         2*G(1 - z,0,1 - z,1 - z,y)*z^-3 + 1/2*G(1 - z,0,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - 9/2*G(1 - z,0,1 - z,y)*y^-1*z^-3 + 3/2*G(1 - z,
         0,1 - z,y)*y^-1*z^-2 - 5/2*G(1 - z,0,1 - z,y)*y^-1*z^-1 - 5/2*G(1 - z
         ,0,1 - z,y)*y^-1*[1-z]^-1 + 9/2*G(1 - z,0,1 - z,y)*z^-3 - 5/2*G(1 - z
         ,0,1 - z,y)*z^-1*[1-y-z]^-1 - 5/2*G(1 - z,0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1 - z,0,1 - z,y)*i_*Pi*y^-2*z^-1 - 1/2*G(1 - z,0,1
          - z,y)*i_*Pi*y^-2*[1-z]^-1 - 3/2*G(1 - z,0,1 - z,y)*i_*Pi*y^-1*z^-3
          + 2*G(1 - z,0,1 - z,y)*i_*Pi*y^-1*z^-2 - 1/2*G(1 - z,0,1 - z,y)*i_*
         Pi*y^-1*[1-z]^-2 + 3/2*G(1 - z,0,1 - z,y)*i_*Pi*z^-3 - 1/2*G(1 - z,0,
         1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1 - z,0,1 - z,0,y)*y^-2*
         z^-1 + 1/2*G(1 - z,0,1 - z,0,y)*y^-2*[1-z]^-1 + 3/2*G(1 - z,0,1 - z,0
         ,y)*y^-1*z^-3 - 2*G(1 - z,0,1 - z,0,y)*y^-1*z^-2 + 1/2*G(1 - z,0,1 - 
         z,0,y)*y^-1*[1-z]^-2 - 3/2*G(1 - z,0,1 - z,0,y)*z^-3 + 1/2*G(1 - z,0,
         1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(1 - z,0, - z,1 - z,y)*y^-3*
         z^-1 - G(1 - z,0, - z,1 - z,y)*y^-2*z^-1 - 1/2*G(1 - z,0, - z,1 - z,y
         )*y^-2*[1-z]^-1 - 3/2*G(1 - z,0, - z,1 - z,y)*y^-1*z^-3 + 3/2*G(1 - z
         ,0, - z,1 - z,y)*y^-1*z^-2 + 3/2*G(1 - z,0, - z,1 - z,y)*y^-1*z^-1 - 
         1/2*G(1 - z,0, - z,1 - z,y)*y^-1*[1-z]^-2 + 3/2*G(1 - z,0, - z,1 - z,
         y)*y^-1*[1-z]^-1 + 3/2*G(1 - z,0, - z,1 - z,y)*z^-3 + 3/2*G(1 - z,0,
          - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1 - z,0, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 + 3/2*G(1 - z,0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1
          + 9*G(1 - z,0,y)*y^-1*z^-3 - 5*G(1 - z,0,y)*y^-1*z^-2 + 3*G(1 - z,0,
         y)*y^-1*z^-1 + 3*G(1 - z,0,y)*y^-1*[1-z]^-1 - 9*G(1 - z,0,y)*z^-3 + 3
         *G(1 - z,0,y)*z^-1*[1-y-z]^-1 + 3*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 
         7/24*G(1 - z,0,y)*Pi^2*y^-2*z^-1 - 7/24*G(1 - z,0,y)*Pi^2*y^-2*
         [1-z]^-1 - 7/8*G(1 - z,0,y)*Pi^2*y^-1*z^-3 + 7/6*G(1 - z,0,y)*Pi^2*
         y^-1*z^-2 - 7/24*G(1 - z,0,y)*Pi^2*y^-1*[1-z]^-2 + 7/8*G(1 - z,0,y)*
         Pi^2*z^-3 - 7/24*G(1 - z,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 9/2*G(1 - z,
         0,y)*i_*Pi*y^-1*z^-3 - 3/2*G(1 - z,0,y)*i_*Pi*y^-1*z^-2 + 5/2*G(1 - z
         ,0,y)*i_*Pi*y^-1*z^-1 + 5/2*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 - 9/2*G(
         1 - z,0,y)*i_*Pi*z^-3 + 5/2*G(1 - z,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 5/2*
         G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,0,1 - z,y)*
         y^-2*z^-1 + 1/2*G(1 - z,0,0,1 - z,y)*y^-2*[1-z]^-1 + 3/2*G(1 - z,0,0,
         1 - z,y)*y^-1*z^-3 - 2*G(1 - z,0,0,1 - z,y)*y^-1*z^-2 + 1/2*G(1 - z,0
         ,0,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(1 - z,0,0,1 - z,y)*z^-3 + 1/2*G(1
          - z,0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 9/2*G(1 - z,0,0,y)*y^-1*z^-3
          + 3/2*G(1 - z,0,0,y)*y^-1*z^-2 - 5/2*G(1 - z,0,0,y)*y^-1*z^-1 - 5/2*
         G(1 - z,0,0,y)*y^-1*[1-z]^-1 + 9/2*G(1 - z,0,0,y)*z^-3 - 5/2*G(1 - z,
         0,0,y)*z^-1*[1-y-z]^-1 - 5/2*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2
         *G(1 - z,0,0,y)*i_*Pi*y^-2*z^-1 - 1/2*G(1 - z,0,0,y)*i_*Pi*y^-2*
         [1-z]^-1 - 3/2*G(1 - z,0,0,y)*i_*Pi*y^-1*z^-3 + 2*G(1 - z,0,0,y)*i_*
         Pi*y^-1*z^-2 - 1/2*G(1 - z,0,0,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(1 - z,0
         ,0,y)*i_*Pi*z^-3 - 1/2*G(1 - z,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2
         *G(1 - z,0,0,0,y)*y^-2*z^-1 + 1/2*G(1 - z,0,0,0,y)*y^-2*[1-z]^-1 + 3/
         2*G(1 - z,0,0,0,y)*y^-1*z^-3 - 2*G(1 - z,0,0,0,y)*y^-1*z^-2 + 1/2*G(1
          - z,0,0,0,y)*y^-1*[1-z]^-2 - 3/2*G(1 - z,0,0,0,y)*z^-3 + 1/2*G(1 - z
         ,0,0,0,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1 - z,0,1,0,y)*y^-2*z^-1 - 1/2*
         G(1 - z,0,1,0,y)*y^-2*[1-z]^-1 - 3/2*G(1 - z,0,1,0,y)*y^-1*z^-3 + 2*
         G(1 - z,0,1,0,y)*y^-1*z^-2 - 1/2*G(1 - z,0,1,0,y)*y^-1*[1-z]^-2 + 3/2
         *G(1 - z,0,1,0,y)*z^-3 - 1/2*G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-2 + 9/
         2*G(1 - z,1,0,y)*y^-1*z^-3 - 3/2*G(1 - z,1,0,y)*y^-1*z^-2 + 5/2*G(1
          - z,1,0,y)*y^-1*z^-1 + 5/2*G(1 - z,1,0,y)*y^-1*[1-z]^-1 - 9/2*G(1 - 
         z,1,0,y)*z^-3 + 5/2*G(1 - z,1,0,y)*z^-1*[1-y-z]^-1 + 5/2*G(1 - z,1,0,
         y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,y)*i_*Pi*y^-2*z^-1 + 1/2*G(1
          - z,1,0,y)*i_*Pi*y^-2*[1-z]^-1 + 3/2*G(1 - z,1,0,y)*i_*Pi*y^-1*z^-3
          - 2*G(1 - z,1,0,y)*i_*Pi*y^-1*z^-2 + 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1*
         [1-z]^-2 - 3/2*G(1 - z,1,0,y)*i_*Pi*z^-3 + 1/2*G(1 - z,1,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(1 - z,1,0,0,y)*y^-2*z^-1 - 1/2*G(1 - z,1,
         0,0,y)*y^-2*[1-z]^-1 - 3/2*G(1 - z,1,0,0,y)*y^-1*z^-3 + 2*G(1 - z,1,0
         ,0,y)*y^-1*z^-2 - 1/2*G(1 - z,1,0,0,y)*y^-1*[1-z]^-2 + 3/2*G(1 - z,1,
         0,0,y)*z^-3 - 1/2*G(1 - z,1,0,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G( - z,1
          - z,1 - z,1 - z,y)*y^-3*z^-1 - 1/2*G( - z,1 - z,1 - z,1 - z,y)*y^-2*
         [1-z]^-1 - 3/2*G( - z,1 - z,1 - z,1 - z,y)*y^-1*z^-3 + 5/2*G( - z,1
          - z,1 - z,1 - z,y)*y^-1*z^-2 - 3/2*G( - z,1 - z,1 - z,1 - z,y)*y^-1*
         z^-1 - 1/2*G( - z,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G( - z,1
          - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 3/2*G( - z,1 - z,1 - z,1 - z,y)*
         z^-3 - 3/2*G( - z,1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G( - z,1
          - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G( - z,1 - z,1 - z,1 - 
         z,y)*[1-y-z]^-1*[1-z]^-1 - 9/2*G( - z,1 - z,1 - z,y)*y^-3*z^-1 - 2*G(
          - z,1 - z,1 - z,y)*y^-2*z^-1 - 1/2*G( - z,1 - z,1 - z,y)*y^-2*
         [1-z]^-1 + 9/2*G( - z,1 - z,1 - z,y)*y^-1*z^-3 - 3/2*G( - z,1 - z,1
          - z,y)*y^-1*z^-2 + 5/2*G( - z,1 - z,1 - z,y)*y^-1*z^-1 - 1/2*G( - z,
         1 - z,1 - z,y)*y^-1*[1-z]^-2 + 5/2*G( - z,1 - z,1 - z,y)*y^-1*
         [1-z]^-1 - 9/2*G( - z,1 - z,1 - z,y)*z^-3 + 5/2*G( - z,1 - z,1 - z,y)
         *z^-1*[1-y-z]^-1 - 1/2*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 5/
         2*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G( - z,1 - z,1 - z,
         y)*i_*Pi*y^-3*z^-1 + 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + 
         3/2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*z^-3 - 5/2*G( - z,1 - z,1 - z,y)
         *i_*Pi*y^-1*z^-2 + 3/2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*z^-1 + 1/2*G(
          - z,1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G( - z,1 - z,1 - z,y)*
         i_*Pi*y^-1*[1-z]^-1 - 3/2*G( - z,1 - z,1 - z,y)*i_*Pi*z^-3 + 3/2*G(
          - z,1 - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G( - z,1 - z,1 - z,y)
         *i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3/2*G( - z,1 - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 9*G( - z,1 - z,y)*y^-3*z^-1 + 2*G( - z,1 - z,y)
         *y^-2*z^-1 + 3*G( - z,1 - z,y)*y^-2*[1-z]^-1 - 9*G( - z,1 - z,y)*y^-1
         *z^-3 + 5*G( - z,1 - z,y)*y^-1*z^-2 - 3*G( - z,1 - z,y)*y^-1*z^-1 + 3
         *G( - z,1 - z,y)*y^-1*[1-z]^-2 - 3*G( - z,1 - z,y)*y^-1*[1-z]^-1 + 9*
         G( - z,1 - z,y)*z^-3 - 3*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3*G( - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-2 - 3*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1
          - 7/8*G( - z,1 - z,y)*Pi^2*y^-3*z^-1 + 7/24*G( - z,1 - z,y)*Pi^2*
         y^-2*[1-z]^-1 + 7/8*G( - z,1 - z,y)*Pi^2*y^-1*z^-3 - 35/24*G( - z,1
          - z,y)*Pi^2*y^-1*z^-2 + 7/8*G( - z,1 - z,y)*Pi^2*y^-1*z^-1 + 7/24*G(
          - z,1 - z,y)*Pi^2*y^-1*[1-z]^-2 + 7/8*G( - z,1 - z,y)*Pi^2*y^-1*
         [1-z]^-1 - 7/8*G( - z,1 - z,y)*Pi^2*z^-3 + 7/8*G( - z,1 - z,y)*Pi^2*
         z^-1*[1-y-z]^-1 + 7/24*G( - z,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 7/8
         *G( - z,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 9/2*G( - z,1 - z,y)*i_*Pi
         *y^-3*z^-1 + 2*G( - z,1 - z,y)*i_*Pi*y^-2*z^-1 + 1/2*G( - z,1 - z,y)*
         i_*Pi*y^-2*[1-z]^-1 - 9/2*G( - z,1 - z,y)*i_*Pi*y^-1*z^-3 + 3/2*G( - 
         z,1 - z,y)*i_*Pi*y^-1*z^-2 - 5/2*G( - z,1 - z,y)*i_*Pi*y^-1*z^-1 + 1/
         2*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 5/2*G( - z,1 - z,y)*i_*Pi*
         y^-1*[1-z]^-1 + 9/2*G( - z,1 - z,y)*i_*Pi*z^-3 - 5/2*G( - z,1 - z,y)*
         i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2
          - 5/2*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,1 - 
         z,1 - z,y)*y^-2*z^-1 + 1/2*G(0,1 - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 + 3/
         2*G(0,1 - z,1 - z,1 - z,y)*y^-1*z^-3 - 2*G(0,1 - z,1 - z,1 - z,y)*
         y^-1*z^-2 + 1/2*G(0,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(0,1 - 
         z,1 - z,1 - z,y)*z^-3 + 1/2*G(0,1 - z,1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 - 9/2*G(0,1 - z,1 - z,y)*y^-1*z^-3 + 3/2*G(0,1 - z,1 - z,y)*
         y^-1*z^-2 - 5/2*G(0,1 - z,1 - z,y)*y^-1*z^-1 - 5/2*G(0,1 - z,1 - z,y)
         *y^-1*[1-z]^-1 + 9/2*G(0,1 - z,1 - z,y)*z^-3 - 5/2*G(0,1 - z,1 - z,y)
         *z^-1*[1-y-z]^-1 - 5/2*G(0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*
         G(0,1 - z,1 - z,y)*i_*Pi*y^-2*z^-1 - 1/2*G(0,1 - z,1 - z,y)*i_*Pi*
         y^-2*[1-z]^-1 - 3/2*G(0,1 - z,1 - z,y)*i_*Pi*y^-1*z^-3 + 2*G(0,1 - z,
         1 - z,y)*i_*Pi*y^-1*z^-2 - 1/2*G(0,1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2
          + 3/2*G(0,1 - z,1 - z,y)*i_*Pi*z^-3 - 1/2*G(0,1 - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1 - z,1 - z,y)*G(1,z)*y^-2*z^-1 + 1/2*
         G(0,1 - z,1 - z,y)*G(1,z)*y^-2*[1-z]^-1 + 3/2*G(0,1 - z,1 - z,y)*G(1,
         z)*y^-1*z^-3 - 2*G(0,1 - z,1 - z,y)*G(1,z)*y^-1*z^-2 + 1/2*G(0,1 - z,
         1 - z,y)*G(1,z)*y^-1*[1-z]^-2 - 3/2*G(0,1 - z,1 - z,y)*G(1,z)*z^-3 + 
         1/2*G(0,1 - z,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1 - z,1
          - z,0,y)*y^-2*z^-1 + 1/2*G(0,1 - z,1 - z,0,y)*y^-2*[1-z]^-1 + 3/2*G(
         0,1 - z,1 - z,0,y)*y^-1*z^-3 - 2*G(0,1 - z,1 - z,0,y)*y^-1*z^-2 + 1/2
         *G(0,1 - z,1 - z,0,y)*y^-1*[1-z]^-2 - 3/2*G(0,1 - z,1 - z,0,y)*z^-3
          + 1/2*G(0,1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,1 - z, - z,
         1 - z,y)*y^-3*z^-1 - G(0,1 - z, - z,1 - z,y)*y^-2*z^-1 - 1/2*G(0,1 - 
         z, - z,1 - z,y)*y^-2*[1-z]^-1 - 3/2*G(0,1 - z, - z,1 - z,y)*y^-1*z^-3
          + 3/2*G(0,1 - z, - z,1 - z,y)*y^-1*z^-2 + 3/2*G(0,1 - z, - z,1 - z,y
         )*y^-1*z^-1 - 1/2*G(0,1 - z, - z,1 - z,y)*y^-1*[1-z]^-2 + 3/2*G(0,1
          - z, - z,1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(0,1 - z, - z,1 - z,y)*z^-3
          + 3/2*G(0,1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1 - z, - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,1 - z, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 3/2*G(0,1 - z, - z,y)*G(1,z)*y^-3*z^-1 - G(0,1 - z, - z,y)
         *G(1,z)*y^-2*z^-1 - 1/2*G(0,1 - z, - z,y)*G(1,z)*y^-2*[1-z]^-1 - 3/2*
         G(0,1 - z, - z,y)*G(1,z)*y^-1*z^-3 + 3/2*G(0,1 - z, - z,y)*G(1,z)*
         y^-1*z^-2 + 3/2*G(0,1 - z, - z,y)*G(1,z)*y^-1*z^-1 - 1/2*G(0,1 - z,
          - z,y)*G(1,z)*y^-1*[1-z]^-2 + 3/2*G(0,1 - z, - z,y)*G(1,z)*y^-1*
         [1-z]^-1 + 3/2*G(0,1 - z, - z,y)*G(1,z)*z^-3 + 3/2*G(0,1 - z, - z,y)*
         G(1,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,1 - z, - z,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-2 + 3/2*G(0,1 - z, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 9*G(0,1
          - z,y)*y^-1*z^-3 - 5*G(0,1 - z,y)*y^-1*z^-2 + 3*G(0,1 - z,y)*y^-1*
         z^-1 + 3*G(0,1 - z,y)*y^-1*[1-z]^-1 - 9*G(0,1 - z,y)*z^-3 + 3*G(0,1
          - z,y)*z^-1*[1-y-z]^-1 + 3*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 7/24*
         G(0,1 - z,y)*Pi^2*y^-2*z^-1 - 7/24*G(0,1 - z,y)*Pi^2*y^-2*[1-z]^-1 - 
         7/8*G(0,1 - z,y)*Pi^2*y^-1*z^-3 + 7/6*G(0,1 - z,y)*Pi^2*y^-1*z^-2 - 7/
         24*G(0,1 - z,y)*Pi^2*y^-1*[1-z]^-2 + 7/8*G(0,1 - z,y)*Pi^2*z^-3 - 7/
         24*G(0,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 9/2*G(0,1 - z,y)*i_*Pi*
         y^-1*z^-3 - 3/2*G(0,1 - z,y)*i_*Pi*y^-1*z^-2 + 5/2*G(0,1 - z,y)*i_*Pi
         *y^-1*z^-1 + 5/2*G(0,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 9/2*G(0,1 - z,y)*
         i_*Pi*z^-3 + 5/2*G(0,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 5/2*G(0,1 - z,y
         )*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 9/2*G(0,1 - z,y)*G(1,z)*y^-1*z^-3 + 3/2
         *G(0,1 - z,y)*G(1,z)*y^-1*z^-2 - 5/2*G(0,1 - z,y)*G(1,z)*y^-1*z^-1 - 
         5/2*G(0,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 + 9/2*G(0,1 - z,y)*G(1,z)*z^-3
          - 5/2*G(0,1 - z,y)*G(1,z)*z^-1*[1-y-z]^-1 - 5/2*G(0,1 - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*y^-2*z^-1 - 1/2*
         G(0,1 - z,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-1 - 3/2*G(0,1 - z,y)*G(1,z)*i_*
         Pi*y^-1*z^-3 + 2*G(0,1 - z,y)*G(1,z)*i_*Pi*y^-1*z^-2 - 1/2*G(0,1 - z,
         y)*G(1,z)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(0,1 - z,y)*G(1,z)*i_*Pi*z^-3 - 
         1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1 - z,y)*
         G(1,1,z)*y^-2*z^-1 + 1/2*G(0,1 - z,y)*G(1,1,z)*y^-2*[1-z]^-1 + 3/2*G(
         0,1 - z,y)*G(1,1,z)*y^-1*z^-3 - 2*G(0,1 - z,y)*G(1,1,z)*y^-1*z^-2 + 1/
         2*G(0,1 - z,y)*G(1,1,z)*y^-1*[1-z]^-2 - 3/2*G(0,1 - z,y)*G(1,1,z)*
         z^-3 + 1/2*G(0,1 - z,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1 - z,
         0,1 - z,y)*y^-2*z^-1 + 1/2*G(0,1 - z,0,1 - z,y)*y^-2*[1-z]^-1 + 3/2*
         G(0,1 - z,0,1 - z,y)*y^-1*z^-3 - 2*G(0,1 - z,0,1 - z,y)*y^-1*z^-2 + 1/
         2*G(0,1 - z,0,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(0,1 - z,0,1 - z,y)*z^-3
          + 1/2*G(0,1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 9/2*G(0,1 - z,0,y)*
         y^-1*z^-3 + 3/2*G(0,1 - z,0,y)*y^-1*z^-2 - 5/2*G(0,1 - z,0,y)*y^-1*
         z^-1 - 5/2*G(0,1 - z,0,y)*y^-1*[1-z]^-1 + 9/2*G(0,1 - z,0,y)*z^-3 - 5/
         2*G(0,1 - z,0,y)*z^-1*[1-y-z]^-1 - 5/2*G(0,1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,1 - z,0,y)*i_*Pi*y^-2*z^-1 - 1/2*G(0,1 - z,0,y)*i_
         *Pi*y^-2*[1-z]^-1 - 3/2*G(0,1 - z,0,y)*i_*Pi*y^-1*z^-3 + 2*G(0,1 - z,
         0,y)*i_*Pi*y^-1*z^-2 - 1/2*G(0,1 - z,0,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*
         G(0,1 - z,0,y)*i_*Pi*z^-3 - 1/2*G(0,1 - z,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 + 1/2*G(0,1 - z,0,y)*G(1,z)*y^-2*z^-1 + 1/2*G(0,1 - z,0,y)*
         G(1,z)*y^-2*[1-z]^-1 + 3/2*G(0,1 - z,0,y)*G(1,z)*y^-1*z^-3 - 2*G(0,1
          - z,0,y)*G(1,z)*y^-1*z^-2 + 1/2*G(0,1 - z,0,y)*G(1,z)*y^-1*[1-z]^-2
          - 3/2*G(0,1 - z,0,y)*G(1,z)*z^-3 + 1/2*G(0,1 - z,0,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1 - z,0,0,y)*y^-2*z^-1 + 1/2*G(0,1 - z,
         0,0,y)*y^-2*[1-z]^-1 + 3/2*G(0,1 - z,0,0,y)*y^-1*z^-3 - 2*G(0,1 - z,0
         ,0,y)*y^-1*z^-2 + 1/2*G(0,1 - z,0,0,y)*y^-1*[1-z]^-2 - 3/2*G(0,1 - z,
         0,0,y)*z^-3 + 1/2*G(0,1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0,1 - 
         z,1,0,y)*y^-2*z^-1 - 1/2*G(0,1 - z,1,0,y)*y^-2*[1-z]^-1 - 3/2*G(0,1
          - z,1,0,y)*y^-1*z^-3 + 2*G(0,1 - z,1,0,y)*y^-1*z^-2 - 1/2*G(0,1 - z,
         1,0,y)*y^-1*[1-z]^-2 + 3/2*G(0,1 - z,1,0,y)*z^-3 - 1/2*G(0,1 - z,1,0,
         y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0, - z,1 - z,1 - z,y)*y^-3*z^-1 - G(0,
          - z,1 - z,1 - z,y)*y^-2*z^-1 - 1/2*G(0, - z,1 - z,1 - z,y)*y^-2*
         [1-z]^-1 - 3/2*G(0, - z,1 - z,1 - z,y)*y^-1*z^-3 + 3/2*G(0, - z,1 - z
         ,1 - z,y)*y^-1*z^-2 + 3/2*G(0, - z,1 - z,1 - z,y)*y^-1*z^-1 - 1/2*G(0
         , - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 + 3/2*G(0, - z,1 - z,1 - z,y)*y^-1
         *[1-z]^-1 + 3/2*G(0, - z,1 - z,1 - z,y)*z^-3 + 3/2*G(0, - z,1 - z,1
          - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0, - z,1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 + 3/2*G(0, - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 9/2*G(0,
          - z,1 - z,y)*y^-3*z^-1 + 2*G(0, - z,1 - z,y)*y^-2*z^-1 + 1/2*G(0, - 
         z,1 - z,y)*y^-2*[1-z]^-1 + 9/2*G(0, - z,1 - z,y)*y^-1*z^-3 - 3/2*G(0,
          - z,1 - z,y)*y^-1*z^-2 + 5/2*G(0, - z,1 - z,y)*y^-1*z^-1 + 1/2*G(0,
          - z,1 - z,y)*y^-1*[1-z]^-2 + 5/2*G(0, - z,1 - z,y)*y^-1*[1-z]^-1 - 9/
         2*G(0, - z,1 - z,y)*z^-3 + 5/2*G(0, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/
         2*G(0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 5/2*G(0, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 3/2*G(0, - z,1 - z,y)*i_*Pi*y^-3*z^-1 + G(0, - 
         z,1 - z,y)*i_*Pi*y^-2*z^-1 + 1/2*G(0, - z,1 - z,y)*i_*Pi*y^-2*
         [1-z]^-1 + 3/2*G(0, - z,1 - z,y)*i_*Pi*y^-1*z^-3 - 3/2*G(0, - z,1 - z
         ,y)*i_*Pi*y^-1*z^-2 - 3/2*G(0, - z,1 - z,y)*i_*Pi*y^-1*z^-1 + 1/2*G(0
         , - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(0, - z,1 - z,y)*i_*Pi*y^-1
         *[1-z]^-1 - 3/2*G(0, - z,1 - z,y)*i_*Pi*z^-3 - 3/2*G(0, - z,1 - z,y)*
         i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(0, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - 3/2*G(0, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,
          - z,1 - z,y)*G(1,z)*y^-3*z^-1 - G(0, - z,1 - z,y)*G(1,z)*y^-2*z^-1
          - 1/2*G(0, - z,1 - z,y)*G(1,z)*y^-2*[1-z]^-1 - 3/2*G(0, - z,1 - z,y)
         *G(1,z)*y^-1*z^-3 + 3/2*G(0, - z,1 - z,y)*G(1,z)*y^-1*z^-2 + 3/2*G(0,
          - z,1 - z,y)*G(1,z)*y^-1*z^-1 - 1/2*G(0, - z,1 - z,y)*G(1,z)*y^-1*
         [1-z]^-2 + 3/2*G(0, - z,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 + 3/2*G(0, - z,
         1 - z,y)*G(1,z)*z^-3 + 3/2*G(0, - z,1 - z,y)*G(1,z)*z^-1*[1-y-z]^-1
          - 1/2*G(0, - z,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0, - z,1
          - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 9/2*G(0, - z,y)*G(1,z)*y^-3*z^-1
          + 2*G(0, - z,y)*G(1,z)*y^-2*z^-1 + 1/2*G(0, - z,y)*G(1,z)*y^-2*
         [1-z]^-1 + 9/2*G(0, - z,y)*G(1,z)*y^-1*z^-3 - 3/2*G(0, - z,y)*G(1,z)*
         y^-1*z^-2 + 5/2*G(0, - z,y)*G(1,z)*y^-1*z^-1 + 1/2*G(0, - z,y)*G(1,z)
         *y^-1*[1-z]^-2 + 5/2*G(0, - z,y)*G(1,z)*y^-1*[1-z]^-1 - 9/2*G(0, - z,
         y)*G(1,z)*z^-3 + 5/2*G(0, - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + 1/2*G(0, - 
         z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 + 5/2*G(0, - z,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-1 + 3/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-3*z^-1 + G(0, - z,y)*G(1,z
         )*i_*Pi*y^-2*z^-1 + 1/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-1 + 3/2*
         G(0, - z,y)*G(1,z)*i_*Pi*y^-1*z^-3 - 3/2*G(0, - z,y)*G(1,z)*i_*Pi*
         y^-1*z^-2 - 3/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-1*z^-1 + 1/2*G(0, - z,y)*
         G(1,z)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-1*
         [1-z]^-1 - 3/2*G(0, - z,y)*G(1,z)*i_*Pi*z^-3 - 3/2*G(0, - z,y)*G(1,z)
         *i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(0, - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - 3/2*G(0, - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0
         , - z,y)*G(1,1,z)*y^-3*z^-1 - G(0, - z,y)*G(1,1,z)*y^-2*z^-1 - 1/2*G(
         0, - z,y)*G(1,1,z)*y^-2*[1-z]^-1 - 3/2*G(0, - z,y)*G(1,1,z)*y^-1*z^-3
          + 3/2*G(0, - z,y)*G(1,1,z)*y^-1*z^-2 + 3/2*G(0, - z,y)*G(1,1,z)*y^-1
         *z^-1 - 1/2*G(0, - z,y)*G(1,1,z)*y^-1*[1-z]^-2 + 3/2*G(0, - z,y)*G(1,
         1,z)*y^-1*[1-z]^-1 + 3/2*G(0, - z,y)*G(1,1,z)*z^-3 + 3/2*G(0, - z,y)*
         G(1,1,z)*z^-1*[1-y-z]^-1 - 1/2*G(0, - z,y)*G(1,1,z)*[1-y-z]^-1*
         [1-z]^-2 + 3/2*G(0, - z,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*
         y^-2*z^-1 - 1/2*G(0,y)*y^-2*[1-z]^-1 + 15*G(0,y)*y^-1*z^-2 + 5/2*G(0,
         y)*y^-1*z^-1 - 1/2*G(0,y)*y^-1*[1-z]^-2 + 5/2*G(0,y)*y^-1*[1-z]^-1 + 
         5/2*G(0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,y)*[1-y-z]^-1*[1-z]^-2 + 5/2*G(0
         ,y)*[1-y-z]^-1*[1-z]^-1 - 7/8*G(0,y)*Pi^2*y^-1*z^-2 + 7/16*G(0,y)*
         Pi^2*y^-1*z^-1 + 7/16*G(0,y)*Pi^2*y^-1*[1-z]^-1 + 7/16*G(0,y)*Pi^2*
         z^-1*[1-y-z]^-1 + 7/16*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,y)*
         i_*Pi*y^-2*z^-1 - 1/4*G(0,y)*i_*Pi*y^-2*[1-z]^-1 + 6*G(0,y)*i_*Pi*
         y^-1*z^-2 + G(0,y)*i_*Pi*y^-1*z^-1 - 1/4*G(0,y)*i_*Pi*y^-1*[1-z]^-2
          + G(0,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/4*G(
         0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 9
         *G(0,y)*G(1,z)*y^-1*z^-3 - 5*G(0,y)*G(1,z)*y^-1*z^-2 + 3*G(0,y)*G(1,z
         )*y^-1*z^-1 + 3*G(0,y)*G(1,z)*y^-1*[1-z]^-1 - 9*G(0,y)*G(1,z)*z^-3 + 
         3*G(0,y)*G(1,z)*z^-1*[1-y-z]^-1 + 3*G(0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1
          - 7/24*G(0,y)*G(1,z)*Pi^2*y^-2*z^-1 - 7/24*G(0,y)*G(1,z)*Pi^2*y^-2*
         [1-z]^-1 - 7/8*G(0,y)*G(1,z)*Pi^2*y^-1*z^-3 + 7/6*G(0,y)*G(1,z)*Pi^2*
         y^-1*z^-2 - 7/24*G(0,y)*G(1,z)*Pi^2*y^-1*[1-z]^-2 + 7/8*G(0,y)*G(1,z)
         *Pi^2*z^-3 - 7/24*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 9/2*G(0,y)
         *G(1,z)*i_*Pi*y^-1*z^-3 - 3/2*G(0,y)*G(1,z)*i_*Pi*y^-1*z^-2 + 5/2*G(0
         ,y)*G(1,z)*i_*Pi*y^-1*z^-1 + 5/2*G(0,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 - 
         9/2*G(0,y)*G(1,z)*i_*Pi*z^-3 + 5/2*G(0,y)*G(1,z)*i_*Pi*z^-1*
         [1-y-z]^-1 + 5/2*G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)
         *G(1,0,1,z)*y^-2*z^-1 - 1/2*G(0,y)*G(1,0,1,z)*y^-2*[1-z]^-1 - 3/2*G(0
         ,y)*G(1,0,1,z)*y^-1*z^-3 + 2*G(0,y)*G(1,0,1,z)*y^-1*z^-2 - 1/2*G(0,y)
         *G(1,0,1,z)*y^-1*[1-z]^-2 + 3/2*G(0,y)*G(1,0,1,z)*z^-3 - 1/2*G(0,y)*
         G(1,0,1,z)*[1-y-z]^-1*[1-z]^-2 - 9/2*G(0,y)*G(1,1,z)*y^-1*z^-3 + 3/2*
         G(0,y)*G(1,1,z)*y^-1*z^-2 - 5/2*G(0,y)*G(1,1,z)*y^-1*z^-1 - 5/2*G(0,y
         )*G(1,1,z)*y^-1*[1-z]^-1 + 9/2*G(0,y)*G(1,1,z)*z^-3 - 5/2*G(0,y)*G(1,
         1,z)*z^-1*[1-y-z]^-1 - 5/2*G(0,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*
         G(0,y)*G(1,1,z)*i_*Pi*y^-2*z^-1 - 1/2*G(0,y)*G(1,1,z)*i_*Pi*y^-2*
         [1-z]^-1 - 3/2*G(0,y)*G(1,1,z)*i_*Pi*y^-1*z^-3 + 2*G(0,y)*G(1,1,z)*i_
         *Pi*y^-1*z^-2 - 1/2*G(0,y)*G(1,1,z)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(0,y)*
         G(1,1,z)*i_*Pi*z^-3 - 1/2*G(0,y)*G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2
          + 1/2*G(0,y)*G(1,1,1,z)*y^-2*z^-1 + 1/2*G(0,y)*G(1,1,1,z)*y^-2*
         [1-z]^-1 + 3/2*G(0,y)*G(1,1,1,z)*y^-1*z^-3 - 2*G(0,y)*G(1,1,1,z)*y^-1
         *z^-2 + 1/2*G(0,y)*G(1,1,1,z)*y^-1*[1-z]^-2 - 3/2*G(0,y)*G(1,1,1,z)*
         z^-3 + 1/2*G(0,y)*G(1,1,1,z)*[1-y-z]^-1*[1-z]^-2 - 15*G(0,z)*y^-2*
         z^-1 - 15*G(0,z)*y^-2*[1-z]^-1 + 1/2*G(0,z)*y^-1*z^-2 - 9*G(0,z)*y^-1
         *z^-1 - 29/2*G(0,z)*y^-1*[1-z]^-2 - 9*G(0,z)*y^-1*[1-z]^-1 - 3/2*G(0,
         z)*z^-1*[1-y-z]^-1 - 9/2*G(0,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,z)*
         [1-y-z]^-1*[1-z]^-1 + 7/8*G(0,z)*Pi^2*y^-2*z^-1 + 7/8*G(0,z)*Pi^2*
         y^-2*[1-z]^-1 + 49/48*G(0,z)*Pi^2*y^-1*z^-1 + 35/48*G(0,z)*Pi^2*y^-1*
         [1-z]^-2 + 49/48*G(0,z)*Pi^2*y^-1*[1-z]^-1 + 7/48*G(0,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 - 6*G(0,z)*i_*Pi*y^-2*z^-1 - 6*G(0,z)*i_*Pi*y^-2*
         [1-z]^-1 + 1/4*G(0,z)*i_*Pi*y^-1*z^-2 - 19/4*G(0,z)*i_*Pi*y^-1*z^-1
          - 5*G(0,z)*i_*Pi*y^-1*[1-z]^-2 - 19/4*G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 3/
         4*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3/
         4*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,z)*G(1 - z,1 - z,1 - z,y
         )*y^-3*z^-1 - 1/2*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-2*z^-1 - 1/2*G(0,z
         )*G(1 - z,1 - z,1 - z,y)*y^-1*z^-2 + 3/2*G(0,z)*G(1 - z,1 - z,1 - z,y
         )*y^-1*z^-1 + 3/2*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 3/2*
         G(0,z)*G(1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,z)*G(1 - z,1
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 9/2*G(0,z)*G(1 - z,1 - z,y)*y^-3*
         z^-1 + 2*G(0,z)*G(1 - z,1 - z,y)*y^-2*z^-1 + 1/2*G(0,z)*G(1 - z,1 - z
         ,y)*y^-2*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-2 + 1/2*
         G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,z)*G(1 - z,1 - 
         z,y)*i_*Pi*y^-3*z^-1 + 1/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-2*z^-1 + 
         1/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-2 - 3/2*G(0,z)*G(1 - z,1 - 
         z,y)*i_*Pi*y^-1*z^-1 - 3/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-1*
         [1-z]^-1 - 3/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(
         0,z)*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 9*G(0,z)*G(1 - z,y)
         *y^-3*z^-1 - 2*G(0,z)*G(1 - z,y)*y^-2*z^-1 - 3*G(0,z)*G(1 - z,y)*y^-2
         *[1-z]^-1 - 3*G(0,z)*G(1 - z,y)*y^-1*[1-z]^-2 - 3*G(0,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 + 7/8*G(0,z)*G(1 - z,y)*Pi^2*y^-3*z^-1 + 7/24*G(0
         ,z)*G(1 - z,y)*Pi^2*y^-2*z^-1 + 7/24*G(0,z)*G(1 - z,y)*Pi^2*y^-1*z^-2
          - 7/8*G(0,z)*G(1 - z,y)*Pi^2*y^-1*z^-1 - 7/8*G(0,z)*G(1 - z,y)*Pi^2*
         y^-1*[1-z]^-1 - 7/8*G(0,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/8*G(0,
         z)*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 9/2*G(0,z)*G(1 - z,y)*i_*Pi*
         y^-3*z^-1 - 2*G(0,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 - 1/2*G(0,z)*G(1 - z,
         y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 
         1/2*G(0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,z)*G(1 - z,
         0,1 - z,y)*y^-3*z^-1 + 1/2*G(0,z)*G(1 - z,0,1 - z,y)*y^-2*z^-1 + 1/2*
         G(0,z)*G(1 - z,0,1 - z,y)*y^-1*z^-2 - 3/2*G(0,z)*G(1 - z,0,1 - z,y)*
         y^-1*z^-1 - 3/2*G(0,z)*G(1 - z,0,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(0,z)*
         G(1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,z)*G(1 - z,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 3/2*G(0,z)*G(0,1 - z,1 - z,y)*y^-3*z^-1 + 1/2*
         G(0,z)*G(0,1 - z,1 - z,y)*y^-2*z^-1 + 1/2*G(0,z)*G(0,1 - z,1 - z,y)*
         y^-1*z^-2 - 3/2*G(0,z)*G(0,1 - z,1 - z,y)*y^-1*z^-1 - 3/2*G(0,z)*G(0,
         1 - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(0,z)*G(0,1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - 3/2*G(0,z)*G(0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 9/2*
         G(0,z)*G(0,1 - z,y)*y^-3*z^-1 - 2*G(0,z)*G(0,1 - z,y)*y^-2*z^-1 - 1/2
         *G(0,z)*G(0,1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(0,z)*G(0,1 - z,y)*y^-1*
         [1-z]^-2 - 1/2*G(0,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,z)*
         G(0,1 - z,y)*i_*Pi*y^-3*z^-1 - 1/2*G(0,z)*G(0,1 - z,y)*i_*Pi*y^-2*
         z^-1 - 1/2*G(0,z)*G(0,1 - z,y)*i_*Pi*y^-1*z^-2 + 3/2*G(0,z)*G(0,1 - z
         ,y)*i_*Pi*y^-1*z^-1 + 3/2*G(0,z)*G(0,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3/
         2*G(0,z)*G(0,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,z)*G(0,1 - z,y)
         *i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1 - z,1 - z,y)*y^-2*z^-1 + 1/2
         *G(0,0,1 - z,1 - z,y)*y^-2*[1-z]^-1 + 3/2*G(0,0,1 - z,1 - z,y)*y^-1*
         z^-3 - 2*G(0,0,1 - z,1 - z,y)*y^-1*z^-2 + 1/2*G(0,0,1 - z,1 - z,y)*
         y^-1*[1-z]^-2 - 3/2*G(0,0,1 - z,1 - z,y)*z^-3 + 1/2*G(0,0,1 - z,1 - z
         ,y)*[1-y-z]^-1*[1-z]^-2 - 9/2*G(0,0,1 - z,y)*y^-1*z^-3 + 3/2*G(0,0,1
          - z,y)*y^-1*z^-2 - 5/2*G(0,0,1 - z,y)*y^-1*z^-1 - 5/2*G(0,0,1 - z,y)
         *y^-1*[1-z]^-1 + 9/2*G(0,0,1 - z,y)*z^-3 - 5/2*G(0,0,1 - z,y)*z^-1*
         [1-y-z]^-1 - 5/2*G(0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,1 - z
         ,y)*i_*Pi*y^-2*z^-1 - 1/2*G(0,0,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - 3/2*G(
         0,0,1 - z,y)*i_*Pi*y^-1*z^-3 + 2*G(0,0,1 - z,y)*i_*Pi*y^-1*z^-2 - 1/2
         *G(0,0,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(0,0,1 - z,y)*i_*Pi*z^-3
          - 1/2*G(0,0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,0,1 - z,y)*
         G(0,z)*y^-3*z^-1 - 1/2*G(0,0,1 - z,y)*G(0,z)*y^-2*z^-1 - 1/2*G(0,0,1
          - z,y)*G(0,z)*y^-1*z^-2 + 3/2*G(0,0,1 - z,y)*G(0,z)*y^-1*z^-1 + 3/2*
         G(0,0,1 - z,y)*G(0,z)*y^-1*[1-z]^-1 + 3/2*G(0,0,1 - z,y)*G(0,z)*z^-1*
         [1-y-z]^-1 + 3/2*G(0,0,1 - z,y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,
         0,1 - z,y)*G(1,z)*y^-2*z^-1 + 1/2*G(0,0,1 - z,y)*G(1,z)*y^-2*[1-z]^-1
          + 3/2*G(0,0,1 - z,y)*G(1,z)*y^-1*z^-3 - 2*G(0,0,1 - z,y)*G(1,z)*y^-1
         *z^-2 + 1/2*G(0,0,1 - z,y)*G(1,z)*y^-1*[1-z]^-2 - 3/2*G(0,0,1 - z,y)*
         G(1,z)*z^-3 + 1/2*G(0,0,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0
         ,0,1 - z,0,y)*y^-2*z^-1 + 1/2*G(0,0,1 - z,0,y)*y^-2*[1-z]^-1 + 3/2*G(
         0,0,1 - z,0,y)*y^-1*z^-3 - 2*G(0,0,1 - z,0,y)*y^-1*z^-2 + 1/2*G(0,0,1
          - z,0,y)*y^-1*[1-z]^-2 - 3/2*G(0,0,1 - z,0,y)*z^-3 + 1/2*G(0,0,1 - z
         ,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,0, - z,1 - z,y)*y^-3*z^-1 - 1/2*
         G(0,0, - z,1 - z,y)*y^-2*[1-z]^-1 - 3/2*G(0,0, - z,1 - z,y)*y^-1*z^-3
          + 5/2*G(0,0, - z,1 - z,y)*y^-1*z^-2 - 3/2*G(0,0, - z,1 - z,y)*y^-1*
         z^-1 - 1/2*G(0,0, - z,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(0,0, - z,1 - z,y
         )*y^-1*[1-z]^-1 + 3/2*G(0,0, - z,1 - z,y)*z^-3 - 3/2*G(0,0, - z,1 - z
         ,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3/
         2*G(0,0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,0, - z,y)*G(1,z)*
         y^-3*z^-1 - 1/2*G(0,0, - z,y)*G(1,z)*y^-2*[1-z]^-1 - 3/2*G(0,0, - z,y
         )*G(1,z)*y^-1*z^-3 + 5/2*G(0,0, - z,y)*G(1,z)*y^-1*z^-2 - 3/2*G(0,0,
          - z,y)*G(1,z)*y^-1*z^-1 - 1/2*G(0,0, - z,y)*G(1,z)*y^-1*[1-z]^-2 - 3/
         2*G(0,0, - z,y)*G(1,z)*y^-1*[1-z]^-1 + 3/2*G(0,0, - z,y)*G(1,z)*z^-3
          - 3/2*G(0,0, - z,y)*G(1,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,0, - z,y)*G(1,z
         )*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1
          + 1/4*G(0,0,y)*y^-2*z^-1 + 1/4*G(0,0,y)*y^-2*[1-z]^-1 - 6*G(0,0,y)*
         y^-1*z^-2 - G(0,0,y)*y^-1*z^-1 + 1/4*G(0,0,y)*y^-1*[1-z]^-2 - G(0,0,y
         )*y^-1*[1-z]^-1 - G(0,0,y)*z^-1*[1-y-z]^-1 + 1/4*G(0,0,y)*[1-y-z]^-1*
         [1-z]^-2 - G(0,0,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,0,y)*i_*Pi*y^-1*
         z^-2 + 3/4*G(0,0,y)*i_*Pi*y^-1*z^-1 + 3/4*G(0,0,y)*i_*Pi*y^-1*
         [1-z]^-1 + 3/4*G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/4*G(0,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(0,1,z)*y^-2*z^-1 - 1/2*G(0,0,y)*
         G(0,1,z)*y^-2*[1-z]^-1 - 3/2*G(0,0,y)*G(0,1,z)*y^-1*z^-3 + 2*G(0,0,y)
         *G(0,1,z)*y^-1*z^-2 - 1/2*G(0,0,y)*G(0,1,z)*y^-1*[1-z]^-2 + 3/2*G(0,0
         ,y)*G(0,1,z)*z^-3 - 1/2*G(0,0,y)*G(0,1,z)*[1-y-z]^-1*[1-z]^-2 - 9/2*
         G(0,0,y)*G(1,z)*y^-1*z^-3 + 3/2*G(0,0,y)*G(1,z)*y^-1*z^-2 - 5/2*G(0,0
         ,y)*G(1,z)*y^-1*z^-1 - 5/2*G(0,0,y)*G(1,z)*y^-1*[1-z]^-1 + 9/2*G(0,0,
         y)*G(1,z)*z^-3 - 5/2*G(0,0,y)*G(1,z)*z^-1*[1-y-z]^-1 - 5/2*G(0,0,y)*
         G(1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(1,z)*i_*Pi*y^-2*z^-1 - 1/
         2*G(0,0,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-1 - 3/2*G(0,0,y)*G(1,z)*i_*Pi*
         y^-1*z^-3 + 2*G(0,0,y)*G(1,z)*i_*Pi*y^-1*z^-2 - 1/2*G(0,0,y)*G(1,z)*
         i_*Pi*y^-1*[1-z]^-2 + 3/2*G(0,0,y)*G(1,z)*i_*Pi*z^-3 - 1/2*G(0,0,y)*
         G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,0,y)*G(1,1,z)*y^-2*z^-1 + 
         1/2*G(0,0,y)*G(1,1,z)*y^-2*[1-z]^-1 + 3/2*G(0,0,y)*G(1,1,z)*y^-1*z^-3
          - 2*G(0,0,y)*G(1,1,z)*y^-1*z^-2 + 1/2*G(0,0,y)*G(1,1,z)*y^-1*
         [1-z]^-2 - 3/2*G(0,0,y)*G(1,1,z)*z^-3 + 1/2*G(0,0,y)*G(1,1,z)*
         [1-y-z]^-1*[1-z]^-2 + 6*G(0,0,z)*y^-2*z^-1 + 6*G(0,0,z)*y^-2*[1-z]^-1
          - 1/4*G(0,0,z)*y^-1*z^-2 + 19/4*G(0,0,z)*y^-1*z^-1 + 5*G(0,0,z)*y^-1
         *[1-z]^-2 + 19/4*G(0,0,z)*y^-1*[1-z]^-1 + 3/4*G(0,0,z)*z^-1*
         [1-y-z]^-1 + G(0,0,z)*[1-y-z]^-1*[1-z]^-2 + 3/4*G(0,0,z)*[1-y-z]^-1*
         [1-z]^-1 + 3/2*G(0,0,z)*i_*Pi*y^-2*z^-1 + 3/2*G(0,0,z)*i_*Pi*y^-2*
         [1-z]^-1 + 7/4*G(0,0,z)*i_*Pi*y^-1*z^-1 + 5/4*G(0,0,z)*i_*Pi*y^-1*
         [1-z]^-2 + 7/4*G(0,0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/4*G(0,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - 3/2*G(0,0,z)*G(1 - z,1 - z,y)*y^-3*z^-1 - 1/2*
         G(0,0,z)*G(1 - z,1 - z,y)*y^-2*z^-1 - 1/2*G(0,0,z)*G(1 - z,1 - z,y)*
         y^-1*z^-2 + 3/2*G(0,0,z)*G(1 - z,1 - z,y)*y^-1*z^-1 + 3/2*G(0,0,z)*G(
         1 - z,1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(0,0,z)*G(1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + 3/2*G(0,0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 9/2*
         G(0,0,z)*G(1 - z,y)*y^-3*z^-1 + 2*G(0,0,z)*G(1 - z,y)*y^-2*z^-1 + 1/2
         *G(0,0,z)*G(1 - z,y)*y^-2*[1-z]^-1 + 1/2*G(0,0,z)*G(1 - z,y)*y^-1*
         [1-z]^-2 + 1/2*G(0,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,0,z)
         *G(1 - z,y)*i_*Pi*y^-3*z^-1 + 1/2*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1
          + 1/2*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-1*z^-2 - 3/2*G(0,0,z)*G(1 - z,y)*
         i_*Pi*y^-1*z^-1 - 3/2*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*
         G(0,0,z)*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(0,0,z)*G(1 - z,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,0,z)*G(0,1 - z,y)*y^-3*z^-1 + 1/2
         *G(0,0,z)*G(0,1 - z,y)*y^-2*z^-1 + 1/2*G(0,0,z)*G(0,1 - z,y)*y^-1*
         z^-2 - 3/2*G(0,0,z)*G(0,1 - z,y)*y^-1*z^-1 - 3/2*G(0,0,z)*G(0,1 - z,y
         )*y^-1*[1-z]^-1 - 3/2*G(0,0,z)*G(0,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(0
         ,0,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,0,1 - z,y)*y^-2*
         z^-1 + 1/2*G(0,0,0,1 - z,y)*y^-2*[1-z]^-1 + 3/2*G(0,0,0,1 - z,y)*y^-1
         *z^-3 - 2*G(0,0,0,1 - z,y)*y^-1*z^-2 + 1/2*G(0,0,0,1 - z,y)*y^-1*
         [1-z]^-2 - 3/2*G(0,0,0,1 - z,y)*z^-3 + 1/2*G(0,0,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 + 3/2*G(0,0,0,y)*y^-1*z^-2 - 3/4*G(0,0,0,y)*y^-1*
         z^-1 - 3/4*G(0,0,0,y)*y^-1*[1-z]^-1 - 3/4*G(0,0,0,y)*z^-1*[1-y-z]^-1
          - 3/4*G(0,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,0,y)*G(1,z)*y^-2*
         z^-1 + 1/2*G(0,0,0,y)*G(1,z)*y^-2*[1-z]^-1 + 3/2*G(0,0,0,y)*G(1,z)*
         y^-1*z^-3 - 2*G(0,0,0,y)*G(1,z)*y^-1*z^-2 + 1/2*G(0,0,0,y)*G(1,z)*
         y^-1*[1-z]^-2 - 3/2*G(0,0,0,y)*G(1,z)*z^-3 + 1/2*G(0,0,0,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-2 - 3/2*G(0,0,0,z)*y^-2*z^-1 - 3/2*G(0,0,0,z)*y^-2*
         [1-z]^-1 - 7/4*G(0,0,0,z)*y^-1*z^-1 - 5/4*G(0,0,0,z)*y^-1*[1-z]^-2 - 
         7/4*G(0,0,0,z)*y^-1*[1-z]^-1 - 1/4*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-2 - 3/
         2*G(0,0,0,z)*G(1 - z,y)*y^-3*z^-1 - 1/2*G(0,0,0,z)*G(1 - z,y)*y^-2*
         z^-1 - 1/2*G(0,0,0,z)*G(1 - z,y)*y^-1*z^-2 + 3/2*G(0,0,0,z)*G(1 - z,y
         )*y^-1*z^-1 + 3/2*G(0,0,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(0,0,0,z
         )*G(1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,0,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,0,0,1,z)*y^-2*z^-1 - 1/2*G(0,0,0,1,z)*y^-2*
         [1-z]^-1 - 3/2*G(0,0,0,1,z)*y^-1*z^-3 + 2*G(0,0,0,1,z)*y^-1*z^-2 - 1/
         2*G(0,0,0,1,z)*y^-1*[1-z]^-2 + 3/2*G(0,0,0,1,z)*z^-3 - 1/2*G(0,0,0,1,
         z)*[1-y-z]^-1*[1-z]^-2 - 9/2*G(0,0,1,z)*y^-1*z^-3 + 3/2*G(0,0,1,z)*
         y^-1*z^-2 - 5/2*G(0,0,1,z)*y^-1*z^-1 - 5/2*G(0,0,1,z)*y^-1*[1-z]^-1
          + 9/2*G(0,0,1,z)*z^-3 - 5/2*G(0,0,1,z)*z^-1*[1-y-z]^-1 - 5/2*G(0,0,1
         ,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,1,z)*i_*Pi*y^-2*z^-1 - 1/2*G(0,0,
         1,z)*i_*Pi*y^-2*[1-z]^-1 - 3/2*G(0,0,1,z)*i_*Pi*y^-1*z^-3 + 2*G(0,0,1
         ,z)*i_*Pi*y^-1*z^-2 - 1/2*G(0,0,1,z)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(0,0,
         1,z)*i_*Pi*z^-3 - 1/2*G(0,0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,
         0,1,z)*G(1 - z,y)*y^-2*z^-1 + 1/2*G(0,0,1,z)*G(1 - z,y)*y^-2*[1-z]^-1
          + 3/2*G(0,0,1,z)*G(1 - z,y)*y^-1*z^-3 - 2*G(0,0,1,z)*G(1 - z,y)*y^-1
         *z^-2 + 1/2*G(0,0,1,z)*G(1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(0,0,1,z)*G(1
          - z,y)*z^-3 + 1/2*G(0,0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(
         0,0,1,z)*G(0,y)*y^-2*z^-1 + 1/2*G(0,0,1,z)*G(0,y)*y^-2*[1-z]^-1 + 3/2
         *G(0,0,1,z)*G(0,y)*y^-1*z^-3 - 2*G(0,0,1,z)*G(0,y)*y^-1*z^-2 + 1/2*G(
         0,0,1,z)*G(0,y)*y^-1*[1-z]^-2 - 3/2*G(0,0,1,z)*G(0,y)*z^-3 + 1/2*G(0,
         0,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0,0,1,0,y)*y^-2*z^-1 - 1/2*
         G(0,0,1,0,y)*y^-2*[1-z]^-1 - 3/2*G(0,0,1,0,y)*y^-1*z^-3 + 2*G(0,0,1,0
         ,y)*y^-1*z^-2 - 1/2*G(0,0,1,0,y)*y^-1*[1-z]^-2 + 3/2*G(0,0,1,0,y)*
         z^-3 - 1/2*G(0,0,1,0,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,0,1,1,z)*y^-2*
         z^-1 + 1/2*G(0,0,1,1,z)*y^-2*[1-z]^-1 + 3/2*G(0,0,1,1,z)*y^-1*z^-3 - 
         2*G(0,0,1,1,z)*y^-1*z^-2 + 1/2*G(0,0,1,1,z)*y^-1*[1-z]^-2 - 3/2*G(0,0
         ,1,1,z)*z^-3 + 1/2*G(0,0,1,1,z)*[1-y-z]^-1*[1-z]^-2 - 9*G(0,1,z)*y^-1
         *z^-3 + 5*G(0,1,z)*y^-1*z^-2 - 3*G(0,1,z)*y^-1*z^-1 - 3*G(0,1,z)*y^-1
         *[1-z]^-1 + 9*G(0,1,z)*z^-3 - 3*G(0,1,z)*z^-1*[1-y-z]^-1 - 3*G(0,1,z)
         *[1-y-z]^-1*[1-z]^-1 + 7/24*G(0,1,z)*Pi^2*y^-2*z^-1 + 7/24*G(0,1,z)*
         Pi^2*y^-2*[1-z]^-1 + 7/8*G(0,1,z)*Pi^2*y^-1*z^-3 - 7/6*G(0,1,z)*Pi^2*
         y^-1*z^-2 + 7/24*G(0,1,z)*Pi^2*y^-1*[1-z]^-2 - 7/8*G(0,1,z)*Pi^2*z^-3
          + 7/24*G(0,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 9/2*G(0,1,z)*i_*Pi*y^-1*
         z^-3 + 3/2*G(0,1,z)*i_*Pi*y^-1*z^-2 - 5/2*G(0,1,z)*i_*Pi*y^-1*z^-1 - 
         5/2*G(0,1,z)*i_*Pi*y^-1*[1-z]^-1 + 9/2*G(0,1,z)*i_*Pi*z^-3 - 5/2*G(0,
         1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 5/2*G(0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          - 1/2*G(0,1,z)*G(1 - z,1 - z,y)*y^-2*z^-1 - 1/2*G(0,1,z)*G(1 - z,1
          - z,y)*y^-2*[1-z]^-1 - 3/2*G(0,1,z)*G(1 - z,1 - z,y)*y^-1*z^-3 + 2*
         G(0,1,z)*G(1 - z,1 - z,y)*y^-1*z^-2 - 1/2*G(0,1,z)*G(1 - z,1 - z,y)*
         y^-1*[1-z]^-2 + 3/2*G(0,1,z)*G(1 - z,1 - z,y)*z^-3 - 1/2*G(0,1,z)*G(1
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 9/2*G(0,1,z)*G(1 - z,y)*y^-1*z^-3
          - 3/2*G(0,1,z)*G(1 - z,y)*y^-1*z^-2 + 5/2*G(0,1,z)*G(1 - z,y)*y^-1*
         z^-1 + 5/2*G(0,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 9/2*G(0,1,z)*G(1 - z,y
         )*z^-3 + 5/2*G(0,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + 5/2*G(0,1,z)*G(1
          - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1
          + 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + 3/2*G(0,1,z)*G(1 - z
         ,y)*i_*Pi*y^-1*z^-3 - 2*G(0,1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-2 + 1/2*G(0
         ,1,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(0,1,z)*G(1 - z,y)*i_*Pi*
         z^-3 + 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0,1,
         z)*G(1 - z,0,y)*y^-2*z^-1 - 1/2*G(0,1,z)*G(1 - z,0,y)*y^-2*[1-z]^-1
          - 3/2*G(0,1,z)*G(1 - z,0,y)*y^-1*z^-3 + 2*G(0,1,z)*G(1 - z,0,y)*y^-1
         *z^-2 - 1/2*G(0,1,z)*G(1 - z,0,y)*y^-1*[1-z]^-2 + 3/2*G(0,1,z)*G(1 - 
         z,0,y)*z^-3 - 1/2*G(0,1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0
         ,1,z)*G(0,1 - z,y)*y^-2*z^-1 - 1/2*G(0,1,z)*G(0,1 - z,y)*y^-2*
         [1-z]^-1 - 3/2*G(0,1,z)*G(0,1 - z,y)*y^-1*z^-3 + 2*G(0,1,z)*G(0,1 - z
         ,y)*y^-1*z^-2 - 1/2*G(0,1,z)*G(0,1 - z,y)*y^-1*[1-z]^-2 + 3/2*G(0,1,z
         )*G(0,1 - z,y)*z^-3 - 1/2*G(0,1,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-2
          + 9/2*G(0,1,z)*G(0,y)*y^-1*z^-3 - 3/2*G(0,1,z)*G(0,y)*y^-1*z^-2 + 5/
         2*G(0,1,z)*G(0,y)*y^-1*z^-1 + 5/2*G(0,1,z)*G(0,y)*y^-1*[1-z]^-1 - 9/2
         *G(0,1,z)*G(0,y)*z^-3 + 5/2*G(0,1,z)*G(0,y)*z^-1*[1-y-z]^-1 + 5/2*G(0
         ,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,z)*G(0,y)*i_*Pi*y^-2*
         z^-1 + 1/2*G(0,1,z)*G(0,y)*i_*Pi*y^-2*[1-z]^-1 + 3/2*G(0,1,z)*G(0,y)*
         i_*Pi*y^-1*z^-3 - 2*G(0,1,z)*G(0,y)*i_*Pi*y^-1*z^-2 + 1/2*G(0,1,z)*G(
         0,y)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(0,1,z)*G(0,y)*i_*Pi*z^-3 + 1/2*G(0,1
         ,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 9/2*G(0,1,0,y)*y^-1*z^-3 - 3/2
         *G(0,1,0,y)*y^-1*z^-2 + 5/2*G(0,1,0,y)*y^-1*z^-1 + 5/2*G(0,1,0,y)*
         y^-1*[1-z]^-1 - 9/2*G(0,1,0,y)*z^-3 + 5/2*G(0,1,0,y)*z^-1*[1-y-z]^-1
          + 5/2*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,y)*i_*Pi*y^-2*
         z^-1 + 1/2*G(0,1,0,y)*i_*Pi*y^-2*[1-z]^-1 + 3/2*G(0,1,0,y)*i_*Pi*y^-1
         *z^-3 - 2*G(0,1,0,y)*i_*Pi*y^-1*z^-2 + 1/2*G(0,1,0,y)*i_*Pi*y^-1*
         [1-z]^-2 - 3/2*G(0,1,0,y)*i_*Pi*z^-3 + 1/2*G(0,1,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(0,1,0,0,y)*y^-2*z^-1 - 1/2*G(0,1,0,0,y)*
         y^-2*[1-z]^-1 - 3/2*G(0,1,0,0,y)*y^-1*z^-3 + 2*G(0,1,0,0,y)*y^-1*z^-2
          - 1/2*G(0,1,0,0,y)*y^-1*[1-z]^-2 + 3/2*G(0,1,0,0,y)*z^-3 - 1/2*G(0,1
         ,0,0,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1,0,1,z)*y^-2*z^-1 + 1/2*G(0,1,
         0,1,z)*y^-2*[1-z]^-1 + 3/2*G(0,1,0,1,z)*y^-1*z^-3 - 2*G(0,1,0,1,z)*
         y^-1*z^-2 + 1/2*G(0,1,0,1,z)*y^-1*[1-z]^-2 - 3/2*G(0,1,0,1,z)*z^-3 + 
         1/2*G(0,1,0,1,z)*[1-y-z]^-1*[1-z]^-2 + 9/2*G(0,1,1,z)*y^-1*z^-3 - 3/2
         *G(0,1,1,z)*y^-1*z^-2 + 5/2*G(0,1,1,z)*y^-1*z^-1 + 5/2*G(0,1,1,z)*
         y^-1*[1-z]^-1 - 9/2*G(0,1,1,z)*z^-3 + 5/2*G(0,1,1,z)*z^-1*[1-y-z]^-1
          + 5/2*G(0,1,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,1,z)*i_*Pi*y^-2*
         z^-1 + 1/2*G(0,1,1,z)*i_*Pi*y^-2*[1-z]^-1 + 3/2*G(0,1,1,z)*i_*Pi*y^-1
         *z^-3 - 2*G(0,1,1,z)*i_*Pi*y^-1*z^-2 + 1/2*G(0,1,1,z)*i_*Pi*y^-1*
         [1-z]^-2 - 3/2*G(0,1,1,z)*i_*Pi*z^-3 + 1/2*G(0,1,1,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(0,1,1,z)*G(1 - z,y)*y^-2*z^-1 - 1/2*G(0,1
         ,1,z)*G(1 - z,y)*y^-2*[1-z]^-1 - 3/2*G(0,1,1,z)*G(1 - z,y)*y^-1*z^-3
          + 2*G(0,1,1,z)*G(1 - z,y)*y^-1*z^-2 - 1/2*G(0,1,1,z)*G(1 - z,y)*y^-1
         *[1-z]^-2 + 3/2*G(0,1,1,z)*G(1 - z,y)*z^-3 - 1/2*G(0,1,1,z)*G(1 - z,y
         )*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0,1,1,z)*G(0,y)*y^-2*z^-1 - 1/2*G(0,1,1
         ,z)*G(0,y)*y^-2*[1-z]^-1 - 3/2*G(0,1,1,z)*G(0,y)*y^-1*z^-3 + 2*G(0,1,
         1,z)*G(0,y)*y^-1*z^-2 - 1/2*G(0,1,1,z)*G(0,y)*y^-1*[1-z]^-2 + 3/2*G(0
         ,1,1,z)*G(0,y)*z^-3 - 1/2*G(0,1,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-2 - 1/2
         *G(0,1,1,1,z)*y^-2*z^-1 - 1/2*G(0,1,1,1,z)*y^-2*[1-z]^-1 - 3/2*G(0,1,
         1,1,z)*y^-1*z^-3 + 2*G(0,1,1,1,z)*y^-1*z^-2 - 1/2*G(0,1,1,1,z)*y^-1*
         [1-z]^-2 + 3/2*G(0,1,1,1,z)*z^-3 - 1/2*G(0,1,1,1,z)*[1-y-z]^-1*
         [1-z]^-2 - 15*G(1,z)*y^-2*z^-2 + 30*G(1,z)*y^-1*z^-3 - 5*G(1,z)*y^-1*
         z^-2 - 30*G(1,z)*z^-3*[y+z]^-1 - 10*G(1,z)*z^-2*[y+z]^-1 + G(1,z)*
         zeta3*y^-2*z^-1 + G(1,z)*zeta3*y^-2*[1-z]^-1 - G(1,z)*zeta3*y^-1*z^-2
          + 3*G(1,z)*zeta3*y^-1*z^-1 + G(1,z)*zeta3*y^-1*[1-z]^-2 + 3*G(1,z)*
         zeta3*y^-1*[1-z]^-1 + 3*G(1,z)*zeta3*z^-1*[1-y-z]^-1 + G(1,z)*zeta3*
         [1-y-z]^-1*[1-z]^-2 + 3*G(1,z)*zeta3*[1-y-z]^-1*[1-z]^-1 + 7/8*G(1,z)
         *Pi^2*y^-2*z^-2 - 7/16*G(1,z)*Pi^2*y^-2*z^-1 - 7/16*G(1,z)*Pi^2*y^-2*
         [1-z]^-1 - 7/4*G(1,z)*Pi^2*y^-1*z^-3 + 35/48*G(1,z)*Pi^2*y^-1*z^-2 - 
         21/16*G(1,z)*Pi^2*y^-1*z^-1 - 7/16*G(1,z)*Pi^2*y^-1*[1-z]^-2 - 21/16*
         G(1,z)*Pi^2*y^-1*[1-z]^-1 + 7/4*G(1,z)*Pi^2*z^-3*[y+z]^-1 + 7/12*G(1,
         z)*Pi^2*z^-2*[y+z]^-1 - 21/16*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 - 7/16*G(1,
         z)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 21/16*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1
          - 6*G(1,z)*i_*Pi*y^-2*z^-2 + 12*G(1,z)*i_*Pi*y^-1*z^-3 - 2*G(1,z)*i_
         *Pi*y^-1*z^-2 - 12*G(1,z)*i_*Pi*z^-3*[y+z]^-1 - 4*G(1,z)*i_*Pi*z^-2*
         [y+z]^-1 + 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-3*z^-1 - 1/2*G(1,z)*G(
         1 - z,1 - z, - z,y)*y^-2*[1-z]^-1 - 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*
         y^-1*z^-3 + 5/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*z^-2 - 3/2*G(1,z)*
         G(1 - z,1 - z, - z,y)*y^-1*z^-1 - 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*
         y^-1*[1-z]^-2 - 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*[1-z]^-1 + 3/2*
         G(1,z)*G(1 - z,1 - z, - z,y)*z^-3 - 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*
         z^-1*[1-y-z]^-1 - 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*[1-y-z]^-1*
         [1-z]^-2 - 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2
         *G(1,z)*G(1 - z,1 - z,y)*y^-2*z^-2 + 3/4*G(1,z)*G(1 - z,1 - z,y)*y^-2
         *z^-1 + 3/4*G(1,z)*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 + 3*G(1,z)*G(1 - z,
         1 - z,y)*y^-1*z^-3 - 5/4*G(1,z)*G(1 - z,1 - z,y)*y^-1*z^-2 + 9/4*G(1,
         z)*G(1 - z,1 - z,y)*y^-1*z^-1 + 3/4*G(1,z)*G(1 - z,1 - z,y)*y^-1*
         [1-z]^-2 + 9/4*G(1,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - 3*G(1,z)*G(1
          - z,1 - z,y)*z^-3*[y+z]^-1 - G(1,z)*G(1 - z,1 - z,y)*z^-2*[y+z]^-1
          + 9/4*G(1,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/4*G(1,z)*G(1 - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-2 + 9/4*G(1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,z)*G(1 - z,1 - z,0,y)*y^-2*z^-1 + 1/2*G(1,z)*G(1
          - z,1 - z,0,y)*y^-2*[1-z]^-1 + 3/2*G(1,z)*G(1 - z,1 - z,0,y)*y^-1*
         z^-3 - 2*G(1,z)*G(1 - z,1 - z,0,y)*y^-1*z^-2 + 1/2*G(1,z)*G(1 - z,1
          - z,0,y)*y^-1*[1-z]^-2 - 3/2*G(1,z)*G(1 - z,1 - z,0,y)*z^-3 + 1/2*G(
         1,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,z)*G(1 - z, - z
         ,1 - z,y)*y^-3*z^-1 - 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-2*[1-z]^-1
          - 3/2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-1*z^-3 + 5/2*G(1,z)*G(1 - z,
          - z,1 - z,y)*y^-1*z^-2 - 3/2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-1*z^-1
          - 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(1,z)*G(1 - 
         z, - z,1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(1,z)*G(1 - z, - z,1 - z,y)*z^-3
          - 3/2*G(1,z)*G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,z)*G(1
          - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(1,z)*G(1 - z, - z,1 - 
         z,y)*[1-y-z]^-1*[1-z]^-1 - 9/2*G(1,z)*G(1 - z, - z,y)*y^-3*z^-1 - 2*
         G(1,z)*G(1 - z, - z,y)*y^-2*z^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*y^-2*
         [1-z]^-1 + 9/2*G(1,z)*G(1 - z, - z,y)*y^-1*z^-3 - 3/2*G(1,z)*G(1 - z,
          - z,y)*y^-1*z^-2 + 5/2*G(1,z)*G(1 - z, - z,y)*y^-1*z^-1 - 1/2*G(1,z)
         *G(1 - z, - z,y)*y^-1*[1-z]^-2 + 5/2*G(1,z)*G(1 - z, - z,y)*y^-1*
         [1-z]^-1 - 9/2*G(1,z)*G(1 - z, - z,y)*z^-3 + 5/2*G(1,z)*G(1 - z, - z,
         y)*z^-1*[1-y-z]^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-2
          + 5/2*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1,z)*G(1 - 
         z, - z,y)*i_*Pi*y^-3*z^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-2*
         [1-z]^-1 + 3/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-1*z^-3 - 5/2*G(1,z)*G(
         1 - z, - z,y)*i_*Pi*y^-1*z^-2 + 3/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-1
         *z^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(1,z)*
         G(1 - z, - z,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(1,z)*G(1 - z, - z,y)*i_*
         Pi*z^-3 + 3/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(1,
         z)*G(1 - z, - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,z)*G(1 - z, - 
         z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 6*G(1,z)*G(1 - z,y)*y^-2*z^-2 - 12*
         G(1,z)*G(1 - z,y)*y^-1*z^-3 + 2*G(1,z)*G(1 - z,y)*y^-1*z^-2 + 12*G(1,
         z)*G(1 - z,y)*z^-3*[y+z]^-1 + 4*G(1,z)*G(1 - z,y)*z^-2*[y+z]^-1 + 3/2
         *G(1,z)*G(1 - z,y)*i_*Pi*y^-2*z^-2 - 3/4*G(1,z)*G(1 - z,y)*i_*Pi*y^-2
         *z^-1 - 3/4*G(1,z)*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - 3*G(1,z)*G(1 - z,
         y)*i_*Pi*y^-1*z^-3 + 5/4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-2 - 9/4*G(1,
         z)*G(1 - z,y)*i_*Pi*y^-1*z^-1 - 3/4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*
         [1-z]^-2 - 9/4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3*G(1,z)*G(1
          - z,y)*i_*Pi*z^-3*[y+z]^-1 + G(1,z)*G(1 - z,y)*i_*Pi*z^-2*[y+z]^-1
          - 9/4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/4*G(1,z)*G(1 - z,y
         )*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 9/4*G(1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,z)*G(1 - z,0,1 - z,y)*y^-2*z^-1 + 1/2*G(1,z)*G(1
          - z,0,1 - z,y)*y^-2*[1-z]^-1 + 3/2*G(1,z)*G(1 - z,0,1 - z,y)*y^-1*
         z^-3 - 2*G(1,z)*G(1 - z,0,1 - z,y)*y^-1*z^-2 + 1/2*G(1,z)*G(1 - z,0,1
          - z,y)*y^-1*[1-z]^-2 - 3/2*G(1,z)*G(1 - z,0,1 - z,y)*z^-3 + 1/2*G(1,
         z)*G(1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(1,z)*G(1 - z,0, - z
         ,y)*y^-3*z^-1 - G(1,z)*G(1 - z,0, - z,y)*y^-2*z^-1 - 1/2*G(1,z)*G(1
          - z,0, - z,y)*y^-2*[1-z]^-1 - 3/2*G(1,z)*G(1 - z,0, - z,y)*y^-1*z^-3
          + 3/2*G(1,z)*G(1 - z,0, - z,y)*y^-1*z^-2 + 3/2*G(1,z)*G(1 - z,0, - z
         ,y)*y^-1*z^-1 - 1/2*G(1,z)*G(1 - z,0, - z,y)*y^-1*[1-z]^-2 + 3/2*G(1,
         z)*G(1 - z,0, - z,y)*y^-1*[1-z]^-1 + 3/2*G(1,z)*G(1 - z,0, - z,y)*
         z^-3 + 3/2*G(1,z)*G(1 - z,0, - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,z)*G(1
          - z,0, - z,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,z)*G(1 - z,0, - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 9/2*G(1,z)*G(1 - z,0,y)*y^-1*z^-3 + 3/2*G(1,z)*
         G(1 - z,0,y)*y^-1*z^-2 - 5/2*G(1,z)*G(1 - z,0,y)*y^-1*z^-1 - 5/2*G(1,
         z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + 9/2*G(1,z)*G(1 - z,0,y)*z^-3 - 5/2*G(
         1,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 - 5/2*G(1,z)*G(1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*y^-2*z^-1 - 1/2*
         G(1,z)*G(1 - z,0,y)*i_*Pi*y^-2*[1-z]^-1 - 3/2*G(1,z)*G(1 - z,0,y)*i_*
         Pi*y^-1*z^-3 + 2*G(1,z)*G(1 - z,0,y)*i_*Pi*y^-1*z^-2 - 1/2*G(1,z)*G(1
          - z,0,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(1,z)*G(1 - z,0,y)*i_*Pi*z^-3 - 
         1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1,z)*G(1 - 
         z,0,0,y)*y^-2*z^-1 + 1/2*G(1,z)*G(1 - z,0,0,y)*y^-2*[1-z]^-1 + 3/2*G(
         1,z)*G(1 - z,0,0,y)*y^-1*z^-3 - 2*G(1,z)*G(1 - z,0,0,y)*y^-1*z^-2 + 1/
         2*G(1,z)*G(1 - z,0,0,y)*y^-1*[1-z]^-2 - 3/2*G(1,z)*G(1 - z,0,0,y)*
         z^-3 + 1/2*G(1,z)*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,z)*G(
          - z,1 - z,1 - z,y)*y^-3*z^-1 - 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-2
         *[1-z]^-1 - 3/2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-1*z^-3 + 5/2*G(1,z)*
         G( - z,1 - z,1 - z,y)*y^-1*z^-2 - 3/2*G(1,z)*G( - z,1 - z,1 - z,y)*
         y^-1*z^-1 - 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(1,
         z)*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(1,z)*G( - z,1 - z,1 - 
         z,y)*z^-3 - 3/2*G(1,z)*G( - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(
         1,z)*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(1,z)*G( - z,1
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 9/2*G(1,z)*G( - z,1 - z,y)*y^-3*
         z^-1 - 2*G(1,z)*G( - z,1 - z,y)*y^-2*z^-1 - 1/2*G(1,z)*G( - z,1 - z,y
         )*y^-2*[1-z]^-1 + 9/2*G(1,z)*G( - z,1 - z,y)*y^-1*z^-3 - 3/2*G(1,z)*
         G( - z,1 - z,y)*y^-1*z^-2 + 5/2*G(1,z)*G( - z,1 - z,y)*y^-1*z^-1 - 1/
         2*G(1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-2 + 5/2*G(1,z)*G( - z,1 - z,y)*
         y^-1*[1-z]^-1 - 9/2*G(1,z)*G( - z,1 - z,y)*z^-3 + 5/2*G(1,z)*G( - z,1
          - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,z)*G( - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 + 5/2*G(1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1,z
         )*G( - z,1 - z,y)*i_*Pi*y^-3*z^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*
         y^-2*[1-z]^-1 + 3/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-1*z^-3 - 5/2*G(1,
         z)*G( - z,1 - z,y)*i_*Pi*y^-1*z^-2 + 3/2*G(1,z)*G( - z,1 - z,y)*i_*Pi
         *y^-1*z^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(1
         ,z)*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(1,z)*G( - z,1 - z,y)*
         i_*Pi*z^-3 + 3/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*
         G(1,z)*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,z)*G( - z,
         1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 9*G(1,z)*G( - z,y)*y^-3*z^-1 + 2
         *G(1,z)*G( - z,y)*y^-2*z^-1 + 3*G(1,z)*G( - z,y)*y^-2*[1-z]^-1 - 9*G(
         1,z)*G( - z,y)*y^-1*z^-3 + 5*G(1,z)*G( - z,y)*y^-1*z^-2 - 3*G(1,z)*G(
          - z,y)*y^-1*z^-1 + 3*G(1,z)*G( - z,y)*y^-1*[1-z]^-2 - 3*G(1,z)*G( - 
         z,y)*y^-1*[1-z]^-1 + 9*G(1,z)*G( - z,y)*z^-3 - 3*G(1,z)*G( - z,y)*
         z^-1*[1-y-z]^-1 + 3*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-2 - 3*G(1,z)*
         G( - z,y)*[1-y-z]^-1*[1-z]^-1 - 7/8*G(1,z)*G( - z,y)*Pi^2*y^-3*z^-1
          + 7/24*G(1,z)*G( - z,y)*Pi^2*y^-2*[1-z]^-1 + 7/8*G(1,z)*G( - z,y)*
         Pi^2*y^-1*z^-3 - 35/24*G(1,z)*G( - z,y)*Pi^2*y^-1*z^-2 + 7/8*G(1,z)*
         G( - z,y)*Pi^2*y^-1*z^-1 + 7/24*G(1,z)*G( - z,y)*Pi^2*y^-1*[1-z]^-2
          + 7/8*G(1,z)*G( - z,y)*Pi^2*y^-1*[1-z]^-1 - 7/8*G(1,z)*G( - z,y)*
         Pi^2*z^-3 + 7/8*G(1,z)*G( - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/24*G(1,z)*
         G( - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 7/8*G(1,z)*G( - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 9/2*G(1,z)*G( - z,y)*i_*Pi*y^-3*z^-1 + 2*G(1,z)
         *G( - z,y)*i_*Pi*y^-2*z^-1 + 1/2*G(1,z)*G( - z,y)*i_*Pi*y^-2*[1-z]^-1
          - 9/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*z^-3 + 3/2*G(1,z)*G( - z,y)*i_*Pi*
         y^-1*z^-2 - 5/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*z^-1 + 1/2*G(1,z)*G( - z,
         y)*i_*Pi*y^-1*[1-z]^-2 - 5/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 + 9/
         2*G(1,z)*G( - z,y)*i_*Pi*z^-3 - 5/2*G(1,z)*G( - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + 1/2*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 5/2*G(1
         ,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 9*G(1,0,y)*y^-1*z^-3 + 5*G(
         1,0,y)*y^-1*z^-2 - 3*G(1,0,y)*y^-1*z^-1 - 3*G(1,0,y)*y^-1*[1-z]^-1 + 
         9*G(1,0,y)*z^-3 - 3*G(1,0,y)*z^-1*[1-y-z]^-1 - 3*G(1,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 7/24*G(1,0,y)*Pi^2*y^-2*z^-1 + 7/24*G(1,0,y)*Pi^2*y^-2*
         [1-z]^-1 + 7/8*G(1,0,y)*Pi^2*y^-1*z^-3 - 7/6*G(1,0,y)*Pi^2*y^-1*z^-2
          + 7/24*G(1,0,y)*Pi^2*y^-1*[1-z]^-2 - 7/8*G(1,0,y)*Pi^2*z^-3 + 7/24*
         G(1,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 9/2*G(1,0,y)*i_*Pi*y^-1*z^-3 + 3/
         2*G(1,0,y)*i_*Pi*y^-1*z^-2 - 5/2*G(1,0,y)*i_*Pi*y^-1*z^-1 - 5/2*G(1,0
         ,y)*i_*Pi*y^-1*[1-z]^-1 + 9/2*G(1,0,y)*i_*Pi*z^-3 - 5/2*G(1,0,y)*i_*
         Pi*z^-1*[1-y-z]^-1 - 5/2*G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 9/2*G(1
         ,0,0,y)*y^-1*z^-3 - 3/2*G(1,0,0,y)*y^-1*z^-2 + 5/2*G(1,0,0,y)*y^-1*
         z^-1 + 5/2*G(1,0,0,y)*y^-1*[1-z]^-1 - 9/2*G(1,0,0,y)*z^-3 + 5/2*G(1,0
         ,0,y)*z^-1*[1-y-z]^-1 + 5/2*G(1,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,
         0,0,y)*i_*Pi*y^-2*z^-1 + 1/2*G(1,0,0,y)*i_*Pi*y^-2*[1-z]^-1 + 3/2*G(1
         ,0,0,y)*i_*Pi*y^-1*z^-3 - 2*G(1,0,0,y)*i_*Pi*y^-1*z^-2 + 1/2*G(1,0,0,
         y)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(1,0,0,y)*i_*Pi*z^-3 + 1/2*G(1,0,0,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,0,0,0,y)*y^-2*z^-1 - 1/2*G(1,0,0,
         0,y)*y^-2*[1-z]^-1 - 3/2*G(1,0,0,0,y)*y^-1*z^-3 + 2*G(1,0,0,0,y)*y^-1
         *z^-2 - 1/2*G(1,0,0,0,y)*y^-1*[1-z]^-2 + 3/2*G(1,0,0,0,y)*z^-3 - 1/2*
         G(1,0,0,0,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1,0,0,1,z)*y^-2*z^-1 + 1/2*
         G(1,0,0,1,z)*y^-2*[1-z]^-1 + 3/2*G(1,0,0,1,z)*y^-1*z^-3 - 2*G(1,0,0,1
         ,z)*y^-1*z^-2 + 1/2*G(1,0,0,1,z)*y^-1*[1-z]^-2 - 3/2*G(1,0,0,1,z)*
         z^-3 + 1/2*G(1,0,0,1,z)*[1-y-z]^-1*[1-z]^-2 + 9/2*G(1,0,1,z)*y^-1*
         z^-3 - 3/2*G(1,0,1,z)*y^-1*z^-2 + 5/2*G(1,0,1,z)*y^-1*z^-1 + 5/2*G(1,
         0,1,z)*y^-1*[1-z]^-1 - 9/2*G(1,0,1,z)*z^-3 + 5/2*G(1,0,1,z)*z^-1*
         [1-y-z]^-1 + 5/2*G(1,0,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,1,z)*i_*
         Pi*y^-2*z^-1 + 1/2*G(1,0,1,z)*i_*Pi*y^-2*[1-z]^-1 + 3/2*G(1,0,1,z)*i_
         *Pi*y^-1*z^-3 - 2*G(1,0,1,z)*i_*Pi*y^-1*z^-2 + 1/2*G(1,0,1,z)*i_*Pi*
         y^-1*[1-z]^-2 - 3/2*G(1,0,1,z)*i_*Pi*z^-3 + 1/2*G(1,0,1,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(1,0,1,z)*G(1 - z,y)*y^-2*z^-1 - 1/2*G(1,0
         ,1,z)*G(1 - z,y)*y^-2*[1-z]^-1 - 3/2*G(1,0,1,z)*G(1 - z,y)*y^-1*z^-3
          + 2*G(1,0,1,z)*G(1 - z,y)*y^-1*z^-2 - 1/2*G(1,0,1,z)*G(1 - z,y)*y^-1
         *[1-z]^-2 + 3/2*G(1,0,1,z)*G(1 - z,y)*z^-3 - 1/2*G(1,0,1,z)*G(1 - z,y
         )*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,0,1,1,z)*y^-2*z^-1 - 1/2*G(1,0,1,1,z)
         *y^-2*[1-z]^-1 - 3/2*G(1,0,1,1,z)*y^-1*z^-3 + 2*G(1,0,1,1,z)*y^-1*
         z^-2 - 1/2*G(1,0,1,1,z)*y^-1*[1-z]^-2 + 3/2*G(1,0,1,1,z)*z^-3 - 1/2*
         G(1,0,1,1,z)*[1-y-z]^-1*[1-z]^-2 + 6*G(1,1,z)*y^-2*z^-2 - 12*G(1,1,z)
         *y^-1*z^-3 + 2*G(1,1,z)*y^-1*z^-2 + 12*G(1,1,z)*z^-3*[y+z]^-1 + 4*G(1
         ,1,z)*z^-2*[y+z]^-1 + 3/2*G(1,1,z)*i_*Pi*y^-2*z^-2 - 3/4*G(1,1,z)*i_*
         Pi*y^-2*z^-1 - 3/4*G(1,1,z)*i_*Pi*y^-2*[1-z]^-1 - 3*G(1,1,z)*i_*Pi*
         y^-1*z^-3 + 5/4*G(1,1,z)*i_*Pi*y^-1*z^-2 - 9/4*G(1,1,z)*i_*Pi*y^-1*
         z^-1 - 3/4*G(1,1,z)*i_*Pi*y^-1*[1-z]^-2 - 9/4*G(1,1,z)*i_*Pi*y^-1*
         [1-z]^-1 + 3*G(1,1,z)*i_*Pi*z^-3*[y+z]^-1 + G(1,1,z)*i_*Pi*z^-2*
         [y+z]^-1 - 9/4*G(1,1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 3/4*G(1,1,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - 9/4*G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3/2*G(
         1,1,z)*G(1 - z, - z,y)*y^-3*z^-1 - 1/2*G(1,1,z)*G(1 - z, - z,y)*y^-2*
         [1-z]^-1 - 3/2*G(1,1,z)*G(1 - z, - z,y)*y^-1*z^-3 + 5/2*G(1,1,z)*G(1
          - z, - z,y)*y^-1*z^-2 - 3/2*G(1,1,z)*G(1 - z, - z,y)*y^-1*z^-1 - 1/2
         *G(1,1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-2 - 3/2*G(1,1,z)*G(1 - z, - z,y
         )*y^-1*[1-z]^-1 + 3/2*G(1,1,z)*G(1 - z, - z,y)*z^-3 - 3/2*G(1,1,z)*G(
         1 - z, - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,1,z)*G(1 - z, - z,y)*
         [1-y-z]^-1*[1-z]^-2 - 3/2*G(1,1,z)*G(1 - z, - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 3/2*G(1,1,z)*G(1 - z,y)*y^-2*z^-2 + 3/4*G(1,1,z)*G(1 - z,y
         )*y^-2*z^-1 + 3/4*G(1,1,z)*G(1 - z,y)*y^-2*[1-z]^-1 + 3*G(1,1,z)*G(1
          - z,y)*y^-1*z^-3 - 5/4*G(1,1,z)*G(1 - z,y)*y^-1*z^-2 + 9/4*G(1,1,z)*
         G(1 - z,y)*y^-1*z^-1 + 3/4*G(1,1,z)*G(1 - z,y)*y^-1*[1-z]^-2 + 9/4*G(
         1,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 3*G(1,1,z)*G(1 - z,y)*z^-3*[y+z]^-1
          - G(1,1,z)*G(1 - z,y)*z^-2*[y+z]^-1 + 9/4*G(1,1,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 + 3/4*G(1,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 9/4*G(1,1,
         z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,z)*G(1 - z,0,y)*y^-2*
         z^-1 + 1/2*G(1,1,z)*G(1 - z,0,y)*y^-2*[1-z]^-1 + 3/2*G(1,1,z)*G(1 - z
         ,0,y)*y^-1*z^-3 - 2*G(1,1,z)*G(1 - z,0,y)*y^-1*z^-2 + 1/2*G(1,1,z)*G(
         1 - z,0,y)*y^-1*[1-z]^-2 - 3/2*G(1,1,z)*G(1 - z,0,y)*z^-3 + 1/2*G(1,1
         ,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,1,z)*G( - z,1 - z,y)*
         y^-3*z^-1 - 1/2*G(1,1,z)*G( - z,1 - z,y)*y^-2*[1-z]^-1 - 3/2*G(1,1,z)
         *G( - z,1 - z,y)*y^-1*z^-3 + 5/2*G(1,1,z)*G( - z,1 - z,y)*y^-1*z^-2
          - 3/2*G(1,1,z)*G( - z,1 - z,y)*y^-1*z^-1 - 1/2*G(1,1,z)*G( - z,1 - z
         ,y)*y^-1*[1-z]^-2 - 3/2*G(1,1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-1 + 3/2*
         G(1,1,z)*G( - z,1 - z,y)*z^-3 - 3/2*G(1,1,z)*G( - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - 1/2*G(1,1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*
         G(1,1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 9/2*G(1,1,z)*G( - z,y)
         *y^-3*z^-1 - 2*G(1,1,z)*G( - z,y)*y^-2*z^-1 - 1/2*G(1,1,z)*G( - z,y)*
         y^-2*[1-z]^-1 + 9/2*G(1,1,z)*G( - z,y)*y^-1*z^-3 - 3/2*G(1,1,z)*G( - 
         z,y)*y^-1*z^-2 + 5/2*G(1,1,z)*G( - z,y)*y^-1*z^-1 - 1/2*G(1,1,z)*G(
          - z,y)*y^-1*[1-z]^-2 + 5/2*G(1,1,z)*G( - z,y)*y^-1*[1-z]^-1 - 9/2*G(
         1,1,z)*G( - z,y)*z^-3 + 5/2*G(1,1,z)*G( - z,y)*z^-1*[1-y-z]^-1 - 1/2*
         G(1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-2 + 5/2*G(1,1,z)*G( - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 3/2*G(1,1,z)*G( - z,y)*i_*Pi*y^-3*z^-1 + 1/2*G(
         1,1,z)*G( - z,y)*i_*Pi*y^-2*[1-z]^-1 + 3/2*G(1,1,z)*G( - z,y)*i_*Pi*
         y^-1*z^-3 - 5/2*G(1,1,z)*G( - z,y)*i_*Pi*y^-1*z^-2 + 3/2*G(1,1,z)*G(
          - z,y)*i_*Pi*y^-1*z^-1 + 1/2*G(1,1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-2
          + 3/2*G(1,1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(1,1,z)*G( - z,y
         )*i_*Pi*z^-3 + 3/2*G(1,1,z)*G( - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(1
         ,1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,1,z)*G( - z,y)*i_
         *Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,0,1,z)*y^-2*z^-1 - 1/2*G(1,1,0,1,
         z)*y^-2*[1-z]^-1 - 3/2*G(1,1,0,1,z)*y^-1*z^-3 + 2*G(1,1,0,1,z)*y^-1*
         z^-2 - 1/2*G(1,1,0,1,z)*y^-1*[1-z]^-2 + 3/2*G(1,1,0,1,z)*z^-3 - 1/2*
         G(1,1,0,1,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(1,1,1,z)*y^-2*z^-2 + 3/4*G(1
         ,1,1,z)*y^-2*z^-1 + 3/4*G(1,1,1,z)*y^-2*[1-z]^-1 + 3*G(1,1,1,z)*y^-1*
         z^-3 - 5/4*G(1,1,1,z)*y^-1*z^-2 + 9/4*G(1,1,1,z)*y^-1*z^-1 + 3/4*G(1,
         1,1,z)*y^-1*[1-z]^-2 + 9/4*G(1,1,1,z)*y^-1*[1-z]^-1 - 3*G(1,1,1,z)*
         z^-3*[y+z]^-1 - G(1,1,1,z)*z^-2*[y+z]^-1 + 9/4*G(1,1,1,z)*z^-1*
         [1-y-z]^-1 + 3/4*G(1,1,1,z)*[1-y-z]^-1*[1-z]^-2 + 9/4*G(1,1,1,z)*
         [1-y-z]^-1*[1-z]^-1 + 3/2*G(1,1,1,z)*G( - z,y)*y^-3*z^-1 - 1/2*G(1,1,
         1,z)*G( - z,y)*y^-2*[1-z]^-1 - 3/2*G(1,1,1,z)*G( - z,y)*y^-1*z^-3 + 5/
         2*G(1,1,1,z)*G( - z,y)*y^-1*z^-2 - 3/2*G(1,1,1,z)*G( - z,y)*y^-1*z^-1
          - 1/2*G(1,1,1,z)*G( - z,y)*y^-1*[1-z]^-2 - 3/2*G(1,1,1,z)*G( - z,y)*
         y^-1*[1-z]^-1 + 3/2*G(1,1,1,z)*G( - z,y)*z^-3 - 3/2*G(1,1,1,z)*G( - z
         ,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-2 - 
         3/2*G(1,1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*Nf*q2^-3 * ( 1/18*zeta3*y^-2*z^-1 + 1/18*zeta3*y^-2*[1-z]^-1 - 1/
         18*zeta3*y^-1*z^-2 + 1/6*zeta3*y^-1*z^-1 + 1/18*zeta3*y^-1*[1-z]^-2
          + 1/6*zeta3*y^-1*[1-z]^-1 + 1/6*zeta3*z^-1*[1-y-z]^-1 + 1/18*zeta3*
         [1-y-z]^-1*[1-z]^-2 + 1/6*zeta3*[1-y-z]^-1*[1-z]^-1 + 1/24*i_*Pi^3*
         y^-2*z^-1 + 1/24*i_*Pi^3*y^-2*[1-z]^-1 - 1/24*i_*Pi^3*y^-1*z^-2 + 1/8
         *i_*Pi^3*y^-1*z^-1 + 1/24*i_*Pi^3*y^-1*[1-z]^-2 + 1/8*i_*Pi^3*y^-1*
         [1-z]^-1 + 1/8*i_*Pi^3*z^-1*[1-y-z]^-1 + 1/24*i_*Pi^3*[1-y-z]^-1*
         [1-z]^-2 + 1/8*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 7/144*G(0,y)*Pi^2*y^-2*
         z^-1 - 7/144*G(0,y)*Pi^2*y^-2*[1-z]^-1 + 7/144*G(0,y)*Pi^2*y^-1*z^-2
          - 7/48*G(0,y)*Pi^2*y^-1*z^-1 - 7/144*G(0,y)*Pi^2*y^-1*[1-z]^-2 - 7/
         48*G(0,y)*Pi^2*y^-1*[1-z]^-1 - 7/48*G(0,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/
         144*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 7/48*G(0,y)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 - 7/144*G(0,z)*Pi^2*y^-2*z^-1 - 7/144*G(0,z)*Pi^2*y^-2*
         [1-z]^-1 + 7/144*G(0,z)*Pi^2*y^-1*z^-2 - 7/48*G(0,z)*Pi^2*y^-1*z^-1
          - 7/144*G(0,z)*Pi^2*y^-1*[1-z]^-2 - 7/48*G(0,z)*Pi^2*y^-1*[1-z]^-1
          - 7/48*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 - 7/144*G(0,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-2 - 7/48*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,y)*i_*Pi
         *y^-2*z^-1 - 1/12*G(0,0,y)*i_*Pi*y^-2*[1-z]^-1 + 1/12*G(0,0,y)*i_*Pi*
         y^-1*z^-2 - 1/4*G(0,0,y)*i_*Pi*y^-1*z^-1 - 1/12*G(0,0,y)*i_*Pi*y^-1*
         [1-z]^-2 - 1/4*G(0,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/4*G(0,0,y)*i_*Pi*z^-1
         *[1-y-z]^-1 - 1/12*G(0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/4*G(0,0,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,z)*i_*Pi*y^-2*z^-1 - 1/12*G(0,
         0,z)*i_*Pi*y^-2*[1-z]^-1 + 1/12*G(0,0,z)*i_*Pi*y^-1*z^-2 - 1/4*G(0,0,
         z)*i_*Pi*y^-1*z^-1 - 1/12*G(0,0,z)*i_*Pi*y^-1*[1-z]^-2 - 1/4*G(0,0,z)
         *i_*Pi*y^-1*[1-z]^-1 - 1/4*G(0,0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 1/12*G(0,
         0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/4*G(0,0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/12*G(0,0,0,y)*y^-2*z^-1 + 1/12*G(0,0,0,y)*y^-2*[1-z]^-1
          - 1/12*G(0,0,0,y)*y^-1*z^-2 + 1/4*G(0,0,0,y)*y^-1*z^-1 + 1/12*G(0,0,
         0,y)*y^-1*[1-z]^-2 + 1/4*G(0,0,0,y)*y^-1*[1-z]^-1 + 1/4*G(0,0,0,y)*
         z^-1*[1-y-z]^-1 + 1/12*G(0,0,0,y)*[1-y-z]^-1*[1-z]^-2 + 1/4*G(0,0,0,y
         )*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,0,0,z)*y^-2*z^-1 + 1/12*G(0,0,0,z)*
         y^-2*[1-z]^-1 - 1/12*G(0,0,0,z)*y^-1*z^-2 + 1/4*G(0,0,0,z)*y^-1*z^-1
          + 1/12*G(0,0,0,z)*y^-1*[1-z]^-2 + 1/4*G(0,0,0,z)*y^-1*[1-z]^-1 + 1/4
         *G(0,0,0,z)*z^-1*[1-y-z]^-1 + 1/12*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-2 + 1/
         4*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*N*q2^-3 * (  - 3/2*y^-2*z^-1 - 3/2*y^-2*[1-z]^-1 + 3/2*y^-1*z^-2
          + 11/2*y^-1*z^-1 - 3/2*y^-1*[1-z]^-2 + 11/2*y^-1*[1-z]^-1 - 9/2*z^-1
         *[1-y-z]^-1 - 3/2*[1-y-z]^-1*[1-z]^-2 - 9/2*[1-y-z]^-1*[1-z]^-1 + 43/
         36*zeta3*y^-2*z^-1 + 43/36*zeta3*y^-2*[1-z]^-1 - 43/36*zeta3*y^-1*
         z^-2 + 43/12*zeta3*y^-1*z^-1 + 43/36*zeta3*y^-1*[1-z]^-2 + 43/12*
         zeta3*y^-1*[1-z]^-1 + 43/12*zeta3*z^-1*[1-y-z]^-1 + 43/36*zeta3*
         [1-y-z]^-1*[1-z]^-2 + 43/12*zeta3*[1-y-z]^-1*[1-z]^-1 + 7/16*Pi^2*
         y^-2*z^-1 + 7/16*Pi^2*y^-2*[1-z]^-1 - 7/16*Pi^2*y^-1*z^-2 - 29/48*
         Pi^2*y^-1*z^-1 + 7/16*Pi^2*y^-1*[1-z]^-2 - 29/48*Pi^2*y^-1*[1-z]^-1
          - 1/48*Pi^2*z^-1*[1-y-z]^-1 + 7/16*Pi^2*[1-y-z]^-1*[1-z]^-2 - 1/48*
         Pi^2*[1-y-z]^-1*[1-z]^-1 + 13/180*Pi^4*y^-2*z^-1 + 13/180*Pi^4*y^-2*
         [1-z]^-1 - 13/180*Pi^4*y^-1*z^-2 + 13/60*Pi^4*y^-1*z^-1 + 13/180*Pi^4
         *y^-1*[1-z]^-2 + 13/60*Pi^4*y^-1*[1-z]^-1 + 13/60*Pi^4*z^-1*
         [1-y-z]^-1 + 13/180*Pi^4*[1-y-z]^-1*[1-z]^-2 + 13/60*Pi^4*[1-y-z]^-1*
         [1-z]^-1 - i_*Pi*y^-2*z^-1 - i_*Pi*y^-2*[1-z]^-1 + i_*Pi*y^-1*z^-2 + 
         i_*Pi*y^-1*z^-1 - i_*Pi*y^-1*[1-z]^-2 + i_*Pi*y^-1*[1-z]^-1 - 3*i_*Pi
         *z^-1*[1-y-z]^-1 - i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*i_*Pi*zeta3*y^-2*z^-1 + 2*i_*Pi*zeta3*y^-2*[1-z]^-1 - 2*
         i_*Pi*zeta3*y^-1*z^-2 + 6*i_*Pi*zeta3*y^-1*z^-1 + 2*i_*Pi*zeta3*y^-1*
         [1-z]^-2 + 6*i_*Pi*zeta3*y^-1*[1-z]^-1 + 6*i_*Pi*zeta3*z^-1*
         [1-y-z]^-1 + 2*i_*Pi*zeta3*[1-y-z]^-1*[1-z]^-2 + 6*i_*Pi*zeta3*
         [1-y-z]^-1*[1-z]^-1 - 11/48*i_*Pi^3*y^-2*z^-1 - 11/48*i_*Pi^3*y^-2*
         [1-z]^-1 + 11/48*i_*Pi^3*y^-1*z^-2 - 65/48*i_*Pi^3*y^-1*z^-1 - 11/48*
         i_*Pi^3*y^-1*[1-z]^-2 - 65/48*i_*Pi^3*y^-1*[1-z]^-1 - 65/48*i_*Pi^3*
         z^-1*[1-y-z]^-1 - 11/48*i_*Pi^3*[1-y-z]^-1*[1-z]^-2 - 65/48*i_*Pi^3*
         [1-y-z]^-1*[1-z]^-1 - 1/12*G(1 - z,1 - z,y)*Pi^2*y^-2*z^-1 - 1/12*G(1
          - z,1 - z,y)*Pi^2*y^-2*[1-z]^-1 + 1/12*G(1 - z,1 - z,y)*Pi^2*y^-1*
         z^-2 - 1/4*G(1 - z,1 - z,y)*Pi^2*y^-1*z^-1 - 1/12*G(1 - z,1 - z,y)*
         Pi^2*y^-1*[1-z]^-2 - 1/4*G(1 - z,1 - z,y)*Pi^2*y^-1*[1-z]^-1 - 1/4*G(
         1 - z,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/12*G(1 - z,1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 - 1/4*G(1 - z,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(1 - z,1 - z,1,0,y)*y^-2*z^-1 + 1/2*G(1 - z,1 - z,1,0,y)*y^-2
         *[1-z]^-1 - 1/2*G(1 - z,1 - z,1,0,y)*y^-1*z^-2 + 3/2*G(1 - z,1 - z,1,
         0,y)*y^-1*z^-1 + 1/2*G(1 - z,1 - z,1,0,y)*y^-1*[1-z]^-2 + 3/2*G(1 - z
         ,1 - z,1,0,y)*y^-1*[1-z]^-1 + 3/2*G(1 - z,1 - z,1,0,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(1 - z,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1
          - z,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 2/3*G(1 - z,y)*Pi^2*y^-1*z^-1
          - 2/3*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 - 2/3*G(1 - z,y)*Pi^2*z^-1*
         [1-y-z]^-1 - 2/3*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/12*G(1 - z,y
         )*i_*Pi^3*y^-2*z^-1 - 1/12*G(1 - z,y)*i_*Pi^3*y^-2*[1-z]^-1 + 1/12*G(
         1 - z,y)*i_*Pi^3*y^-1*z^-2 - 1/4*G(1 - z,y)*i_*Pi^3*y^-1*z^-1 - 1/12*
         G(1 - z,y)*i_*Pi^3*y^-1*[1-z]^-2 - 1/4*G(1 - z,y)*i_*Pi^3*y^-1*
         [1-z]^-1 - 1/4*G(1 - z,y)*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/12*G(1 - z,y)*
         i_*Pi^3*[1-y-z]^-1*[1-z]^-2 - 1/4*G(1 - z,y)*i_*Pi^3*[1-y-z]^-1*
         [1-z]^-1 + 1/12*G(1 - z,0,y)*Pi^2*y^-2*z^-1 + 1/12*G(1 - z,0,y)*Pi^2*
         y^-2*[1-z]^-1 - 1/12*G(1 - z,0,y)*Pi^2*y^-1*z^-2 + 1/4*G(1 - z,0,y)*
         Pi^2*y^-1*z^-1 + 1/12*G(1 - z,0,y)*Pi^2*y^-1*[1-z]^-2 + 1/4*G(1 - z,0
         ,y)*Pi^2*y^-1*[1-z]^-1 + 1/4*G(1 - z,0,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/12
         *G(1 - z,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 1/4*G(1 - z,0,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,1,0,y)*y^-2*z^-1 - 1/2*G(1 - z,0,
         1,0,y)*y^-2*[1-z]^-1 + 1/2*G(1 - z,0,1,0,y)*y^-1*z^-2 - 3/2*G(1 - z,0
         ,1,0,y)*y^-1*z^-1 - 1/2*G(1 - z,0,1,0,y)*y^-1*[1-z]^-2 - 3/2*G(1 - z,
         0,1,0,y)*y^-1*[1-z]^-1 - 3/2*G(1 - z,0,1,0,y)*z^-1*[1-y-z]^-1 - 1/2*
         G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(1 - z,0,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 4*G(1 - z,1,0,y)*y^-1*z^-1 + 4*G(1 - z,1,0,y)*
         y^-1*[1-z]^-1 + 4*G(1 - z,1,0,y)*z^-1*[1-y-z]^-1 + 4*G(1 - z,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,y)*i_*Pi*y^-2*z^-1 + 1/2*G(1 - 
         z,1,0,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1*z^-2 + 3/
         2*G(1 - z,1,0,y)*i_*Pi*y^-1*z^-1 + 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1*
         [1-z]^-2 + 3/2*G(1 - z,1,0,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(1 - z,1,0,y
         )*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 + 3/2*G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z
         ,1,0,0,y)*y^-2*z^-1 - 1/2*G(1 - z,1,0,0,y)*y^-2*[1-z]^-1 + 1/2*G(1 - 
         z,1,0,0,y)*y^-1*z^-2 - 3/2*G(1 - z,1,0,0,y)*y^-1*z^-1 - 1/2*G(1 - z,1
         ,0,0,y)*y^-1*[1-z]^-2 - 3/2*G(1 - z,1,0,0,y)*y^-1*[1-z]^-1 - 3/2*G(1
          - z,1,0,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(1 - z,1,0,0,y)*[1-y-z]^-1*
         [1-z]^-2 - 3/2*G(1 - z,1,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,1 - z,
         y)*Pi^2*y^-2*z^-1 + 1/12*G(0,1 - z,y)*Pi^2*y^-2*[1-z]^-1 - 1/12*G(0,1
          - z,y)*Pi^2*y^-1*z^-2 + 1/4*G(0,1 - z,y)*Pi^2*y^-1*z^-1 + 1/12*G(0,1
          - z,y)*Pi^2*y^-1*[1-z]^-2 + 1/4*G(0,1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/
         4*G(0,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/12*G(0,1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 + 1/4*G(0,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/2
         *G(0,1 - z,y)*G(1,0,z)*y^-2*z^-1 - 1/2*G(0,1 - z,y)*G(1,0,z)*y^-2*
         [1-z]^-1 + 1/2*G(0,1 - z,y)*G(1,0,z)*y^-1*z^-2 - 3/2*G(0,1 - z,y)*G(1
         ,0,z)*y^-1*z^-1 - 1/2*G(0,1 - z,y)*G(1,0,z)*y^-1*[1-z]^-2 - 3/2*G(0,1
          - z,y)*G(1,0,z)*y^-1*[1-z]^-1 - 3/2*G(0,1 - z,y)*G(1,0,z)*z^-1*
         [1-y-z]^-1 - 1/2*G(0,1 - z,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,
         1 - z,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,1,0,y)*y^-2*
         z^-1 - 1/2*G(0,1 - z,1,0,y)*y^-2*[1-z]^-1 + 1/2*G(0,1 - z,1,0,y)*y^-1
         *z^-2 - 3/2*G(0,1 - z,1,0,y)*y^-1*z^-1 - 1/2*G(0,1 - z,1,0,y)*y^-1*
         [1-z]^-2 - 3/2*G(0,1 - z,1,0,y)*y^-1*[1-z]^-1 - 3/2*G(0,1 - z,1,0,y)*
         z^-1*[1-y-z]^-1 - 1/2*G(0,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,
         1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*y^-2*z^-1 - 1/2*G(0,y)*
         y^-2*[1-z]^-1 + 9/2*G(0,y)*y^-1*z^-1 - 1/2*G(0,y)*y^-1*[1-z]^-2 + 9/2
         *G(0,y)*y^-1*[1-z]^-1 + 9/2*G(0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,y)*
         [1-y-z]^-1*[1-z]^-2 + 9/2*G(0,y)*[1-y-z]^-1*[1-z]^-1 - G(0,y)*zeta3*
         y^-2*z^-1 - G(0,y)*zeta3*y^-2*[1-z]^-1 + G(0,y)*zeta3*y^-1*z^-2 - 3*
         G(0,y)*zeta3*y^-1*z^-1 - G(0,y)*zeta3*y^-1*[1-z]^-2 - 3*G(0,y)*zeta3*
         y^-1*[1-z]^-1 - 3*G(0,y)*zeta3*z^-1*[1-y-z]^-1 - G(0,y)*zeta3*
         [1-y-z]^-1*[1-z]^-2 - 3*G(0,y)*zeta3*[1-y-z]^-1*[1-z]^-1 + 35/72*G(0,
         y)*Pi^2*y^-2*z^-1 + 35/72*G(0,y)*Pi^2*y^-2*[1-z]^-1 - 35/72*G(0,y)*
         Pi^2*y^-1*z^-2 + 13/16*G(0,y)*Pi^2*y^-1*z^-1 + 35/72*G(0,y)*Pi^2*y^-1
         *[1-z]^-2 + 13/16*G(0,y)*Pi^2*y^-1*[1-z]^-1 + 13/16*G(0,y)*Pi^2*z^-1*
         [1-y-z]^-1 + 35/72*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 13/16*G(0,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,y)*i_*Pi*y^-2*z^-1 - 1/4*G(0,y)*i_
         *Pi*y^-2*[1-z]^-1 + 3*G(0,y)*i_*Pi*y^-1*z^-1 - 1/4*G(0,y)*i_*Pi*y^-1*
         [1-z]^-2 + 3*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 3*G(0,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - 1/4*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3*G(0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)*i_*Pi^3*y^-2*z^-1 + 1/12*G(0,y)*i_*
         Pi^3*y^-2*[1-z]^-1 - 1/12*G(0,y)*i_*Pi^3*y^-1*z^-2 + 1/4*G(0,y)*i_*
         Pi^3*y^-1*z^-1 + 1/12*G(0,y)*i_*Pi^3*y^-1*[1-z]^-2 + 1/4*G(0,y)*i_*
         Pi^3*y^-1*[1-z]^-1 + 1/4*G(0,y)*i_*Pi^3*z^-1*[1-y-z]^-1 + 1/12*G(0,y)
         *i_*Pi^3*[1-y-z]^-1*[1-z]^-2 + 1/4*G(0,y)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1
          - 8*G(0,y)*G(0,z)*y^-1*z^-1 - 8*G(0,y)*G(0,z)*y^-1*[1-z]^-1 - 8*G(0,
         y)*G(0,z)*z^-1*[1-y-z]^-1 - 8*G(0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 + 5/
         24*G(0,y)*G(0,z)*Pi^2*y^-2*z^-1 + 5/24*G(0,y)*G(0,z)*Pi^2*y^-2*
         [1-z]^-1 - 5/24*G(0,y)*G(0,z)*Pi^2*y^-1*z^-2 + 5/8*G(0,y)*G(0,z)*Pi^2
         *y^-1*z^-1 + 5/24*G(0,y)*G(0,z)*Pi^2*y^-1*[1-z]^-2 + 5/8*G(0,y)*G(0,z
         )*Pi^2*y^-1*[1-z]^-1 + 5/8*G(0,y)*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 + 5/24*
         G(0,y)*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 5/8*G(0,y)*G(0,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 4*G(0,y)*G(0,z)*i_*Pi*y^-1*z^-1 - 4*G(0,y)*G(0,
         z)*i_*Pi*y^-1*[1-z]^-1 - 4*G(0,y)*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 4*G(
         0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)*G(1,z)*Pi^2*y^-2*
         z^-1 + 1/12*G(0,y)*G(1,z)*Pi^2*y^-2*[1-z]^-1 - 1/12*G(0,y)*G(1,z)*
         Pi^2*y^-1*z^-2 + 1/4*G(0,y)*G(1,z)*Pi^2*y^-1*z^-1 + 1/12*G(0,y)*G(1,z
         )*Pi^2*y^-1*[1-z]^-2 + 1/4*G(0,y)*G(1,z)*Pi^2*y^-1*[1-z]^-1 + 1/4*G(0
         ,y)*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 + 1/12*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-2 + 1/4*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 4*G(0,y)*G(1,
         0,z)*y^-1*z^-1 - 4*G(0,y)*G(1,0,z)*y^-1*[1-z]^-1 - 4*G(0,y)*G(1,0,z)*
         z^-1*[1-y-z]^-1 - 4*G(0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*
         G(1,0,z)*i_*Pi*y^-2*z^-1 - 1/2*G(0,y)*G(1,0,z)*i_*Pi*y^-2*[1-z]^-1 + 
         1/2*G(0,y)*G(1,0,z)*i_*Pi*y^-1*z^-2 - 3/2*G(0,y)*G(1,0,z)*i_*Pi*y^-1*
         z^-1 - 1/2*G(0,y)*G(1,0,z)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(0,y)*G(1,0,z)*
         i_*Pi*y^-1*[1-z]^-1 - 3/2*G(0,y)*G(1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2
         *G(0,y)*G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,y)*G(1,0,z)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,0,0,z)*y^-2*z^-1 + 1/2*G(0,y)
         *G(1,0,0,z)*y^-2*[1-z]^-1 - 1/2*G(0,y)*G(1,0,0,z)*y^-1*z^-2 + 3/2*G(0
         ,y)*G(1,0,0,z)*y^-1*z^-1 + 1/2*G(0,y)*G(1,0,0,z)*y^-1*[1-z]^-2 + 3/2*
         G(0,y)*G(1,0,0,z)*y^-1*[1-z]^-1 + 3/2*G(0,y)*G(1,0,0,z)*z^-1*
         [1-y-z]^-1 + 1/2*G(0,y)*G(1,0,0,z)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,y)*
         G(1,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,1,0,z)*y^-2*z^-1 - 1/
         2*G(0,y)*G(1,1,0,z)*y^-2*[1-z]^-1 + 1/2*G(0,y)*G(1,1,0,z)*y^-1*z^-2
          - 3/2*G(0,y)*G(1,1,0,z)*y^-1*z^-1 - 1/2*G(0,y)*G(1,1,0,z)*y^-1*
         [1-z]^-2 - 3/2*G(0,y)*G(1,1,0,z)*y^-1*[1-z]^-1 - 3/2*G(0,y)*G(1,1,0,z
         )*z^-1*[1-y-z]^-1 - 1/2*G(0,y)*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*
         G(0,y)*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z)*y^-1*z^-2 + 6*G(0,
         z)*y^-1*z^-1 + 23/2*G(0,z)*y^-1*[1-z]^-2 + 6*G(0,z)*y^-1*[1-z]^-1 - 3/
         2*G(0,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,z
         )*[1-y-z]^-1*[1-z]^-1 - G(0,z)*zeta3*y^-2*z^-1 - G(0,z)*zeta3*y^-2*
         [1-z]^-1 + G(0,z)*zeta3*y^-1*z^-2 - 3*G(0,z)*zeta3*y^-1*z^-1 - G(0,z)
         *zeta3*y^-1*[1-z]^-2 - 3*G(0,z)*zeta3*y^-1*[1-z]^-1 - 3*G(0,z)*zeta3*
         z^-1*[1-y-z]^-1 - G(0,z)*zeta3*[1-y-z]^-1*[1-z]^-2 - 3*G(0,z)*zeta3*
         [1-y-z]^-1*[1-z]^-1 + 35/72*G(0,z)*Pi^2*y^-2*z^-1 + 35/72*G(0,z)*Pi^2
         *y^-2*[1-z]^-1 - 35/72*G(0,z)*Pi^2*y^-1*z^-2 + 53/48*G(0,z)*Pi^2*y^-1
         *z^-1 - 77/144*G(0,z)*Pi^2*y^-1*[1-z]^-2 + 53/48*G(0,z)*Pi^2*y^-1*
         [1-z]^-1 + 17/8*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 + 7/144*G(0,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 + 17/8*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/4*G(0,
         z)*i_*Pi*y^-1*z^-2 + 13/4*G(0,z)*i_*Pi*y^-1*z^-1 + 5*G(0,z)*i_*Pi*
         y^-1*[1-z]^-2 + 13/4*G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 3/4*G(0,z)*i_*Pi*
         z^-1*[1-y-z]^-1 + G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3/4*G(0,z)*i_*Pi
         *[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,z)*i_*Pi^3*y^-2*z^-1 + 1/12*G(0,z)*i_
         *Pi^3*y^-2*[1-z]^-1 - 1/12*G(0,z)*i_*Pi^3*y^-1*z^-2 + 1/4*G(0,z)*i_*
         Pi^3*y^-1*z^-1 + 1/12*G(0,z)*i_*Pi^3*y^-1*[1-z]^-2 + 1/4*G(0,z)*i_*
         Pi^3*y^-1*[1-z]^-1 + 1/4*G(0,z)*i_*Pi^3*z^-1*[1-y-z]^-1 + 1/12*G(0,z)
         *i_*Pi^3*[1-y-z]^-1*[1-z]^-2 + 1/4*G(0,z)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1
          - 1/2*G(0,z)*G(1 - z,1 - z,0,y)*y^-2*z^-1 - 1/2*G(0,z)*G(1 - z,1 - z
         ,0,y)*y^-2*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,1 - z,0,y)*y^-1*z^-2 - 3/2*
         G(0,z)*G(1 - z,1 - z,0,y)*y^-1*z^-1 - 1/2*G(0,z)*G(1 - z,1 - z,0,y)*
         y^-1*[1-z]^-2 - 3/2*G(0,z)*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-1 - 3/2*G(0
         ,z)*G(1 - z,1 - z,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,1 - z,0,y
         )*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/12*G(0,z)*G(1 - z,y)*Pi^2*y^-2*z^-1 + 1/12*G(0,z)*G(1 - 
         z,y)*Pi^2*y^-2*[1-z]^-1 - 1/12*G(0,z)*G(1 - z,y)*Pi^2*y^-1*z^-2 + 1/4
         *G(0,z)*G(1 - z,y)*Pi^2*y^-1*z^-1 + 1/12*G(0,z)*G(1 - z,y)*Pi^2*y^-1*
         [1-z]^-2 + 1/4*G(0,z)*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/4*G(0,z)*G(1
          - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/12*G(0,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1
         *[1-z]^-2 + 1/4*G(0,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 4*G(0,z)
         *G(1 - z,0,y)*y^-1*z^-1 - 4*G(0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 - 4*G(0
         ,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 - 4*G(0,z)*G(1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi*y^-2*z^-1 - 1/2*G(0,z)*G(1
          - z,0,y)*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi*y^-1*
         z^-2 - 3/2*G(0,z)*G(1 - z,0,y)*i_*Pi*y^-1*z^-1 - 1/2*G(0,z)*G(1 - z,0
         ,y)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(0,z)*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1
          - 3/2*G(0,z)*G(1 - z,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - z
         ,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,z)*G(1 - z,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,0,0,y)*y^-2*z^-1 + 1/2*G(0,z
         )*G(1 - z,0,0,y)*y^-2*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,0,0,y)*y^-1*z^-2
          + 3/2*G(0,z)*G(1 - z,0,0,y)*y^-1*z^-1 + 1/2*G(0,z)*G(1 - z,0,0,y)*
         y^-1*[1-z]^-2 + 3/2*G(0,z)*G(1 - z,0,0,y)*y^-1*[1-z]^-1 + 3/2*G(0,z)*
         G(1 - z,0,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,0,0,y)*[1-y-z]^-1
         *[1-z]^-2 + 3/2*G(0,z)*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z
         )*G(0,1 - z,0,y)*y^-2*z^-1 + 1/2*G(0,z)*G(0,1 - z,0,y)*y^-2*[1-z]^-1
          - 1/2*G(0,z)*G(0,1 - z,0,y)*y^-1*z^-2 + 3/2*G(0,z)*G(0,1 - z,0,y)*
         y^-1*z^-1 + 1/2*G(0,z)*G(0,1 - z,0,y)*y^-1*[1-z]^-2 + 3/2*G(0,z)*G(0,
         1 - z,0,y)*y^-1*[1-z]^-1 + 3/2*G(0,z)*G(0,1 - z,0,y)*z^-1*[1-y-z]^-1
          + 1/2*G(0,z)*G(0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,z)*G(0,1
          - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/4*G(0,0,y)*y^-2*z^-1 + 1/4*G(0,0,y)
         *y^-2*[1-z]^-1 - 3*G(0,0,y)*y^-1*z^-1 + 1/4*G(0,0,y)*y^-1*[1-z]^-2 - 
         3*G(0,0,y)*y^-1*[1-z]^-1 - 3*G(0,0,y)*z^-1*[1-y-z]^-1 + 1/4*G(0,0,y)*
         [1-y-z]^-1*[1-z]^-2 - 3*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,y)*
         Pi^2*y^-2*z^-1 - 1/12*G(0,0,y)*Pi^2*y^-2*[1-z]^-1 + 1/12*G(0,0,y)*
         Pi^2*y^-1*z^-2 - 1/4*G(0,0,y)*Pi^2*y^-1*z^-1 - 1/12*G(0,0,y)*Pi^2*
         y^-1*[1-z]^-2 - 1/4*G(0,0,y)*Pi^2*y^-1*[1-z]^-1 - 1/4*G(0,0,y)*Pi^2*
         z^-1*[1-y-z]^-1 - 1/12*G(0,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 1/4*G(0,0,
         y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 5/6*G(0,0,y)*i_*Pi*y^-2*z^-1 + 5/6*G(0,
         0,y)*i_*Pi*y^-2*[1-z]^-1 - 5/6*G(0,0,y)*i_*Pi*y^-1*z^-2 + 1/4*G(0,0,y
         )*i_*Pi*y^-1*z^-1 + 5/6*G(0,0,y)*i_*Pi*y^-1*[1-z]^-2 + 1/4*G(0,0,y)*
         i_*Pi*y^-1*[1-z]^-1 + 1/4*G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 5/6*G(0,0,
         y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/4*G(0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + 4*G(0,0,y)*G(0,z)*y^-1*z^-1 + 4*G(0,0,y)*G(0,z)*y^-1*[1-z]^-1 + 4*
         G(0,0,y)*G(0,z)*z^-1*[1-y-z]^-1 + 4*G(0,0,y)*G(0,z)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,0,y)*G(0,z)*i_*Pi*y^-2*z^-1 + 1/2*G(0,0,y)*G(0,z)*
         i_*Pi*y^-2*[1-z]^-1 - 1/2*G(0,0,y)*G(0,z)*i_*Pi*y^-1*z^-2 + 3/2*G(0,0
         ,y)*G(0,z)*i_*Pi*y^-1*z^-1 + 1/2*G(0,0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-2
          + 3/2*G(0,0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(0,0,y)*G(0,z)*i_*
         Pi*z^-1*[1-y-z]^-1 + 1/2*G(0,0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 
         3/2*G(0,0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(0,0,z)
         *y^-2*z^-1 - 1/2*G(0,0,y)*G(0,0,z)*y^-2*[1-z]^-1 + 1/2*G(0,0,y)*G(0,0
         ,z)*y^-1*z^-2 - 3/2*G(0,0,y)*G(0,0,z)*y^-1*z^-1 - 1/2*G(0,0,y)*G(0,0,
         z)*y^-1*[1-z]^-2 - 3/2*G(0,0,y)*G(0,0,z)*y^-1*[1-z]^-1 - 3/2*G(0,0,y)
         *G(0,0,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,y)*G(0,0,z)*[1-y-z]^-1*[1-z]^-2
          - 3/2*G(0,0,y)*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(1,0,z)*
         y^-2*z^-1 + 1/2*G(0,0,y)*G(1,0,z)*y^-2*[1-z]^-1 - 1/2*G(0,0,y)*G(1,0,
         z)*y^-1*z^-2 + 3/2*G(0,0,y)*G(1,0,z)*y^-1*z^-1 + 1/2*G(0,0,y)*G(1,0,z
         )*y^-1*[1-z]^-2 + 3/2*G(0,0,y)*G(1,0,z)*y^-1*[1-z]^-1 + 3/2*G(0,0,y)*
         G(1,0,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-2
          + 3/2*G(0,0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,0,z)*y^-1*z^-2
          - 13/4*G(0,0,z)*y^-1*z^-1 - 5*G(0,0,z)*y^-1*[1-z]^-2 - 13/4*G(0,0,z)
         *y^-1*[1-z]^-1 + 3/4*G(0,0,z)*z^-1*[1-y-z]^-1 - G(0,0,z)*[1-y-z]^-1*
         [1-z]^-2 + 3/4*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,z)*Pi^2*y^-2
         *z^-1 - 1/12*G(0,0,z)*Pi^2*y^-2*[1-z]^-1 + 1/12*G(0,0,z)*Pi^2*y^-1*
         z^-2 - 1/4*G(0,0,z)*Pi^2*y^-1*z^-1 - 1/12*G(0,0,z)*Pi^2*y^-1*[1-z]^-2
          - 1/4*G(0,0,z)*Pi^2*y^-1*[1-z]^-1 - 1/4*G(0,0,z)*Pi^2*z^-1*
         [1-y-z]^-1 - 1/12*G(0,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 1/4*G(0,0,z)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 + 5/6*G(0,0,z)*i_*Pi*y^-2*z^-1 + 5/6*G(0,0,z
         )*i_*Pi*y^-2*[1-z]^-1 - 5/6*G(0,0,z)*i_*Pi*y^-1*z^-2 + 3/4*G(0,0,z)*
         i_*Pi*y^-1*z^-1 - 11/12*G(0,0,z)*i_*Pi*y^-1*[1-z]^-2 + 3/4*G(0,0,z)*
         i_*Pi*y^-1*[1-z]^-1 + 5/2*G(0,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/12*G(0,0
         ,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 5/2*G(0,0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,0,z)*G(1 - z,0,y)*y^-2*z^-1 + 1/2*G(0,0,z)*G(1 - z
         ,0,y)*y^-2*[1-z]^-1 - 1/2*G(0,0,z)*G(1 - z,0,y)*y^-1*z^-2 + 3/2*G(0,0
         ,z)*G(1 - z,0,y)*y^-1*z^-1 + 1/2*G(0,0,z)*G(1 - z,0,y)*y^-1*[1-z]^-2
          + 3/2*G(0,0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + 3/2*G(0,0,z)*G(1 - z,0,y
         )*z^-1*[1-y-z]^-1 + 1/2*G(0,0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/
         2*G(0,0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 4*G(0,0,z)*G(0,y)*y^-1*
         z^-1 + 4*G(0,0,z)*G(0,y)*y^-1*[1-z]^-1 + 4*G(0,0,z)*G(0,y)*z^-1*
         [1-y-z]^-1 + 4*G(0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,z)*G(0
         ,y)*i_*Pi*y^-2*z^-1 + 1/2*G(0,0,z)*G(0,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*
         G(0,0,z)*G(0,y)*i_*Pi*y^-1*z^-2 + 3/2*G(0,0,z)*G(0,y)*i_*Pi*y^-1*z^-1
          + 1/2*G(0,0,z)*G(0,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(0,0,z)*G(0,y)*i_*
         Pi*y^-1*[1-z]^-1 + 3/2*G(0,0,z)*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(
         0,0,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,0,z)*G(0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 5/6*G(0,0,0,y)*y^-2*z^-1 - 5/6*G(0,0,0,y)*y^-2*
         [1-z]^-1 + 5/6*G(0,0,0,y)*y^-1*z^-2 - 1/4*G(0,0,0,y)*y^-1*z^-1 - 5/6*
         G(0,0,0,y)*y^-1*[1-z]^-2 - 1/4*G(0,0,0,y)*y^-1*[1-z]^-1 - 1/4*G(0,0,0
         ,y)*z^-1*[1-y-z]^-1 - 5/6*G(0,0,0,y)*[1-y-z]^-1*[1-z]^-2 - 1/4*G(0,0,
         0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,0,y)*G(0,z)*y^-2*z^-1 - 1/2*G(0,
         0,0,y)*G(0,z)*y^-2*[1-z]^-1 + 1/2*G(0,0,0,y)*G(0,z)*y^-1*z^-2 - 3/2*
         G(0,0,0,y)*G(0,z)*y^-1*z^-1 - 1/2*G(0,0,0,y)*G(0,z)*y^-1*[1-z]^-2 - 3/
         2*G(0,0,0,y)*G(0,z)*y^-1*[1-z]^-1 - 3/2*G(0,0,0,y)*G(0,z)*z^-1*
         [1-y-z]^-1 - 1/2*G(0,0,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,0,0,
         y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,0,0,z)*y^-2*z^-1 - 5/6*G(0,0,
         0,z)*y^-2*[1-z]^-1 + 5/6*G(0,0,0,z)*y^-1*z^-2 - 3/4*G(0,0,0,z)*y^-1*
         z^-1 + 11/12*G(0,0,0,z)*y^-1*[1-z]^-2 - 3/4*G(0,0,0,z)*y^-1*[1-z]^-1
          - 5/2*G(0,0,0,z)*z^-1*[1-y-z]^-1 - 1/12*G(0,0,0,z)*[1-y-z]^-1*
         [1-z]^-2 - 5/2*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,0,z)*G(0,y)
         *y^-2*z^-1 - 1/2*G(0,0,0,z)*G(0,y)*y^-2*[1-z]^-1 + 1/2*G(0,0,0,z)*G(0
         ,y)*y^-1*z^-2 - 3/2*G(0,0,0,z)*G(0,y)*y^-1*z^-1 - 1/2*G(0,0,0,z)*G(0,
         y)*y^-1*[1-z]^-2 - 3/2*G(0,0,0,z)*G(0,y)*y^-1*[1-z]^-1 - 3/2*G(0,0,0,
         z)*G(0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-2
          - 3/2*G(0,0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1,0,y)*y^-2*
         z^-1 + 1/2*G(0,0,1,0,y)*y^-2*[1-z]^-1 - 1/2*G(0,0,1,0,y)*y^-1*z^-2 + 
         3/2*G(0,0,1,0,y)*y^-1*z^-1 + 1/2*G(0,0,1,0,y)*y^-1*[1-z]^-2 + 3/2*G(0
         ,0,1,0,y)*y^-1*[1-z]^-1 + 3/2*G(0,0,1,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,
         0,1,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,0,1,0,y)*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(0,0,1,0,z)*y^-2*z^-1 + 1/2*G(0,0,1,0,z)*y^-2*[1-z]^-1 - 1/2*
         G(0,0,1,0,z)*y^-1*z^-2 + 3/2*G(0,0,1,0,z)*y^-1*z^-1 + 1/2*G(0,0,1,0,z
         )*y^-1*[1-z]^-2 + 3/2*G(0,0,1,0,z)*y^-1*[1-z]^-1 + 3/2*G(0,0,1,0,z)*
         z^-1*[1-y-z]^-1 + 1/2*G(0,0,1,0,z)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,0,1,
         0,z)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,1,z)*Pi^2*y^-2*z^-1 + 1/12*G(0,1,
         z)*Pi^2*y^-2*[1-z]^-1 - 1/12*G(0,1,z)*Pi^2*y^-1*z^-2 + 1/4*G(0,1,z)*
         Pi^2*y^-1*z^-1 + 1/12*G(0,1,z)*Pi^2*y^-1*[1-z]^-2 + 1/4*G(0,1,z)*Pi^2
         *y^-1*[1-z]^-1 + 1/4*G(0,1,z)*Pi^2*z^-1*[1-y-z]^-1 + 1/12*G(0,1,z)*
         Pi^2*[1-y-z]^-1*[1-z]^-2 + 1/4*G(0,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 4*
         G(0,1,0,y)*y^-1*z^-1 - 4*G(0,1,0,y)*y^-1*[1-z]^-1 - 4*G(0,1,0,y)*z^-1
         *[1-y-z]^-1 - 4*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,0,y)*i_*Pi
         *y^-2*z^-1 - 1/2*G(0,1,0,y)*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(0,1,0,y)*i_*
         Pi*y^-1*z^-2 - 3/2*G(0,1,0,y)*i_*Pi*y^-1*z^-1 - 1/2*G(0,1,0,y)*i_*Pi*
         y^-1*[1-z]^-2 - 3/2*G(0,1,0,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(0,1,0,y)*
         i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(0,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3/
         2*G(0,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 4*G(0,1,0,z)*y^-1*z^-1 - 4*
         G(0,1,0,z)*y^-1*[1-z]^-1 - 4*G(0,1,0,z)*z^-1*[1-y-z]^-1 - 4*G(0,1,0,z
         )*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,0,z)*i_*Pi*y^-2*z^-1 - 1/2*G(0,1,0,
         z)*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(0,1,0,z)*i_*Pi*y^-1*z^-2 - 3/2*G(0,1,0
         ,z)*i_*Pi*y^-1*z^-1 - 1/2*G(0,1,0,z)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(0,1,
         0,z)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(0,1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2
         *G(0,1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,1,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,0,z)*G(1 - z,y)*y^-2*z^-1 - 1/2*G(0,1
         ,0,z)*G(1 - z,y)*y^-2*[1-z]^-1 + 1/2*G(0,1,0,z)*G(1 - z,y)*y^-1*z^-2
          - 3/2*G(0,1,0,z)*G(1 - z,y)*y^-1*z^-1 - 1/2*G(0,1,0,z)*G(1 - z,y)*
         y^-1*[1-z]^-2 - 3/2*G(0,1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(0,1,0
         ,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1,0,z)*G(1 - z,y)*[1-y-z]^-1
         *[1-z]^-2 - 3/2*G(0,1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1
         ,0,z)*G(0,y)*y^-2*z^-1 + 1/2*G(0,1,0,z)*G(0,y)*y^-2*[1-z]^-1 - 1/2*G(
         0,1,0,z)*G(0,y)*y^-1*z^-2 + 3/2*G(0,1,0,z)*G(0,y)*y^-1*z^-1 + 1/2*G(0
         ,1,0,z)*G(0,y)*y^-1*[1-z]^-2 + 3/2*G(0,1,0,z)*G(0,y)*y^-1*[1-z]^-1 + 
         3/2*G(0,1,0,z)*G(0,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,1,0,z)*G(0,y)*
         [1-y-z]^-1*[1-z]^-2 + 3/2*G(0,1,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2
         *G(0,1,0,0,y)*y^-2*z^-1 + 1/2*G(0,1,0,0,y)*y^-2*[1-z]^-1 - 1/2*G(0,1,
         0,0,y)*y^-1*z^-2 + 3/2*G(0,1,0,0,y)*y^-1*z^-1 + 1/2*G(0,1,0,0,y)*y^-1
         *[1-z]^-2 + 3/2*G(0,1,0,0,y)*y^-1*[1-z]^-1 + 3/2*G(0,1,0,0,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(0,1,0,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,1,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,0,z)*y^-2*z^-1 + 1/2*G(0,1,0,0,z)*
         y^-2*[1-z]^-1 - 1/2*G(0,1,0,0,z)*y^-1*z^-2 + 3/2*G(0,1,0,0,z)*y^-1*
         z^-1 + 1/2*G(0,1,0,0,z)*y^-1*[1-z]^-2 + 3/2*G(0,1,0,0,z)*y^-1*
         [1-z]^-1 + 3/2*G(0,1,0,0,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,1,0,0,z)*
         [1-y-z]^-1*[1-z]^-2 + 3/2*G(0,1,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,
         1,1,0,z)*y^-2*z^-1 - 1/2*G(0,1,1,0,z)*y^-2*[1-z]^-1 + 1/2*G(0,1,1,0,z
         )*y^-1*z^-2 - 3/2*G(0,1,1,0,z)*y^-1*z^-1 - 1/2*G(0,1,1,0,z)*y^-1*
         [1-z]^-2 - 3/2*G(0,1,1,0,z)*y^-1*[1-z]^-1 - 3/2*G(0,1,1,0,z)*z^-1*
         [1-y-z]^-1 - 1/2*G(0,1,1,0,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,1,1,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 2/3*G(1,z)*Pi^2*y^-1*z^-1 - 2/3*G(1,z)*Pi^2*
         y^-1*[1-z]^-1 - 2/3*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 - 2/3*G(1,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 1/12*G(1,z)*i_*Pi^3*y^-2*z^-1 - 1/12*G(1,z)*i_*
         Pi^3*y^-2*[1-z]^-1 + 1/12*G(1,z)*i_*Pi^3*y^-1*z^-2 - 1/4*G(1,z)*i_*
         Pi^3*y^-1*z^-1 - 1/12*G(1,z)*i_*Pi^3*y^-1*[1-z]^-2 - 1/4*G(1,z)*i_*
         Pi^3*y^-1*[1-z]^-1 - 1/4*G(1,z)*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/12*G(1,z)
         *i_*Pi^3*[1-y-z]^-1*[1-z]^-2 - 1/4*G(1,z)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1
          - 1/12*G(1,z)*G(1 - z,y)*Pi^2*y^-2*z^-1 - 1/12*G(1,z)*G(1 - z,y)*
         Pi^2*y^-2*[1-z]^-1 + 1/12*G(1,z)*G(1 - z,y)*Pi^2*y^-1*z^-2 - 1/4*G(1,
         z)*G(1 - z,y)*Pi^2*y^-1*z^-1 - 1/12*G(1,z)*G(1 - z,y)*Pi^2*y^-1*
         [1-z]^-2 - 1/4*G(1,z)*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 - 1/4*G(1,z)*G(1
          - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/12*G(1,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1
         *[1-z]^-2 - 1/4*G(1,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 8*G(1,0,
         y)*y^-1*z^-1 + 8*G(1,0,y)*y^-1*[1-z]^-1 + 8*G(1,0,y)*z^-1*[1-y-z]^-1
          + 8*G(1,0,y)*[1-y-z]^-1*[1-z]^-1 - 7/24*G(1,0,y)*Pi^2*y^-2*z^-1 - 7/
         24*G(1,0,y)*Pi^2*y^-2*[1-z]^-1 + 7/24*G(1,0,y)*Pi^2*y^-1*z^-2 - 7/8*
         G(1,0,y)*Pi^2*y^-1*z^-1 - 7/24*G(1,0,y)*Pi^2*y^-1*[1-z]^-2 - 7/8*G(1,
         0,y)*Pi^2*y^-1*[1-z]^-1 - 7/8*G(1,0,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/24*G(
         1,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 7/8*G(1,0,y)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 + 4*G(1,0,y)*i_*Pi*y^-1*z^-1 + 4*G(1,0,y)*i_*Pi*y^-1*
         [1-z]^-1 + 4*G(1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 4*G(1,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 8*G(1,0,z)*y^-1*z^-1 + 8*G(1,0,z)*y^-1*[1-z]^-1
          + 8*G(1,0,z)*z^-1*[1-y-z]^-1 + 8*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 - 5/24
         *G(1,0,z)*Pi^2*y^-2*z^-1 - 5/24*G(1,0,z)*Pi^2*y^-2*[1-z]^-1 + 5/24*G(
         1,0,z)*Pi^2*y^-1*z^-2 - 5/8*G(1,0,z)*Pi^2*y^-1*z^-1 - 5/24*G(1,0,z)*
         Pi^2*y^-1*[1-z]^-2 - 5/8*G(1,0,z)*Pi^2*y^-1*[1-z]^-1 - 5/8*G(1,0,z)*
         Pi^2*z^-1*[1-y-z]^-1 - 5/24*G(1,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 5/8*
         G(1,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 4*G(1,0,z)*i_*Pi*y^-1*z^-1 + 4*G(
         1,0,z)*i_*Pi*y^-1*[1-z]^-1 + 4*G(1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 4*G(1
         ,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,z)*G(1 - z,1 - z,y)*y^-2*
         z^-1 + 1/2*G(1,0,z)*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(1,0,z)*G(1
          - z,1 - z,y)*y^-1*z^-2 + 3/2*G(1,0,z)*G(1 - z,1 - z,y)*y^-1*z^-1 + 1/
         2*G(1,0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-2 + 3/2*G(1,0,z)*G(1 - z,1 - 
         z,y)*y^-1*[1-z]^-1 + 3/2*G(1,0,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 
         1/2*G(1,0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,0,z)*G(1
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 4*G(1,0,z)*G(1 - z,y)*y^-1*z^-1
          + 4*G(1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 4*G(1,0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 + 4*G(1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,z)
         *G(1 - z,y)*i_*Pi*y^-2*z^-1 + 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi*y^-2*
         [1-z]^-1 - 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi*y^-1*z^-2 + 3/2*G(1,0,z)*G(1
          - z,y)*i_*Pi*y^-1*z^-1 + 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-2
          + 3/2*G(1,0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(1,0,z)*G(1 - z
         ,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 + 3/2*G(1,0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(
         1,0,z)*G(1 - z,0,y)*y^-2*z^-1 - 1/2*G(1,0,z)*G(1 - z,0,y)*y^-2*
         [1-z]^-1 + 1/2*G(1,0,z)*G(1 - z,0,y)*y^-1*z^-2 - 3/2*G(1,0,z)*G(1 - z
         ,0,y)*y^-1*z^-1 - 1/2*G(1,0,z)*G(1 - z,0,y)*y^-1*[1-z]^-2 - 3/2*G(1,0
         ,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 - 3/2*G(1,0,z)*G(1 - z,0,y)*z^-1*
         [1-y-z]^-1 - 1/2*G(1,0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(1,
         0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,0,0,y)*y^-1*z^-1 - 4*G(
         1,0,0,y)*y^-1*[1-z]^-1 - 4*G(1,0,0,y)*z^-1*[1-y-z]^-1 - 4*G(1,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,0,y)*i_*Pi*y^-2*z^-1 - 1/2*G(1,0,0,y)
         *i_*Pi*y^-2*[1-z]^-1 + 1/2*G(1,0,0,y)*i_*Pi*y^-1*z^-2 - 3/2*G(1,0,0,y
         )*i_*Pi*y^-1*z^-1 - 1/2*G(1,0,0,y)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(1,0,0,
         y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(1,0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*
         G(1,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3/2*G(1,0,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 4*G(1,0,0,z)*y^-1*z^-1 - 4*G(1,0,0,z)*y^-1*
         [1-z]^-1 - 4*G(1,0,0,z)*z^-1*[1-y-z]^-1 - 4*G(1,0,0,z)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1,0,0,z)*i_*Pi*y^-2*z^-1 - 1/2*G(1,0,0,z)*i_*Pi*y^-2
         *[1-z]^-1 + 1/2*G(1,0,0,z)*i_*Pi*y^-1*z^-2 - 3/2*G(1,0,0,z)*i_*Pi*
         y^-1*z^-1 - 1/2*G(1,0,0,z)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(1,0,0,z)*i_*Pi
         *y^-1*[1-z]^-1 - 3/2*G(1,0,0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(1,0,0,z
         )*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3/2*G(1,0,0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1,0,0,z)*G(1 - z,y)*y^-2*z^-1 - 1/2*G(1,0,0,z)*G(1
          - z,y)*y^-2*[1-z]^-1 + 1/2*G(1,0,0,z)*G(1 - z,y)*y^-1*z^-2 - 3/2*G(1
         ,0,0,z)*G(1 - z,y)*y^-1*z^-1 - 1/2*G(1,0,0,z)*G(1 - z,y)*y^-1*
         [1-z]^-2 - 3/2*G(1,0,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(1,0,0,z)*
         G(1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,0,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 - 3/2*G(1,0,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,
         0,0,y)*y^-2*z^-1 + 1/2*G(1,0,0,0,y)*y^-2*[1-z]^-1 - 1/2*G(1,0,0,0,y)*
         y^-1*z^-2 + 3/2*G(1,0,0,0,y)*y^-1*z^-1 + 1/2*G(1,0,0,0,y)*y^-1*
         [1-z]^-2 + 3/2*G(1,0,0,0,y)*y^-1*[1-z]^-1 + 3/2*G(1,0,0,0,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(1,0,0,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,0,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,0,0,z)*y^-2*z^-1 + 1/2*G(1,0,0,0,z)*
         y^-2*[1-z]^-1 - 1/2*G(1,0,0,0,z)*y^-1*z^-2 + 3/2*G(1,0,0,0,z)*y^-1*
         z^-1 + 1/2*G(1,0,0,0,z)*y^-1*[1-z]^-2 + 3/2*G(1,0,0,0,z)*y^-1*
         [1-z]^-1 + 3/2*G(1,0,0,0,z)*z^-1*[1-y-z]^-1 + 1/2*G(1,0,0,0,z)*
         [1-y-z]^-1*[1-z]^-2 + 3/2*G(1,0,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,
         0,1,0,z)*y^-2*z^-1 - 1/2*G(1,0,1,0,z)*y^-2*[1-z]^-1 + 1/2*G(1,0,1,0,z
         )*y^-1*z^-2 - 3/2*G(1,0,1,0,z)*y^-1*z^-1 - 1/2*G(1,0,1,0,z)*y^-1*
         [1-z]^-2 - 3/2*G(1,0,1,0,z)*y^-1*[1-z]^-1 - 3/2*G(1,0,1,0,z)*z^-1*
         [1-y-z]^-1 - 1/2*G(1,0,1,0,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(1,0,1,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/12*G(1,1,z)*Pi^2*y^-2*z^-1 - 1/12*G(1,1,z)*
         Pi^2*y^-2*[1-z]^-1 + 1/12*G(1,1,z)*Pi^2*y^-1*z^-2 - 1/4*G(1,1,z)*Pi^2
         *y^-1*z^-1 - 1/12*G(1,1,z)*Pi^2*y^-1*[1-z]^-2 - 1/4*G(1,1,z)*Pi^2*
         y^-1*[1-z]^-1 - 1/4*G(1,1,z)*Pi^2*z^-1*[1-y-z]^-1 - 1/12*G(1,1,z)*
         Pi^2*[1-y-z]^-1*[1-z]^-2 - 1/4*G(1,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 4*
         G(1,1,0,z)*y^-1*z^-1 + 4*G(1,1,0,z)*y^-1*[1-z]^-1 + 4*G(1,1,0,z)*z^-1
         *[1-y-z]^-1 + 4*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,0,z)*i_*Pi
         *y^-2*z^-1 + 1/2*G(1,1,0,z)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(1,1,0,z)*i_*
         Pi*y^-1*z^-2 + 3/2*G(1,1,0,z)*i_*Pi*y^-1*z^-1 + 1/2*G(1,1,0,z)*i_*Pi*
         y^-1*[1-z]^-2 + 3/2*G(1,1,0,z)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(1,1,0,z)*
         i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(1,1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3/
         2*G(1,1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,0,z)*G(1 - z,y)*
         y^-2*z^-1 + 1/2*G(1,1,0,z)*G(1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(1,1,0,z)*
         G(1 - z,y)*y^-1*z^-2 + 3/2*G(1,1,0,z)*G(1 - z,y)*y^-1*z^-1 + 1/2*G(1,
         1,0,z)*G(1 - z,y)*y^-1*[1-z]^-2 + 3/2*G(1,1,0,z)*G(1 - z,y)*y^-1*
         [1-z]^-1 + 3/2*G(1,1,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,1,0,z)
         *G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,1,0,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,0,0,z)*y^-2*z^-1 - 1/2*G(1,1,0,0,z)*
         y^-2*[1-z]^-1 + 1/2*G(1,1,0,0,z)*y^-1*z^-2 - 3/2*G(1,1,0,0,z)*y^-1*
         z^-1 - 1/2*G(1,1,0,0,z)*y^-1*[1-z]^-2 - 3/2*G(1,1,0,0,z)*y^-1*
         [1-z]^-1 - 3/2*G(1,1,0,0,z)*z^-1*[1-y-z]^-1 - 1/2*G(1,1,0,0,z)*
         [1-y-z]^-1*[1-z]^-2 - 3/2*G(1,1,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,
         1,1,0,z)*y^-2*z^-1 + 1/2*G(1,1,1,0,z)*y^-2*[1-z]^-1 - 1/2*G(1,1,1,0,z
         )*y^-1*z^-2 + 3/2*G(1,1,1,0,z)*y^-1*z^-1 + 1/2*G(1,1,1,0,z)*y^-1*
         [1-z]^-2 + 3/2*G(1,1,1,0,z)*y^-1*[1-z]^-1 + 3/2*G(1,1,1,0,z)*z^-1*
         [1-y-z]^-1 + 1/2*G(1,1,1,0,z)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(1,1,1,0,z)*
         [1-y-z]^-1*[1-z]^-1 ) ;
g [G1_1l_PS_m0] =  + q2^-3 * ( 4*y^-1*z^-1 + 4*y^-1*[1-z]^-1 - 4*z^-1*[y+z]^-1
          + 4*[1-y-z]^-1*[1-z]^-1 + 4*G(1 - z,y)*y^-1*z^-2 + 4*G(1 - z,y)*y^-1
         *z^-1 + 4*G(1 - z,y)*y^-1*[1-z]^-1 - 4*G(1 - z,y)*z^-2*[y+z]^-1 - 4*
         G(1 - z,y)*z^-1*[y+z]^-2 - 4*G(1 - z,y)*z^-1*[y+z]^-1 + 4*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 4*G(1,z)*y^-1*z^-2 + 4*G(1,z)*y^-1*z^-1 + 4*G(1
         ,z)*y^-1*[1-z]^-1 - 4*G(1,z)*z^-2*[y+z]^-1 - 4*G(1,z)*z^-1*[y+z]^-2
          - 4*G(1,z)*z^-1*[y+z]^-1 + 4*G(1,z)*[1-y-z]^-1*[1-z]^-1 )

       + e*q2^-3 * ( 12*y^-1*z^-1 + 12*y^-1*[1-z]^-1 - 12*z^-1*[y+z]^-1 + 12*
         [1-y-z]^-1*[1-z]^-1 + 4*i_*Pi*y^-1*z^-1 + 4*i_*Pi*y^-1*[1-z]^-1 - 4*
         i_*Pi*z^-1*[y+z]^-1 + 4*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,1 - z,y
         )*y^-1*z^-2 - 4*G(1 - z,1 - z,y)*y^-1*z^-1 - 4*G(1 - z,1 - z,y)*y^-1*
         [1-z]^-1 + 4*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 + 4*G(1 - z,1 - z,y)*z^-1
         *[y+z]^-2 + 4*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 - 4*G(1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 12*G(1 - z,y)*y^-1*z^-2 + 8*G(1 - z,y)*y^-1*
         z^-1 + 8*G(1 - z,y)*y^-1*[1-z]^-1 - 12*G(1 - z,y)*z^-2*[y+z]^-1 - 12*
         G(1 - z,y)*z^-1*[y+z]^-2 - 8*G(1 - z,y)*z^-1*[y+z]^-1 + 8*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 4*G(1 - z,y)*i_*Pi*y^-1*z^-2 + 4*G(1 - z,y)*i_*
         Pi*y^-1*z^-1 + 4*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 4*G(1 - z,y)*i_*Pi*
         z^-2*[y+z]^-1 - 4*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 - 4*G(1 - z,y)*i_*Pi
         *z^-1*[y+z]^-1 + 4*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 12*G(1,z)*
         y^-1*z^-2 + 8*G(1,z)*y^-1*z^-1 + 8*G(1,z)*y^-1*[1-z]^-1 - 12*G(1,z)*
         z^-2*[y+z]^-1 - 12*G(1,z)*z^-1*[y+z]^-2 - 8*G(1,z)*z^-1*[y+z]^-1 + 8*
         G(1,z)*[1-y-z]^-1*[1-z]^-1 + 4*G(1,z)*i_*Pi*y^-1*z^-2 + 4*G(1,z)*i_*
         Pi*y^-1*z^-1 + 4*G(1,z)*i_*Pi*y^-1*[1-z]^-1 - 4*G(1,z)*i_*Pi*z^-2*
         [y+z]^-1 - 4*G(1,z)*i_*Pi*z^-1*[y+z]^-2 - 4*G(1,z)*i_*Pi*z^-1*
         [y+z]^-1 + 4*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 4*G(1,z)*G(1 - z,y)*
         y^-1*z^-2 - 4*G(1,z)*G(1 - z,y)*y^-1*z^-1 - 4*G(1,z)*G(1 - z,y)*y^-1*
         [1-z]^-1 + 4*G(1,z)*G(1 - z,y)*z^-2*[y+z]^-1 + 4*G(1,z)*G(1 - z,y)*
         z^-1*[y+z]^-2 + 4*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-1 - 4*G(1,z)*G(1 - z,
         y)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,1,z)*y^-1*z^-2 - 4*G(1,1,z)*y^-1*z^-1
          - 4*G(1,1,z)*y^-1*[1-z]^-1 + 4*G(1,1,z)*z^-2*[y+z]^-1 + 4*G(1,1,z)*
         z^-1*[y+z]^-2 + 4*G(1,1,z)*z^-1*[y+z]^-1 - 4*G(1,1,z)*[1-y-z]^-1*
         [1-z]^-1 )

       + e^2*q2^-3 * ( 28*y^-1*z^-1 + 28*y^-1*[1-z]^-1 - 28*z^-1*[y+z]^-1 + 28
         *[1-y-z]^-1*[1-z]^-1 - 7/3*Pi^2*y^-1*z^-1 - 7/3*Pi^2*y^-1*[1-z]^-1 + 
         7/3*Pi^2*z^-1*[y+z]^-1 - 7/3*Pi^2*[1-y-z]^-1*[1-z]^-1 + 12*i_*Pi*y^-1
         *z^-1 + 12*i_*Pi*y^-1*[1-z]^-1 - 12*i_*Pi*z^-1*[y+z]^-1 + 12*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 4*G(1 - z,1 - z,1 - z,y)*y^-1*z^-2 + 4*G(1 - z,
         1 - z,1 - z,y)*y^-1*z^-1 + 4*G(1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 4
         *G(1 - z,1 - z,1 - z,y)*z^-2*[y+z]^-1 - 4*G(1 - z,1 - z,1 - z,y)*z^-1
         *[y+z]^-2 - 4*G(1 - z,1 - z,1 - z,y)*z^-1*[y+z]^-1 + 4*G(1 - z,1 - z,
         1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 12*G(1 - z,1 - z,y)*y^-1*z^-2 - 8*G(1
          - z,1 - z,y)*y^-1*z^-1 - 8*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + 12*G(1
          - z,1 - z,y)*z^-2*[y+z]^-1 + 12*G(1 - z,1 - z,y)*z^-1*[y+z]^-2 + 8*
         G(1 - z,1 - z,y)*z^-1*[y+z]^-1 - 8*G(1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 4*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-2 - 4*G(1 - z,1 - z,y)*i_
         *Pi*y^-1*z^-1 - 4*G(1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 4*G(1 - z,1
          - z,y)*i_*Pi*z^-2*[y+z]^-1 + 4*G(1 - z,1 - z,y)*i_*Pi*z^-1*[y+z]^-2
          + 4*G(1 - z,1 - z,y)*i_*Pi*z^-1*[y+z]^-1 - 4*G(1 - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 28*G(1 - z,y)*y^-1*z^-2 + 16*G(1 - z,y)*y^-1*
         z^-1 + 16*G(1 - z,y)*y^-1*[1-z]^-1 - 28*G(1 - z,y)*z^-2*[y+z]^-1 - 28
         *G(1 - z,y)*z^-1*[y+z]^-2 - 16*G(1 - z,y)*z^-1*[y+z]^-1 + 16*G(1 - z,
         y)*[1-y-z]^-1*[1-z]^-1 - 7/3*G(1 - z,y)*Pi^2*y^-1*z^-2 - 7/3*G(1 - z,
         y)*Pi^2*y^-1*z^-1 - 7/3*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/3*G(1 - z,y
         )*Pi^2*z^-2*[y+z]^-1 + 7/3*G(1 - z,y)*Pi^2*z^-1*[y+z]^-2 + 7/3*G(1 - 
         z,y)*Pi^2*z^-1*[y+z]^-1 - 7/3*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 
         12*G(1 - z,y)*i_*Pi*y^-1*z^-2 + 8*G(1 - z,y)*i_*Pi*y^-1*z^-1 + 8*G(1
          - z,y)*i_*Pi*y^-1*[1-z]^-1 - 12*G(1 - z,y)*i_*Pi*z^-2*[y+z]^-1 - 12*
         G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 - 8*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 8
         *G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 28*G(1,z)*y^-1*z^-2 + 16*G(1,
         z)*y^-1*z^-1 + 16*G(1,z)*y^-1*[1-z]^-1 - 28*G(1,z)*z^-2*[y+z]^-1 - 28
         *G(1,z)*z^-1*[y+z]^-2 - 16*G(1,z)*z^-1*[y+z]^-1 + 16*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - 7/3*G(1,z)*Pi^2*y^-1*z^-2 - 7/3*G(1,z)*Pi^2*
         y^-1*z^-1 - 7/3*G(1,z)*Pi^2*y^-1*[1-z]^-1 + 7/3*G(1,z)*Pi^2*z^-2*
         [y+z]^-1 + 7/3*G(1,z)*Pi^2*z^-1*[y+z]^-2 + 7/3*G(1,z)*Pi^2*z^-1*
         [y+z]^-1 - 7/3*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 12*G(1,z)*i_*Pi*y^-1
         *z^-2 + 8*G(1,z)*i_*Pi*y^-1*z^-1 + 8*G(1,z)*i_*Pi*y^-1*[1-z]^-1 - 12*
         G(1,z)*i_*Pi*z^-2*[y+z]^-1 - 12*G(1,z)*i_*Pi*z^-1*[y+z]^-2 - 8*G(1,z)
         *i_*Pi*z^-1*[y+z]^-1 + 8*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 4*G(1,z)*
         G(1 - z,1 - z,y)*y^-1*z^-2 + 4*G(1,z)*G(1 - z,1 - z,y)*y^-1*z^-1 + 4*
         G(1,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - 4*G(1,z)*G(1 - z,1 - z,y)*
         z^-2*[y+z]^-1 - 4*G(1,z)*G(1 - z,1 - z,y)*z^-1*[y+z]^-2 - 4*G(1,z)*G(
         1 - z,1 - z,y)*z^-1*[y+z]^-1 + 4*G(1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 12*G(1,z)*G(1 - z,y)*y^-1*z^-2 - 8*G(1,z)*G(1 - z,y)*y^-1*
         z^-1 - 8*G(1,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 12*G(1,z)*G(1 - z,y)*z^-2*
         [y+z]^-1 + 12*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-2 + 8*G(1,z)*G(1 - z,y)*
         z^-1*[y+z]^-1 - 8*G(1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,z)*G(
         1 - z,y)*i_*Pi*y^-1*z^-2 - 4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-1 - 4*G(
         1,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 4*G(1,z)*G(1 - z,y)*i_*Pi*z^-2*
         [y+z]^-1 + 4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 + 4*G(1,z)*G(1 - z
         ,y)*i_*Pi*z^-1*[y+z]^-1 - 4*G(1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 12*G(1,1,z)*y^-1*z^-2 - 8*G(1,1,z)*y^-1*z^-1 - 8*G(1,1,z)*
         y^-1*[1-z]^-1 + 12*G(1,1,z)*z^-2*[y+z]^-1 + 12*G(1,1,z)*z^-1*[y+z]^-2
          + 8*G(1,1,z)*z^-1*[y+z]^-1 - 8*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,
         1,z)*i_*Pi*y^-1*z^-2 - 4*G(1,1,z)*i_*Pi*y^-1*z^-1 - 4*G(1,1,z)*i_*Pi*
         y^-1*[1-z]^-1 + 4*G(1,1,z)*i_*Pi*z^-2*[y+z]^-1 + 4*G(1,1,z)*i_*Pi*
         z^-1*[y+z]^-2 + 4*G(1,1,z)*i_*Pi*z^-1*[y+z]^-1 - 4*G(1,1,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 4*G(1,1,z)*G(1 - z,y)*y^-1*z^-2 + 4*G(1,1,z)*G(
         1 - z,y)*y^-1*z^-1 + 4*G(1,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 4*G(1,1,z)
         *G(1 - z,y)*z^-2*[y+z]^-1 - 4*G(1,1,z)*G(1 - z,y)*z^-1*[y+z]^-2 - 4*
         G(1,1,z)*G(1 - z,y)*z^-1*[y+z]^-1 + 4*G(1,1,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 4*G(1,1,1,z)*y^-1*z^-2 + 4*G(1,1,1,z)*y^-1*z^-1 + 4*G(1,1,
         1,z)*y^-1*[1-z]^-1 - 4*G(1,1,1,z)*z^-2*[y+z]^-1 - 4*G(1,1,1,z)*z^-1*
         [y+z]^-2 - 4*G(1,1,1,z)*z^-1*[y+z]^-1 + 4*G(1,1,1,z)*[1-y-z]^-1*
         [1-z]^-1 ) ;
g [G1_1l_PS_mt] =  + q2^-2 * ( 1/3*y^-1*[1-z]^-1*mt2^-1 + 1/3*[1-y-z]^-1*
         [1-z]^-1*mt2^-1 )

       + e*q2^-2 * (  - 1/3*Log(q2^-1*mt2)*y^-1*[1-z]^-1*mt2^-1 - 1/3*Log(
         q2^-1*mt2)*[1-y-z]^-1*[1-z]^-1*mt2^-1 )

       + e^2*q2^-2 * ( 1/36*Pi^2*y^-1*[1-z]^-1*mt2^-1 + 1/36*Pi^2*[1-y-z]^-1*
         [1-z]^-1*mt2^-1 + 1/6*Log(q2^-1*mt2)^2*y^-1*[1-z]^-1*mt2^-1 + 1/6*
         Log(q2^-1*mt2)^2*[1-y-z]^-1*[1-z]^-1*mt2^-1 ) ;
g [G2_1l_NS] =  + N^-1*q2^-3 * ( 9/4*y^-2*z^-1 - 9/4*y^-1*z^-2 - 23/4*y^-1*
         z^-1 - 27/4*y^-1*[1-z]^-1 - 9/4*z^-2*[1-y-z]^-1 - 27/4*z^-1*
         [1-y-z]^-1 + z^-1*[1-y]^-1 - 27/4*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1 - z,y
         )*y^-2*z^-2 + 9/4*G(1 - z,y)*y^-2*z^-1 + 3*G(1 - z,y)*y^-1*z^-3 - 7/4
         *G(1 - z,y)*y^-1*z^-2 - 9/4*G(1 - z,y)*y^-1*z^-1 - 9/4*G(1 - z,y)*
         y^-1*[1-z]^-1 - 3*G(1 - z,y)*z^-3*[y+z]^-1 - 3/4*G(1 - z,y)*z^-2*
         [1-y-z]^-1 + G(1 - z,y)*z^-2*[y+z]^-1 - 9/4*G(1 - z,y)*z^-1*
         [1-y-z]^-1 - 9/4*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,y)*
         y^-2*z^-1 + 3/2*G(1 - z,0,y)*y^-1*z^-3 + 1/2*G(1 - z,0,y)*y^-1*z^-2
          - 3/2*G(1 - z,0,y)*y^-1*z^-1 - 3/2*G(1 - z,0,y)*y^-1*[1-z]^-1 - 3/2*
         G(1 - z,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1
          + 3/2*G( - z,1 - z,y)*y^-3*z^-1 - 3/2*G( - z,1 - z,y)*y^-3 - 5/2*G(
          - z,1 - z,y)*y^-2*z^-1 - 3/2*G( - z,1 - z,y)*y^-1*z^-3 + 3/2*G( - z,
         1 - z,y)*y^-1*z^-1 + 3/2*G( - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G( - z,1
          - z,y)*z^-2*[1-y-z]^-1 + 3/2*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*
         G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*y^-2*z^-1 + 3/
         2*G(0,1 - z,y)*y^-1*z^-3 + 1/2*G(0,1 - z,y)*y^-1*z^-2 - 3/2*G(0,1 - z
         ,y)*y^-1*z^-1 - 3/2*G(0,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(0,1 - z,y)*
         z^-1*[1-y-z]^-1 - 3/2*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,y)*
         y^-1*z^-2 + 7/4*G(0,y)*y^-1*z^-1 + 1/4*G(0,y)*z^-2*[1-y-z]^-1 + 5/4*
         G(0,y)*z^-2*[1-y]^-1 + G(0,y)*z^-1*[1-y]^-2 + 7/4*G(0,y)*z^-1*
         [1-y]^-1 + 1/2*G(0,y)*G(1,z)*y^-2*z^-1 + 3/2*G(0,y)*G(1,z)*y^-1*z^-3
          + 1/2*G(0,y)*G(1,z)*y^-1*z^-2 - 3/2*G(0,y)*G(1,z)*y^-1*z^-1 - 3/2*G(
         0,y)*G(1,z)*y^-1*[1-z]^-1 - 3/2*G(0,y)*G(1,z)*z^-1*[1-y-z]^-1 - 3/2*
         G(0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,z)*y^-2*z^-1 + 3/4*G(0,z)
         *y^-1*z^-1 + 3/4*G(0,z)*y^-1*[1-z]^-1 + 3/4*G(0,z)*z^-1*[1-y-z]^-1 + 
         3/4*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,z)*G(1 - z,y)*y^-3*z^-1 + 3/
         2*G(0,z)*G(1 - z,y)*y^-3 + 2*G(0,z)*G(1 - z,y)*y^-2*z^-1 - 1/2*G(0,z)
         *G(1 - z,y)*y^-1*z^-2 - 1/2*G(0,z)*G(1 - z,y)*z^-2*[1-y-z]^-1 - 1/2*
         G(0,1,z)*y^-2*z^-1 - 3/2*G(0,1,z)*y^-1*z^-3 - 1/2*G(0,1,z)*y^-1*z^-2
          + 3/2*G(0,1,z)*y^-1*z^-1 + 3/2*G(0,1,z)*y^-1*[1-z]^-1 + 3/2*G(0,1,z)
         *z^-1*[1-y-z]^-1 + 3/2*G(0,1,z)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1,z)*y^-2
         *z^-2 + 9/4*G(1,z)*y^-2*z^-1 + 3*G(1,z)*y^-1*z^-3 - 7/4*G(1,z)*y^-1*
         z^-2 - 9/4*G(1,z)*y^-1*z^-1 - 9/4*G(1,z)*y^-1*[1-z]^-1 - 3*G(1,z)*
         z^-3*[y+z]^-1 - 3/4*G(1,z)*z^-2*[1-y-z]^-1 + G(1,z)*z^-2*[y+z]^-1 - 9/
         4*G(1,z)*z^-1*[1-y-z]^-1 - 9/4*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1,z
         )*G( - z,y)*y^-3*z^-1 - 3/2*G(1,z)*G( - z,y)*y^-3 - 5/2*G(1,z)*G( - z
         ,y)*y^-2*z^-1 - 3/2*G(1,z)*G( - z,y)*y^-1*z^-3 + 3/2*G(1,z)*G( - z,y)
         *y^-1*z^-1 + 3/2*G(1,z)*G( - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G( - z,y
         )*z^-2*[1-y-z]^-1 + 3/2*G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,z)
         *G( - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,y)*y^-2*z^-1 - 3/2*G(1,0,y
         )*y^-1*z^-3 - 1/2*G(1,0,y)*y^-1*z^-2 + 3/2*G(1,0,y)*y^-1*z^-1 + 3/2*
         G(1,0,y)*y^-1*[1-z]^-1 + 3/2*G(1,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,0,y)*
         [1-y-z]^-1*[1-z]^-1 )

       + Nf*q2^-3 * (  - 1/6*i_*Pi*y^-2*z^-1 + 1/6*i_*Pi*y^-1*z^-2 + 1/2*i_*Pi
         *y^-1*z^-1 + 1/2*i_*Pi*y^-1*[1-z]^-1 + 1/6*i_*Pi*z^-2*[1-y-z]^-1 + 1/
         2*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)
         *y^-2*z^-1 - 1/12*G(0,y)*y^-1*z^-2 - 1/4*G(0,y)*y^-1*z^-1 - 1/4*G(0,y
         )*y^-1*[1-z]^-1 - 1/12*G(0,y)*z^-2*[1-y-z]^-1 - 1/4*G(0,y)*z^-1*
         [1-y-z]^-1 - 1/4*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,z)*y^-2*z^-1
          - 1/12*G(0,z)*y^-1*z^-2 - 1/4*G(0,z)*y^-1*z^-1 - 1/4*G(0,z)*y^-1*
         [1-z]^-1 - 1/12*G(0,z)*z^-2*[1-y-z]^-1 - 1/4*G(0,z)*z^-1*[1-y-z]^-1
          - 1/4*G(0,z)*[1-y-z]^-1*[1-z]^-1 )

       + N*q2^-3 * (  - 7/4*y^-2*z^-1 + 7/4*y^-1*z^-2 + 17/4*y^-1*z^-1 + 21/4*
         y^-1*[1-z]^-1 + 7/4*z^-2*[1-y-z]^-1 + 21/4*z^-1*[1-y-z]^-1 - z^-1*
         [1-y]^-1 + 21/4*[1-y-z]^-1*[1-z]^-1 - 1/12*Pi^2*y^-2*z^-1 + 1/12*Pi^2
         *y^-1*z^-2 + 1/4*Pi^2*y^-1*z^-1 + 1/4*Pi^2*y^-1*[1-z]^-1 + 1/12*Pi^2*
         z^-2*[1-y-z]^-1 + 1/4*Pi^2*z^-1*[1-y-z]^-1 + 1/4*Pi^2*[1-y-z]^-1*
         [1-z]^-1 + 11/12*i_*Pi*y^-2*z^-1 - 11/12*i_*Pi*y^-1*z^-2 - 11/4*i_*Pi
         *y^-1*z^-1 - 11/4*i_*Pi*y^-1*[1-z]^-1 - 11/12*i_*Pi*z^-2*[1-y-z]^-1
          - 11/4*i_*Pi*z^-1*[1-y-z]^-1 - 11/4*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 5/6*
         G(0,y)*y^-2*z^-1 + 5/6*G(0,y)*y^-1*z^-2 + 3/4*G(0,y)*y^-1*z^-1 + 5/2*
         G(0,y)*y^-1*[1-z]^-1 + 1/12*G(0,y)*z^-2*[1-y-z]^-1 + 3/4*G(0,y)*z^-2*
         [1-y]^-1 + 5/2*G(0,y)*z^-1*[1-y-z]^-1 - G(0,y)*z^-1*[1-y]^-2 - 7/4*G(
         0,y)*z^-1*[1-y]^-1 + 5/2*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(0,
         z)*y^-2*z^-1 + 1/2*G(0,y)*G(0,z)*y^-1*z^-2 + 3/2*G(0,y)*G(0,z)*y^-1*
         z^-1 + 3/2*G(0,y)*G(0,z)*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(0,z)*z^-2*
         [1-y-z]^-1 + 3/2*G(0,y)*G(0,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,y)*G(0,z)*
         [1-y-z]^-1*[1-z]^-1 - 5/6*G(0,z)*y^-2*z^-1 + 5/6*G(0,z)*y^-1*z^-2 + 1/
         4*G(0,z)*y^-1*z^-1 + 1/4*G(0,z)*y^-1*[1-z]^-1 + 5/6*G(0,z)*z^-2*
         [1-y-z]^-1 + 1/4*G(0,z)*z^-1*[1-y-z]^-1 + 1/4*G(0,z)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,0,y)*y^-2*z^-1 - 1/2*G(1,0,y)*y^-1*z^-2 - 3/2*G(1,
         0,y)*y^-1*z^-1 - 3/2*G(1,0,y)*y^-1*[1-z]^-1 - 1/2*G(1,0,y)*z^-2*
         [1-y-z]^-1 - 3/2*G(1,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(1,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,0,z)*y^-2*z^-1 - 1/2*G(1,0,z)*y^-1*z^-2 - 3/2*G(1,
         0,z)*y^-1*z^-1 - 3/2*G(1,0,z)*y^-1*[1-z]^-1 - 1/2*G(1,0,z)*z^-2*
         [1-y-z]^-1 - 3/2*G(1,0,z)*z^-1*[1-y-z]^-1 - 3/2*G(1,0,z)*[1-y-z]^-1*
         [1-z]^-1 )

       + e*N^-1*q2^-3 * ( 2*y^-2*z^-1 - 2*y^-1*z^-2 - 2*y^-1*z^-1 - 6*y^-1*
         [1-z]^-1 - 2*z^-2*[1-y-z]^-1 - 6*z^-1*[1-y-z]^-1 + 4*z^-1*[1-y]^-1 - 
         6*[1-y-z]^-1*[1-z]^-1 - zeta3*y^-2*z^-1 + zeta3*y^-1*z^-2 + 3*zeta3*
         y^-1*z^-1 + 3*zeta3*y^-1*[1-z]^-1 + zeta3*z^-2*[1-y-z]^-1 + 3*zeta3*
         z^-1*[1-y-z]^-1 + 3*zeta3*[1-y-z]^-1*[1-z]^-1 + 5/4*i_*Pi*y^-2*z^-1
          - 5/4*i_*Pi*y^-1*z^-2 - 11/4*i_*Pi*y^-1*z^-1 - 15/4*i_*Pi*y^-1*
         [1-z]^-1 - 5/4*i_*Pi*z^-2*[1-y-z]^-1 - 15/4*i_*Pi*z^-1*[1-y-z]^-1 + 
         i_*Pi*z^-1*[1-y]^-1 - 15/4*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1 - z,1
          - z,y)*y^-2*z^-2 - 9/4*G(1 - z,1 - z,y)*y^-2*z^-1 - 3*G(1 - z,1 - z,
         y)*y^-1*z^-3 + 7/4*G(1 - z,1 - z,y)*y^-1*z^-2 + 9/4*G(1 - z,1 - z,y)*
         y^-1*z^-1 + 9/4*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + 3*G(1 - z,1 - z,y)*
         z^-3*[y+z]^-1 + 3/4*G(1 - z,1 - z,y)*z^-2*[1-y-z]^-1 - G(1 - z,1 - z,
         y)*z^-2*[y+z]^-1 + 9/4*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 9/4*G(1 - z
         ,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,0,y)*y^-2*z^-1 - 3/
         2*G(1 - z,1 - z,0,y)*y^-1*z^-3 - 1/2*G(1 - z,1 - z,0,y)*y^-1*z^-2 + 3/
         2*G(1 - z,1 - z,0,y)*y^-1*z^-1 + 3/2*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-1
          + 3/2*G(1 - z,1 - z,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(1 - z,1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 3/2*G(1 - z, - z,1 - z,y)*y^-3*z^-1 + 3/2*G(1
          - z, - z,1 - z,y)*y^-3 + 5/2*G(1 - z, - z,1 - z,y)*y^-2*z^-1 + 3/2*
         G(1 - z, - z,1 - z,y)*y^-1*z^-3 - 3/2*G(1 - z, - z,1 - z,y)*y^-1*z^-1
          - 3/2*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z, - z,1 - z,y
         )*z^-2*[1-y-z]^-1 - 3/2*G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*
         G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 6*G(1 - z,y)*y^-2*z^-2 + 
         6*G(1 - z,y)*y^-2*z^-1 + 12*G(1 - z,y)*y^-1*z^-3 - 4*G(1 - z,y)*y^-1*
         z^-2 - 12*G(1 - z,y)*z^-3*[y+z]^-1 + 4*G(1 - z,y)*z^-2*[y+z]^-1 - 3/2
         *G(1 - z,y)*i_*Pi*y^-2*z^-2 + 9/4*G(1 - z,y)*i_*Pi*y^-2*z^-1 + 3*G(1
          - z,y)*i_*Pi*y^-1*z^-3 - 7/4*G(1 - z,y)*i_*Pi*y^-1*z^-2 - 9/4*G(1 - 
         z,y)*i_*Pi*y^-1*z^-1 - 9/4*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 3*G(1 - z
         ,y)*i_*Pi*z^-3*[y+z]^-1 - 3/4*G(1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 + G(1
          - z,y)*i_*Pi*z^-2*[y+z]^-1 - 9/4*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 
         9/4*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,1 - z,y)*
         y^-2*z^-1 - 3/2*G(1 - z,0,1 - z,y)*y^-1*z^-3 - 1/2*G(1 - z,0,1 - z,y)
         *y^-1*z^-2 + 3/2*G(1 - z,0,1 - z,y)*y^-1*z^-1 + 3/2*G(1 - z,0,1 - z,y
         )*y^-1*[1-z]^-1 + 3/2*G(1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1 - 
         z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 9/2*G(1 - z,0,y)*y^-1*z^-3 + 2*G(1
          - z,0,y)*y^-1*z^-2 + 1/2*G(1 - z,0,y)*z^-2*[1-y-z]^-1 + 1/2*G(1 - z,
         0,y)*i_*Pi*y^-2*z^-1 + 3/2*G(1 - z,0,y)*i_*Pi*y^-1*z^-3 + 1/2*G(1 - z
         ,0,y)*i_*Pi*y^-1*z^-2 - 3/2*G(1 - z,0,y)*i_*Pi*y^-1*z^-1 - 3/2*G(1 - 
         z,0,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(1 - z,0,y)*i_*Pi*z^-1*[1-y-z]^-1
          - 3/2*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,0,y)*
         y^-2*z^-1 - 3/2*G(1 - z,0,0,y)*y^-1*z^-3 - 1/2*G(1 - z,0,0,y)*y^-1*
         z^-2 + 3/2*G(1 - z,0,0,y)*y^-1*z^-1 + 3/2*G(1 - z,0,0,y)*y^-1*
         [1-z]^-1 + 3/2*G(1 - z,0,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(1 - z,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,y)*y^-2*z^-1 + 3/2*G(1 - z,1,0,
         y)*y^-1*z^-3 + 1/2*G(1 - z,1,0,y)*y^-1*z^-2 - 3/2*G(1 - z,1,0,y)*y^-1
         *z^-1 - 3/2*G(1 - z,1,0,y)*y^-1*[1-z]^-1 - 3/2*G(1 - z,1,0,y)*z^-1*
         [1-y-z]^-1 - 3/2*G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G( - z,1 - 
         z,1 - z,y)*y^-3*z^-1 + 3/2*G( - z,1 - z,1 - z,y)*y^-3 + 5/2*G( - z,1
          - z,1 - z,y)*y^-2*z^-1 + 3/2*G( - z,1 - z,1 - z,y)*y^-1*z^-3 - 3/2*
         G( - z,1 - z,1 - z,y)*y^-1*z^-1 - 3/2*G( - z,1 - z,1 - z,y)*y^-1*
         [1-z]^-1 - 1/2*G( - z,1 - z,1 - z,y)*z^-2*[1-y-z]^-1 - 3/2*G( - z,1
          - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 9/2*G( - z,1 - z,y)*y^-3*z^-1 - 9/2*G( - z,1 - z,y)*y^-3
          - 3/2*G( - z,1 - z,y)*y^-2*z^-1 - 9/2*G( - z,1 - z,y)*y^-1*z^-3 - 2*
         G( - z,1 - z,y)*y^-1*z^-2 + 5/2*G( - z,1 - z,y)*y^-1*z^-1 + 5/2*G( - 
         z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G( - z,1 - z,y)*z^-2*[1-y-z]^-1 + 5/2*
         G( - z,1 - z,y)*z^-1*[1-y-z]^-1 + 5/2*G( - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 3/2*G( - z,1 - z,y)*i_*Pi*y^-3*z^-1 - 3/2*G( - z,1 - z,y)*
         i_*Pi*y^-3 - 5/2*G( - z,1 - z,y)*i_*Pi*y^-2*z^-1 - 3/2*G( - z,1 - z,y
         )*i_*Pi*y^-1*z^-3 + 3/2*G( - z,1 - z,y)*i_*Pi*y^-1*z^-1 + 3/2*G( - z,
         1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G( - z,1 - z,y)*i_*Pi*z^-2*
         [1-y-z]^-1 + 3/2*G( - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G( - z,1
          - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,1 - z,y)*y^-2*z^-1
          - 3/2*G(0,1 - z,1 - z,y)*y^-1*z^-3 - 1/2*G(0,1 - z,1 - z,y)*y^-1*
         z^-2 + 3/2*G(0,1 - z,1 - z,y)*y^-1*z^-1 + 3/2*G(0,1 - z,1 - z,y)*y^-1
         *[1-z]^-1 + 3/2*G(0,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,1 - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 + 9/2*G(0,1 - z,y)*y^-1*z^-3 + 2*G(0,1 - 
         z,y)*y^-1*z^-2 + 1/2*G(0,1 - z,y)*z^-2*[1-y-z]^-1 + 1/2*G(0,1 - z,y)*
         i_*Pi*y^-2*z^-1 + 3/2*G(0,1 - z,y)*i_*Pi*y^-1*z^-3 + 1/2*G(0,1 - z,y)
         *i_*Pi*y^-1*z^-2 - 3/2*G(0,1 - z,y)*i_*Pi*y^-1*z^-1 - 3/2*G(0,1 - z,y
         )*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(0,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*
         G(0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,y)*G(1,z)*y^-2
         *z^-1 - 3/2*G(0,1 - z,y)*G(1,z)*y^-1*z^-3 - 1/2*G(0,1 - z,y)*G(1,z)*
         y^-1*z^-2 + 3/2*G(0,1 - z,y)*G(1,z)*y^-1*z^-1 + 3/2*G(0,1 - z,y)*G(1,
         z)*y^-1*[1-z]^-1 + 3/2*G(0,1 - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,
         1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,0,y)*y^-2*z^-1 - 
         3/2*G(0,1 - z,0,y)*y^-1*z^-3 - 1/2*G(0,1 - z,0,y)*y^-1*z^-2 + 3/2*G(0
         ,1 - z,0,y)*y^-1*z^-1 + 3/2*G(0,1 - z,0,y)*y^-1*[1-z]^-1 + 3/2*G(0,1
          - z,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 
         3/2*G(0, - z,1 - z,y)*y^-3*z^-1 - 3/2*G(0, - z,1 - z,y)*y^-3 - 3/2*G(
         0, - z,1 - z,y)*y^-2*z^-1 + 3/2*G(0, - z,1 - z,y)*y^-1*z^-3 + G(0, - 
         z,1 - z,y)*y^-1*z^-2 - 3/2*G(0, - z,1 - z,y)*y^-1*z^-1 - 3/2*G(0, - z
         ,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0, - z,1 - z,y)*z^-2*[1-y-z]^-1 - 3/2
         *G(0, - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(0, - z,1 - z,y)*[1-y-z]^-1
         *[1-z]^-1 + 3/2*G(0, - z,y)*G(1,z)*y^-3*z^-1 - 3/2*G(0, - z,y)*G(1,z)
         *y^-3 - 3/2*G(0, - z,y)*G(1,z)*y^-2*z^-1 + 3/2*G(0, - z,y)*G(1,z)*
         y^-1*z^-3 + G(0, - z,y)*G(1,z)*y^-1*z^-2 - 3/2*G(0, - z,y)*G(1,z)*
         y^-1*z^-1 - 3/2*G(0, - z,y)*G(1,z)*y^-1*[1-z]^-1 + 1/2*G(0, - z,y)*G(
         1,z)*z^-2*[1-y-z]^-1 - 3/2*G(0, - z,y)*G(1,z)*z^-1*[1-y-z]^-1 - 3/2*
         G(0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,y)*y^-2*z^-1 + 6*G(0
         ,y)*y^-1*z^-2 + 19/4*G(0,y)*y^-1*z^-1 + 3/4*G(0,y)*y^-1*[1-z]^-1 + G(
         0,y)*z^-2*[1-y-z]^-1 + 5*G(0,y)*z^-2*[1-y]^-1 + 3/4*G(0,y)*z^-1*
         [1-y-z]^-1 + 4*G(0,y)*z^-1*[1-y]^-2 + 4*G(0,y)*z^-1*[1-y]^-1 + 3/4*G(
         0,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,y)*i_*Pi*y^-1*z^-2 + 7/4*G(0,y)*i_
         *Pi*y^-1*z^-1 + 1/4*G(0,y)*i_*Pi*z^-2*[1-y-z]^-1 + 5/4*G(0,y)*i_*Pi*
         z^-2*[1-y]^-1 + G(0,y)*i_*Pi*z^-1*[1-y]^-2 + 7/4*G(0,y)*i_*Pi*z^-1*
         [1-y]^-1 + 9/2*G(0,y)*G(1,z)*y^-1*z^-3 + 2*G(0,y)*G(1,z)*y^-1*z^-2 + 
         1/2*G(0,y)*G(1,z)*z^-2*[1-y-z]^-1 + 1/2*G(0,y)*G(1,z)*i_*Pi*y^-2*z^-1
          + 3/2*G(0,y)*G(1,z)*i_*Pi*y^-1*z^-3 + 1/2*G(0,y)*G(1,z)*i_*Pi*y^-1*
         z^-2 - 3/2*G(0,y)*G(1,z)*i_*Pi*y^-1*z^-1 - 3/2*G(0,y)*G(1,z)*i_*Pi*
         y^-1*[1-z]^-1 - 3/2*G(0,y)*G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(0,y)*
         G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,1,z)*y^-2*z^-1 - 3/
         2*G(0,y)*G(1,1,z)*y^-1*z^-3 - 1/2*G(0,y)*G(1,1,z)*y^-1*z^-2 + 3/2*G(0
         ,y)*G(1,1,z)*y^-1*z^-1 + 3/2*G(0,y)*G(1,1,z)*y^-1*[1-z]^-1 + 3/2*G(0,
         y)*G(1,1,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1
          - 6*G(0,z)*y^-2*z^-1 + 1/4*G(0,z)*y^-1*z^-2 - G(0,z)*y^-1*z^-1 - G(0
         ,z)*y^-1*[1-z]^-1 + 1/4*G(0,z)*z^-2*[1-y-z]^-1 - G(0,z)*z^-1*
         [1-y-z]^-1 - G(0,z)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,z)*i_*Pi*y^-2*z^-1
          + 3/4*G(0,z)*i_*Pi*y^-1*z^-1 + 3/4*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 3/4*
         G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 3/4*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + 3/2*G(0,z)*G(1 - z,1 - z,y)*y^-3*z^-1 - 3/2*G(0,z)*G(1 - z,1 - z,y
         )*y^-3 - 2*G(0,z)*G(1 - z,1 - z,y)*y^-2*z^-1 + 1/2*G(0,z)*G(1 - z,1
          - z,y)*y^-1*z^-2 + 1/2*G(0,z)*G(1 - z,1 - z,y)*z^-2*[1-y-z]^-1 - 9/2
         *G(0,z)*G(1 - z,y)*y^-3*z^-1 + 9/2*G(0,z)*G(1 - z,y)*y^-3 + 3/2*G(0,z
         )*G(1 - z,y)*y^-2*z^-1 - 5/2*G(0,z)*G(1 - z,y)*y^-1*z^-1 - 5/2*G(0,z)
         *G(1 - z,y)*y^-1*[1-z]^-1 - 5/2*G(0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 5/
         2*G(0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,z)*G(1 - z,y)*i_*Pi
         *y^-3*z^-1 + 3/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-3 + 2*G(0,z)*G(1 - z,y)*
         i_*Pi*y^-2*z^-1 - 1/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-1*z^-2 - 1/2*G(0,z)*
         G(1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 - 3/2*G(0,z)*G(0,1 - z,y)*y^-3*z^-1
          + 3/2*G(0,z)*G(0,1 - z,y)*y^-3 + 2*G(0,z)*G(0,1 - z,y)*y^-2*z^-1 - 1/
         2*G(0,z)*G(0,1 - z,y)*y^-1*z^-2 - 1/2*G(0,z)*G(0,1 - z,y)*z^-2*
         [1-y-z]^-1 - 1/2*G(0,0,1 - z,y)*y^-2*z^-1 - 3/2*G(0,0,1 - z,y)*y^-1*
         z^-3 - 1/2*G(0,0,1 - z,y)*y^-1*z^-2 + 3/2*G(0,0,1 - z,y)*y^-1*z^-1 + 
         3/2*G(0,0,1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(0,0,1 - z,y)*z^-1*[1-y-z]^-1
          + 3/2*G(0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,0,y)*y^-1*z^-2 - 
         7/4*G(0,0,y)*y^-1*z^-1 - 1/4*G(0,0,y)*z^-2*[1-y-z]^-1 - 5/4*G(0,0,y)*
         z^-2*[1-y]^-1 - G(0,0,y)*z^-1*[1-y]^-2 - 7/4*G(0,0,y)*z^-1*[1-y]^-1
          - 1/2*G(0,0,y)*G(1,z)*y^-2*z^-1 - 3/2*G(0,0,y)*G(1,z)*y^-1*z^-3 - 1/
         2*G(0,0,y)*G(1,z)*y^-1*z^-2 + 3/2*G(0,0,y)*G(1,z)*y^-1*z^-1 + 3/2*G(0
         ,0,y)*G(1,z)*y^-1*[1-z]^-1 + 3/2*G(0,0,y)*G(1,z)*z^-1*[1-y-z]^-1 + 3/
         2*G(0,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,0,z)*y^-2*z^-1 - 3/4*
         G(0,0,z)*y^-1*z^-1 - 3/4*G(0,0,z)*y^-1*[1-z]^-1 - 3/4*G(0,0,z)*z^-1*
         [1-y-z]^-1 - 3/4*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,0,z)*G(1 - z,
         y)*y^-3*z^-1 - 3/2*G(0,0,z)*G(1 - z,y)*y^-3 - 2*G(0,0,z)*G(1 - z,y)*
         y^-2*z^-1 + 1/2*G(0,0,z)*G(1 - z,y)*y^-1*z^-2 + 1/2*G(0,0,z)*G(1 - z,
         y)*z^-2*[1-y-z]^-1 - 1/2*G(0,0,1,z)*y^-2*z^-1 - 3/2*G(0,0,1,z)*y^-1*
         z^-3 - 1/2*G(0,0,1,z)*y^-1*z^-2 + 3/2*G(0,0,1,z)*y^-1*z^-1 + 3/2*G(0,
         0,1,z)*y^-1*[1-z]^-1 + 3/2*G(0,0,1,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,0,1,z
         )*[1-y-z]^-1*[1-z]^-1 - 9/2*G(0,1,z)*y^-1*z^-3 - 2*G(0,1,z)*y^-1*z^-2
          - 1/2*G(0,1,z)*z^-2*[1-y-z]^-1 - 1/2*G(0,1,z)*i_*Pi*y^-2*z^-1 - 3/2*
         G(0,1,z)*i_*Pi*y^-1*z^-3 - 1/2*G(0,1,z)*i_*Pi*y^-1*z^-2 + 3/2*G(0,1,z
         )*i_*Pi*y^-1*z^-1 + 3/2*G(0,1,z)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(0,1,z)*
         i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*
         G(0,1,z)*G(1 - z,y)*y^-2*z^-1 + 3/2*G(0,1,z)*G(1 - z,y)*y^-1*z^-3 + 1/
         2*G(0,1,z)*G(1 - z,y)*y^-1*z^-2 - 3/2*G(0,1,z)*G(1 - z,y)*y^-1*z^-1
          - 3/2*G(0,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(0,1,z)*G(1 - z,y)*
         z^-1*[1-y-z]^-1 - 3/2*G(0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*
         G(0,1,z)*G(0,y)*y^-2*z^-1 + 3/2*G(0,1,z)*G(0,y)*y^-1*z^-3 + 1/2*G(0,1
         ,z)*G(0,y)*y^-1*z^-2 - 3/2*G(0,1,z)*G(0,y)*y^-1*z^-1 - 3/2*G(0,1,z)*
         G(0,y)*y^-1*[1-z]^-1 - 3/2*G(0,1,z)*G(0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,
         1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,y)*y^-2*z^-1 + 3/2*G(0,
         1,0,y)*y^-1*z^-3 + 1/2*G(0,1,0,y)*y^-1*z^-2 - 3/2*G(0,1,0,y)*y^-1*
         z^-1 - 3/2*G(0,1,0,y)*y^-1*[1-z]^-1 - 3/2*G(0,1,0,y)*z^-1*[1-y-z]^-1
          - 3/2*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,1,z)*y^-2*z^-1 + 3/
         2*G(0,1,1,z)*y^-1*z^-3 + 1/2*G(0,1,1,z)*y^-1*z^-2 - 3/2*G(0,1,1,z)*
         y^-1*z^-1 - 3/2*G(0,1,1,z)*y^-1*[1-z]^-1 - 3/2*G(0,1,1,z)*z^-1*
         [1-y-z]^-1 - 3/2*G(0,1,1,z)*[1-y-z]^-1*[1-z]^-1 - 6*G(1,z)*y^-2*z^-2
          + 6*G(1,z)*y^-2*z^-1 + 12*G(1,z)*y^-1*z^-3 - 4*G(1,z)*y^-1*z^-2 - 12
         *G(1,z)*z^-3*[y+z]^-1 + 4*G(1,z)*z^-2*[y+z]^-1 - 3/2*G(1,z)*i_*Pi*
         y^-2*z^-2 + 9/4*G(1,z)*i_*Pi*y^-2*z^-1 + 3*G(1,z)*i_*Pi*y^-1*z^-3 - 7/
         4*G(1,z)*i_*Pi*y^-1*z^-2 - 9/4*G(1,z)*i_*Pi*y^-1*z^-1 - 9/4*G(1,z)*i_
         *Pi*y^-1*[1-z]^-1 - 3*G(1,z)*i_*Pi*z^-3*[y+z]^-1 - 3/4*G(1,z)*i_*Pi*
         z^-2*[1-y-z]^-1 + G(1,z)*i_*Pi*z^-2*[y+z]^-1 - 9/4*G(1,z)*i_*Pi*z^-1*
         [1-y-z]^-1 - 9/4*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1,z)*G(1 - 
         z, - z,y)*y^-3*z^-1 + 3/2*G(1,z)*G(1 - z, - z,y)*y^-3 + 5/2*G(1,z)*G(
         1 - z, - z,y)*y^-2*z^-1 + 3/2*G(1,z)*G(1 - z, - z,y)*y^-1*z^-3 - 3/2*
         G(1,z)*G(1 - z, - z,y)*y^-1*z^-1 - 3/2*G(1,z)*G(1 - z, - z,y)*y^-1*
         [1-z]^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*z^-2*[1-y-z]^-1 - 3/2*G(1,z)*G(
         1 - z, - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1
         *[1-z]^-1 + 3/2*G(1,z)*G(1 - z,y)*y^-2*z^-2 - 9/4*G(1,z)*G(1 - z,y)*
         y^-2*z^-1 - 3*G(1,z)*G(1 - z,y)*y^-1*z^-3 + 7/4*G(1,z)*G(1 - z,y)*
         y^-1*z^-2 + 9/4*G(1,z)*G(1 - z,y)*y^-1*z^-1 + 9/4*G(1,z)*G(1 - z,y)*
         y^-1*[1-z]^-1 + 3*G(1,z)*G(1 - z,y)*z^-3*[y+z]^-1 + 3/4*G(1,z)*G(1 - 
         z,y)*z^-2*[1-y-z]^-1 - G(1,z)*G(1 - z,y)*z^-2*[y+z]^-1 + 9/4*G(1,z)*
         G(1 - z,y)*z^-1*[1-y-z]^-1 + 9/4*G(1,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,y)*y^-2*z^-1 - 3/2*G(1,z)*G(1 - z,0,y
         )*y^-1*z^-3 - 1/2*G(1,z)*G(1 - z,0,y)*y^-1*z^-2 + 3/2*G(1,z)*G(1 - z,
         0,y)*y^-1*z^-1 + 3/2*G(1,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + 3/2*G(1,z)*
         G(1 - z,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,z)*G(1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 3/2*G(1,z)*G( - z,1 - z,y)*y^-3*z^-1 + 3/2*G(1,z)*G( - z,1
          - z,y)*y^-3 + 5/2*G(1,z)*G( - z,1 - z,y)*y^-2*z^-1 + 3/2*G(1,z)*G(
          - z,1 - z,y)*y^-1*z^-3 - 3/2*G(1,z)*G( - z,1 - z,y)*y^-1*z^-1 - 3/2*
         G(1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,z)*G( - z,1 - z,y)*
         z^-2*[1-y-z]^-1 - 3/2*G(1,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(
         1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 9/2*G(1,z)*G( - z,y)*y^-3*
         z^-1 - 9/2*G(1,z)*G( - z,y)*y^-3 - 3/2*G(1,z)*G( - z,y)*y^-2*z^-1 - 9/
         2*G(1,z)*G( - z,y)*y^-1*z^-3 - 2*G(1,z)*G( - z,y)*y^-1*z^-2 + 5/2*G(1
         ,z)*G( - z,y)*y^-1*z^-1 + 5/2*G(1,z)*G( - z,y)*y^-1*[1-z]^-1 - 1/2*G(
         1,z)*G( - z,y)*z^-2*[1-y-z]^-1 + 5/2*G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1
          + 5/2*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1,z)*G( - z,y)*i_
         *Pi*y^-3*z^-1 - 3/2*G(1,z)*G( - z,y)*i_*Pi*y^-3 - 5/2*G(1,z)*G( - z,y
         )*i_*Pi*y^-2*z^-1 - 3/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*z^-3 + 3/2*G(1,z)
         *G( - z,y)*i_*Pi*y^-1*z^-1 + 3/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1
          + 1/2*G(1,z)*G( - z,y)*i_*Pi*z^-2*[1-y-z]^-1 + 3/2*G(1,z)*G( - z,y)*
         i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 9/2*G(1,0,y)*y^-1*z^-3 - 2*G(1,0,y)*y^-1*z^-2 - 1/2*G(1,0,
         y)*z^-2*[1-y-z]^-1 - 1/2*G(1,0,y)*i_*Pi*y^-2*z^-1 - 3/2*G(1,0,y)*i_*
         Pi*y^-1*z^-3 - 1/2*G(1,0,y)*i_*Pi*y^-1*z^-2 + 3/2*G(1,0,y)*i_*Pi*y^-1
         *z^-1 + 3/2*G(1,0,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(1,0,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + 3/2*G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,0,y)*
         y^-2*z^-1 + 3/2*G(1,0,0,y)*y^-1*z^-3 + 1/2*G(1,0,0,y)*y^-1*z^-2 - 3/2
         *G(1,0,0,y)*y^-1*z^-1 - 3/2*G(1,0,0,y)*y^-1*[1-z]^-1 - 3/2*G(1,0,0,y)
         *z^-1*[1-y-z]^-1 - 3/2*G(1,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,1,z
         )*y^-2*z^-1 + 3/2*G(1,0,1,z)*y^-1*z^-3 + 1/2*G(1,0,1,z)*y^-1*z^-2 - 3/
         2*G(1,0,1,z)*y^-1*z^-1 - 3/2*G(1,0,1,z)*y^-1*[1-z]^-1 - 3/2*G(1,0,1,z
         )*z^-1*[1-y-z]^-1 - 3/2*G(1,0,1,z)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1,1,z)
         *y^-2*z^-2 - 9/4*G(1,1,z)*y^-2*z^-1 - 3*G(1,1,z)*y^-1*z^-3 + 7/4*G(1,
         1,z)*y^-1*z^-2 + 9/4*G(1,1,z)*y^-1*z^-1 + 9/4*G(1,1,z)*y^-1*[1-z]^-1
          + 3*G(1,1,z)*z^-3*[y+z]^-1 + 3/4*G(1,1,z)*z^-2*[1-y-z]^-1 - G(1,1,z)
         *z^-2*[y+z]^-1 + 9/4*G(1,1,z)*z^-1*[1-y-z]^-1 + 9/4*G(1,1,z)*
         [1-y-z]^-1*[1-z]^-1 - 3/2*G(1,1,z)*G( - z,y)*y^-3*z^-1 + 3/2*G(1,1,z)
         *G( - z,y)*y^-3 + 5/2*G(1,1,z)*G( - z,y)*y^-2*z^-1 + 3/2*G(1,1,z)*G(
          - z,y)*y^-1*z^-3 - 3/2*G(1,1,z)*G( - z,y)*y^-1*z^-1 - 3/2*G(1,1,z)*
         G( - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,1,z)*G( - z,y)*z^-2*[1-y-z]^-1 - 3/
         2*G(1,1,z)*G( - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(1,1,z)*G( - z,y)*
         [1-y-z]^-1*[1-z]^-1 )

       + e*Nf*q2^-3 * ( 7/72*Pi^2*y^-2*z^-1 - 7/72*Pi^2*y^-1*z^-2 - 7/24*Pi^2*
         y^-1*z^-1 - 7/24*Pi^2*y^-1*[1-z]^-1 - 7/72*Pi^2*z^-2*[1-y-z]^-1 - 7/
         24*Pi^2*z^-1*[1-y-z]^-1 - 7/24*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)
         *i_*Pi*y^-2*z^-1 - 1/12*G(0,y)*i_*Pi*y^-1*z^-2 - 1/4*G(0,y)*i_*Pi*
         y^-1*z^-1 - 1/4*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/12*G(0,y)*i_*Pi*z^-2*
         [1-y-z]^-1 - 1/4*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/4*G(0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/12*G(0,z)*i_*Pi*y^-2*z^-1 - 1/12*G(0,z)*i_*Pi
         *y^-1*z^-2 - 1/4*G(0,z)*i_*Pi*y^-1*z^-1 - 1/4*G(0,z)*i_*Pi*y^-1*
         [1-z]^-1 - 1/12*G(0,z)*i_*Pi*z^-2*[1-y-z]^-1 - 1/4*G(0,z)*i_*Pi*z^-1*
         [1-y-z]^-1 - 1/4*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,y)*
         y^-2*z^-1 + 1/12*G(0,0,y)*y^-1*z^-2 + 1/4*G(0,0,y)*y^-1*z^-1 + 1/4*G(
         0,0,y)*y^-1*[1-z]^-1 + 1/12*G(0,0,y)*z^-2*[1-y-z]^-1 + 1/4*G(0,0,y)*
         z^-1*[1-y-z]^-1 + 1/4*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,z)*
         y^-2*z^-1 + 1/12*G(0,0,z)*y^-1*z^-2 + 1/4*G(0,0,z)*y^-1*z^-1 + 1/4*G(
         0,0,z)*y^-1*[1-z]^-1 + 1/12*G(0,0,z)*z^-2*[1-y-z]^-1 + 1/4*G(0,0,z)*
         z^-1*[1-y-z]^-1 + 1/4*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e*N*q2^-3 * (  - y^-2*z^-1 + y^-1*z^-2 - y^-1*z^-1 + 3*y^-1*[1-z]^-1
          + z^-2*[1-y-z]^-1 + 3*z^-1*[1-y-z]^-1 - 4*z^-1*[1-y]^-1 + 3*
         [1-y-z]^-1*[1-z]^-1 + 2*zeta3*y^-2*z^-1 - 2*zeta3*y^-1*z^-2 - 6*zeta3
         *y^-1*z^-1 - 6*zeta3*y^-1*[1-z]^-1 - 2*zeta3*z^-2*[1-y-z]^-1 - 6*
         zeta3*z^-1*[1-y-z]^-1 - 6*zeta3*[1-y-z]^-1*[1-z]^-1 - 77/144*Pi^2*
         y^-2*z^-1 + 77/144*Pi^2*y^-1*z^-2 + 109/48*Pi^2*y^-1*z^-1 + 109/48*
         Pi^2*y^-1*[1-z]^-1 + 77/144*Pi^2*z^-2*[1-y-z]^-1 + 109/48*Pi^2*z^-1*
         [1-y-z]^-1 + 109/48*Pi^2*[1-y-z]^-1*[1-z]^-1 - 3/4*i_*Pi*y^-2*z^-1 + 
         3/4*i_*Pi*y^-1*z^-2 + 5/4*i_*Pi*y^-1*z^-1 + 9/4*i_*Pi*y^-1*[1-z]^-1
          + 3/4*i_*Pi*z^-2*[1-y-z]^-1 + 9/4*i_*Pi*z^-1*[1-y-z]^-1 - i_*Pi*z^-1
         *[1-y]^-1 + 9/4*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/12*i_*Pi^3*y^-2*z^-1 + 
         1/12*i_*Pi^3*y^-1*z^-2 + 1/4*i_*Pi^3*y^-1*z^-1 + 1/4*i_*Pi^3*y^-1*
         [1-z]^-1 + 1/12*i_*Pi^3*z^-2*[1-y-z]^-1 + 1/4*i_*Pi^3*z^-1*[1-y-z]^-1
          + 1/4*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 1/12*G(1 - z,y)*Pi^2*y^-2*z^-1
          + 1/12*G(1 - z,y)*Pi^2*y^-1*z^-2 + 1/4*G(1 - z,y)*Pi^2*y^-1*z^-1 + 1/
         4*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(1 - z,y)*Pi^2*z^-2*
         [1-y-z]^-1 + 1/4*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/4*G(1 - z,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,y)*y^-2*z^-1 - 1/2*G(1 - z
         ,1,0,y)*y^-1*z^-2 - 3/2*G(1 - z,1,0,y)*y^-1*z^-1 - 3/2*G(1 - z,1,0,y)
         *y^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,y)*z^-2*[1-y-z]^-1 - 3/2*G(1 - z,1,0
         ,y)*z^-1*[1-y-z]^-1 - 3/2*G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/4*G(
         0,y)*y^-2*z^-1 - 13/4*G(0,y)*y^-1*z^-1 + 3/4*G(0,y)*y^-1*[1-z]^-1 - 
         G(0,y)*z^-2*[1-y-z]^-1 + G(0,y)*z^-2*[1-y]^-1 + 3/4*G(0,y)*z^-1*
         [1-y-z]^-1 - 4*G(0,y)*z^-1*[1-y]^-2 - 4*G(0,y)*z^-1*[1-y]^-1 + 3/4*G(
         0,y)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)*Pi^2*y^-2*z^-1 - 1/12*G(0,y)*
         Pi^2*y^-1*z^-2 - 1/4*G(0,y)*Pi^2*y^-1*z^-1 - 1/4*G(0,y)*Pi^2*y^-1*
         [1-z]^-1 - 1/12*G(0,y)*Pi^2*z^-2*[1-y-z]^-1 - 1/4*G(0,y)*Pi^2*z^-1*
         [1-y-z]^-1 - 1/4*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,y)*i_*Pi*
         y^-2*z^-1 + 5/6*G(0,y)*i_*Pi*y^-1*z^-2 + 3/4*G(0,y)*i_*Pi*y^-1*z^-1
          + 5/2*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/12*G(0,y)*i_*Pi*z^-2*[1-y-z]^-1
          + 3/4*G(0,y)*i_*Pi*z^-2*[1-y]^-1 + 5/2*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1
          - G(0,y)*i_*Pi*z^-1*[1-y]^-2 - 7/4*G(0,y)*i_*Pi*z^-1*[1-y]^-1 + 5/2*
         G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 4*G(0,y)*G(0,z)*y^-1*z^-1 + 4*G(0,
         y)*G(0,z)*y^-1*[1-z]^-1 + 4*G(0,y)*G(0,z)*z^-1*[1-y-z]^-1 + 4*G(0,y)*
         G(0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(0,z)*i_*Pi*y^-2*z^-1 + 1/2*
         G(0,y)*G(0,z)*i_*Pi*y^-1*z^-2 + 3/2*G(0,y)*G(0,z)*i_*Pi*y^-1*z^-1 + 3/
         2*G(0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(0,z)*i_*Pi*z^-2*
         [1-y-z]^-1 + 3/2*G(0,y)*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,y)*G(0
         ,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,0,z)*y^-2*z^-1 + 1/2*
         G(0,y)*G(1,0,z)*y^-1*z^-2 + 3/2*G(0,y)*G(1,0,z)*y^-1*z^-1 + 3/2*G(0,y
         )*G(1,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,0,z)*z^-2*[1-y-z]^-1 + 3/2*
         G(0,y)*G(1,0,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,y)*G(1,0,z)*[1-y-z]^-1*
         [1-z]^-1 + 1/4*G(0,z)*y^-1*z^-2 - 3*G(0,z)*y^-1*z^-1 - 3*G(0,z)*y^-1*
         [1-z]^-1 + 1/4*G(0,z)*z^-2*[1-y-z]^-1 - 3*G(0,z)*z^-1*[1-y-z]^-1 - 3*
         G(0,z)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,z)*Pi^2*y^-2*z^-1 - 1/12*G(0,z)
         *Pi^2*y^-1*z^-2 - 1/4*G(0,z)*Pi^2*y^-1*z^-1 - 1/4*G(0,z)*Pi^2*y^-1*
         [1-z]^-1 - 1/12*G(0,z)*Pi^2*z^-2*[1-y-z]^-1 - 1/4*G(0,z)*Pi^2*z^-1*
         [1-y-z]^-1 - 1/4*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,z)*i_*Pi*
         y^-2*z^-1 + 5/6*G(0,z)*i_*Pi*y^-1*z^-2 + 1/4*G(0,z)*i_*Pi*y^-1*z^-1
          + 1/4*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 5/6*G(0,z)*i_*Pi*z^-2*[1-y-z]^-1
          + 1/4*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/4*G(0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,z)*G(1 - z,0,y)*y^-2*z^-1 + 1/2*G(0,z)*G(1 - z,0,y
         )*y^-1*z^-2 + 3/2*G(0,z)*G(1 - z,0,y)*y^-1*z^-1 + 3/2*G(0,z)*G(1 - z,
         0,y)*y^-1*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,0,y)*z^-2*[1-y-z]^-1 + 3/2*G(
         0,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,z)*G(1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 5/6*G(0,0,y)*y^-2*z^-1 - 5/6*G(0,0,y)*y^-1*z^-2
          - 3/4*G(0,0,y)*y^-1*z^-1 - 5/2*G(0,0,y)*y^-1*[1-z]^-1 - 1/12*G(0,0,y
         )*z^-2*[1-y-z]^-1 - 3/4*G(0,0,y)*z^-2*[1-y]^-1 - 5/2*G(0,0,y)*z^-1*
         [1-y-z]^-1 + G(0,0,y)*z^-1*[1-y]^-2 + 7/4*G(0,0,y)*z^-1*[1-y]^-1 - 5/
         2*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(0,z)*y^-2*z^-1 - 1/2*
         G(0,0,y)*G(0,z)*y^-1*z^-2 - 3/2*G(0,0,y)*G(0,z)*y^-1*z^-1 - 3/2*G(0,0
         ,y)*G(0,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(0,z)*z^-2*[1-y-z]^-1 - 3/2*
         G(0,0,y)*G(0,z)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,y)*G(0,z)*[1-y-z]^-1*
         [1-z]^-1 + 5/6*G(0,0,z)*y^-2*z^-1 - 5/6*G(0,0,z)*y^-1*z^-2 - 1/4*G(0,
         0,z)*y^-1*z^-1 - 1/4*G(0,0,z)*y^-1*[1-z]^-1 - 5/6*G(0,0,z)*z^-2*
         [1-y-z]^-1 - 1/4*G(0,0,z)*z^-1*[1-y-z]^-1 - 1/4*G(0,0,z)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,0,z)*G(0,y)*y^-2*z^-1 - 1/2*G(0,0,z)*G(0,y)*y^-1*
         z^-2 - 3/2*G(0,0,z)*G(0,y)*y^-1*z^-1 - 3/2*G(0,0,z)*G(0,y)*y^-1*
         [1-z]^-1 - 1/2*G(0,0,z)*G(0,y)*z^-2*[1-y-z]^-1 - 3/2*G(0,0,z)*G(0,y)*
         z^-1*[1-y-z]^-1 - 3/2*G(0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1
         ,0,y)*y^-2*z^-1 + 1/2*G(0,1,0,y)*y^-1*z^-2 + 3/2*G(0,1,0,y)*y^-1*z^-1
          + 3/2*G(0,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,0,y)*z^-2*[1-y-z]^-1 + 3/
         2*G(0,1,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/
         2*G(0,1,0,z)*y^-2*z^-1 + 1/2*G(0,1,0,z)*y^-1*z^-2 + 3/2*G(0,1,0,z)*
         y^-1*z^-1 + 3/2*G(0,1,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,1,0,z)*z^-2*
         [1-y-z]^-1 + 3/2*G(0,1,0,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,1,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/12*G(1,z)*Pi^2*y^-2*z^-1 + 1/12*G(1,z)*Pi^2*
         y^-1*z^-2 + 1/4*G(1,z)*Pi^2*y^-1*z^-1 + 1/4*G(1,z)*Pi^2*y^-1*[1-z]^-1
          + 1/12*G(1,z)*Pi^2*z^-2*[1-y-z]^-1 + 1/4*G(1,z)*Pi^2*z^-1*[1-y-z]^-1
          + 1/4*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 4*G(1,0,y)*y^-1*z^-1 - 4*G(1
         ,0,y)*y^-1*[1-z]^-1 - 4*G(1,0,y)*z^-1*[1-y-z]^-1 - 4*G(1,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,y)*i_*Pi*y^-2*z^-1 - 1/2*G(1,0,y)*i_*
         Pi*y^-1*z^-2 - 3/2*G(1,0,y)*i_*Pi*y^-1*z^-1 - 3/2*G(1,0,y)*i_*Pi*y^-1
         *[1-z]^-1 - 1/2*G(1,0,y)*i_*Pi*z^-2*[1-y-z]^-1 - 3/2*G(1,0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 - 3/2*G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 4*G(1,0,z)
         *y^-1*z^-1 - 4*G(1,0,z)*y^-1*[1-z]^-1 - 4*G(1,0,z)*z^-1*[1-y-z]^-1 - 
         4*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,z)*i_*Pi*y^-2*z^-1 - 1/2*
         G(1,0,z)*i_*Pi*y^-1*z^-2 - 3/2*G(1,0,z)*i_*Pi*y^-1*z^-1 - 3/2*G(1,0,z
         )*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,0,z)*i_*Pi*z^-2*[1-y-z]^-1 - 3/2*G(1,
         0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(1,0,z)*G(1 - z,y)*y^-2*z^-1 - 1/2*G(1,0,z)*G(1 - z,y)*y^-1*
         z^-2 - 3/2*G(1,0,z)*G(1 - z,y)*y^-1*z^-1 - 3/2*G(1,0,z)*G(1 - z,y)*
         y^-1*[1-z]^-1 - 1/2*G(1,0,z)*G(1 - z,y)*z^-2*[1-y-z]^-1 - 3/2*G(1,0,z
         )*G(1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(1,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1,0,0,y)*y^-2*z^-1 + 1/2*G(1,0,0,y)*y^-1*z^-2 + 3/2*
         G(1,0,0,y)*y^-1*z^-1 + 3/2*G(1,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(1,0,0,y)*
         z^-2*[1-y-z]^-1 + 3/2*G(1,0,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,0,z)*y^-2*z^-1 + 1/2*G(1,0,0,z)*y^-1*
         z^-2 + 3/2*G(1,0,0,z)*y^-1*z^-1 + 3/2*G(1,0,0,z)*y^-1*[1-z]^-1 + 1/2*
         G(1,0,0,z)*z^-2*[1-y-z]^-1 + 3/2*G(1,0,0,z)*z^-1*[1-y-z]^-1 + 3/2*G(1
         ,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,0,z)*y^-2*z^-1 - 1/2*G(1,1,0,
         z)*y^-1*z^-2 - 3/2*G(1,1,0,z)*y^-1*z^-1 - 3/2*G(1,1,0,z)*y^-1*
         [1-z]^-1 - 1/2*G(1,1,0,z)*z^-2*[1-y-z]^-1 - 3/2*G(1,1,0,z)*z^-1*
         [1-y-z]^-1 - 3/2*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*N^-1*q2^-3 * ( 7/2*y^-2*z^-1 - 7/2*y^-1*z^-2 - 1/2*y^-1*z^-1 - 21/
         2*y^-1*[1-z]^-1 - 7/2*z^-2*[1-y-z]^-1 - 21/2*z^-1*[1-y-z]^-1 + 10*
         z^-1*[1-y]^-1 - 21/2*[1-y-z]^-1*[1-z]^-1 - 3/2*zeta3*y^-2*z^-1 + 3/2*
         zeta3*y^-1*z^-2 + 9/2*zeta3*y^-1*z^-1 + 9/2*zeta3*y^-1*[1-z]^-1 + 3/2
         *zeta3*z^-2*[1-y-z]^-1 + 9/2*zeta3*z^-1*[1-y-z]^-1 + 9/2*zeta3*
         [1-y-z]^-1*[1-z]^-1 - 35/48*Pi^2*y^-2*z^-1 + 35/48*Pi^2*y^-1*z^-2 + 
         77/48*Pi^2*y^-1*z^-1 + 35/16*Pi^2*y^-1*[1-z]^-1 + 35/48*Pi^2*z^-2*
         [1-y-z]^-1 + 35/16*Pi^2*z^-1*[1-y-z]^-1 - 7/12*Pi^2*z^-1*[1-y]^-1 + 
         35/16*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/60*Pi^4*y^-2*z^-1 + 1/60*Pi^4*y^-1
         *z^-2 + 1/20*Pi^4*y^-1*z^-1 + 1/20*Pi^4*y^-1*[1-z]^-1 + 1/60*Pi^4*
         z^-2*[1-y-z]^-1 + 1/20*Pi^4*z^-1*[1-y-z]^-1 + 1/20*Pi^4*[1-y-z]^-1*
         [1-z]^-1 + 2*i_*Pi*y^-2*z^-1 - 2*i_*Pi*y^-1*z^-2 - 2*i_*Pi*y^-1*z^-1
          - 6*i_*Pi*y^-1*[1-z]^-1 - 2*i_*Pi*z^-2*[1-y-z]^-1 - 6*i_*Pi*z^-1*
         [1-y-z]^-1 + 4*i_*Pi*z^-1*[1-y]^-1 - 6*i_*Pi*[1-y-z]^-1*[1-z]^-1 - i_
         *Pi*zeta3*y^-2*z^-1 + i_*Pi*zeta3*y^-1*z^-2 + 3*i_*Pi*zeta3*y^-1*z^-1
          + 3*i_*Pi*zeta3*y^-1*[1-z]^-1 + i_*Pi*zeta3*z^-2*[1-y-z]^-1 + 3*i_*
         Pi*zeta3*z^-1*[1-y-z]^-1 + 3*i_*Pi*zeta3*[1-y-z]^-1*[1-z]^-1 - 3/2*G(
         1 - z,1 - z,1 - z,y)*y^-2*z^-2 + 9/4*G(1 - z,1 - z,1 - z,y)*y^-2*z^-1
          + 3*G(1 - z,1 - z,1 - z,y)*y^-1*z^-3 - 7/4*G(1 - z,1 - z,1 - z,y)*
         y^-1*z^-2 - 9/4*G(1 - z,1 - z,1 - z,y)*y^-1*z^-1 - 9/4*G(1 - z,1 - z,
         1 - z,y)*y^-1*[1-z]^-1 - 3*G(1 - z,1 - z,1 - z,y)*z^-3*[y+z]^-1 - 3/4
         *G(1 - z,1 - z,1 - z,y)*z^-2*[1-y-z]^-1 + G(1 - z,1 - z,1 - z,y)*z^-2
         *[y+z]^-1 - 9/4*G(1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 9/4*G(1 - z,
         1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z,1 - z,0,y)*
         y^-2*z^-1 + 3/2*G(1 - z,1 - z,1 - z,0,y)*y^-1*z^-3 + 1/2*G(1 - z,1 - 
         z,1 - z,0,y)*y^-1*z^-2 - 3/2*G(1 - z,1 - z,1 - z,0,y)*y^-1*z^-1 - 3/2
         *G(1 - z,1 - z,1 - z,0,y)*y^-1*[1-z]^-1 - 3/2*G(1 - z,1 - z,1 - z,0,y
         )*z^-1*[1-y-z]^-1 - 3/2*G(1 - z,1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1
          + 3/2*G(1 - z,1 - z, - z,1 - z,y)*y^-3*z^-1 - 3/2*G(1 - z,1 - z, - z
         ,1 - z,y)*y^-3 - 5/2*G(1 - z,1 - z, - z,1 - z,y)*y^-2*z^-1 - 3/2*G(1
          - z,1 - z, - z,1 - z,y)*y^-1*z^-3 + 3/2*G(1 - z,1 - z, - z,1 - z,y)*
         y^-1*z^-1 + 3/2*G(1 - z,1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1
          - z,1 - z, - z,1 - z,y)*z^-2*[1-y-z]^-1 + 3/2*G(1 - z,1 - z, - z,1
          - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1 - z,1 - z, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 6*G(1 - z,1 - z,y)*y^-2*z^-2 - 6*G(1 - z,1 - z,y)*y^-2*
         z^-1 - 12*G(1 - z,1 - z,y)*y^-1*z^-3 + 4*G(1 - z,1 - z,y)*y^-1*z^-2
          + 12*G(1 - z,1 - z,y)*z^-3*[y+z]^-1 - 4*G(1 - z,1 - z,y)*z^-2*
         [y+z]^-1 + 3/2*G(1 - z,1 - z,y)*i_*Pi*y^-2*z^-2 - 9/4*G(1 - z,1 - z,y
         )*i_*Pi*y^-2*z^-1 - 3*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-3 + 7/4*G(1 - z,
         1 - z,y)*i_*Pi*y^-1*z^-2 + 9/4*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-1 + 9/4
         *G(1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3*G(1 - z,1 - z,y)*i_*Pi*z^-3
         *[y+z]^-1 + 3/4*G(1 - z,1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 - G(1 - z,1 - 
         z,y)*i_*Pi*z^-2*[y+z]^-1 + 9/4*G(1 - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1
          + 9/4*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z
         ,0,1 - z,y)*y^-2*z^-1 + 3/2*G(1 - z,1 - z,0,1 - z,y)*y^-1*z^-3 + 1/2*
         G(1 - z,1 - z,0,1 - z,y)*y^-1*z^-2 - 3/2*G(1 - z,1 - z,0,1 - z,y)*
         y^-1*z^-1 - 3/2*G(1 - z,1 - z,0,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(1 - z,
         1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(1 - z,1 - z,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 9/2*G(1 - z,1 - z,0,y)*y^-1*z^-3 - 2*G(1 - z,1
          - z,0,y)*y^-1*z^-2 - 1/2*G(1 - z,1 - z,0,y)*z^-2*[1-y-z]^-1 - 1/2*G(
         1 - z,1 - z,0,y)*i_*Pi*y^-2*z^-1 - 3/2*G(1 - z,1 - z,0,y)*i_*Pi*y^-1*
         z^-3 - 1/2*G(1 - z,1 - z,0,y)*i_*Pi*y^-1*z^-2 + 3/2*G(1 - z,1 - z,0,y
         )*i_*Pi*y^-1*z^-1 + 3/2*G(1 - z,1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*
         G(1 - z,1 - z,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(1 - z,1 - z,0,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z,0,0,y)*y^-2*z^-1 + 3/2*G(1
          - z,1 - z,0,0,y)*y^-1*z^-3 + 1/2*G(1 - z,1 - z,0,0,y)*y^-1*z^-2 - 3/
         2*G(1 - z,1 - z,0,0,y)*y^-1*z^-1 - 3/2*G(1 - z,1 - z,0,0,y)*y^-1*
         [1-z]^-1 - 3/2*G(1 - z,1 - z,0,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(1 - z,1
          - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,1,0,y)*y^-2*z^-1
          - 3/2*G(1 - z,1 - z,1,0,y)*y^-1*z^-3 - 1/2*G(1 - z,1 - z,1,0,y)*y^-1
         *z^-2 + 3/2*G(1 - z,1 - z,1,0,y)*y^-1*z^-1 + 3/2*G(1 - z,1 - z,1,0,y)
         *y^-1*[1-z]^-1 + 3/2*G(1 - z,1 - z,1,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(1
          - z,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1 - z, - z,1 - z,1 - z,
         y)*y^-3*z^-1 - 3/2*G(1 - z, - z,1 - z,1 - z,y)*y^-3 - 5/2*G(1 - z, - 
         z,1 - z,1 - z,y)*y^-2*z^-1 - 3/2*G(1 - z, - z,1 - z,1 - z,y)*y^-1*
         z^-3 + 3/2*G(1 - z, - z,1 - z,1 - z,y)*y^-1*z^-1 + 3/2*G(1 - z, - z,1
          - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z, - z,1 - z,1 - z,y)*z^-2*
         [1-y-z]^-1 + 3/2*G(1 - z, - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(
         1 - z, - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 9/2*G(1 - z, - z,1 - 
         z,y)*y^-3*z^-1 + 9/2*G(1 - z, - z,1 - z,y)*y^-3 + 3/2*G(1 - z, - z,1
          - z,y)*y^-2*z^-1 + 9/2*G(1 - z, - z,1 - z,y)*y^-1*z^-3 + 2*G(1 - z,
          - z,1 - z,y)*y^-1*z^-2 - 5/2*G(1 - z, - z,1 - z,y)*y^-1*z^-1 - 5/2*
         G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z, - z,1 - z,y)*z^-2*
         [1-y-z]^-1 - 5/2*G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 - 5/2*G(1 - z,
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1 - z, - z,1 - z,y)*i_*Pi*
         y^-3*z^-1 + 3/2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-3 + 5/2*G(1 - z, - z,1
          - z,y)*i_*Pi*y^-2*z^-1 + 3/2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-1*z^-3
          - 3/2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-1*z^-1 - 3/2*G(1 - z, - z,1 - z
         ,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*z^-2*
         [1-y-z]^-1 - 3/2*G(1 - z, - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(
         1 - z, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 15*G(1 - z,y)*y^-2*
         z^-2 + 15*G(1 - z,y)*y^-2*z^-1 + 30*G(1 - z,y)*y^-1*z^-3 - 10*G(1 - z
         ,y)*y^-1*z^-2 - 30*G(1 - z,y)*z^-3*[y+z]^-1 + 10*G(1 - z,y)*z^-2*
         [y+z]^-1 + G(1 - z,y)*zeta3*y^-2*z^-1 - G(1 - z,y)*zeta3*y^-1*z^-2 - 
         3*G(1 - z,y)*zeta3*y^-1*z^-1 - 3*G(1 - z,y)*zeta3*y^-1*[1-z]^-1 - G(1
          - z,y)*zeta3*z^-2*[1-y-z]^-1 - 3*G(1 - z,y)*zeta3*z^-1*[1-y-z]^-1 - 
         3*G(1 - z,y)*zeta3*[1-y-z]^-1*[1-z]^-1 + 7/8*G(1 - z,y)*Pi^2*y^-2*
         z^-2 - 21/16*G(1 - z,y)*Pi^2*y^-2*z^-1 - 7/4*G(1 - z,y)*Pi^2*y^-1*
         z^-3 + 49/48*G(1 - z,y)*Pi^2*y^-1*z^-2 + 21/16*G(1 - z,y)*Pi^2*y^-1*
         z^-1 + 21/16*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/4*G(1 - z,y)*Pi^2*z^-3
         *[y+z]^-1 + 7/16*G(1 - z,y)*Pi^2*z^-2*[1-y-z]^-1 - 7/12*G(1 - z,y)*
         Pi^2*z^-2*[y+z]^-1 + 21/16*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 21/16*G(
         1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 6*G(1 - z,y)*i_*Pi*y^-2*z^-2 + 6*
         G(1 - z,y)*i_*Pi*y^-2*z^-1 + 12*G(1 - z,y)*i_*Pi*y^-1*z^-3 - 4*G(1 - 
         z,y)*i_*Pi*y^-1*z^-2 - 12*G(1 - z,y)*i_*Pi*z^-3*[y+z]^-1 + 4*G(1 - z,
         y)*i_*Pi*z^-2*[y+z]^-1 + 1/2*G(1 - z,0,1 - z,1 - z,y)*y^-2*z^-1 + 3/2
         *G(1 - z,0,1 - z,1 - z,y)*y^-1*z^-3 + 1/2*G(1 - z,0,1 - z,1 - z,y)*
         y^-1*z^-2 - 3/2*G(1 - z,0,1 - z,1 - z,y)*y^-1*z^-1 - 3/2*G(1 - z,0,1
          - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(1 - z,0,1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - 3/2*G(1 - z,0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 9/2*
         G(1 - z,0,1 - z,y)*y^-1*z^-3 - 2*G(1 - z,0,1 - z,y)*y^-1*z^-2 - 1/2*
         G(1 - z,0,1 - z,y)*z^-2*[1-y-z]^-1 - 1/2*G(1 - z,0,1 - z,y)*i_*Pi*
         y^-2*z^-1 - 3/2*G(1 - z,0,1 - z,y)*i_*Pi*y^-1*z^-3 - 1/2*G(1 - z,0,1
          - z,y)*i_*Pi*y^-1*z^-2 + 3/2*G(1 - z,0,1 - z,y)*i_*Pi*y^-1*z^-1 + 3/
         2*G(1 - z,0,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(1 - z,0,1 - z,y)*i_*
         Pi*z^-1*[1-y-z]^-1 + 3/2*G(1 - z,0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(1 - z,0,1 - z,0,y)*y^-2*z^-1 + 3/2*G(1 - z,0,1 - z,0,y)*y^-1
         *z^-3 + 1/2*G(1 - z,0,1 - z,0,y)*y^-1*z^-2 - 3/2*G(1 - z,0,1 - z,0,y)
         *y^-1*z^-1 - 3/2*G(1 - z,0,1 - z,0,y)*y^-1*[1-z]^-1 - 3/2*G(1 - z,0,1
          - z,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(1 - z,0,1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 3/2*G(1 - z,0, - z,1 - z,y)*y^-3*z^-1 + 3/2*G(1 - z,0, - z
         ,1 - z,y)*y^-3 + 3/2*G(1 - z,0, - z,1 - z,y)*y^-2*z^-1 - 3/2*G(1 - z,
         0, - z,1 - z,y)*y^-1*z^-3 - G(1 - z,0, - z,1 - z,y)*y^-1*z^-2 + 3/2*
         G(1 - z,0, - z,1 - z,y)*y^-1*z^-1 + 3/2*G(1 - z,0, - z,1 - z,y)*y^-1*
         [1-z]^-1 - 1/2*G(1 - z,0, - z,1 - z,y)*z^-2*[1-y-z]^-1 + 3/2*G(1 - z,
         0, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1 - z,0, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 9*G(1 - z,0,y)*y^-1*z^-3 + 2*G(1 - z,0,y)*y^-1*
         z^-2 + 3*G(1 - z,0,y)*z^-2*[1-y-z]^-1 - 7/24*G(1 - z,0,y)*Pi^2*y^-2*
         z^-1 - 7/8*G(1 - z,0,y)*Pi^2*y^-1*z^-3 - 7/24*G(1 - z,0,y)*Pi^2*y^-1*
         z^-2 + 7/8*G(1 - z,0,y)*Pi^2*y^-1*z^-1 + 7/8*G(1 - z,0,y)*Pi^2*y^-1*
         [1-z]^-1 + 7/8*G(1 - z,0,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/8*G(1 - z,0,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 + 9/2*G(1 - z,0,y)*i_*Pi*y^-1*z^-3 + 2*G(1
          - z,0,y)*i_*Pi*y^-1*z^-2 + 1/2*G(1 - z,0,y)*i_*Pi*z^-2*[1-y-z]^-1 + 
         1/2*G(1 - z,0,0,1 - z,y)*y^-2*z^-1 + 3/2*G(1 - z,0,0,1 - z,y)*y^-1*
         z^-3 + 1/2*G(1 - z,0,0,1 - z,y)*y^-1*z^-2 - 3/2*G(1 - z,0,0,1 - z,y)*
         y^-1*z^-1 - 3/2*G(1 - z,0,0,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(1 - z,0,0,
         1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(1 - z,0,0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 9/2*G(1 - z,0,0,y)*y^-1*z^-3 - 2*G(1 - z,0,0,y)*y^-1*z^-2
          - 1/2*G(1 - z,0,0,y)*z^-2*[1-y-z]^-1 - 1/2*G(1 - z,0,0,y)*i_*Pi*y^-2
         *z^-1 - 3/2*G(1 - z,0,0,y)*i_*Pi*y^-1*z^-3 - 1/2*G(1 - z,0,0,y)*i_*Pi
         *y^-1*z^-2 + 3/2*G(1 - z,0,0,y)*i_*Pi*y^-1*z^-1 + 3/2*G(1 - z,0,0,y)*
         i_*Pi*y^-1*[1-z]^-1 + 3/2*G(1 - z,0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*
         G(1 - z,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,0,0,y)*y^-2*
         z^-1 + 3/2*G(1 - z,0,0,0,y)*y^-1*z^-3 + 1/2*G(1 - z,0,0,0,y)*y^-1*
         z^-2 - 3/2*G(1 - z,0,0,0,y)*y^-1*z^-1 - 3/2*G(1 - z,0,0,0,y)*y^-1*
         [1-z]^-1 - 3/2*G(1 - z,0,0,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(1 - z,0,0,0,y
         )*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,1,0,y)*y^-2*z^-1 - 3/2*G(1 - z,
         0,1,0,y)*y^-1*z^-3 - 1/2*G(1 - z,0,1,0,y)*y^-1*z^-2 + 3/2*G(1 - z,0,1
         ,0,y)*y^-1*z^-1 + 3/2*G(1 - z,0,1,0,y)*y^-1*[1-z]^-1 + 3/2*G(1 - z,0,
         1,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 9/
         2*G(1 - z,1,0,y)*y^-1*z^-3 + 2*G(1 - z,1,0,y)*y^-1*z^-2 + 1/2*G(1 - z
         ,1,0,y)*z^-2*[1-y-z]^-1 + 1/2*G(1 - z,1,0,y)*i_*Pi*y^-2*z^-1 + 3/2*G(
         1 - z,1,0,y)*i_*Pi*y^-1*z^-3 + 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1*z^-2 - 3/
         2*G(1 - z,1,0,y)*i_*Pi*y^-1*z^-1 - 3/2*G(1 - z,1,0,y)*i_*Pi*y^-1*
         [1-z]^-1 - 3/2*G(1 - z,1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(1 - z,1,0
         ,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,0,y)*y^-2*z^-1 - 3/2*
         G(1 - z,1,0,0,y)*y^-1*z^-3 - 1/2*G(1 - z,1,0,0,y)*y^-1*z^-2 + 3/2*G(1
          - z,1,0,0,y)*y^-1*z^-1 + 3/2*G(1 - z,1,0,0,y)*y^-1*[1-z]^-1 + 3/2*G(
         1 - z,1,0,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(1 - z,1,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 3/2*G( - z,1 - z,1 - z,1 - z,y)*y^-3*z^-1 - 3/2*G( - z,1
          - z,1 - z,1 - z,y)*y^-3 - 5/2*G( - z,1 - z,1 - z,1 - z,y)*y^-2*z^-1
          - 3/2*G( - z,1 - z,1 - z,1 - z,y)*y^-1*z^-3 + 3/2*G( - z,1 - z,1 - z
         ,1 - z,y)*y^-1*z^-1 + 3/2*G( - z,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1
          + 1/2*G( - z,1 - z,1 - z,1 - z,y)*z^-2*[1-y-z]^-1 + 3/2*G( - z,1 - z
         ,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G( - z,1 - z,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 9/2*G( - z,1 - z,1 - z,y)*y^-3*z^-1 + 9/2*G( - 
         z,1 - z,1 - z,y)*y^-3 + 3/2*G( - z,1 - z,1 - z,y)*y^-2*z^-1 + 9/2*G(
          - z,1 - z,1 - z,y)*y^-1*z^-3 + 2*G( - z,1 - z,1 - z,y)*y^-1*z^-2 - 5/
         2*G( - z,1 - z,1 - z,y)*y^-1*z^-1 - 5/2*G( - z,1 - z,1 - z,y)*y^-1*
         [1-z]^-1 + 1/2*G( - z,1 - z,1 - z,y)*z^-2*[1-y-z]^-1 - 5/2*G( - z,1
          - z,1 - z,y)*z^-1*[1-y-z]^-1 - 5/2*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 3/2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-3*z^-1 + 3/2*G( - z,1
          - z,1 - z,y)*i_*Pi*y^-3 + 5/2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-2*z^-1
          + 3/2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*z^-3 - 3/2*G( - z,1 - z,1 - z
         ,y)*i_*Pi*y^-1*z^-1 - 3/2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1
          - 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 - 3/2*G( - z,1 - z
         ,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G( - z,1 - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 9*G( - z,1 - z,y)*y^-3*z^-1 - 9*G( - z,1 - z,y)
         *y^-3 - 5*G( - z,1 - z,y)*y^-2*z^-1 - 9*G( - z,1 - z,y)*y^-1*z^-3 - 2
         *G( - z,1 - z,y)*y^-1*z^-2 + 3*G( - z,1 - z,y)*y^-1*z^-1 + 3*G( - z,1
          - z,y)*y^-1*[1-z]^-1 - 3*G( - z,1 - z,y)*z^-2*[1-y-z]^-1 + 3*G( - z,
         1 - z,y)*z^-1*[1-y-z]^-1 + 3*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 7/
         8*G( - z,1 - z,y)*Pi^2*y^-3*z^-1 + 7/8*G( - z,1 - z,y)*Pi^2*y^-3 + 35/
         24*G( - z,1 - z,y)*Pi^2*y^-2*z^-1 + 7/8*G( - z,1 - z,y)*Pi^2*y^-1*
         z^-3 - 7/8*G( - z,1 - z,y)*Pi^2*y^-1*z^-1 - 7/8*G( - z,1 - z,y)*Pi^2*
         y^-1*[1-z]^-1 - 7/24*G( - z,1 - z,y)*Pi^2*z^-2*[1-y-z]^-1 - 7/8*G( - 
         z,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/8*G( - z,1 - z,y)*Pi^2*[1-y-z]^-1
         *[1-z]^-1 + 9/2*G( - z,1 - z,y)*i_*Pi*y^-3*z^-1 - 9/2*G( - z,1 - z,y)
         *i_*Pi*y^-3 - 3/2*G( - z,1 - z,y)*i_*Pi*y^-2*z^-1 - 9/2*G( - z,1 - z,
         y)*i_*Pi*y^-1*z^-3 - 2*G( - z,1 - z,y)*i_*Pi*y^-1*z^-2 + 5/2*G( - z,1
          - z,y)*i_*Pi*y^-1*z^-1 + 5/2*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/
         2*G( - z,1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 + 5/2*G( - z,1 - z,y)*i_*Pi*
         z^-1*[1-y-z]^-1 + 5/2*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2
         *G(0,1 - z,1 - z,1 - z,y)*y^-2*z^-1 + 3/2*G(0,1 - z,1 - z,1 - z,y)*
         y^-1*z^-3 + 1/2*G(0,1 - z,1 - z,1 - z,y)*y^-1*z^-2 - 3/2*G(0,1 - z,1
          - z,1 - z,y)*y^-1*z^-1 - 3/2*G(0,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1
          - 3/2*G(0,1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,1 - z,1 - z
         ,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 9/2*G(0,1 - z,1 - z,y)*y^-1*z^-3 - 2*
         G(0,1 - z,1 - z,y)*y^-1*z^-2 - 1/2*G(0,1 - z,1 - z,y)*z^-2*[1-y-z]^-1
          - 1/2*G(0,1 - z,1 - z,y)*i_*Pi*y^-2*z^-1 - 3/2*G(0,1 - z,1 - z,y)*i_
         *Pi*y^-1*z^-3 - 1/2*G(0,1 - z,1 - z,y)*i_*Pi*y^-1*z^-2 + 3/2*G(0,1 - 
         z,1 - z,y)*i_*Pi*y^-1*z^-1 + 3/2*G(0,1 - z,1 - z,y)*i_*Pi*y^-1*
         [1-z]^-1 + 3/2*G(0,1 - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,1
          - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,1 - z,y)*G(1,
         z)*y^-2*z^-1 + 3/2*G(0,1 - z,1 - z,y)*G(1,z)*y^-1*z^-3 + 1/2*G(0,1 - 
         z,1 - z,y)*G(1,z)*y^-1*z^-2 - 3/2*G(0,1 - z,1 - z,y)*G(1,z)*y^-1*z^-1
          - 3/2*G(0,1 - z,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 - 3/2*G(0,1 - z,1 - z,
         y)*G(1,z)*z^-1*[1-y-z]^-1 - 3/2*G(0,1 - z,1 - z,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,1 - z,1 - z,0,y)*y^-2*z^-1 + 3/2*G(0,1 - z,1 - z,0
         ,y)*y^-1*z^-3 + 1/2*G(0,1 - z,1 - z,0,y)*y^-1*z^-2 - 3/2*G(0,1 - z,1
          - z,0,y)*y^-1*z^-1 - 3/2*G(0,1 - z,1 - z,0,y)*y^-1*[1-z]^-1 - 3/2*G(
         0,1 - z,1 - z,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,1 - z,1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 3/2*G(0,1 - z, - z,1 - z,y)*y^-3*z^-1 + 3/2*G(0
         ,1 - z, - z,1 - z,y)*y^-3 + 3/2*G(0,1 - z, - z,1 - z,y)*y^-2*z^-1 - 3/
         2*G(0,1 - z, - z,1 - z,y)*y^-1*z^-3 - G(0,1 - z, - z,1 - z,y)*y^-1*
         z^-2 + 3/2*G(0,1 - z, - z,1 - z,y)*y^-1*z^-1 + 3/2*G(0,1 - z, - z,1
          - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z, - z,1 - z,y)*z^-2*[1-y-z]^-1
          + 3/2*G(0,1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,1 - z, - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,1 - z, - z,y)*G(1,z)*y^-3*z^-1
          + 3/2*G(0,1 - z, - z,y)*G(1,z)*y^-3 + 3/2*G(0,1 - z, - z,y)*G(1,z)*
         y^-2*z^-1 - 3/2*G(0,1 - z, - z,y)*G(1,z)*y^-1*z^-3 - G(0,1 - z, - z,y
         )*G(1,z)*y^-1*z^-2 + 3/2*G(0,1 - z, - z,y)*G(1,z)*y^-1*z^-1 + 3/2*G(0
         ,1 - z, - z,y)*G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z, - z,y)*G(1,z)*
         z^-2*[1-y-z]^-1 + 3/2*G(0,1 - z, - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + 3/2*
         G(0,1 - z, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 9*G(0,1 - z,y)*y^-1*
         z^-3 + 2*G(0,1 - z,y)*y^-1*z^-2 + 3*G(0,1 - z,y)*z^-2*[1-y-z]^-1 - 7/
         24*G(0,1 - z,y)*Pi^2*y^-2*z^-1 - 7/8*G(0,1 - z,y)*Pi^2*y^-1*z^-3 - 7/
         24*G(0,1 - z,y)*Pi^2*y^-1*z^-2 + 7/8*G(0,1 - z,y)*Pi^2*y^-1*z^-1 + 7/
         8*G(0,1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/8*G(0,1 - z,y)*Pi^2*z^-1*
         [1-y-z]^-1 + 7/8*G(0,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 9/2*G(0,1 - 
         z,y)*i_*Pi*y^-1*z^-3 + 2*G(0,1 - z,y)*i_*Pi*y^-1*z^-2 + 1/2*G(0,1 - z
         ,y)*i_*Pi*z^-2*[1-y-z]^-1 - 9/2*G(0,1 - z,y)*G(1,z)*y^-1*z^-3 - 2*G(0
         ,1 - z,y)*G(1,z)*y^-1*z^-2 - 1/2*G(0,1 - z,y)*G(1,z)*z^-2*[1-y-z]^-1
          - 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*y^-2*z^-1 - 3/2*G(0,1 - z,y)*G(1,z)*
         i_*Pi*y^-1*z^-3 - 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*y^-1*z^-2 + 3/2*G(0,1
          - z,y)*G(1,z)*i_*Pi*y^-1*z^-1 + 3/2*G(0,1 - z,y)*G(1,z)*i_*Pi*y^-1*
         [1-z]^-1 + 3/2*G(0,1 - z,y)*G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,1
          - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*G(1,1,z)*
         y^-2*z^-1 + 3/2*G(0,1 - z,y)*G(1,1,z)*y^-1*z^-3 + 1/2*G(0,1 - z,y)*G(
         1,1,z)*y^-1*z^-2 - 3/2*G(0,1 - z,y)*G(1,1,z)*y^-1*z^-1 - 3/2*G(0,1 - 
         z,y)*G(1,1,z)*y^-1*[1-z]^-1 - 3/2*G(0,1 - z,y)*G(1,1,z)*z^-1*
         [1-y-z]^-1 - 3/2*G(0,1 - z,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,
         1 - z,0,1 - z,y)*y^-2*z^-1 + 3/2*G(0,1 - z,0,1 - z,y)*y^-1*z^-3 + 1/2
         *G(0,1 - z,0,1 - z,y)*y^-1*z^-2 - 3/2*G(0,1 - z,0,1 - z,y)*y^-1*z^-1
          - 3/2*G(0,1 - z,0,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(0,1 - z,0,1 - z,y)*
         z^-1*[1-y-z]^-1 - 3/2*G(0,1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 9/2*
         G(0,1 - z,0,y)*y^-1*z^-3 - 2*G(0,1 - z,0,y)*y^-1*z^-2 - 1/2*G(0,1 - z
         ,0,y)*z^-2*[1-y-z]^-1 - 1/2*G(0,1 - z,0,y)*i_*Pi*y^-2*z^-1 - 3/2*G(0,
         1 - z,0,y)*i_*Pi*y^-1*z^-3 - 1/2*G(0,1 - z,0,y)*i_*Pi*y^-1*z^-2 + 3/2
         *G(0,1 - z,0,y)*i_*Pi*y^-1*z^-1 + 3/2*G(0,1 - z,0,y)*i_*Pi*y^-1*
         [1-z]^-1 + 3/2*G(0,1 - z,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,1 - z,0
         ,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,0,y)*G(1,z)*y^-2*z^-1
          + 3/2*G(0,1 - z,0,y)*G(1,z)*y^-1*z^-3 + 1/2*G(0,1 - z,0,y)*G(1,z)*
         y^-1*z^-2 - 3/2*G(0,1 - z,0,y)*G(1,z)*y^-1*z^-1 - 3/2*G(0,1 - z,0,y)*
         G(1,z)*y^-1*[1-z]^-1 - 3/2*G(0,1 - z,0,y)*G(1,z)*z^-1*[1-y-z]^-1 - 3/
         2*G(0,1 - z,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,0,0,y)*
         y^-2*z^-1 + 3/2*G(0,1 - z,0,0,y)*y^-1*z^-3 + 1/2*G(0,1 - z,0,0,y)*
         y^-1*z^-2 - 3/2*G(0,1 - z,0,0,y)*y^-1*z^-1 - 3/2*G(0,1 - z,0,0,y)*
         y^-1*[1-z]^-1 - 3/2*G(0,1 - z,0,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,1 - z,
         0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,1,0,y)*y^-2*z^-1 - 3/2*G(0
         ,1 - z,1,0,y)*y^-1*z^-3 - 1/2*G(0,1 - z,1,0,y)*y^-1*z^-2 + 3/2*G(0,1
          - z,1,0,y)*y^-1*z^-1 + 3/2*G(0,1 - z,1,0,y)*y^-1*[1-z]^-1 + 3/2*G(0,
         1 - z,1,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,1 - z,1,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 3/2*G(0, - z,1 - z,1 - z,y)*y^-3*z^-1 + 3/2*G(0, - z,1 - z
         ,1 - z,y)*y^-3 + 3/2*G(0, - z,1 - z,1 - z,y)*y^-2*z^-1 - 3/2*G(0, - z
         ,1 - z,1 - z,y)*y^-1*z^-3 - G(0, - z,1 - z,1 - z,y)*y^-1*z^-2 + 3/2*
         G(0, - z,1 - z,1 - z,y)*y^-1*z^-1 + 3/2*G(0, - z,1 - z,1 - z,y)*y^-1*
         [1-z]^-1 - 1/2*G(0, - z,1 - z,1 - z,y)*z^-2*[1-y-z]^-1 + 3/2*G(0, - z
         ,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(0, - z,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 9/2*G(0, - z,1 - z,y)*y^-3*z^-1 - 9/2*G(0, - z,
         1 - z,y)*y^-3 - 3/2*G(0, - z,1 - z,y)*y^-2*z^-1 + 9/2*G(0, - z,1 - z,
         y)*y^-1*z^-3 + 2*G(0, - z,1 - z,y)*y^-1*z^-2 + 5/2*G(0, - z,1 - z,y)*
         y^-1*z^-1 + 5/2*G(0, - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0, - z,1 - z,
         y)*z^-2*[1-y-z]^-1 + 5/2*G(0, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 5/2*G(0,
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0, - z,1 - z,y)*i_*Pi*y^-3*
         z^-1 - 3/2*G(0, - z,1 - z,y)*i_*Pi*y^-3 - 3/2*G(0, - z,1 - z,y)*i_*Pi
         *y^-2*z^-1 + 3/2*G(0, - z,1 - z,y)*i_*Pi*y^-1*z^-3 + G(0, - z,1 - z,y
         )*i_*Pi*y^-1*z^-2 - 3/2*G(0, - z,1 - z,y)*i_*Pi*y^-1*z^-1 - 3/2*G(0,
          - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0, - z,1 - z,y)*i_*Pi*z^-2*
         [1-y-z]^-1 - 3/2*G(0, - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(0,
          - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0, - z,1 - z,y)*G(1,z
         )*y^-3*z^-1 + 3/2*G(0, - z,1 - z,y)*G(1,z)*y^-3 + 3/2*G(0, - z,1 - z,
         y)*G(1,z)*y^-2*z^-1 - 3/2*G(0, - z,1 - z,y)*G(1,z)*y^-1*z^-3 - G(0,
          - z,1 - z,y)*G(1,z)*y^-1*z^-2 + 3/2*G(0, - z,1 - z,y)*G(1,z)*y^-1*
         z^-1 + 3/2*G(0, - z,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0, - z,1 - 
         z,y)*G(1,z)*z^-2*[1-y-z]^-1 + 3/2*G(0, - z,1 - z,y)*G(1,z)*z^-1*
         [1-y-z]^-1 + 3/2*G(0, - z,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 9/2*
         G(0, - z,y)*G(1,z)*y^-3*z^-1 - 9/2*G(0, - z,y)*G(1,z)*y^-3 - 3/2*G(0,
          - z,y)*G(1,z)*y^-2*z^-1 + 9/2*G(0, - z,y)*G(1,z)*y^-1*z^-3 + 2*G(0,
          - z,y)*G(1,z)*y^-1*z^-2 + 5/2*G(0, - z,y)*G(1,z)*y^-1*z^-1 + 5/2*G(0
         , - z,y)*G(1,z)*y^-1*[1-z]^-1 + 1/2*G(0, - z,y)*G(1,z)*z^-2*
         [1-y-z]^-1 + 5/2*G(0, - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + 5/2*G(0, - z,y)
         *G(1,z)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-3*z^-1
          - 3/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-3 - 3/2*G(0, - z,y)*G(1,z)*i_*Pi*
         y^-2*z^-1 + 3/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-1*z^-3 + G(0, - z,y)*G(1,
         z)*i_*Pi*y^-1*z^-2 - 3/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-1*z^-1 - 3/2*G(0
         , - z,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0, - z,y)*G(1,z)*i_*Pi*
         z^-2*[1-y-z]^-1 - 3/2*G(0, - z,y)*G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*
         G(0, - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0, - z,y)*G(1,1,
         z)*y^-3*z^-1 + 3/2*G(0, - z,y)*G(1,1,z)*y^-3 + 3/2*G(0, - z,y)*G(1,1,
         z)*y^-2*z^-1 - 3/2*G(0, - z,y)*G(1,1,z)*y^-1*z^-3 - G(0, - z,y)*G(1,1
         ,z)*y^-1*z^-2 + 3/2*G(0, - z,y)*G(1,1,z)*y^-1*z^-1 + 3/2*G(0, - z,y)*
         G(1,1,z)*y^-1*[1-z]^-1 - 1/2*G(0, - z,y)*G(1,1,z)*z^-2*[1-y-z]^-1 + 3/
         2*G(0, - z,y)*G(1,1,z)*z^-1*[1-y-z]^-1 + 3/2*G(0, - z,y)*G(1,1,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*y^-2*z^-1 + 15*G(0,y)*y^-1*z^-2 + 9*
         G(0,y)*y^-1*z^-1 + 3/2*G(0,y)*y^-1*[1-z]^-1 + 9/2*G(0,y)*z^-2*
         [1-y-z]^-1 + 21/2*G(0,y)*z^-2*[1-y]^-1 + 3/2*G(0,y)*z^-1*[1-y-z]^-1
          + 10*G(0,y)*z^-1*[1-y]^-2 + 15/2*G(0,y)*z^-1*[1-y]^-1 + 3/2*G(0,y)*
         [1-y-z]^-1*[1-z]^-1 - 7/8*G(0,y)*Pi^2*y^-1*z^-2 - 49/48*G(0,y)*Pi^2*
         y^-1*z^-1 - 7/48*G(0,y)*Pi^2*z^-2*[1-y-z]^-1 - 35/48*G(0,y)*Pi^2*z^-2
         *[1-y]^-1 - 7/12*G(0,y)*Pi^2*z^-1*[1-y]^-2 - 49/48*G(0,y)*Pi^2*z^-1*
         [1-y]^-1 - 1/4*G(0,y)*i_*Pi*y^-2*z^-1 + 6*G(0,y)*i_*Pi*y^-1*z^-2 + 19/
         4*G(0,y)*i_*Pi*y^-1*z^-1 + 3/4*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,y)*i_
         *Pi*z^-2*[1-y-z]^-1 + 5*G(0,y)*i_*Pi*z^-2*[1-y]^-1 + 3/4*G(0,y)*i_*Pi
         *z^-1*[1-y-z]^-1 + 4*G(0,y)*i_*Pi*z^-1*[1-y]^-2 + 4*G(0,y)*i_*Pi*z^-1
         *[1-y]^-1 + 3/4*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 9*G(0,y)*G(1,z)*
         y^-1*z^-3 + 2*G(0,y)*G(1,z)*y^-1*z^-2 + 3*G(0,y)*G(1,z)*z^-2*
         [1-y-z]^-1 - 7/24*G(0,y)*G(1,z)*Pi^2*y^-2*z^-1 - 7/8*G(0,y)*G(1,z)*
         Pi^2*y^-1*z^-3 - 7/24*G(0,y)*G(1,z)*Pi^2*y^-1*z^-2 + 7/8*G(0,y)*G(1,z
         )*Pi^2*y^-1*z^-1 + 7/8*G(0,y)*G(1,z)*Pi^2*y^-1*[1-z]^-1 + 7/8*G(0,y)*
         G(1,z)*Pi^2*z^-1*[1-y-z]^-1 + 7/8*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 + 9/2*G(0,y)*G(1,z)*i_*Pi*y^-1*z^-3 + 2*G(0,y)*G(1,z)*i_*Pi*
         y^-1*z^-2 + 1/2*G(0,y)*G(1,z)*i_*Pi*z^-2*[1-y-z]^-1 - 1/2*G(0,y)*G(1,
         0,1,z)*y^-2*z^-1 - 3/2*G(0,y)*G(1,0,1,z)*y^-1*z^-3 - 1/2*G(0,y)*G(1,0
         ,1,z)*y^-1*z^-2 + 3/2*G(0,y)*G(1,0,1,z)*y^-1*z^-1 + 3/2*G(0,y)*G(1,0,
         1,z)*y^-1*[1-z]^-1 + 3/2*G(0,y)*G(1,0,1,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,
         y)*G(1,0,1,z)*[1-y-z]^-1*[1-z]^-1 - 9/2*G(0,y)*G(1,1,z)*y^-1*z^-3 - 2
         *G(0,y)*G(1,1,z)*y^-1*z^-2 - 1/2*G(0,y)*G(1,1,z)*z^-2*[1-y-z]^-1 - 1/
         2*G(0,y)*G(1,1,z)*i_*Pi*y^-2*z^-1 - 3/2*G(0,y)*G(1,1,z)*i_*Pi*y^-1*
         z^-3 - 1/2*G(0,y)*G(1,1,z)*i_*Pi*y^-1*z^-2 + 3/2*G(0,y)*G(1,1,z)*i_*
         Pi*y^-1*z^-1 + 3/2*G(0,y)*G(1,1,z)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(0,y)*
         G(1,1,z)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,y)*G(1,1,z)*i_*Pi*[1-y-z]^-1
         *[1-z]^-1 + 1/2*G(0,y)*G(1,1,1,z)*y^-2*z^-1 + 3/2*G(0,y)*G(1,1,1,z)*
         y^-1*z^-3 + 1/2*G(0,y)*G(1,1,1,z)*y^-1*z^-2 - 3/2*G(0,y)*G(1,1,1,z)*
         y^-1*z^-1 - 3/2*G(0,y)*G(1,1,1,z)*y^-1*[1-z]^-1 - 3/2*G(0,y)*G(1,1,1,
         z)*z^-1*[1-y-z]^-1 - 3/2*G(0,y)*G(1,1,1,z)*[1-y-z]^-1*[1-z]^-1 - 15*
         G(0,z)*y^-2*z^-1 + 1/2*G(0,z)*y^-1*z^-2 - 5/2*G(0,z)*y^-1*z^-1 - 5/2*
         G(0,z)*y^-1*[1-z]^-1 + 1/2*G(0,z)*z^-2*[1-y-z]^-1 - 5/2*G(0,z)*z^-1*
         [1-y-z]^-1 - 5/2*G(0,z)*[1-y-z]^-1*[1-z]^-1 + 7/8*G(0,z)*Pi^2*y^-2*
         z^-1 - 7/16*G(0,z)*Pi^2*y^-1*z^-1 - 7/16*G(0,z)*Pi^2*y^-1*[1-z]^-1 - 
         7/16*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 - 7/16*G(0,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 - 6*G(0,z)*i_*Pi*y^-2*z^-1 + 1/4*G(0,z)*i_*Pi*y^-1*z^-2 - G(
         0,z)*i_*Pi*y^-1*z^-1 - G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/4*G(0,z)*i_*Pi*
         z^-2*[1-y-z]^-1 - G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 3/2*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-3*z^-1 + 3/
         2*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-3 + 2*G(0,z)*G(1 - z,1 - z,1 - z,y
         )*y^-2*z^-1 - 1/2*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-1*z^-2 - 1/2*G(0,z
         )*G(1 - z,1 - z,1 - z,y)*z^-2*[1-y-z]^-1 + 9/2*G(0,z)*G(1 - z,1 - z,y
         )*y^-3*z^-1 - 9/2*G(0,z)*G(1 - z,1 - z,y)*y^-3 - 3/2*G(0,z)*G(1 - z,1
          - z,y)*y^-2*z^-1 + 5/2*G(0,z)*G(1 - z,1 - z,y)*y^-1*z^-1 + 5/2*G(0,z
         )*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + 5/2*G(0,z)*G(1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + 5/2*G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(
         0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-3*z^-1 - 3/2*G(0,z)*G(1 - z,1 - z,y)*
         i_*Pi*y^-3 - 2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-2*z^-1 + 1/2*G(0,z)*
         G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-2 + 1/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*
         z^-2*[1-y-z]^-1 - 9*G(0,z)*G(1 - z,y)*y^-3*z^-1 + 9*G(0,z)*G(1 - z,y)
         *y^-3 + 5*G(0,z)*G(1 - z,y)*y^-2*z^-1 - 3*G(0,z)*G(1 - z,y)*y^-1*z^-1
          - 3*G(0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 3*G(0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 - 3*G(0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 7/8*G(0,z)*G(1
          - z,y)*Pi^2*y^-3*z^-1 - 7/8*G(0,z)*G(1 - z,y)*Pi^2*y^-3 - 7/6*G(0,z)
         *G(1 - z,y)*Pi^2*y^-2*z^-1 + 7/24*G(0,z)*G(1 - z,y)*Pi^2*y^-1*z^-2 + 
         7/24*G(0,z)*G(1 - z,y)*Pi^2*z^-2*[1-y-z]^-1 - 9/2*G(0,z)*G(1 - z,y)*
         i_*Pi*y^-3*z^-1 + 9/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-3 + 3/2*G(0,z)*G(1
          - z,y)*i_*Pi*y^-2*z^-1 - 5/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-1*z^-1 - 5/2
         *G(0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 5/2*G(0,z)*G(1 - z,y)*i_*Pi*
         z^-1*[1-y-z]^-1 - 5/2*G(0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3/
         2*G(0,z)*G(1 - z,0,1 - z,y)*y^-3*z^-1 - 3/2*G(0,z)*G(1 - z,0,1 - z,y)
         *y^-3 - 2*G(0,z)*G(1 - z,0,1 - z,y)*y^-2*z^-1 + 1/2*G(0,z)*G(1 - z,0,
         1 - z,y)*y^-1*z^-2 + 1/2*G(0,z)*G(1 - z,0,1 - z,y)*z^-2*[1-y-z]^-1 + 
         3/2*G(0,z)*G(0,1 - z,1 - z,y)*y^-3*z^-1 - 3/2*G(0,z)*G(0,1 - z,1 - z,
         y)*y^-3 - 2*G(0,z)*G(0,1 - z,1 - z,y)*y^-2*z^-1 + 1/2*G(0,z)*G(0,1 - 
         z,1 - z,y)*y^-1*z^-2 + 1/2*G(0,z)*G(0,1 - z,1 - z,y)*z^-2*[1-y-z]^-1
          - 9/2*G(0,z)*G(0,1 - z,y)*y^-3*z^-1 + 9/2*G(0,z)*G(0,1 - z,y)*y^-3
          + 3/2*G(0,z)*G(0,1 - z,y)*y^-2*z^-1 - 5/2*G(0,z)*G(0,1 - z,y)*y^-1*
         z^-1 - 5/2*G(0,z)*G(0,1 - z,y)*y^-1*[1-z]^-1 - 5/2*G(0,z)*G(0,1 - z,y
         )*z^-1*[1-y-z]^-1 - 5/2*G(0,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2
         *G(0,z)*G(0,1 - z,y)*i_*Pi*y^-3*z^-1 + 3/2*G(0,z)*G(0,1 - z,y)*i_*Pi*
         y^-3 + 2*G(0,z)*G(0,1 - z,y)*i_*Pi*y^-2*z^-1 - 1/2*G(0,z)*G(0,1 - z,y
         )*i_*Pi*y^-1*z^-2 - 1/2*G(0,z)*G(0,1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 + 1/
         2*G(0,0,1 - z,1 - z,y)*y^-2*z^-1 + 3/2*G(0,0,1 - z,1 - z,y)*y^-1*z^-3
          + 1/2*G(0,0,1 - z,1 - z,y)*y^-1*z^-2 - 3/2*G(0,0,1 - z,1 - z,y)*y^-1
         *z^-1 - 3/2*G(0,0,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(0,0,1 - z,1 - 
         z,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1
          - 9/2*G(0,0,1 - z,y)*y^-1*z^-3 - 2*G(0,0,1 - z,y)*y^-1*z^-2 - 1/2*G(
         0,0,1 - z,y)*z^-2*[1-y-z]^-1 - 1/2*G(0,0,1 - z,y)*i_*Pi*y^-2*z^-1 - 3/
         2*G(0,0,1 - z,y)*i_*Pi*y^-1*z^-3 - 1/2*G(0,0,1 - z,y)*i_*Pi*y^-1*z^-2
          + 3/2*G(0,0,1 - z,y)*i_*Pi*y^-1*z^-1 + 3/2*G(0,0,1 - z,y)*i_*Pi*y^-1
         *[1-z]^-1 + 3/2*G(0,0,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,0,1 - 
         z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,0,1 - z,y)*G(0,z)*y^-3*z^-1
          + 3/2*G(0,0,1 - z,y)*G(0,z)*y^-3 + 2*G(0,0,1 - z,y)*G(0,z)*y^-2*z^-1
          - 1/2*G(0,0,1 - z,y)*G(0,z)*y^-1*z^-2 - 1/2*G(0,0,1 - z,y)*G(0,z)*
         z^-2*[1-y-z]^-1 + 1/2*G(0,0,1 - z,y)*G(1,z)*y^-2*z^-1 + 3/2*G(0,0,1
          - z,y)*G(1,z)*y^-1*z^-3 + 1/2*G(0,0,1 - z,y)*G(1,z)*y^-1*z^-2 - 3/2*
         G(0,0,1 - z,y)*G(1,z)*y^-1*z^-1 - 3/2*G(0,0,1 - z,y)*G(1,z)*y^-1*
         [1-z]^-1 - 3/2*G(0,0,1 - z,y)*G(1,z)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,1 - 
         z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1 - z,0,y)*y^-2*z^-1 + 3/
         2*G(0,0,1 - z,0,y)*y^-1*z^-3 + 1/2*G(0,0,1 - z,0,y)*y^-1*z^-2 - 3/2*
         G(0,0,1 - z,0,y)*y^-1*z^-1 - 3/2*G(0,0,1 - z,0,y)*y^-1*[1-z]^-1 - 3/2
         *G(0,0,1 - z,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 3/2*G(0,0, - z,1 - z,y)*y^-3*z^-1 - 3/2*G(0,0, - z,1 - z,y
         )*y^-3 - 5/2*G(0,0, - z,1 - z,y)*y^-2*z^-1 - 3/2*G(0,0, - z,1 - z,y)*
         y^-1*z^-3 + 3/2*G(0,0, - z,1 - z,y)*y^-1*z^-1 + 3/2*G(0,0, - z,1 - z,
         y)*y^-1*[1-z]^-1 + 1/2*G(0,0, - z,1 - z,y)*z^-2*[1-y-z]^-1 + 3/2*G(0,
         0, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,0, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 3/2*G(0,0, - z,y)*G(1,z)*y^-3*z^-1 - 3/2*G(0,0, - z,y)*G(1
         ,z)*y^-3 - 5/2*G(0,0, - z,y)*G(1,z)*y^-2*z^-1 - 3/2*G(0,0, - z,y)*G(1
         ,z)*y^-1*z^-3 + 3/2*G(0,0, - z,y)*G(1,z)*y^-1*z^-1 + 3/2*G(0,0, - z,y
         )*G(1,z)*y^-1*[1-z]^-1 + 1/2*G(0,0, - z,y)*G(1,z)*z^-2*[1-y-z]^-1 + 3/
         2*G(0,0, - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,0, - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 + 1/4*G(0,0,y)*y^-2*z^-1 - 6*G(0,0,y)*y^-1*z^-2
          - 19/4*G(0,0,y)*y^-1*z^-1 - 3/4*G(0,0,y)*y^-1*[1-z]^-1 - G(0,0,y)*
         z^-2*[1-y-z]^-1 - 5*G(0,0,y)*z^-2*[1-y]^-1 - 3/4*G(0,0,y)*z^-1*
         [1-y-z]^-1 - 4*G(0,0,y)*z^-1*[1-y]^-2 - 4*G(0,0,y)*z^-1*[1-y]^-1 - 3/
         4*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,0,y)*i_*Pi*y^-1*z^-2 - 7/4*
         G(0,0,y)*i_*Pi*y^-1*z^-1 - 1/4*G(0,0,y)*i_*Pi*z^-2*[1-y-z]^-1 - 5/4*
         G(0,0,y)*i_*Pi*z^-2*[1-y]^-1 - G(0,0,y)*i_*Pi*z^-1*[1-y]^-2 - 7/4*G(0
         ,0,y)*i_*Pi*z^-1*[1-y]^-1 - 1/2*G(0,0,y)*G(0,1,z)*y^-2*z^-1 - 3/2*G(0
         ,0,y)*G(0,1,z)*y^-1*z^-3 - 1/2*G(0,0,y)*G(0,1,z)*y^-1*z^-2 + 3/2*G(0,
         0,y)*G(0,1,z)*y^-1*z^-1 + 3/2*G(0,0,y)*G(0,1,z)*y^-1*[1-z]^-1 + 3/2*
         G(0,0,y)*G(0,1,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,0,y)*G(0,1,z)*[1-y-z]^-1*
         [1-z]^-1 - 9/2*G(0,0,y)*G(1,z)*y^-1*z^-3 - 2*G(0,0,y)*G(1,z)*y^-1*
         z^-2 - 1/2*G(0,0,y)*G(1,z)*z^-2*[1-y-z]^-1 - 1/2*G(0,0,y)*G(1,z)*i_*
         Pi*y^-2*z^-1 - 3/2*G(0,0,y)*G(1,z)*i_*Pi*y^-1*z^-3 - 1/2*G(0,0,y)*G(1
         ,z)*i_*Pi*y^-1*z^-2 + 3/2*G(0,0,y)*G(1,z)*i_*Pi*y^-1*z^-1 + 3/2*G(0,0
         ,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(0,0,y)*G(1,z)*i_*Pi*z^-1*
         [1-y-z]^-1 + 3/2*G(0,0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,
         0,y)*G(1,1,z)*y^-2*z^-1 + 3/2*G(0,0,y)*G(1,1,z)*y^-1*z^-3 + 1/2*G(0,0
         ,y)*G(1,1,z)*y^-1*z^-2 - 3/2*G(0,0,y)*G(1,1,z)*y^-1*z^-1 - 3/2*G(0,0,
         y)*G(1,1,z)*y^-1*[1-z]^-1 - 3/2*G(0,0,y)*G(1,1,z)*z^-1*[1-y-z]^-1 - 3/
         2*G(0,0,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + 6*G(0,0,z)*y^-2*z^-1 - 1/4*
         G(0,0,z)*y^-1*z^-2 + G(0,0,z)*y^-1*z^-1 + G(0,0,z)*y^-1*[1-z]^-1 - 1/
         4*G(0,0,z)*z^-2*[1-y-z]^-1 + G(0,0,z)*z^-1*[1-y-z]^-1 + G(0,0,z)*
         [1-y-z]^-1*[1-z]^-1 + 3/2*G(0,0,z)*i_*Pi*y^-2*z^-1 - 3/4*G(0,0,z)*i_*
         Pi*y^-1*z^-1 - 3/4*G(0,0,z)*i_*Pi*y^-1*[1-z]^-1 - 3/4*G(0,0,z)*i_*Pi*
         z^-1*[1-y-z]^-1 - 3/4*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,0,
         z)*G(1 - z,1 - z,y)*y^-3*z^-1 + 3/2*G(0,0,z)*G(1 - z,1 - z,y)*y^-3 + 
         2*G(0,0,z)*G(1 - z,1 - z,y)*y^-2*z^-1 - 1/2*G(0,0,z)*G(1 - z,1 - z,y)
         *y^-1*z^-2 - 1/2*G(0,0,z)*G(1 - z,1 - z,y)*z^-2*[1-y-z]^-1 + 9/2*G(0,
         0,z)*G(1 - z,y)*y^-3*z^-1 - 9/2*G(0,0,z)*G(1 - z,y)*y^-3 - 3/2*G(0,0,
         z)*G(1 - z,y)*y^-2*z^-1 + 5/2*G(0,0,z)*G(1 - z,y)*y^-1*z^-1 + 5/2*G(0
         ,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 5/2*G(0,0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 + 5/2*G(0,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,0,
         z)*G(1 - z,y)*i_*Pi*y^-3*z^-1 - 3/2*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-3 - 
         2*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 + 1/2*G(0,0,z)*G(1 - z,y)*i_*Pi
         *y^-1*z^-2 + 1/2*G(0,0,z)*G(1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 + 3/2*G(0,
         0,z)*G(0,1 - z,y)*y^-3*z^-1 - 3/2*G(0,0,z)*G(0,1 - z,y)*y^-3 - 2*G(0,
         0,z)*G(0,1 - z,y)*y^-2*z^-1 + 1/2*G(0,0,z)*G(0,1 - z,y)*y^-1*z^-2 + 1/
         2*G(0,0,z)*G(0,1 - z,y)*z^-2*[1-y-z]^-1 + 1/2*G(0,0,0,1 - z,y)*y^-2*
         z^-1 + 3/2*G(0,0,0,1 - z,y)*y^-1*z^-3 + 1/2*G(0,0,0,1 - z,y)*y^-1*
         z^-2 - 3/2*G(0,0,0,1 - z,y)*y^-1*z^-1 - 3/2*G(0,0,0,1 - z,y)*y^-1*
         [1-z]^-1 - 3/2*G(0,0,0,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,0,1 - z,y
         )*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,0,0,y)*y^-1*z^-2 + 7/4*G(0,0,0,y)*
         y^-1*z^-1 + 1/4*G(0,0,0,y)*z^-2*[1-y-z]^-1 + 5/4*G(0,0,0,y)*z^-2*
         [1-y]^-1 + G(0,0,0,y)*z^-1*[1-y]^-2 + 7/4*G(0,0,0,y)*z^-1*[1-y]^-1 + 
         1/2*G(0,0,0,y)*G(1,z)*y^-2*z^-1 + 3/2*G(0,0,0,y)*G(1,z)*y^-1*z^-3 + 1/
         2*G(0,0,0,y)*G(1,z)*y^-1*z^-2 - 3/2*G(0,0,0,y)*G(1,z)*y^-1*z^-1 - 3/2
         *G(0,0,0,y)*G(1,z)*y^-1*[1-z]^-1 - 3/2*G(0,0,0,y)*G(1,z)*z^-1*
         [1-y-z]^-1 - 3/2*G(0,0,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,0,0,
         z)*y^-2*z^-1 + 3/4*G(0,0,0,z)*y^-1*z^-1 + 3/4*G(0,0,0,z)*y^-1*
         [1-z]^-1 + 3/4*G(0,0,0,z)*z^-1*[1-y-z]^-1 + 3/4*G(0,0,0,z)*[1-y-z]^-1
         *[1-z]^-1 - 3/2*G(0,0,0,z)*G(1 - z,y)*y^-3*z^-1 + 3/2*G(0,0,0,z)*G(1
          - z,y)*y^-3 + 2*G(0,0,0,z)*G(1 - z,y)*y^-2*z^-1 - 1/2*G(0,0,0,z)*G(1
          - z,y)*y^-1*z^-2 - 1/2*G(0,0,0,z)*G(1 - z,y)*z^-2*[1-y-z]^-1 - 1/2*
         G(0,0,0,1,z)*y^-2*z^-1 - 3/2*G(0,0,0,1,z)*y^-1*z^-3 - 1/2*G(0,0,0,1,z
         )*y^-1*z^-2 + 3/2*G(0,0,0,1,z)*y^-1*z^-1 + 3/2*G(0,0,0,1,z)*y^-1*
         [1-z]^-1 + 3/2*G(0,0,0,1,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,0,0,1,z)*
         [1-y-z]^-1*[1-z]^-1 - 9/2*G(0,0,1,z)*y^-1*z^-3 - 2*G(0,0,1,z)*y^-1*
         z^-2 - 1/2*G(0,0,1,z)*z^-2*[1-y-z]^-1 - 1/2*G(0,0,1,z)*i_*Pi*y^-2*
         z^-1 - 3/2*G(0,0,1,z)*i_*Pi*y^-1*z^-3 - 1/2*G(0,0,1,z)*i_*Pi*y^-1*
         z^-2 + 3/2*G(0,0,1,z)*i_*Pi*y^-1*z^-1 + 3/2*G(0,0,1,z)*i_*Pi*y^-1*
         [1-z]^-1 + 3/2*G(0,0,1,z)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,0,1,z)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1,z)*G(1 - z,y)*y^-2*z^-1 + 3/2*G(
         0,0,1,z)*G(1 - z,y)*y^-1*z^-3 + 1/2*G(0,0,1,z)*G(1 - z,y)*y^-1*z^-2
          - 3/2*G(0,0,1,z)*G(1 - z,y)*y^-1*z^-1 - 3/2*G(0,0,1,z)*G(1 - z,y)*
         y^-1*[1-z]^-1 - 3/2*G(0,0,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,0
         ,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1,z)*G(0,y)*y^-2*
         z^-1 + 3/2*G(0,0,1,z)*G(0,y)*y^-1*z^-3 + 1/2*G(0,0,1,z)*G(0,y)*y^-1*
         z^-2 - 3/2*G(0,0,1,z)*G(0,y)*y^-1*z^-1 - 3/2*G(0,0,1,z)*G(0,y)*y^-1*
         [1-z]^-1 - 3/2*G(0,0,1,z)*G(0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,1,z)*G(0
         ,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,1,0,y)*y^-2*z^-1 - 3/2*G(0,0,1,0,
         y)*y^-1*z^-3 - 1/2*G(0,0,1,0,y)*y^-1*z^-2 + 3/2*G(0,0,1,0,y)*y^-1*
         z^-1 + 3/2*G(0,0,1,0,y)*y^-1*[1-z]^-1 + 3/2*G(0,0,1,0,y)*z^-1*
         [1-y-z]^-1 + 3/2*G(0,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1,1,z)*
         y^-2*z^-1 + 3/2*G(0,0,1,1,z)*y^-1*z^-3 + 1/2*G(0,0,1,1,z)*y^-1*z^-2
          - 3/2*G(0,0,1,1,z)*y^-1*z^-1 - 3/2*G(0,0,1,1,z)*y^-1*[1-z]^-1 - 3/2*
         G(0,0,1,1,z)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,1,1,z)*[1-y-z]^-1*[1-z]^-1
          - 9*G(0,1,z)*y^-1*z^-3 - 2*G(0,1,z)*y^-1*z^-2 - 3*G(0,1,z)*z^-2*
         [1-y-z]^-1 + 7/24*G(0,1,z)*Pi^2*y^-2*z^-1 + 7/8*G(0,1,z)*Pi^2*y^-1*
         z^-3 + 7/24*G(0,1,z)*Pi^2*y^-1*z^-2 - 7/8*G(0,1,z)*Pi^2*y^-1*z^-1 - 7/
         8*G(0,1,z)*Pi^2*y^-1*[1-z]^-1 - 7/8*G(0,1,z)*Pi^2*z^-1*[1-y-z]^-1 - 7/
         8*G(0,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 9/2*G(0,1,z)*i_*Pi*y^-1*z^-3 - 
         2*G(0,1,z)*i_*Pi*y^-1*z^-2 - 1/2*G(0,1,z)*i_*Pi*z^-2*[1-y-z]^-1 - 1/2
         *G(0,1,z)*G(1 - z,1 - z,y)*y^-2*z^-1 - 3/2*G(0,1,z)*G(1 - z,1 - z,y)*
         y^-1*z^-3 - 1/2*G(0,1,z)*G(1 - z,1 - z,y)*y^-1*z^-2 + 3/2*G(0,1,z)*G(
         1 - z,1 - z,y)*y^-1*z^-1 + 3/2*G(0,1,z)*G(1 - z,1 - z,y)*y^-1*
         [1-z]^-1 + 3/2*G(0,1,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,1,
         z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 9/2*G(0,1,z)*G(1 - z,y)*
         y^-1*z^-3 + 2*G(0,1,z)*G(1 - z,y)*y^-1*z^-2 + 1/2*G(0,1,z)*G(1 - z,y)
         *z^-2*[1-y-z]^-1 + 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 + 3/2*G(0,
         1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-3 + 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*y^-1*
         z^-2 - 3/2*G(0,1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-1 - 3/2*G(0,1,z)*G(1 - z
         ,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(0,1,z)*G(1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - 3/2*G(0,1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*
         G(0,1,z)*G(1 - z,0,y)*y^-2*z^-1 - 3/2*G(0,1,z)*G(1 - z,0,y)*y^-1*z^-3
          - 1/2*G(0,1,z)*G(1 - z,0,y)*y^-1*z^-2 + 3/2*G(0,1,z)*G(1 - z,0,y)*
         y^-1*z^-1 + 3/2*G(0,1,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + 3/2*G(0,1,z)*G(
         1 - z,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,1,z)*G(1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,1,z)*G(0,1 - z,y)*y^-2*z^-1 - 3/2*G(0,1,z)*G(0,1
          - z,y)*y^-1*z^-3 - 1/2*G(0,1,z)*G(0,1 - z,y)*y^-1*z^-2 + 3/2*G(0,1,z
         )*G(0,1 - z,y)*y^-1*z^-1 + 3/2*G(0,1,z)*G(0,1 - z,y)*y^-1*[1-z]^-1 + 
         3/2*G(0,1,z)*G(0,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,1,z)*G(0,1 - z,y)
         *[1-y-z]^-1*[1-z]^-1 + 9/2*G(0,1,z)*G(0,y)*y^-1*z^-3 + 2*G(0,1,z)*G(0
         ,y)*y^-1*z^-2 + 1/2*G(0,1,z)*G(0,y)*z^-2*[1-y-z]^-1 + 1/2*G(0,1,z)*G(
         0,y)*i_*Pi*y^-2*z^-1 + 3/2*G(0,1,z)*G(0,y)*i_*Pi*y^-1*z^-3 + 1/2*G(0,
         1,z)*G(0,y)*i_*Pi*y^-1*z^-2 - 3/2*G(0,1,z)*G(0,y)*i_*Pi*y^-1*z^-1 - 3/
         2*G(0,1,z)*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(0,1,z)*G(0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 - 3/2*G(0,1,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 9/2
         *G(0,1,0,y)*y^-1*z^-3 + 2*G(0,1,0,y)*y^-1*z^-2 + 1/2*G(0,1,0,y)*z^-2*
         [1-y-z]^-1 + 1/2*G(0,1,0,y)*i_*Pi*y^-2*z^-1 + 3/2*G(0,1,0,y)*i_*Pi*
         y^-1*z^-3 + 1/2*G(0,1,0,y)*i_*Pi*y^-1*z^-2 - 3/2*G(0,1,0,y)*i_*Pi*
         y^-1*z^-1 - 3/2*G(0,1,0,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(0,1,0,y)*i_*Pi
         *z^-1*[1-y-z]^-1 - 3/2*G(0,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0
         ,1,0,0,y)*y^-2*z^-1 - 3/2*G(0,1,0,0,y)*y^-1*z^-3 - 1/2*G(0,1,0,0,y)*
         y^-1*z^-2 + 3/2*G(0,1,0,0,y)*y^-1*z^-1 + 3/2*G(0,1,0,0,y)*y^-1*
         [1-z]^-1 + 3/2*G(0,1,0,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,1,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,1,z)*y^-2*z^-1 + 3/2*G(0,1,0,1,z)*
         y^-1*z^-3 + 1/2*G(0,1,0,1,z)*y^-1*z^-2 - 3/2*G(0,1,0,1,z)*y^-1*z^-1
          - 3/2*G(0,1,0,1,z)*y^-1*[1-z]^-1 - 3/2*G(0,1,0,1,z)*z^-1*[1-y-z]^-1
          - 3/2*G(0,1,0,1,z)*[1-y-z]^-1*[1-z]^-1 + 9/2*G(0,1,1,z)*y^-1*z^-3 + 
         2*G(0,1,1,z)*y^-1*z^-2 + 1/2*G(0,1,1,z)*z^-2*[1-y-z]^-1 + 1/2*G(0,1,1
         ,z)*i_*Pi*y^-2*z^-1 + 3/2*G(0,1,1,z)*i_*Pi*y^-1*z^-3 + 1/2*G(0,1,1,z)
         *i_*Pi*y^-1*z^-2 - 3/2*G(0,1,1,z)*i_*Pi*y^-1*z^-1 - 3/2*G(0,1,1,z)*i_
         *Pi*y^-1*[1-z]^-1 - 3/2*G(0,1,1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(0,1,
         1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,1,z)*G(1 - z,y)*y^-2*z^-1
          - 3/2*G(0,1,1,z)*G(1 - z,y)*y^-1*z^-3 - 1/2*G(0,1,1,z)*G(1 - z,y)*
         y^-1*z^-2 + 3/2*G(0,1,1,z)*G(1 - z,y)*y^-1*z^-1 + 3/2*G(0,1,1,z)*G(1
          - z,y)*y^-1*[1-z]^-1 + 3/2*G(0,1,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + 3/
         2*G(0,1,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,1,z)*G(0,y)*
         y^-2*z^-1 - 3/2*G(0,1,1,z)*G(0,y)*y^-1*z^-3 - 1/2*G(0,1,1,z)*G(0,y)*
         y^-1*z^-2 + 3/2*G(0,1,1,z)*G(0,y)*y^-1*z^-1 + 3/2*G(0,1,1,z)*G(0,y)*
         y^-1*[1-z]^-1 + 3/2*G(0,1,1,z)*G(0,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,1,1,z
         )*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,1,1,z)*y^-2*z^-1 - 3/2*G(0,1
         ,1,1,z)*y^-1*z^-3 - 1/2*G(0,1,1,1,z)*y^-1*z^-2 + 3/2*G(0,1,1,1,z)*
         y^-1*z^-1 + 3/2*G(0,1,1,1,z)*y^-1*[1-z]^-1 + 3/2*G(0,1,1,1,z)*z^-1*
         [1-y-z]^-1 + 3/2*G(0,1,1,1,z)*[1-y-z]^-1*[1-z]^-1 - 15*G(1,z)*y^-2*
         z^-2 + 15*G(1,z)*y^-2*z^-1 + 30*G(1,z)*y^-1*z^-3 - 10*G(1,z)*y^-1*
         z^-2 - 30*G(1,z)*z^-3*[y+z]^-1 + 10*G(1,z)*z^-2*[y+z]^-1 + G(1,z)*
         zeta3*y^-2*z^-1 - G(1,z)*zeta3*y^-1*z^-2 - 3*G(1,z)*zeta3*y^-1*z^-1
          - 3*G(1,z)*zeta3*y^-1*[1-z]^-1 - G(1,z)*zeta3*z^-2*[1-y-z]^-1 - 3*G(
         1,z)*zeta3*z^-1*[1-y-z]^-1 - 3*G(1,z)*zeta3*[1-y-z]^-1*[1-z]^-1 + 7/8
         *G(1,z)*Pi^2*y^-2*z^-2 - 21/16*G(1,z)*Pi^2*y^-2*z^-1 - 7/4*G(1,z)*
         Pi^2*y^-1*z^-3 + 49/48*G(1,z)*Pi^2*y^-1*z^-2 + 21/16*G(1,z)*Pi^2*y^-1
         *z^-1 + 21/16*G(1,z)*Pi^2*y^-1*[1-z]^-1 + 7/4*G(1,z)*Pi^2*z^-3*
         [y+z]^-1 + 7/16*G(1,z)*Pi^2*z^-2*[1-y-z]^-1 - 7/12*G(1,z)*Pi^2*z^-2*
         [y+z]^-1 + 21/16*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 + 21/16*G(1,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 6*G(1,z)*i_*Pi*y^-2*z^-2 + 6*G(1,z)*i_*Pi*y^-2*
         z^-1 + 12*G(1,z)*i_*Pi*y^-1*z^-3 - 4*G(1,z)*i_*Pi*y^-1*z^-2 - 12*G(1,
         z)*i_*Pi*z^-3*[y+z]^-1 + 4*G(1,z)*i_*Pi*z^-2*[y+z]^-1 + 3/2*G(1,z)*G(
         1 - z,1 - z, - z,y)*y^-3*z^-1 - 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-3
          - 5/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-2*z^-1 - 3/2*G(1,z)*G(1 - z,1
          - z, - z,y)*y^-1*z^-3 + 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*z^-1
          + 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - 
         z,1 - z, - z,y)*z^-2*[1-y-z]^-1 + 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*
         z^-1*[1-y-z]^-1 + 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 3/2*G(1,z)*G(1 - z,1 - z,y)*y^-2*z^-2 + 9/4*G(1,z)*G(1 - z
         ,1 - z,y)*y^-2*z^-1 + 3*G(1,z)*G(1 - z,1 - z,y)*y^-1*z^-3 - 7/4*G(1,z
         )*G(1 - z,1 - z,y)*y^-1*z^-2 - 9/4*G(1,z)*G(1 - z,1 - z,y)*y^-1*z^-1
          - 9/4*G(1,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - 3*G(1,z)*G(1 - z,1 - z
         ,y)*z^-3*[y+z]^-1 - 3/4*G(1,z)*G(1 - z,1 - z,y)*z^-2*[1-y-z]^-1 + G(1
         ,z)*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 - 9/4*G(1,z)*G(1 - z,1 - z,y)*z^-1
         *[1-y-z]^-1 - 9/4*G(1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*
         G(1,z)*G(1 - z,1 - z,0,y)*y^-2*z^-1 + 3/2*G(1,z)*G(1 - z,1 - z,0,y)*
         y^-1*z^-3 + 1/2*G(1,z)*G(1 - z,1 - z,0,y)*y^-1*z^-2 - 3/2*G(1,z)*G(1
          - z,1 - z,0,y)*y^-1*z^-1 - 3/2*G(1,z)*G(1 - z,1 - z,0,y)*y^-1*
         [1-z]^-1 - 3/2*G(1,z)*G(1 - z,1 - z,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(1,z)
         *G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1,z)*G(1 - z, - z,1
          - z,y)*y^-3*z^-1 - 3/2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-3 - 5/2*G(1,z
         )*G(1 - z, - z,1 - z,y)*y^-2*z^-1 - 3/2*G(1,z)*G(1 - z, - z,1 - z,y)*
         y^-1*z^-3 + 3/2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-1*z^-1 + 3/2*G(1,z)*
         G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z, - z,1 - z,y
         )*z^-2*[1-y-z]^-1 + 3/2*G(1,z)*G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1
          + 3/2*G(1,z)*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 9/2*G(1,z)*
         G(1 - z, - z,y)*y^-3*z^-1 + 9/2*G(1,z)*G(1 - z, - z,y)*y^-3 + 3/2*G(1
         ,z)*G(1 - z, - z,y)*y^-2*z^-1 + 9/2*G(1,z)*G(1 - z, - z,y)*y^-1*z^-3
          + 2*G(1,z)*G(1 - z, - z,y)*y^-1*z^-2 - 5/2*G(1,z)*G(1 - z, - z,y)*
         y^-1*z^-1 - 5/2*G(1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1
          - z, - z,y)*z^-2*[1-y-z]^-1 - 5/2*G(1,z)*G(1 - z, - z,y)*z^-1*
         [1-y-z]^-1 - 5/2*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1
         ,z)*G(1 - z, - z,y)*i_*Pi*y^-3*z^-1 + 3/2*G(1,z)*G(1 - z, - z,y)*i_*
         Pi*y^-3 + 5/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-2*z^-1 + 3/2*G(1,z)*G(1
          - z, - z,y)*i_*Pi*y^-1*z^-3 - 3/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-1*
         z^-1 - 3/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,z)*G(
         1 - z, - z,y)*i_*Pi*z^-2*[1-y-z]^-1 - 3/2*G(1,z)*G(1 - z, - z,y)*i_*
         Pi*z^-1*[1-y-z]^-1 - 3/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 6*G(1,z)*G(1 - z,y)*y^-2*z^-2 - 6*G(1,z)*G(1 - z,y)*y^-2*
         z^-1 - 12*G(1,z)*G(1 - z,y)*y^-1*z^-3 + 4*G(1,z)*G(1 - z,y)*y^-1*z^-2
          + 12*G(1,z)*G(1 - z,y)*z^-3*[y+z]^-1 - 4*G(1,z)*G(1 - z,y)*z^-2*
         [y+z]^-1 + 3/2*G(1,z)*G(1 - z,y)*i_*Pi*y^-2*z^-2 - 9/4*G(1,z)*G(1 - z
         ,y)*i_*Pi*y^-2*z^-1 - 3*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-3 + 7/4*G(1,z
         )*G(1 - z,y)*i_*Pi*y^-1*z^-2 + 9/4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-1
          + 9/4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3*G(1,z)*G(1 - z,y)*i_
         *Pi*z^-3*[y+z]^-1 + 3/4*G(1,z)*G(1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 - G(1
         ,z)*G(1 - z,y)*i_*Pi*z^-2*[y+z]^-1 + 9/4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1
         *[1-y-z]^-1 + 9/4*G(1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*
         G(1,z)*G(1 - z,0,1 - z,y)*y^-2*z^-1 + 3/2*G(1,z)*G(1 - z,0,1 - z,y)*
         y^-1*z^-3 + 1/2*G(1,z)*G(1 - z,0,1 - z,y)*y^-1*z^-2 - 3/2*G(1,z)*G(1
          - z,0,1 - z,y)*y^-1*z^-1 - 3/2*G(1,z)*G(1 - z,0,1 - z,y)*y^-1*
         [1-z]^-1 - 3/2*G(1,z)*G(1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(1,z)
         *G(1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1,z)*G(1 - z,0, - z,y
         )*y^-3*z^-1 + 3/2*G(1,z)*G(1 - z,0, - z,y)*y^-3 + 3/2*G(1,z)*G(1 - z,
         0, - z,y)*y^-2*z^-1 - 3/2*G(1,z)*G(1 - z,0, - z,y)*y^-1*z^-3 - G(1,z)
         *G(1 - z,0, - z,y)*y^-1*z^-2 + 3/2*G(1,z)*G(1 - z,0, - z,y)*y^-1*z^-1
          + 3/2*G(1,z)*G(1 - z,0, - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,
          - z,y)*z^-2*[1-y-z]^-1 + 3/2*G(1,z)*G(1 - z,0, - z,y)*z^-1*
         [1-y-z]^-1 + 3/2*G(1,z)*G(1 - z,0, - z,y)*[1-y-z]^-1*[1-z]^-1 - 9/2*
         G(1,z)*G(1 - z,0,y)*y^-1*z^-3 - 2*G(1,z)*G(1 - z,0,y)*y^-1*z^-2 - 1/2
         *G(1,z)*G(1 - z,0,y)*z^-2*[1-y-z]^-1 - 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*
         y^-2*z^-1 - 3/2*G(1,z)*G(1 - z,0,y)*i_*Pi*y^-1*z^-3 - 1/2*G(1,z)*G(1
          - z,0,y)*i_*Pi*y^-1*z^-2 + 3/2*G(1,z)*G(1 - z,0,y)*i_*Pi*y^-1*z^-1
          + 3/2*G(1,z)*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(1,z)*G(1 - z,0
         ,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(1,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,z)*G(1 - z,0,0,y)*y^-2*z^-1 + 3/2*G(1,z)*G(1 - z,0
         ,0,y)*y^-1*z^-3 + 1/2*G(1,z)*G(1 - z,0,0,y)*y^-1*z^-2 - 3/2*G(1,z)*G(
         1 - z,0,0,y)*y^-1*z^-1 - 3/2*G(1,z)*G(1 - z,0,0,y)*y^-1*[1-z]^-1 - 3/
         2*G(1,z)*G(1 - z,0,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(1,z)*G(1 - z,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 3/2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-3*z^-1 - 3/
         2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-3 - 5/2*G(1,z)*G( - z,1 - z,1 - z,y
         )*y^-2*z^-1 - 3/2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-1*z^-3 + 3/2*G(1,z)
         *G( - z,1 - z,1 - z,y)*y^-1*z^-1 + 3/2*G(1,z)*G( - z,1 - z,1 - z,y)*
         y^-1*[1-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*z^-2*[1-y-z]^-1 + 3/
         2*G(1,z)*G( - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,z)*G( - z,1
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 9/2*G(1,z)*G( - z,1 - z,y)*y^-3*
         z^-1 + 9/2*G(1,z)*G( - z,1 - z,y)*y^-3 + 3/2*G(1,z)*G( - z,1 - z,y)*
         y^-2*z^-1 + 9/2*G(1,z)*G( - z,1 - z,y)*y^-1*z^-3 + 2*G(1,z)*G( - z,1
          - z,y)*y^-1*z^-2 - 5/2*G(1,z)*G( - z,1 - z,y)*y^-1*z^-1 - 5/2*G(1,z)
         *G( - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*z^-2*
         [1-y-z]^-1 - 5/2*G(1,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 - 5/2*G(1,z)*
         G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1,z)*G( - z,1 - z,y)*i_*
         Pi*y^-3*z^-1 + 3/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-3 + 5/2*G(1,z)*G(
          - z,1 - z,y)*i_*Pi*y^-2*z^-1 + 3/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-1
         *z^-3 - 3/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-1*z^-1 - 3/2*G(1,z)*G( - 
         z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*
         z^-2*[1-y-z]^-1 - 3/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 
         3/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 9*G(1,z)*G( - 
         z,y)*y^-3*z^-1 - 9*G(1,z)*G( - z,y)*y^-3 - 5*G(1,z)*G( - z,y)*y^-2*
         z^-1 - 9*G(1,z)*G( - z,y)*y^-1*z^-3 - 2*G(1,z)*G( - z,y)*y^-1*z^-2 + 
         3*G(1,z)*G( - z,y)*y^-1*z^-1 + 3*G(1,z)*G( - z,y)*y^-1*[1-z]^-1 - 3*
         G(1,z)*G( - z,y)*z^-2*[1-y-z]^-1 + 3*G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1
          + 3*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 - 7/8*G(1,z)*G( - z,y)*Pi^2
         *y^-3*z^-1 + 7/8*G(1,z)*G( - z,y)*Pi^2*y^-3 + 35/24*G(1,z)*G( - z,y)*
         Pi^2*y^-2*z^-1 + 7/8*G(1,z)*G( - z,y)*Pi^2*y^-1*z^-3 - 7/8*G(1,z)*G(
          - z,y)*Pi^2*y^-1*z^-1 - 7/8*G(1,z)*G( - z,y)*Pi^2*y^-1*[1-z]^-1 - 7/
         24*G(1,z)*G( - z,y)*Pi^2*z^-2*[1-y-z]^-1 - 7/8*G(1,z)*G( - z,y)*Pi^2*
         z^-1*[1-y-z]^-1 - 7/8*G(1,z)*G( - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 9/2
         *G(1,z)*G( - z,y)*i_*Pi*y^-3*z^-1 - 9/2*G(1,z)*G( - z,y)*i_*Pi*y^-3
          - 3/2*G(1,z)*G( - z,y)*i_*Pi*y^-2*z^-1 - 9/2*G(1,z)*G( - z,y)*i_*Pi*
         y^-1*z^-3 - 2*G(1,z)*G( - z,y)*i_*Pi*y^-1*z^-2 + 5/2*G(1,z)*G( - z,y)
         *i_*Pi*y^-1*z^-1 + 5/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1
         ,z)*G( - z,y)*i_*Pi*z^-2*[1-y-z]^-1 + 5/2*G(1,z)*G( - z,y)*i_*Pi*z^-1
         *[1-y-z]^-1 + 5/2*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 9*G(1,
         0,y)*y^-1*z^-3 - 2*G(1,0,y)*y^-1*z^-2 - 3*G(1,0,y)*z^-2*[1-y-z]^-1 + 
         7/24*G(1,0,y)*Pi^2*y^-2*z^-1 + 7/8*G(1,0,y)*Pi^2*y^-1*z^-3 + 7/24*G(1
         ,0,y)*Pi^2*y^-1*z^-2 - 7/8*G(1,0,y)*Pi^2*y^-1*z^-1 - 7/8*G(1,0,y)*
         Pi^2*y^-1*[1-z]^-1 - 7/8*G(1,0,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/8*G(1,0,y)
         *Pi^2*[1-y-z]^-1*[1-z]^-1 - 9/2*G(1,0,y)*i_*Pi*y^-1*z^-3 - 2*G(1,0,y)
         *i_*Pi*y^-1*z^-2 - 1/2*G(1,0,y)*i_*Pi*z^-2*[1-y-z]^-1 + 9/2*G(1,0,0,y
         )*y^-1*z^-3 + 2*G(1,0,0,y)*y^-1*z^-2 + 1/2*G(1,0,0,y)*z^-2*[1-y-z]^-1
          + 1/2*G(1,0,0,y)*i_*Pi*y^-2*z^-1 + 3/2*G(1,0,0,y)*i_*Pi*y^-1*z^-3 + 
         1/2*G(1,0,0,y)*i_*Pi*y^-1*z^-2 - 3/2*G(1,0,0,y)*i_*Pi*y^-1*z^-1 - 3/2
         *G(1,0,0,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(1,0,0,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - 3/2*G(1,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,0,0
         ,y)*y^-2*z^-1 - 3/2*G(1,0,0,0,y)*y^-1*z^-3 - 1/2*G(1,0,0,0,y)*y^-1*
         z^-2 + 3/2*G(1,0,0,0,y)*y^-1*z^-1 + 3/2*G(1,0,0,0,y)*y^-1*[1-z]^-1 + 
         3/2*G(1,0,0,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,0,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,0,0,1,z)*y^-2*z^-1 + 3/2*G(1,0,0,1,z)*y^-1*z^-3 + 
         1/2*G(1,0,0,1,z)*y^-1*z^-2 - 3/2*G(1,0,0,1,z)*y^-1*z^-1 - 3/2*G(1,0,0
         ,1,z)*y^-1*[1-z]^-1 - 3/2*G(1,0,0,1,z)*z^-1*[1-y-z]^-1 - 3/2*G(1,0,0,
         1,z)*[1-y-z]^-1*[1-z]^-1 + 9/2*G(1,0,1,z)*y^-1*z^-3 + 2*G(1,0,1,z)*
         y^-1*z^-2 + 1/2*G(1,0,1,z)*z^-2*[1-y-z]^-1 + 1/2*G(1,0,1,z)*i_*Pi*
         y^-2*z^-1 + 3/2*G(1,0,1,z)*i_*Pi*y^-1*z^-3 + 1/2*G(1,0,1,z)*i_*Pi*
         y^-1*z^-2 - 3/2*G(1,0,1,z)*i_*Pi*y^-1*z^-1 - 3/2*G(1,0,1,z)*i_*Pi*
         y^-1*[1-z]^-1 - 3/2*G(1,0,1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(1,0,1,z)
         *i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,1,z)*G(1 - z,y)*y^-2*z^-1 - 3/
         2*G(1,0,1,z)*G(1 - z,y)*y^-1*z^-3 - 1/2*G(1,0,1,z)*G(1 - z,y)*y^-1*
         z^-2 + 3/2*G(1,0,1,z)*G(1 - z,y)*y^-1*z^-1 + 3/2*G(1,0,1,z)*G(1 - z,y
         )*y^-1*[1-z]^-1 + 3/2*G(1,0,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1
         ,0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,1,1,z)*y^-2*z^-1
          - 3/2*G(1,0,1,1,z)*y^-1*z^-3 - 1/2*G(1,0,1,1,z)*y^-1*z^-2 + 3/2*G(1,
         0,1,1,z)*y^-1*z^-1 + 3/2*G(1,0,1,1,z)*y^-1*[1-z]^-1 + 3/2*G(1,0,1,1,z
         )*z^-1*[1-y-z]^-1 + 3/2*G(1,0,1,1,z)*[1-y-z]^-1*[1-z]^-1 + 6*G(1,1,z)
         *y^-2*z^-2 - 6*G(1,1,z)*y^-2*z^-1 - 12*G(1,1,z)*y^-1*z^-3 + 4*G(1,1,z
         )*y^-1*z^-2 + 12*G(1,1,z)*z^-3*[y+z]^-1 - 4*G(1,1,z)*z^-2*[y+z]^-1 + 
         3/2*G(1,1,z)*i_*Pi*y^-2*z^-2 - 9/4*G(1,1,z)*i_*Pi*y^-2*z^-1 - 3*G(1,1
         ,z)*i_*Pi*y^-1*z^-3 + 7/4*G(1,1,z)*i_*Pi*y^-1*z^-2 + 9/4*G(1,1,z)*i_*
         Pi*y^-1*z^-1 + 9/4*G(1,1,z)*i_*Pi*y^-1*[1-z]^-1 + 3*G(1,1,z)*i_*Pi*
         z^-3*[y+z]^-1 + 3/4*G(1,1,z)*i_*Pi*z^-2*[1-y-z]^-1 - G(1,1,z)*i_*Pi*
         z^-2*[y+z]^-1 + 9/4*G(1,1,z)*i_*Pi*z^-1*[1-y-z]^-1 + 9/4*G(1,1,z)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1,1,z)*G(1 - z, - z,y)*y^-3*z^-1 - 3/2
         *G(1,1,z)*G(1 - z, - z,y)*y^-3 - 5/2*G(1,1,z)*G(1 - z, - z,y)*y^-2*
         z^-1 - 3/2*G(1,1,z)*G(1 - z, - z,y)*y^-1*z^-3 + 3/2*G(1,1,z)*G(1 - z,
          - z,y)*y^-1*z^-1 + 3/2*G(1,1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 + 1/2*
         G(1,1,z)*G(1 - z, - z,y)*z^-2*[1-y-z]^-1 + 3/2*G(1,1,z)*G(1 - z, - z,
         y)*z^-1*[1-y-z]^-1 + 3/2*G(1,1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1
          - 3/2*G(1,1,z)*G(1 - z,y)*y^-2*z^-2 + 9/4*G(1,1,z)*G(1 - z,y)*y^-2*
         z^-1 + 3*G(1,1,z)*G(1 - z,y)*y^-1*z^-3 - 7/4*G(1,1,z)*G(1 - z,y)*y^-1
         *z^-2 - 9/4*G(1,1,z)*G(1 - z,y)*y^-1*z^-1 - 9/4*G(1,1,z)*G(1 - z,y)*
         y^-1*[1-z]^-1 - 3*G(1,1,z)*G(1 - z,y)*z^-3*[y+z]^-1 - 3/4*G(1,1,z)*G(
         1 - z,y)*z^-2*[1-y-z]^-1 + G(1,1,z)*G(1 - z,y)*z^-2*[y+z]^-1 - 9/4*G(
         1,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 9/4*G(1,1,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,z)*G(1 - z,0,y)*y^-2*z^-1 + 3/2*G(1,1
         ,z)*G(1 - z,0,y)*y^-1*z^-3 + 1/2*G(1,1,z)*G(1 - z,0,y)*y^-1*z^-2 - 3/
         2*G(1,1,z)*G(1 - z,0,y)*y^-1*z^-1 - 3/2*G(1,1,z)*G(1 - z,0,y)*y^-1*
         [1-z]^-1 - 3/2*G(1,1,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(1,1,z)*
         G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1,1,z)*G( - z,1 - z,y)*y^-3*
         z^-1 - 3/2*G(1,1,z)*G( - z,1 - z,y)*y^-3 - 5/2*G(1,1,z)*G( - z,1 - z,
         y)*y^-2*z^-1 - 3/2*G(1,1,z)*G( - z,1 - z,y)*y^-1*z^-3 + 3/2*G(1,1,z)*
         G( - z,1 - z,y)*y^-1*z^-1 + 3/2*G(1,1,z)*G( - z,1 - z,y)*y^-1*
         [1-z]^-1 + 1/2*G(1,1,z)*G( - z,1 - z,y)*z^-2*[1-y-z]^-1 + 3/2*G(1,1,z
         )*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,1,z)*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 9/2*G(1,1,z)*G( - z,y)*y^-3*z^-1 + 9/2*G(1,1,z)
         *G( - z,y)*y^-3 + 3/2*G(1,1,z)*G( - z,y)*y^-2*z^-1 + 9/2*G(1,1,z)*G(
          - z,y)*y^-1*z^-3 + 2*G(1,1,z)*G( - z,y)*y^-1*z^-2 - 5/2*G(1,1,z)*G(
          - z,y)*y^-1*z^-1 - 5/2*G(1,1,z)*G( - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,1,
         z)*G( - z,y)*z^-2*[1-y-z]^-1 - 5/2*G(1,1,z)*G( - z,y)*z^-1*[1-y-z]^-1
          - 5/2*G(1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1,1,z)*G( - z,y
         )*i_*Pi*y^-3*z^-1 + 3/2*G(1,1,z)*G( - z,y)*i_*Pi*y^-3 + 5/2*G(1,1,z)*
         G( - z,y)*i_*Pi*y^-2*z^-1 + 3/2*G(1,1,z)*G( - z,y)*i_*Pi*y^-1*z^-3 - 
         3/2*G(1,1,z)*G( - z,y)*i_*Pi*y^-1*z^-1 - 3/2*G(1,1,z)*G( - z,y)*i_*Pi
         *y^-1*[1-z]^-1 - 1/2*G(1,1,z)*G( - z,y)*i_*Pi*z^-2*[1-y-z]^-1 - 3/2*
         G(1,1,z)*G( - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(1,1,z)*G( - z,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,0,1,z)*y^-2*z^-1 - 3/2*G(1,1,0,1,z
         )*y^-1*z^-3 - 1/2*G(1,1,0,1,z)*y^-1*z^-2 + 3/2*G(1,1,0,1,z)*y^-1*z^-1
          + 3/2*G(1,1,0,1,z)*y^-1*[1-z]^-1 + 3/2*G(1,1,0,1,z)*z^-1*[1-y-z]^-1
          + 3/2*G(1,1,0,1,z)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1,1,1,z)*y^-2*z^-2 + 
         9/4*G(1,1,1,z)*y^-2*z^-1 + 3*G(1,1,1,z)*y^-1*z^-3 - 7/4*G(1,1,1,z)*
         y^-1*z^-2 - 9/4*G(1,1,1,z)*y^-1*z^-1 - 9/4*G(1,1,1,z)*y^-1*[1-z]^-1
          - 3*G(1,1,1,z)*z^-3*[y+z]^-1 - 3/4*G(1,1,1,z)*z^-2*[1-y-z]^-1 + G(1,
         1,1,z)*z^-2*[y+z]^-1 - 9/4*G(1,1,1,z)*z^-1*[1-y-z]^-1 - 9/4*G(1,1,1,z
         )*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1,1,1,z)*G( - z,y)*y^-3*z^-1 - 3/2*G(1,
         1,1,z)*G( - z,y)*y^-3 - 5/2*G(1,1,1,z)*G( - z,y)*y^-2*z^-1 - 3/2*G(1,
         1,1,z)*G( - z,y)*y^-1*z^-3 + 3/2*G(1,1,1,z)*G( - z,y)*y^-1*z^-1 + 3/2
         *G(1,1,1,z)*G( - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,1,1,z)*G( - z,y)*z^-2*
         [1-y-z]^-1 + 3/2*G(1,1,1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,1,1,z
         )*G( - z,y)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*Nf*q2^-3 * ( 1/18*zeta3*y^-2*z^-1 - 1/18*zeta3*y^-1*z^-2 - 1/6*
         zeta3*y^-1*z^-1 - 1/6*zeta3*y^-1*[1-z]^-1 - 1/18*zeta3*z^-2*
         [1-y-z]^-1 - 1/6*zeta3*z^-1*[1-y-z]^-1 - 1/6*zeta3*[1-y-z]^-1*
         [1-z]^-1 + 1/24*i_*Pi^3*y^-2*z^-1 - 1/24*i_*Pi^3*y^-1*z^-2 - 1/8*i_*
         Pi^3*y^-1*z^-1 - 1/8*i_*Pi^3*y^-1*[1-z]^-1 - 1/24*i_*Pi^3*z^-2*
         [1-y-z]^-1 - 1/8*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/8*i_*Pi^3*[1-y-z]^-1*
         [1-z]^-1 - 7/144*G(0,y)*Pi^2*y^-2*z^-1 + 7/144*G(0,y)*Pi^2*y^-1*z^-2
          + 7/48*G(0,y)*Pi^2*y^-1*z^-1 + 7/48*G(0,y)*Pi^2*y^-1*[1-z]^-1 + 7/
         144*G(0,y)*Pi^2*z^-2*[1-y-z]^-1 + 7/48*G(0,y)*Pi^2*z^-1*[1-y-z]^-1 + 
         7/48*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 7/144*G(0,z)*Pi^2*y^-2*z^-1 + 
         7/144*G(0,z)*Pi^2*y^-1*z^-2 + 7/48*G(0,z)*Pi^2*y^-1*z^-1 + 7/48*G(0,z
         )*Pi^2*y^-1*[1-z]^-1 + 7/144*G(0,z)*Pi^2*z^-2*[1-y-z]^-1 + 7/48*G(0,z
         )*Pi^2*z^-1*[1-y-z]^-1 + 7/48*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/12*
         G(0,0,y)*i_*Pi*y^-2*z^-1 + 1/12*G(0,0,y)*i_*Pi*y^-1*z^-2 + 1/4*G(0,0,
         y)*i_*Pi*y^-1*z^-1 + 1/4*G(0,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/12*G(0,0,y)
         *i_*Pi*z^-2*[1-y-z]^-1 + 1/4*G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/4*G(0
         ,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,z)*i_*Pi*y^-2*z^-1 + 1/
         12*G(0,0,z)*i_*Pi*y^-1*z^-2 + 1/4*G(0,0,z)*i_*Pi*y^-1*z^-1 + 1/4*G(0,
         0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/12*G(0,0,z)*i_*Pi*z^-2*[1-y-z]^-1 + 1/4*
         G(0,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/4*G(0,0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/12*G(0,0,0,y)*y^-2*z^-1 - 1/12*G(0,0,0,y)*y^-1*z^-2 - 1/
         4*G(0,0,0,y)*y^-1*z^-1 - 1/4*G(0,0,0,y)*y^-1*[1-z]^-1 - 1/12*G(0,0,0,
         y)*z^-2*[1-y-z]^-1 - 1/4*G(0,0,0,y)*z^-1*[1-y-z]^-1 - 1/4*G(0,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/12*G(0,0,0,z)*y^-2*z^-1 - 1/12*G(0,0,0,z)*
         y^-1*z^-2 - 1/4*G(0,0,0,z)*y^-1*z^-1 - 1/4*G(0,0,0,z)*y^-1*[1-z]^-1
          - 1/12*G(0,0,0,z)*z^-2*[1-y-z]^-1 - 1/4*G(0,0,0,z)*z^-1*[1-y-z]^-1
          - 1/4*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*N*q2^-3 * (  - 3/2*y^-2*z^-1 + 3/2*y^-1*z^-2 - 11/2*y^-1*z^-1 + 9/
         2*y^-1*[1-z]^-1 + 3/2*z^-2*[1-y-z]^-1 + 9/2*z^-1*[1-y-z]^-1 - 10*z^-1
         *[1-y]^-1 + 9/2*[1-y-z]^-1*[1-z]^-1 + 43/36*zeta3*y^-2*z^-1 - 43/36*
         zeta3*y^-1*z^-2 - 43/12*zeta3*y^-1*z^-1 - 43/12*zeta3*y^-1*[1-z]^-1
          - 43/36*zeta3*z^-2*[1-y-z]^-1 - 43/12*zeta3*z^-1*[1-y-z]^-1 - 43/12*
         zeta3*[1-y-z]^-1*[1-z]^-1 + 7/16*Pi^2*y^-2*z^-1 - 7/16*Pi^2*y^-1*z^-2
          + 29/48*Pi^2*y^-1*z^-1 + 1/48*Pi^2*y^-1*[1-z]^-1 - 7/16*Pi^2*z^-2*
         [1-y-z]^-1 + 1/48*Pi^2*z^-1*[1-y-z]^-1 + 7/12*Pi^2*z^-1*[1-y]^-1 + 1/
         48*Pi^2*[1-y-z]^-1*[1-z]^-1 + 13/180*Pi^4*y^-2*z^-1 - 13/180*Pi^4*
         y^-1*z^-2 - 13/60*Pi^4*y^-1*z^-1 - 13/60*Pi^4*y^-1*[1-z]^-1 - 13/180*
         Pi^4*z^-2*[1-y-z]^-1 - 13/60*Pi^4*z^-1*[1-y-z]^-1 - 13/60*Pi^4*
         [1-y-z]^-1*[1-z]^-1 - i_*Pi*y^-2*z^-1 + i_*Pi*y^-1*z^-2 - i_*Pi*y^-1*
         z^-1 + 3*i_*Pi*y^-1*[1-z]^-1 + i_*Pi*z^-2*[1-y-z]^-1 + 3*i_*Pi*z^-1*
         [1-y-z]^-1 - 4*i_*Pi*z^-1*[1-y]^-1 + 3*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*
         i_*Pi*zeta3*y^-2*z^-1 - 2*i_*Pi*zeta3*y^-1*z^-2 - 6*i_*Pi*zeta3*y^-1*
         z^-1 - 6*i_*Pi*zeta3*y^-1*[1-z]^-1 - 2*i_*Pi*zeta3*z^-2*[1-y-z]^-1 - 
         6*i_*Pi*zeta3*z^-1*[1-y-z]^-1 - 6*i_*Pi*zeta3*[1-y-z]^-1*[1-z]^-1 - 
         11/48*i_*Pi^3*y^-2*z^-1 + 11/48*i_*Pi^3*y^-1*z^-2 + 65/48*i_*Pi^3*
         y^-1*z^-1 + 65/48*i_*Pi^3*y^-1*[1-z]^-1 + 11/48*i_*Pi^3*z^-2*
         [1-y-z]^-1 + 65/48*i_*Pi^3*z^-1*[1-y-z]^-1 + 65/48*i_*Pi^3*[1-y-z]^-1
         *[1-z]^-1 - 1/12*G(1 - z,1 - z,y)*Pi^2*y^-2*z^-1 + 1/12*G(1 - z,1 - z
         ,y)*Pi^2*y^-1*z^-2 + 1/4*G(1 - z,1 - z,y)*Pi^2*y^-1*z^-1 + 1/4*G(1 - 
         z,1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(1 - z,1 - z,y)*Pi^2*z^-2*
         [1-y-z]^-1 + 1/4*G(1 - z,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/4*G(1 - z,
         1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z,1,0,y)*y^-2*
         z^-1 - 1/2*G(1 - z,1 - z,1,0,y)*y^-1*z^-2 - 3/2*G(1 - z,1 - z,1,0,y)*
         y^-1*z^-1 - 3/2*G(1 - z,1 - z,1,0,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,1 - 
         z,1,0,y)*z^-2*[1-y-z]^-1 - 3/2*G(1 - z,1 - z,1,0,y)*z^-1*[1-y-z]^-1
          - 3/2*G(1 - z,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 2/3*G(1 - z,y)*Pi^2
         *y^-1*z^-1 + 2/3*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 2/3*G(1 - z,y)*Pi^2*
         z^-1*[1-y-z]^-1 + 2/3*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/12*G(1
          - z,y)*i_*Pi^3*y^-2*z^-1 + 1/12*G(1 - z,y)*i_*Pi^3*y^-1*z^-2 + 1/4*
         G(1 - z,y)*i_*Pi^3*y^-1*z^-1 + 1/4*G(1 - z,y)*i_*Pi^3*y^-1*[1-z]^-1
          + 1/12*G(1 - z,y)*i_*Pi^3*z^-2*[1-y-z]^-1 + 1/4*G(1 - z,y)*i_*Pi^3*
         z^-1*[1-y-z]^-1 + 1/4*G(1 - z,y)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 1/12*
         G(1 - z,0,y)*Pi^2*y^-2*z^-1 - 1/12*G(1 - z,0,y)*Pi^2*y^-1*z^-2 - 1/4*
         G(1 - z,0,y)*Pi^2*y^-1*z^-1 - 1/4*G(1 - z,0,y)*Pi^2*y^-1*[1-z]^-1 - 1/
         12*G(1 - z,0,y)*Pi^2*z^-2*[1-y-z]^-1 - 1/4*G(1 - z,0,y)*Pi^2*z^-1*
         [1-y-z]^-1 - 1/4*G(1 - z,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,
         0,1,0,y)*y^-2*z^-1 + 1/2*G(1 - z,0,1,0,y)*y^-1*z^-2 + 3/2*G(1 - z,0,1
         ,0,y)*y^-1*z^-1 + 3/2*G(1 - z,0,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,0,
         1,0,y)*z^-2*[1-y-z]^-1 + 3/2*G(1 - z,0,1,0,y)*z^-1*[1-y-z]^-1 + 3/2*
         G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,1,0,y)*y^-1*z^-1 - 4
         *G(1 - z,1,0,y)*y^-1*[1-z]^-1 - 4*G(1 - z,1,0,y)*z^-1*[1-y-z]^-1 - 4*
         G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,y)*i_*Pi*y^-2*
         z^-1 - 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1*z^-2 - 3/2*G(1 - z,1,0,y)*i_*Pi*
         y^-1*z^-1 - 3/2*G(1 - z,1,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,
         y)*i_*Pi*z^-2*[1-y-z]^-1 - 3/2*G(1 - z,1,0,y)*i_*Pi*z^-1*[1-y-z]^-1
          - 3/2*G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,0,y
         )*y^-2*z^-1 + 1/2*G(1 - z,1,0,0,y)*y^-1*z^-2 + 3/2*G(1 - z,1,0,0,y)*
         y^-1*z^-1 + 3/2*G(1 - z,1,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,0,y)
         *z^-2*[1-y-z]^-1 + 3/2*G(1 - z,1,0,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(1 - z
         ,1,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,1 - z,y)*Pi^2*y^-2*z^-1 - 1/
         12*G(0,1 - z,y)*Pi^2*y^-1*z^-2 - 1/4*G(0,1 - z,y)*Pi^2*y^-1*z^-1 - 1/
         4*G(0,1 - z,y)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(0,1 - z,y)*Pi^2*z^-2*
         [1-y-z]^-1 - 1/4*G(0,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/4*G(0,1 - z,y)
         *Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,y)*G(1,0,z)*y^-2*z^-1 + 1/2
         *G(0,1 - z,y)*G(1,0,z)*y^-1*z^-2 + 3/2*G(0,1 - z,y)*G(1,0,z)*y^-1*
         z^-1 + 3/2*G(0,1 - z,y)*G(1,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*G(1
         ,0,z)*z^-2*[1-y-z]^-1 + 3/2*G(0,1 - z,y)*G(1,0,z)*z^-1*[1-y-z]^-1 + 3/
         2*G(0,1 - z,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,1,0,y)*
         y^-2*z^-1 + 1/2*G(0,1 - z,1,0,y)*y^-1*z^-2 + 3/2*G(0,1 - z,1,0,y)*
         y^-1*z^-1 + 3/2*G(0,1 - z,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1 - z,1,0,y)
         *z^-2*[1-y-z]^-1 + 3/2*G(0,1 - z,1,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,1
          - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*y^-2*z^-1 - 6*G(0,y)*
         y^-1*z^-1 + 3/2*G(0,y)*y^-1*[1-z]^-1 - 3/2*G(0,y)*z^-2*[1-y-z]^-1 + 3/
         2*G(0,y)*z^-2*[1-y]^-1 + 3/2*G(0,y)*z^-1*[1-y-z]^-1 - 10*G(0,y)*z^-1*
         [1-y]^-2 - 15/2*G(0,y)*z^-1*[1-y]^-1 + 3/2*G(0,y)*[1-y-z]^-1*[1-z]^-1
          - G(0,y)*zeta3*y^-2*z^-1 + G(0,y)*zeta3*y^-1*z^-2 + 3*G(0,y)*zeta3*
         y^-1*z^-1 + 3*G(0,y)*zeta3*y^-1*[1-z]^-1 + G(0,y)*zeta3*z^-2*
         [1-y-z]^-1 + 3*G(0,y)*zeta3*z^-1*[1-y-z]^-1 + 3*G(0,y)*zeta3*
         [1-y-z]^-1*[1-z]^-1 + 35/72*G(0,y)*Pi^2*y^-2*z^-1 - 35/72*G(0,y)*Pi^2
         *y^-1*z^-2 - 53/48*G(0,y)*Pi^2*y^-1*z^-1 - 17/8*G(0,y)*Pi^2*y^-1*
         [1-z]^-1 - 7/144*G(0,y)*Pi^2*z^-2*[1-y-z]^-1 - 7/16*G(0,y)*Pi^2*z^-2*
         [1-y]^-1 - 17/8*G(0,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/12*G(0,y)*Pi^2*z^-1*
         [1-y]^-2 + 49/48*G(0,y)*Pi^2*z^-1*[1-y]^-1 - 17/8*G(0,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 1/4*G(0,y)*i_*Pi*y^-2*z^-1 - 13/4*G(0,y)*i_*Pi*
         y^-1*z^-1 + 3/4*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - G(0,y)*i_*Pi*z^-2*
         [1-y-z]^-1 + G(0,y)*i_*Pi*z^-2*[1-y]^-1 + 3/4*G(0,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - 4*G(0,y)*i_*Pi*z^-1*[1-y]^-2 - 4*G(0,y)*i_*Pi*z^-1*
         [1-y]^-1 + 3/4*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)*i_*Pi^3
         *y^-2*z^-1 - 1/12*G(0,y)*i_*Pi^3*y^-1*z^-2 - 1/4*G(0,y)*i_*Pi^3*y^-1*
         z^-1 - 1/4*G(0,y)*i_*Pi^3*y^-1*[1-z]^-1 - 1/12*G(0,y)*i_*Pi^3*z^-2*
         [1-y-z]^-1 - 1/4*G(0,y)*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/4*G(0,y)*i_*Pi^3*
         [1-y-z]^-1*[1-z]^-1 + 8*G(0,y)*G(0,z)*y^-1*z^-1 + 8*G(0,y)*G(0,z)*
         y^-1*[1-z]^-1 + 8*G(0,y)*G(0,z)*z^-1*[1-y-z]^-1 + 8*G(0,y)*G(0,z)*
         [1-y-z]^-1*[1-z]^-1 + 5/24*G(0,y)*G(0,z)*Pi^2*y^-2*z^-1 - 5/24*G(0,y)
         *G(0,z)*Pi^2*y^-1*z^-2 - 5/8*G(0,y)*G(0,z)*Pi^2*y^-1*z^-1 - 5/8*G(0,y
         )*G(0,z)*Pi^2*y^-1*[1-z]^-1 - 5/24*G(0,y)*G(0,z)*Pi^2*z^-2*[1-y-z]^-1
          - 5/8*G(0,y)*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 - 5/8*G(0,y)*G(0,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 4*G(0,y)*G(0,z)*i_*Pi*y^-1*z^-1 + 4*G(0,y)*G(0,
         z)*i_*Pi*y^-1*[1-z]^-1 + 4*G(0,y)*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 4*G(
         0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)*G(1,z)*Pi^2*y^-2*
         z^-1 - 1/12*G(0,y)*G(1,z)*Pi^2*y^-1*z^-2 - 1/4*G(0,y)*G(1,z)*Pi^2*
         y^-1*z^-1 - 1/4*G(0,y)*G(1,z)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(0,y)*G(1,z)
         *Pi^2*z^-2*[1-y-z]^-1 - 1/4*G(0,y)*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 - 1/4*
         G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 4*G(0,y)*G(1,0,z)*y^-1*z^-1
          + 4*G(0,y)*G(1,0,z)*y^-1*[1-z]^-1 + 4*G(0,y)*G(1,0,z)*z^-1*
         [1-y-z]^-1 + 4*G(0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,0
         ,z)*i_*Pi*y^-2*z^-1 + 1/2*G(0,y)*G(1,0,z)*i_*Pi*y^-1*z^-2 + 3/2*G(0,y
         )*G(1,0,z)*i_*Pi*y^-1*z^-1 + 3/2*G(0,y)*G(1,0,z)*i_*Pi*y^-1*[1-z]^-1
          + 1/2*G(0,y)*G(1,0,z)*i_*Pi*z^-2*[1-y-z]^-1 + 3/2*G(0,y)*G(1,0,z)*i_
         *Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,y)*G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(0,y)*G(1,0,0,z)*y^-2*z^-1 - 1/2*G(0,y)*G(1,0,0,z)*y^-1*z^-2
          - 3/2*G(0,y)*G(1,0,0,z)*y^-1*z^-1 - 3/2*G(0,y)*G(1,0,0,z)*y^-1*
         [1-z]^-1 - 1/2*G(0,y)*G(1,0,0,z)*z^-2*[1-y-z]^-1 - 3/2*G(0,y)*G(1,0,0
         ,z)*z^-1*[1-y-z]^-1 - 3/2*G(0,y)*G(1,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2
         *G(0,y)*G(1,1,0,z)*y^-2*z^-1 + 1/2*G(0,y)*G(1,1,0,z)*y^-1*z^-2 + 3/2*
         G(0,y)*G(1,1,0,z)*y^-1*z^-1 + 3/2*G(0,y)*G(1,1,0,z)*y^-1*[1-z]^-1 + 1/
         2*G(0,y)*G(1,1,0,z)*z^-2*[1-y-z]^-1 + 3/2*G(0,y)*G(1,1,0,z)*z^-1*
         [1-y-z]^-1 + 3/2*G(0,y)*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z)*
         y^-1*z^-2 - 9/2*G(0,z)*y^-1*z^-1 - 9/2*G(0,z)*y^-1*[1-z]^-1 + 1/2*G(0
         ,z)*z^-2*[1-y-z]^-1 - 9/2*G(0,z)*z^-1*[1-y-z]^-1 - 9/2*G(0,z)*
         [1-y-z]^-1*[1-z]^-1 - G(0,z)*zeta3*y^-2*z^-1 + G(0,z)*zeta3*y^-1*z^-2
          + 3*G(0,z)*zeta3*y^-1*z^-1 + 3*G(0,z)*zeta3*y^-1*[1-z]^-1 + G(0,z)*
         zeta3*z^-2*[1-y-z]^-1 + 3*G(0,z)*zeta3*z^-1*[1-y-z]^-1 + 3*G(0,z)*
         zeta3*[1-y-z]^-1*[1-z]^-1 + 35/72*G(0,z)*Pi^2*y^-2*z^-1 - 35/72*G(0,z
         )*Pi^2*y^-1*z^-2 - 13/16*G(0,z)*Pi^2*y^-1*z^-1 - 13/16*G(0,z)*Pi^2*
         y^-1*[1-z]^-1 - 35/72*G(0,z)*Pi^2*z^-2*[1-y-z]^-1 - 13/16*G(0,z)*Pi^2
         *z^-1*[1-y-z]^-1 - 13/16*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/4*G(0,z)
         *i_*Pi*y^-1*z^-2 - 3*G(0,z)*i_*Pi*y^-1*z^-1 - 3*G(0,z)*i_*Pi*y^-1*
         [1-z]^-1 + 1/4*G(0,z)*i_*Pi*z^-2*[1-y-z]^-1 - 3*G(0,z)*i_*Pi*z^-1*
         [1-y-z]^-1 - 3*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,z)*i_*Pi^3
         *y^-2*z^-1 - 1/12*G(0,z)*i_*Pi^3*y^-1*z^-2 - 1/4*G(0,z)*i_*Pi^3*y^-1*
         z^-1 - 1/4*G(0,z)*i_*Pi^3*y^-1*[1-z]^-1 - 1/12*G(0,z)*i_*Pi^3*z^-2*
         [1-y-z]^-1 - 1/4*G(0,z)*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/4*G(0,z)*i_*Pi^3*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,1 - z,0,y)*y^-2*z^-1 + 1/2*
         G(0,z)*G(1 - z,1 - z,0,y)*y^-1*z^-2 + 3/2*G(0,z)*G(1 - z,1 - z,0,y)*
         y^-1*z^-1 + 3/2*G(0,z)*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,z)*
         G(1 - z,1 - z,0,y)*z^-2*[1-y-z]^-1 + 3/2*G(0,z)*G(1 - z,1 - z,0,y)*
         z^-1*[1-y-z]^-1 + 3/2*G(0,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1
          + 1/12*G(0,z)*G(1 - z,y)*Pi^2*y^-2*z^-1 - 1/12*G(0,z)*G(1 - z,y)*
         Pi^2*y^-1*z^-2 - 1/4*G(0,z)*G(1 - z,y)*Pi^2*y^-1*z^-1 - 1/4*G(0,z)*G(
         1 - z,y)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(0,z)*G(1 - z,y)*Pi^2*z^-2*
         [1-y-z]^-1 - 1/4*G(0,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/4*G(0,z)*
         G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 4*G(0,z)*G(1 - z,0,y)*y^-1*z^-1
          + 4*G(0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + 4*G(0,z)*G(1 - z,0,y)*z^-1*
         [1-y-z]^-1 + 4*G(0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,z)*
         G(1 - z,0,y)*i_*Pi*y^-2*z^-1 + 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi*y^-1*
         z^-2 + 3/2*G(0,z)*G(1 - z,0,y)*i_*Pi*y^-1*z^-1 + 3/2*G(0,z)*G(1 - z,0
         ,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi*z^-2*
         [1-y-z]^-1 + 3/2*G(0,z)*G(1 - z,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,
         z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,0,0,y)
         *y^-2*z^-1 - 1/2*G(0,z)*G(1 - z,0,0,y)*y^-1*z^-2 - 3/2*G(0,z)*G(1 - z
         ,0,0,y)*y^-1*z^-1 - 3/2*G(0,z)*G(1 - z,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(0
         ,z)*G(1 - z,0,0,y)*z^-2*[1-y-z]^-1 - 3/2*G(0,z)*G(1 - z,0,0,y)*z^-1*
         [1-y-z]^-1 - 3/2*G(0,z)*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,
         z)*G(0,1 - z,0,y)*y^-2*z^-1 - 1/2*G(0,z)*G(0,1 - z,0,y)*y^-1*z^-2 - 3/
         2*G(0,z)*G(0,1 - z,0,y)*y^-1*z^-1 - 3/2*G(0,z)*G(0,1 - z,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(0,z)*G(0,1 - z,0,y)*z^-2*[1-y-z]^-1 - 3/2*G(0,z)*G(0
         ,1 - z,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,z)*G(0,1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/4*G(0,0,y)*y^-2*z^-1 + 13/4*G(0,0,y)*y^-1*z^-1 - 3/4*G(0
         ,0,y)*y^-1*[1-z]^-1 + G(0,0,y)*z^-2*[1-y-z]^-1 - G(0,0,y)*z^-2*
         [1-y]^-1 - 3/4*G(0,0,y)*z^-1*[1-y-z]^-1 + 4*G(0,0,y)*z^-1*[1-y]^-2 + 
         4*G(0,0,y)*z^-1*[1-y]^-1 - 3/4*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/12*G(
         0,0,y)*Pi^2*y^-2*z^-1 + 1/12*G(0,0,y)*Pi^2*y^-1*z^-2 + 1/4*G(0,0,y)*
         Pi^2*y^-1*z^-1 + 1/4*G(0,0,y)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(0,0,y)*Pi^2
         *z^-2*[1-y-z]^-1 + 1/4*G(0,0,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/4*G(0,0,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 + 5/6*G(0,0,y)*i_*Pi*y^-2*z^-1 - 5/6*G(0,0,y
         )*i_*Pi*y^-1*z^-2 - 3/4*G(0,0,y)*i_*Pi*y^-1*z^-1 - 5/2*G(0,0,y)*i_*Pi
         *y^-1*[1-z]^-1 - 1/12*G(0,0,y)*i_*Pi*z^-2*[1-y-z]^-1 - 3/4*G(0,0,y)*
         i_*Pi*z^-2*[1-y]^-1 - 5/2*G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,0,y)*
         i_*Pi*z^-1*[1-y]^-2 + 7/4*G(0,0,y)*i_*Pi*z^-1*[1-y]^-1 - 5/2*G(0,0,y)
         *i_*Pi*[1-y-z]^-1*[1-z]^-1 - 4*G(0,0,y)*G(0,z)*y^-1*z^-1 - 4*G(0,0,y)
         *G(0,z)*y^-1*[1-z]^-1 - 4*G(0,0,y)*G(0,z)*z^-1*[1-y-z]^-1 - 4*G(0,0,y
         )*G(0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(0,z)*i_*Pi*y^-2*z^-1 - 
         1/2*G(0,0,y)*G(0,z)*i_*Pi*y^-1*z^-2 - 3/2*G(0,0,y)*G(0,z)*i_*Pi*y^-1*
         z^-1 - 3/2*G(0,0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(0,z)*
         i_*Pi*z^-2*[1-y-z]^-1 - 3/2*G(0,0,y)*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 3/
         2*G(0,0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(0,0,z)*
         y^-2*z^-1 + 1/2*G(0,0,y)*G(0,0,z)*y^-1*z^-2 + 3/2*G(0,0,y)*G(0,0,z)*
         y^-1*z^-1 + 3/2*G(0,0,y)*G(0,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(0,0,
         z)*z^-2*[1-y-z]^-1 + 3/2*G(0,0,y)*G(0,0,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,
         0,y)*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(1,0,z)*y^-2*z^-1
          - 1/2*G(0,0,y)*G(1,0,z)*y^-1*z^-2 - 3/2*G(0,0,y)*G(1,0,z)*y^-1*z^-1
          - 3/2*G(0,0,y)*G(1,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(1,0,z)*z^-2*
         [1-y-z]^-1 - 3/2*G(0,0,y)*G(1,0,z)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,y)*G(1
         ,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,0,z)*y^-1*z^-2 + 3*G(0,0,z)*y^-1*
         z^-1 + 3*G(0,0,z)*y^-1*[1-z]^-1 - 1/4*G(0,0,z)*z^-2*[1-y-z]^-1 + 3*G(
         0,0,z)*z^-1*[1-y-z]^-1 + 3*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,
         z)*Pi^2*y^-2*z^-1 + 1/12*G(0,0,z)*Pi^2*y^-1*z^-2 + 1/4*G(0,0,z)*Pi^2*
         y^-1*z^-1 + 1/4*G(0,0,z)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(0,0,z)*Pi^2*z^-2
         *[1-y-z]^-1 + 1/4*G(0,0,z)*Pi^2*z^-1*[1-y-z]^-1 + 1/4*G(0,0,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 5/6*G(0,0,z)*i_*Pi*y^-2*z^-1 - 5/6*G(0,0,z)*i_*
         Pi*y^-1*z^-2 - 1/4*G(0,0,z)*i_*Pi*y^-1*z^-1 - 1/4*G(0,0,z)*i_*Pi*y^-1
         *[1-z]^-1 - 5/6*G(0,0,z)*i_*Pi*z^-2*[1-y-z]^-1 - 1/4*G(0,0,z)*i_*Pi*
         z^-1*[1-y-z]^-1 - 1/4*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,
         z)*G(1 - z,0,y)*y^-2*z^-1 - 1/2*G(0,0,z)*G(1 - z,0,y)*y^-1*z^-2 - 3/2
         *G(0,0,z)*G(1 - z,0,y)*y^-1*z^-1 - 3/2*G(0,0,z)*G(1 - z,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(0,0,z)*G(1 - z,0,y)*z^-2*[1-y-z]^-1 - 3/2*G(0,0,z)*
         G(1 - z,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,z)*G(1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 4*G(0,0,z)*G(0,y)*y^-1*z^-1 - 4*G(0,0,z)*G(0,y)*y^-1*
         [1-z]^-1 - 4*G(0,0,z)*G(0,y)*z^-1*[1-y-z]^-1 - 4*G(0,0,z)*G(0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,z)*G(0,y)*i_*Pi*y^-2*z^-1 - 1/2*G(0,0
         ,z)*G(0,y)*i_*Pi*y^-1*z^-2 - 3/2*G(0,0,z)*G(0,y)*i_*Pi*y^-1*z^-1 - 3/
         2*G(0,0,z)*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,0,z)*G(0,y)*i_*Pi*
         z^-2*[1-y-z]^-1 - 3/2*G(0,0,z)*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(0
         ,0,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,0,0,y)*y^-2*z^-1 + 5/
         6*G(0,0,0,y)*y^-1*z^-2 + 3/4*G(0,0,0,y)*y^-1*z^-1 + 5/2*G(0,0,0,y)*
         y^-1*[1-z]^-1 + 1/12*G(0,0,0,y)*z^-2*[1-y-z]^-1 + 3/4*G(0,0,0,y)*z^-2
         *[1-y]^-1 + 5/2*G(0,0,0,y)*z^-1*[1-y-z]^-1 - G(0,0,0,y)*z^-1*[1-y]^-2
          - 7/4*G(0,0,0,y)*z^-1*[1-y]^-1 + 5/2*G(0,0,0,y)*[1-y-z]^-1*[1-z]^-1
          - 1/2*G(0,0,0,y)*G(0,z)*y^-2*z^-1 + 1/2*G(0,0,0,y)*G(0,z)*y^-1*z^-2
          + 3/2*G(0,0,0,y)*G(0,z)*y^-1*z^-1 + 3/2*G(0,0,0,y)*G(0,z)*y^-1*
         [1-z]^-1 + 1/2*G(0,0,0,y)*G(0,z)*z^-2*[1-y-z]^-1 + 3/2*G(0,0,0,y)*G(0
         ,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,0,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 5/6
         *G(0,0,0,z)*y^-2*z^-1 + 5/6*G(0,0,0,z)*y^-1*z^-2 + 1/4*G(0,0,0,z)*
         y^-1*z^-1 + 1/4*G(0,0,0,z)*y^-1*[1-z]^-1 + 5/6*G(0,0,0,z)*z^-2*
         [1-y-z]^-1 + 1/4*G(0,0,0,z)*z^-1*[1-y-z]^-1 + 1/4*G(0,0,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,0,z)*G(0,y)*y^-2*z^-1 + 1/2*G(0,0,0,z
         )*G(0,y)*y^-1*z^-2 + 3/2*G(0,0,0,z)*G(0,y)*y^-1*z^-1 + 3/2*G(0,0,0,z)
         *G(0,y)*y^-1*[1-z]^-1 + 1/2*G(0,0,0,z)*G(0,y)*z^-2*[1-y-z]^-1 + 3/2*
         G(0,0,0,z)*G(0,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,0,0,z)*G(0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,0,1,0,y)*y^-2*z^-1 - 1/2*G(0,0,1,0,y)*y^-1*z^-2 - 
         3/2*G(0,0,1,0,y)*y^-1*z^-1 - 3/2*G(0,0,1,0,y)*y^-1*[1-z]^-1 - 1/2*G(0
         ,0,1,0,y)*z^-2*[1-y-z]^-1 - 3/2*G(0,0,1,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(
         0,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1,0,z)*y^-2*z^-1 - 1/2*G(0
         ,0,1,0,z)*y^-1*z^-2 - 3/2*G(0,0,1,0,z)*y^-1*z^-1 - 3/2*G(0,0,1,0,z)*
         y^-1*[1-z]^-1 - 1/2*G(0,0,1,0,z)*z^-2*[1-y-z]^-1 - 3/2*G(0,0,1,0,z)*
         z^-1*[1-y-z]^-1 - 3/2*G(0,0,1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,1,z
         )*Pi^2*y^-2*z^-1 - 1/12*G(0,1,z)*Pi^2*y^-1*z^-2 - 1/4*G(0,1,z)*Pi^2*
         y^-1*z^-1 - 1/4*G(0,1,z)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(0,1,z)*Pi^2*z^-2
         *[1-y-z]^-1 - 1/4*G(0,1,z)*Pi^2*z^-1*[1-y-z]^-1 - 1/4*G(0,1,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 4*G(0,1,0,y)*y^-1*z^-1 + 4*G(0,1,0,y)*y^-1*
         [1-z]^-1 + 4*G(0,1,0,y)*z^-1*[1-y-z]^-1 + 4*G(0,1,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,1,0,y)*i_*Pi*y^-2*z^-1 + 1/2*G(0,1,0,y)*i_*Pi*y^-1
         *z^-2 + 3/2*G(0,1,0,y)*i_*Pi*y^-1*z^-1 + 3/2*G(0,1,0,y)*i_*Pi*y^-1*
         [1-z]^-1 + 1/2*G(0,1,0,y)*i_*Pi*z^-2*[1-y-z]^-1 + 3/2*G(0,1,0,y)*i_*
         Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 4*G(0
         ,1,0,z)*y^-1*z^-1 + 4*G(0,1,0,z)*y^-1*[1-z]^-1 + 4*G(0,1,0,z)*z^-1*
         [1-y-z]^-1 + 4*G(0,1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,0,z)*i_*Pi*
         y^-2*z^-1 + 1/2*G(0,1,0,z)*i_*Pi*y^-1*z^-2 + 3/2*G(0,1,0,z)*i_*Pi*
         y^-1*z^-1 + 3/2*G(0,1,0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,1,0,z)*i_*Pi
         *z^-2*[1-y-z]^-1 + 3/2*G(0,1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,1,0
         ,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,0,z)*G(1 - z,y)*y^-2*z^-1
          + 1/2*G(0,1,0,z)*G(1 - z,y)*y^-1*z^-2 + 3/2*G(0,1,0,z)*G(1 - z,y)*
         y^-1*z^-1 + 3/2*G(0,1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,0,z)*
         G(1 - z,y)*z^-2*[1-y-z]^-1 + 3/2*G(0,1,0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 + 3/2*G(0,1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,
         1,0,z)*G(0,y)*y^-2*z^-1 - 1/2*G(0,1,0,z)*G(0,y)*y^-1*z^-2 - 3/2*G(0,1
         ,0,z)*G(0,y)*y^-1*z^-1 - 3/2*G(0,1,0,z)*G(0,y)*y^-1*[1-z]^-1 - 1/2*G(
         0,1,0,z)*G(0,y)*z^-2*[1-y-z]^-1 - 3/2*G(0,1,0,z)*G(0,y)*z^-1*
         [1-y-z]^-1 - 3/2*G(0,1,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,
         0,y)*y^-2*z^-1 - 1/2*G(0,1,0,0,y)*y^-1*z^-2 - 3/2*G(0,1,0,0,y)*y^-1*
         z^-1 - 3/2*G(0,1,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,1,0,0,y)*z^-2*
         [1-y-z]^-1 - 3/2*G(0,1,0,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,1,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,0,z)*y^-2*z^-1 - 1/2*G(0,1,0,0,z)*
         y^-1*z^-2 - 3/2*G(0,1,0,0,z)*y^-1*z^-1 - 3/2*G(0,1,0,0,z)*y^-1*
         [1-z]^-1 - 1/2*G(0,1,0,0,z)*z^-2*[1-y-z]^-1 - 3/2*G(0,1,0,0,z)*z^-1*
         [1-y-z]^-1 - 3/2*G(0,1,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,1,0,z)*
         y^-2*z^-1 + 1/2*G(0,1,1,0,z)*y^-1*z^-2 + 3/2*G(0,1,1,0,z)*y^-1*z^-1
          + 3/2*G(0,1,1,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,1,1,0,z)*z^-2*[1-y-z]^-1
          + 3/2*G(0,1,1,0,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,1,1,0,z)*[1-y-z]^-1*
         [1-z]^-1 + 2/3*G(1,z)*Pi^2*y^-1*z^-1 + 2/3*G(1,z)*Pi^2*y^-1*[1-z]^-1
          + 2/3*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 + 2/3*G(1,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 - 1/12*G(1,z)*i_*Pi^3*y^-2*z^-1 + 1/12*G(1,z)*i_*Pi^3*y^-1*
         z^-2 + 1/4*G(1,z)*i_*Pi^3*y^-1*z^-1 + 1/4*G(1,z)*i_*Pi^3*y^-1*
         [1-z]^-1 + 1/12*G(1,z)*i_*Pi^3*z^-2*[1-y-z]^-1 + 1/4*G(1,z)*i_*Pi^3*
         z^-1*[1-y-z]^-1 + 1/4*G(1,z)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 1/12*G(1,z
         )*G(1 - z,y)*Pi^2*y^-2*z^-1 + 1/12*G(1,z)*G(1 - z,y)*Pi^2*y^-1*z^-2
          + 1/4*G(1,z)*G(1 - z,y)*Pi^2*y^-1*z^-1 + 1/4*G(1,z)*G(1 - z,y)*Pi^2*
         y^-1*[1-z]^-1 + 1/12*G(1,z)*G(1 - z,y)*Pi^2*z^-2*[1-y-z]^-1 + 1/4*G(1
         ,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/4*G(1,z)*G(1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 8*G(1,0,y)*y^-1*z^-1 - 8*G(1,0,y)*y^-1*[1-z]^-1
          - 8*G(1,0,y)*z^-1*[1-y-z]^-1 - 8*G(1,0,y)*[1-y-z]^-1*[1-z]^-1 - 7/24
         *G(1,0,y)*Pi^2*y^-2*z^-1 + 7/24*G(1,0,y)*Pi^2*y^-1*z^-2 + 7/8*G(1,0,y
         )*Pi^2*y^-1*z^-1 + 7/8*G(1,0,y)*Pi^2*y^-1*[1-z]^-1 + 7/24*G(1,0,y)*
         Pi^2*z^-2*[1-y-z]^-1 + 7/8*G(1,0,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/8*G(1,0,
         y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 4*G(1,0,y)*i_*Pi*y^-1*z^-1 - 4*G(1,0,y)
         *i_*Pi*y^-1*[1-z]^-1 - 4*G(1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 4*G(1,0,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 - 8*G(1,0,z)*y^-1*z^-1 - 8*G(1,0,z)*y^-1*
         [1-z]^-1 - 8*G(1,0,z)*z^-1*[1-y-z]^-1 - 8*G(1,0,z)*[1-y-z]^-1*
         [1-z]^-1 - 5/24*G(1,0,z)*Pi^2*y^-2*z^-1 + 5/24*G(1,0,z)*Pi^2*y^-1*
         z^-2 + 5/8*G(1,0,z)*Pi^2*y^-1*z^-1 + 5/8*G(1,0,z)*Pi^2*y^-1*[1-z]^-1
          + 5/24*G(1,0,z)*Pi^2*z^-2*[1-y-z]^-1 + 5/8*G(1,0,z)*Pi^2*z^-1*
         [1-y-z]^-1 + 5/8*G(1,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 4*G(1,0,z)*i_*Pi
         *y^-1*z^-1 - 4*G(1,0,z)*i_*Pi*y^-1*[1-z]^-1 - 4*G(1,0,z)*i_*Pi*z^-1*
         [1-y-z]^-1 - 4*G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,z)*G(1
          - z,1 - z,y)*y^-2*z^-1 - 1/2*G(1,0,z)*G(1 - z,1 - z,y)*y^-1*z^-2 - 3/
         2*G(1,0,z)*G(1 - z,1 - z,y)*y^-1*z^-1 - 3/2*G(1,0,z)*G(1 - z,1 - z,y)
         *y^-1*[1-z]^-1 - 1/2*G(1,0,z)*G(1 - z,1 - z,y)*z^-2*[1-y-z]^-1 - 3/2*
         G(1,0,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(1,0,z)*G(1 - z,1 - 
         z,y)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,0,z)*G(1 - z,y)*y^-1*z^-1 - 4*G(1,0,
         z)*G(1 - z,y)*y^-1*[1-z]^-1 - 4*G(1,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1
          - 4*G(1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,z)*G(1 - z,y
         )*i_*Pi*y^-2*z^-1 - 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi*y^-1*z^-2 - 3/2*G(1
         ,0,z)*G(1 - z,y)*i_*Pi*y^-1*z^-1 - 3/2*G(1,0,z)*G(1 - z,y)*i_*Pi*y^-1
         *[1-z]^-1 - 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 - 3/2*G(1,0
         ,z)*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(1,0,z)*G(1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,z)*G(1 - z,0,y)*y^-2*z^-1 + 1/2*G(1,0
         ,z)*G(1 - z,0,y)*y^-1*z^-2 + 3/2*G(1,0,z)*G(1 - z,0,y)*y^-1*z^-1 + 3/
         2*G(1,0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(1,0,z)*G(1 - z,0,y)*
         z^-2*[1-y-z]^-1 + 3/2*G(1,0,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(1
         ,0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 4*G(1,0,0,y)*y^-1*z^-1 + 4*
         G(1,0,0,y)*y^-1*[1-z]^-1 + 4*G(1,0,0,y)*z^-1*[1-y-z]^-1 + 4*G(1,0,0,y
         )*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,0,y)*i_*Pi*y^-2*z^-1 + 1/2*G(1,0,0,
         y)*i_*Pi*y^-1*z^-2 + 3/2*G(1,0,0,y)*i_*Pi*y^-1*z^-1 + 3/2*G(1,0,0,y)*
         i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1,0,0,y)*i_*Pi*z^-2*[1-y-z]^-1 + 3/2*G(1,
         0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(1,0,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 4*G(1,0,0,z)*y^-1*z^-1 + 4*G(1,0,0,z)*y^-1*[1-z]^-1 + 4*G(
         1,0,0,z)*z^-1*[1-y-z]^-1 + 4*G(1,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1
         ,0,0,z)*i_*Pi*y^-2*z^-1 + 1/2*G(1,0,0,z)*i_*Pi*y^-1*z^-2 + 3/2*G(1,0,
         0,z)*i_*Pi*y^-1*z^-1 + 3/2*G(1,0,0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1,0
         ,0,z)*i_*Pi*z^-2*[1-y-z]^-1 + 3/2*G(1,0,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 
         3/2*G(1,0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,0,z)*G(1 - z,y)*
         y^-2*z^-1 + 1/2*G(1,0,0,z)*G(1 - z,y)*y^-1*z^-2 + 3/2*G(1,0,0,z)*G(1
          - z,y)*y^-1*z^-1 + 3/2*G(1,0,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1
         ,0,0,z)*G(1 - z,y)*z^-2*[1-y-z]^-1 + 3/2*G(1,0,0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 + 3/2*G(1,0,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,
         0,0,0,y)*y^-2*z^-1 - 1/2*G(1,0,0,0,y)*y^-1*z^-2 - 3/2*G(1,0,0,0,y)*
         y^-1*z^-1 - 3/2*G(1,0,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(1,0,0,0,y)*z^-2*
         [1-y-z]^-1 - 3/2*G(1,0,0,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(1,0,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,0,0,z)*y^-2*z^-1 - 1/2*G(1,0,0,0,z)*
         y^-1*z^-2 - 3/2*G(1,0,0,0,z)*y^-1*z^-1 - 3/2*G(1,0,0,0,z)*y^-1*
         [1-z]^-1 - 1/2*G(1,0,0,0,z)*z^-2*[1-y-z]^-1 - 3/2*G(1,0,0,0,z)*z^-1*
         [1-y-z]^-1 - 3/2*G(1,0,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,1,0,z)*
         y^-2*z^-1 + 1/2*G(1,0,1,0,z)*y^-1*z^-2 + 3/2*G(1,0,1,0,z)*y^-1*z^-1
          + 3/2*G(1,0,1,0,z)*y^-1*[1-z]^-1 + 1/2*G(1,0,1,0,z)*z^-2*[1-y-z]^-1
          + 3/2*G(1,0,1,0,z)*z^-1*[1-y-z]^-1 + 3/2*G(1,0,1,0,z)*[1-y-z]^-1*
         [1-z]^-1 - 1/12*G(1,1,z)*Pi^2*y^-2*z^-1 + 1/12*G(1,1,z)*Pi^2*y^-1*
         z^-2 + 1/4*G(1,1,z)*Pi^2*y^-1*z^-1 + 1/4*G(1,1,z)*Pi^2*y^-1*[1-z]^-1
          + 1/12*G(1,1,z)*Pi^2*z^-2*[1-y-z]^-1 + 1/4*G(1,1,z)*Pi^2*z^-1*
         [1-y-z]^-1 + 1/4*G(1,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 4*G(1,1,0,z)*
         y^-1*z^-1 - 4*G(1,1,0,z)*y^-1*[1-z]^-1 - 4*G(1,1,0,z)*z^-1*[1-y-z]^-1
          - 4*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,0,z)*i_*Pi*y^-2*z^-1
          - 1/2*G(1,1,0,z)*i_*Pi*y^-1*z^-2 - 3/2*G(1,1,0,z)*i_*Pi*y^-1*z^-1 - 
         3/2*G(1,1,0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,1,0,z)*i_*Pi*z^-2*
         [1-y-z]^-1 - 3/2*G(1,1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(1,1,0,z)*i_
         *Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,0,z)*G(1 - z,y)*y^-2*z^-1 - 1/2*
         G(1,1,0,z)*G(1 - z,y)*y^-1*z^-2 - 3/2*G(1,1,0,z)*G(1 - z,y)*y^-1*z^-1
          - 3/2*G(1,1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,1,0,z)*G(1 - z,y
         )*z^-2*[1-y-z]^-1 - 3/2*G(1,1,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*
         G(1,1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,0,0,z)*y^-2*
         z^-1 + 1/2*G(1,1,0,0,z)*y^-1*z^-2 + 3/2*G(1,1,0,0,z)*y^-1*z^-1 + 3/2*
         G(1,1,0,0,z)*y^-1*[1-z]^-1 + 1/2*G(1,1,0,0,z)*z^-2*[1-y-z]^-1 + 3/2*
         G(1,1,0,0,z)*z^-1*[1-y-z]^-1 + 3/2*G(1,1,0,0,z)*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(1,1,1,0,z)*y^-2*z^-1 - 1/2*G(1,1,1,0,z)*y^-1*z^-2 - 3/2*G(1,
         1,1,0,z)*y^-1*z^-1 - 3/2*G(1,1,1,0,z)*y^-1*[1-z]^-1 - 1/2*G(1,1,1,0,z
         )*z^-2*[1-y-z]^-1 - 3/2*G(1,1,1,0,z)*z^-1*[1-y-z]^-1 - 3/2*G(1,1,1,0,
         z)*[1-y-z]^-1*[1-z]^-1 ) ;
g [G2_1l_PS_m0] =  + q2^-3 * (  - 4*z^-1*[1-y-z]^-1 - 4*z^-1*[y+z]^-1 - 4*G(1
          - z,y)*z^-1*[1-y-z]^-1 - 4*G(1 - z,y)*z^-1*[y+z]^-2 - 4*G(1 - z,y)*
         z^-1*[y+z]^-1 - 4*G(1,z)*z^-1*[1-y-z]^-1 - 4*G(1,z)*z^-1*[y+z]^-2 - 4
         *G(1,z)*z^-1*[y+z]^-1 )

       + e*q2^-3 * (  - 12*z^-1*[1-y-z]^-1 - 12*z^-1*[y+z]^-1 - 4*i_*Pi*z^-1*
         [1-y-z]^-1 - 4*i_*Pi*z^-1*[y+z]^-1 + 4*G(1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + 4*G(1 - z,1 - z,y)*z^-1*[y+z]^-2 + 4*G(1 - z,1 - z,y)*
         z^-1*[y+z]^-1 - 8*G(1 - z,y)*z^-1*[1-y-z]^-1 - 12*G(1 - z,y)*z^-1*
         [y+z]^-2 - 8*G(1 - z,y)*z^-1*[y+z]^-1 - 4*G(1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - 4*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 - 4*G(1 - z,y)*i_*Pi*
         z^-1*[y+z]^-1 - 8*G(1,z)*z^-1*[1-y-z]^-1 - 12*G(1,z)*z^-1*[y+z]^-2 - 
         8*G(1,z)*z^-1*[y+z]^-1 - 4*G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 4*G(1,z)*i_
         *Pi*z^-1*[y+z]^-2 - 4*G(1,z)*i_*Pi*z^-1*[y+z]^-1 + 4*G(1,z)*G(1 - z,y
         )*z^-1*[1-y-z]^-1 + 4*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-2 + 4*G(1,z)*G(1
          - z,y)*z^-1*[y+z]^-1 + 4*G(1,1,z)*z^-1*[1-y-z]^-1 + 4*G(1,1,z)*z^-1*
         [y+z]^-2 + 4*G(1,1,z)*z^-1*[y+z]^-1 )

       + e^2*q2^-3 * (  - 28*z^-1*[1-y-z]^-1 - 28*z^-1*[y+z]^-1 + 7/3*Pi^2*
         z^-1*[1-y-z]^-1 + 7/3*Pi^2*z^-1*[y+z]^-1 - 12*i_*Pi*z^-1*[1-y-z]^-1
          - 12*i_*Pi*z^-1*[y+z]^-1 - 4*G(1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1
          - 4*G(1 - z,1 - z,1 - z,y)*z^-1*[y+z]^-2 - 4*G(1 - z,1 - z,1 - z,y)*
         z^-1*[y+z]^-1 + 8*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 12*G(1 - z,1 - z
         ,y)*z^-1*[y+z]^-2 + 8*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 + 4*G(1 - z,1 - 
         z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 4*G(1 - z,1 - z,y)*i_*Pi*z^-1*[y+z]^-2
          + 4*G(1 - z,1 - z,y)*i_*Pi*z^-1*[y+z]^-1 - 16*G(1 - z,y)*z^-1*
         [1-y-z]^-1 - 28*G(1 - z,y)*z^-1*[y+z]^-2 - 16*G(1 - z,y)*z^-1*
         [y+z]^-1 + 7/3*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/3*G(1 - z,y)*Pi^2*
         z^-1*[y+z]^-2 + 7/3*G(1 - z,y)*Pi^2*z^-1*[y+z]^-1 - 8*G(1 - z,y)*i_*
         Pi*z^-1*[1-y-z]^-1 - 12*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 - 8*G(1 - z,y)
         *i_*Pi*z^-1*[y+z]^-1 - 16*G(1,z)*z^-1*[1-y-z]^-1 - 28*G(1,z)*z^-1*
         [y+z]^-2 - 16*G(1,z)*z^-1*[y+z]^-1 + 7/3*G(1,z)*Pi^2*z^-1*[1-y-z]^-1
          + 7/3*G(1,z)*Pi^2*z^-1*[y+z]^-2 + 7/3*G(1,z)*Pi^2*z^-1*[y+z]^-1 - 8*
         G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 12*G(1,z)*i_*Pi*z^-1*[y+z]^-2 - 8*G(1,
         z)*i_*Pi*z^-1*[y+z]^-1 - 4*G(1,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 
         4*G(1,z)*G(1 - z,1 - z,y)*z^-1*[y+z]^-2 - 4*G(1,z)*G(1 - z,1 - z,y)*
         z^-1*[y+z]^-1 + 8*G(1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + 12*G(1,z)*G(1
          - z,y)*z^-1*[y+z]^-2 + 8*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-1 + 4*G(1,z)*
         G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*
         [y+z]^-2 + 4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 8*G(1,1,z)*z^-1*
         [1-y-z]^-1 + 12*G(1,1,z)*z^-1*[y+z]^-2 + 8*G(1,1,z)*z^-1*[y+z]^-1 + 4
         *G(1,1,z)*i_*Pi*z^-1*[1-y-z]^-1 + 4*G(1,1,z)*i_*Pi*z^-1*[y+z]^-2 + 4*
         G(1,1,z)*i_*Pi*z^-1*[y+z]^-1 - 4*G(1,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1
          - 4*G(1,1,z)*G(1 - z,y)*z^-1*[y+z]^-2 - 4*G(1,1,z)*G(1 - z,y)*z^-1*
         [y+z]^-1 - 4*G(1,1,1,z)*z^-1*[1-y-z]^-1 - 4*G(1,1,1,z)*z^-1*[y+z]^-2
          - 4*G(1,1,1,z)*z^-1*[y+z]^-1 ) ;
g [G2_1l_PS_mt] =  + q2^-2 * (  - 1/3*z^-1*[1-y-z]^-1*mt2^-1 )

       + e*q2^-2 * ( 1/3*Log(q2^-1*mt2)*z^-1*[1-y-z]^-1*mt2^-1 )

       + e^2*q2^-2 * (  - 1/36*Pi^2*z^-1*[1-y-z]^-1*mt2^-1 - 1/6*Log(q2^-1*mt2
         )^2*z^-1*[1-y-z]^-1*mt2^-1 ) ;
g [G3_1l_NS] =  + N^-1*q2^-3 * (  - 8*y^-2*z^-1 - 27/4*y^-2*[1-z]^-1 - 9/4*
         y^-1*z^-1 - 27/4*y^-1*[1-z]^-2 - 9/4*y^-1*[1-z]^-1 - 9/4*z^-1*
         [1-y-z]^-1 - 27/4*[1-y-z]^-1*[1-z]^-2 - 9/4*[1-y-z]^-1*[1-z]^-1 - 9/2
         *G(1 - z,y)*y^-2*z^-1 - 9/4*G(1 - z,y)*y^-2*[1-z]^-1 + G(1 - z,y)*
         y^-1*z^-2 - 3/4*G(1 - z,y)*y^-1*z^-1 - 9/4*G(1 - z,y)*y^-1*[1-z]^-2
          - 3/4*G(1 - z,y)*y^-1*[1-z]^-1 - G(1 - z,y)*z^-2*[y+z]^-1 - 3/4*G(1
          - z,y)*z^-1*[1-y-z]^-1 - 9/4*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3/4*G(
         1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,0,y)*y^-2*z^-1 - 3/2*G(1 - z
         ,0,y)*y^-2*[1-z]^-1 - 1/2*G(1 - z,0,y)*y^-1*z^-2 - 3/2*G(1 - z,0,y)*
         y^-1*[1-z]^-2 - 3/2*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G( - z,1
          - z,y)*y^-3 + 4*G( - z,1 - z,y)*y^-2*z^-1 + 3/2*G( - z,1 - z,y)*y^-2
         *[1-z]^-1 + 1/2*G( - z,1 - z,y)*y^-1*z^-2 + 1/2*G( - z,1 - z,y)*y^-1*
         z^-1 + 3/2*G( - z,1 - z,y)*y^-1*[1-z]^-2 + 1/2*G( - z,1 - z,y)*y^-1*
         [1-z]^-1 + 1/2*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0
         ,1 - z,y)*y^-2*z^-1 - 3/2*G(0,1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(0,1 - z,
         y)*y^-1*z^-2 - 3/2*G(0,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(0,y)*y^-1*z^-1 + 1/4*G(0,y)*y^-1*[1-z]^-1
          + 1/4*G(0,y)*z^-1*[1-y-z]^-1 - 3/4*G(0,y)*z^-1*[1-y]^-1 + 1/4*G(0,y)
         *[1-y-z]^-1*[1-z]^-1 - 2*G(0,y)*G(1,z)*y^-2*z^-1 - 3/2*G(0,y)*G(1,z)*
         y^-2*[1-z]^-1 - 1/2*G(0,y)*G(1,z)*y^-1*z^-2 - 3/2*G(0,y)*G(1,z)*y^-1*
         [1-z]^-2 - 3/2*G(0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,z)*y^-2*
         [1-z]^-1 + 3/4*G(0,z)*y^-1*[1-z]^-2 + 3/4*G(0,z)*[1-y-z]^-1*[1-z]^-2
          - 3/2*G(0,z)*G(1 - z,y)*y^-3 - 2*G(0,z)*G(1 - z,y)*y^-2*z^-1 - 1/2*
         G(0,z)*G(1 - z,y)*y^-1*z^-1 - 1/2*G(0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 1/
         2*G(0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,1,z)*y^-2*z^-1 + 3/2*G(0,1,z)*y^-2*
         [1-z]^-1 + 1/2*G(0,1,z)*y^-1*z^-2 + 3/2*G(0,1,z)*y^-1*[1-z]^-2 + 3/2*
         G(0,1,z)*[1-y-z]^-1*[1-z]^-2 - 9/2*G(1,z)*y^-2*z^-1 - 9/4*G(1,z)*y^-2
         *[1-z]^-1 + G(1,z)*y^-1*z^-2 - 3/4*G(1,z)*y^-1*z^-1 - 9/4*G(1,z)*y^-1
         *[1-z]^-2 - 3/4*G(1,z)*y^-1*[1-z]^-1 - G(1,z)*z^-2*[y+z]^-1 - 3/4*G(1
         ,z)*z^-1*[1-y-z]^-1 - 9/4*G(1,z)*[1-y-z]^-1*[1-z]^-2 - 3/4*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 + 3/2*G(1,z)*G( - z,y)*y^-3 + 4*G(1,z)*G( - z,y)*
         y^-2*z^-1 + 3/2*G(1,z)*G( - z,y)*y^-2*[1-z]^-1 + 1/2*G(1,z)*G( - z,y)
         *y^-1*z^-2 + 1/2*G(1,z)*G( - z,y)*y^-1*z^-1 + 3/2*G(1,z)*G( - z,y)*
         y^-1*[1-z]^-2 + 1/2*G(1,z)*G( - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G( - 
         z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-2 + 1/2
         *G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,y)*y^-2*z^-1 + 3/2*G(
         1,0,y)*y^-2*[1-z]^-1 + 1/2*G(1,0,y)*y^-1*z^-2 + 3/2*G(1,0,y)*y^-1*
         [1-z]^-2 + 3/2*G(1,0,y)*[1-y-z]^-1*[1-z]^-2 )

       + Nf*q2^-3 * ( 2/3*i_*Pi*y^-2*z^-1 + 1/2*i_*Pi*y^-2*[1-z]^-1 + 1/6*i_*
         Pi*y^-1*z^-1 + 1/2*i_*Pi*y^-1*[1-z]^-2 + 1/6*i_*Pi*y^-1*[1-z]^-1 + 1/
         6*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/6*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/3*G(0,y)*y^-2*z^-1 - 1/4*G(0,y)*y^-2*[1-z]^-1
          - 1/12*G(0,y)*y^-1*z^-1 - 1/4*G(0,y)*y^-1*[1-z]^-2 - 1/12*G(0,y)*
         y^-1*[1-z]^-1 - 1/12*G(0,y)*z^-1*[1-y-z]^-1 - 1/4*G(0,y)*[1-y-z]^-1*
         [1-z]^-2 - 1/12*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,z)*y^-2*z^-1 - 1/
         4*G(0,z)*y^-2*[1-z]^-1 - 1/12*G(0,z)*y^-1*z^-1 - 1/4*G(0,z)*y^-1*
         [1-z]^-2 - 1/12*G(0,z)*y^-1*[1-z]^-1 - 1/12*G(0,z)*z^-1*[1-y-z]^-1 - 
         1/4*G(0,z)*[1-y-z]^-1*[1-z]^-2 - 1/12*G(0,z)*[1-y-z]^-1*[1-z]^-1 )

       + N*q2^-3 * ( 8*y^-2*z^-1 + 21/4*y^-2*[1-z]^-1 + 7/4*y^-1*z^-1 + 21/4*
         y^-1*[1-z]^-2 + 7/4*y^-1*[1-z]^-1 + 7/4*z^-1*[1-y-z]^-1 + 21/4*
         [1-y-z]^-1*[1-z]^-2 + 7/4*[1-y-z]^-1*[1-z]^-1 + 1/3*Pi^2*y^-2*z^-1 + 
         1/4*Pi^2*y^-2*[1-z]^-1 + 1/12*Pi^2*y^-1*z^-1 + 1/4*Pi^2*y^-1*[1-z]^-2
          + 1/12*Pi^2*y^-1*[1-z]^-1 + 1/12*Pi^2*z^-1*[1-y-z]^-1 + 1/4*Pi^2*
         [1-y-z]^-1*[1-z]^-2 + 1/12*Pi^2*[1-y-z]^-1*[1-z]^-1 - 11/3*i_*Pi*y^-2
         *z^-1 - 11/4*i_*Pi*y^-2*[1-z]^-1 - 11/12*i_*Pi*y^-1*z^-1 - 11/4*i_*Pi
         *y^-1*[1-z]^-2 - 11/12*i_*Pi*y^-1*[1-z]^-1 - 11/12*i_*Pi*z^-1*
         [1-y-z]^-1 - 11/4*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 11/12*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 10/3*G(0,y)*y^-2*z^-1 + 5/2*G(0,y)*y^-2*[1-z]^-1 + 5/6*G(0
         ,y)*y^-1*z^-1 + 5/2*G(0,y)*y^-1*[1-z]^-2 + 1/12*G(0,y)*y^-1*[1-z]^-1
          + 1/12*G(0,y)*z^-1*[1-y-z]^-1 + 3/4*G(0,y)*z^-1*[1-y]^-1 + 5/2*G(0,y
         )*[1-y-z]^-1*[1-z]^-2 + 1/12*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*G(
         0,z)*y^-2*z^-1 + 3/2*G(0,y)*G(0,z)*y^-2*[1-z]^-1 + 1/2*G(0,y)*G(0,z)*
         y^-1*z^-1 + 3/2*G(0,y)*G(0,z)*y^-1*[1-z]^-2 + 1/2*G(0,y)*G(0,z)*y^-1*
         [1-z]^-1 + 1/2*G(0,y)*G(0,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,y)*G(0,z)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 + 10/3*G(
         0,z)*y^-2*z^-1 + 5/2*G(0,z)*y^-2*[1-z]^-1 + 5/6*G(0,z)*y^-1*z^-1 + 1/
         4*G(0,z)*y^-1*[1-z]^-2 + 5/6*G(0,z)*y^-1*[1-z]^-1 + 5/6*G(0,z)*z^-1*
         [1-y-z]^-1 + 1/4*G(0,z)*[1-y-z]^-1*[1-z]^-2 + 5/6*G(0,z)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(1,0,y)*y^-2*z^-1 - 3/2*G(1,0,y)*y^-2*[1-z]^-1 - 1/2*G(
         1,0,y)*y^-1*z^-1 - 3/2*G(1,0,y)*y^-1*[1-z]^-2 - 1/2*G(1,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(1,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(1,0,y)*[1-y-z]^-1*
         [1-z]^-2 - 1/2*G(1,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,z)*y^-2*z^-1 - 
         3/2*G(1,0,z)*y^-2*[1-z]^-1 - 1/2*G(1,0,z)*y^-1*z^-1 - 3/2*G(1,0,z)*
         y^-1*[1-z]^-2 - 1/2*G(1,0,z)*y^-1*[1-z]^-1 - 1/2*G(1,0,z)*z^-1*
         [1-y-z]^-1 - 3/2*G(1,0,z)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,0,z)*
         [1-y-z]^-1*[1-z]^-1 )

       + e*N^-1*q2^-3 * (  - 6*y^-2*z^-1 - 6*y^-2*[1-z]^-1 - 2*y^-1*z^-1 - 6*
         y^-1*[1-z]^-2 - 2*y^-1*[1-z]^-1 - 2*z^-1*[1-y-z]^-1 - 6*[1-y-z]^-1*
         [1-z]^-2 - 2*[1-y-z]^-1*[1-z]^-1 + 4*zeta3*y^-2*z^-1 + 3*zeta3*y^-2*
         [1-z]^-1 + zeta3*y^-1*z^-1 + 3*zeta3*y^-1*[1-z]^-2 + zeta3*y^-1*
         [1-z]^-1 + zeta3*z^-1*[1-y-z]^-1 + 3*zeta3*[1-y-z]^-1*[1-z]^-2 + 
         zeta3*[1-y-z]^-1*[1-z]^-1 - 4*i_*Pi*y^-2*z^-1 - 15/4*i_*Pi*y^-2*
         [1-z]^-1 - 5/4*i_*Pi*y^-1*z^-1 - 15/4*i_*Pi*y^-1*[1-z]^-2 - 5/4*i_*Pi
         *y^-1*[1-z]^-1 - 5/4*i_*Pi*z^-1*[1-y-z]^-1 - 15/4*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - 5/4*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 9/2*G(1 - z,1 - z,y)*y^-2*
         z^-1 + 9/4*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 - G(1 - z,1 - z,y)*y^-1*
         z^-2 + 3/4*G(1 - z,1 - z,y)*y^-1*z^-1 + 9/4*G(1 - z,1 - z,y)*y^-1*
         [1-z]^-2 + 3/4*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + G(1 - z,1 - z,y)*z^-2
         *[y+z]^-1 + 3/4*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 9/4*G(1 - z,1 - z,
         y)*[1-y-z]^-1*[1-z]^-2 + 3/4*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2
         *G(1 - z,1 - z,0,y)*y^-2*z^-1 + 3/2*G(1 - z,1 - z,0,y)*y^-2*[1-z]^-1
          + 1/2*G(1 - z,1 - z,0,y)*y^-1*z^-2 + 3/2*G(1 - z,1 - z,0,y)*y^-1*
         [1-z]^-2 + 3/2*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(1 - z,
          - z,1 - z,y)*y^-3 - 4*G(1 - z, - z,1 - z,y)*y^-2*z^-1 - 3/2*G(1 - z,
          - z,1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(1 - z, - z,1 - z,y)*y^-1*z^-2 - 1/
         2*G(1 - z, - z,1 - z,y)*y^-1*z^-1 - 3/2*G(1 - z, - z,1 - z,y)*y^-1*
         [1-z]^-2 - 1/2*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z, - z
         ,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 - 1/2*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,
         y)*y^-2*z^-1 + 4*G(1 - z,y)*y^-1*z^-2 - 4*G(1 - z,y)*z^-2*[y+z]^-1 - 
         9/2*G(1 - z,y)*i_*Pi*y^-2*z^-1 - 9/4*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-1
          + G(1 - z,y)*i_*Pi*y^-1*z^-2 - 3/4*G(1 - z,y)*i_*Pi*y^-1*z^-1 - 9/4*
         G(1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 3/4*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1
          - G(1 - z,y)*i_*Pi*z^-2*[y+z]^-1 - 3/4*G(1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - 9/4*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3/4*G(1 - z,y
         )*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,0,1 - z,y)*y^-2*z^-1 + 3/2*G(
         1 - z,0,1 - z,y)*y^-2*[1-z]^-1 + 1/2*G(1 - z,0,1 - z,y)*y^-1*z^-2 + 3/
         2*G(1 - z,0,1 - z,y)*y^-1*[1-z]^-2 + 3/2*G(1 - z,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(1 - z,0,y)*y^-1*z^-2 + 1/2*G(1 - z,0,y)*
         y^-1*z^-1 + 1/2*G(1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,0,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,0,y)*i_
         *Pi*y^-2*z^-1 - 3/2*G(1 - z,0,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(1 - z,0,
         y)*i_*Pi*y^-1*z^-2 - 3/2*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(1
          - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 2*G(1 - z,0,0,y)*y^-2*z^-1 + 3/
         2*G(1 - z,0,0,y)*y^-2*[1-z]^-1 + 1/2*G(1 - z,0,0,y)*y^-1*z^-2 + 3/2*
         G(1 - z,0,0,y)*y^-1*[1-z]^-2 + 3/2*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-2
          - 2*G(1 - z,1,0,y)*y^-2*z^-1 - 3/2*G(1 - z,1,0,y)*y^-2*[1-z]^-1 - 1/
         2*G(1 - z,1,0,y)*y^-1*z^-2 - 3/2*G(1 - z,1,0,y)*y^-1*[1-z]^-2 - 3/2*
         G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G( - z,1 - z,1 - z,y)*y^-3
          - 4*G( - z,1 - z,1 - z,y)*y^-2*z^-1 - 3/2*G( - z,1 - z,1 - z,y)*y^-2
         *[1-z]^-1 - 1/2*G( - z,1 - z,1 - z,y)*y^-1*z^-2 - 1/2*G( - z,1 - z,1
          - z,y)*y^-1*z^-1 - 3/2*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 - 1/2*G(
          - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G( - z,1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - 3/2*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(
          - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 5/2*G( - z,1 - z,y)*y^-3 + 
         5/2*G( - z,1 - z,y)*y^-2*[1-z]^-1 - 1/2*G( - z,1 - z,y)*y^-1*z^-2 - 1/
         2*G( - z,1 - z,y)*y^-1*z^-1 + 5/2*G( - z,1 - z,y)*y^-1*[1-z]^-2 - 1/2
         *G( - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G( - z,1 - z,y)*z^-1*[1-y-z]^-1
          + 5/2*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 3/2*G( - z,1 - z,y)*i_*Pi*y^-3 + 4*G( - z,1 - z
         ,y)*i_*Pi*y^-2*z^-1 + 3/2*G( - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + 1/2*
         G( - z,1 - z,y)*i_*Pi*y^-1*z^-2 + 1/2*G( - z,1 - z,y)*i_*Pi*y^-1*z^-1
          + 3/2*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 + 1/2*G( - z,1 - z,y)*i_*
         Pi*y^-1*[1-z]^-1 + 1/2*G( - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(
          - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G( - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,1 - z,1 - z,y)*y^-2*z^-1 + 3/2*G(0,1 - z,
         1 - z,y)*y^-2*[1-z]^-1 + 1/2*G(0,1 - z,1 - z,y)*y^-1*z^-2 + 3/2*G(0,1
          - z,1 - z,y)*y^-1*[1-z]^-2 + 3/2*G(0,1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 + 1/2*G(0,1 - z,y)*y^-1*z^-2 + 1/2*G(0,1 - z,y)*y^-1*z^-1 + 
         1/2*G(0,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*z^-1*[1-y-z]^-1 + 1/
         2*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1 - z,y)*i_*Pi*y^-2*z^-1
          - 3/2*G(0,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(0,1 - z,y)*i_*Pi*y^-1
         *z^-2 - 3/2*G(0,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(0,1 - z,y)*i_*Pi
         *[1-y-z]^-1*[1-z]^-2 + 2*G(0,1 - z,y)*G(1,z)*y^-2*z^-1 + 3/2*G(0,1 - 
         z,y)*G(1,z)*y^-2*[1-z]^-1 + 1/2*G(0,1 - z,y)*G(1,z)*y^-1*z^-2 + 3/2*
         G(0,1 - z,y)*G(1,z)*y^-1*[1-z]^-2 + 3/2*G(0,1 - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-2 + 2*G(0,1 - z,0,y)*y^-2*z^-1 + 3/2*G(0,1 - z,0,y)
         *y^-2*[1-z]^-1 + 1/2*G(0,1 - z,0,y)*y^-1*z^-2 + 3/2*G(0,1 - z,0,y)*
         y^-1*[1-z]^-2 + 3/2*G(0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0, - z
         ,1 - z,y)*y^-3 - 3/2*G(0, - z,1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(0, - z,1
          - z,y)*y^-1*z^-2 + 1/2*G(0, - z,1 - z,y)*y^-1*z^-1 - 3/2*G(0, - z,1
          - z,y)*y^-1*[1-z]^-2 + 1/2*G(0, - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0
         , - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(0, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 + 1/2*G(0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0, - z,y
         )*G(1,z)*y^-3 - 3/2*G(0, - z,y)*G(1,z)*y^-2*[1-z]^-1 - 1/2*G(0, - z,y
         )*G(1,z)*y^-1*z^-2 + 1/2*G(0, - z,y)*G(1,z)*y^-1*z^-1 - 3/2*G(0, - z,
         y)*G(1,z)*y^-1*[1-z]^-2 + 1/2*G(0, - z,y)*G(1,z)*y^-1*[1-z]^-1 + 1/2*
         G(0, - z,y)*G(1,z)*z^-1*[1-y-z]^-1 - 3/2*G(0, - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 3/
         4*G(0,y)*y^-2*[1-z]^-1 + 3/4*G(0,y)*y^-1*[1-z]^-2 + G(0,y)*y^-1*
         [1-z]^-1 + G(0,y)*z^-1*[1-y-z]^-1 - G(0,y)*z^-1*[1-y]^-1 + 3/4*G(0,y)
         *[1-y-z]^-1*[1-z]^-2 + G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*i_*Pi*
         y^-1*z^-1 + 1/4*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/4*G(0,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - 3/4*G(0,y)*i_*Pi*z^-1*[1-y]^-1 + 1/4*G(0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,z)*y^-1*z^-2 + 1/2*G(0,y)*G(1,z)
         *y^-1*z^-1 + 1/2*G(0,y)*G(1,z)*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,z)*z^-1
         *[1-y-z]^-1 + 1/2*G(0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,y)*G(1,z)
         *i_*Pi*y^-2*z^-1 - 3/2*G(0,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(0,y)
         *G(1,z)*i_*Pi*y^-1*z^-2 - 3/2*G(0,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-2 - 3/2
         *G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 2*G(0,y)*G(1,1,z)*y^-2*
         z^-1 + 3/2*G(0,y)*G(1,1,z)*y^-2*[1-z]^-1 + 1/2*G(0,y)*G(1,1,z)*y^-1*
         z^-2 + 3/2*G(0,y)*G(1,1,z)*y^-1*[1-z]^-2 + 3/2*G(0,y)*G(1,1,z)*
         [1-y-z]^-1*[1-z]^-2 - 4*G(0,z)*y^-2*[1-z]^-1 + 1/4*G(0,z)*y^-1*z^-1
          - G(0,z)*y^-1*[1-z]^-2 + 1/4*G(0,z)*y^-1*[1-z]^-1 + 1/4*G(0,z)*z^-1*
         [1-y-z]^-1 - G(0,z)*[1-y-z]^-1*[1-z]^-2 + 1/4*G(0,z)*[1-y-z]^-1*
         [1-z]^-1 - 3/2*G(0,z)*i_*Pi*y^-2*[1-z]^-1 + 3/4*G(0,z)*i_*Pi*y^-1*
         [1-z]^-2 + 3/4*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,z)*G(1 - z,
         1 - z,y)*y^-3 + 2*G(0,z)*G(1 - z,1 - z,y)*y^-2*z^-1 + 1/2*G(0,z)*G(1
          - z,1 - z,y)*y^-1*z^-1 + 1/2*G(0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1
          + 1/2*G(0,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 - 5/2*G(0,z)*G(1 - z,y)*y^-3 - 5/2*G(0,z)
         *G(1 - z,y)*y^-2*[1-z]^-1 - 5/2*G(0,z)*G(1 - z,y)*y^-1*[1-z]^-2 - 5/2
         *G(0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,z)*G(1 - z,y)*i_*Pi*
         y^-3 - 2*G(0,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 - 1/2*G(0,z)*G(1 - z,y)*i_
         *Pi*y^-1*z^-1 - 1/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,z
         )*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 3/2*G(0,z)*G(0,1 - z,y)*y^-3 - 2*G(0,z)*G(0,1
          - z,y)*y^-2*z^-1 - 1/2*G(0,z)*G(0,1 - z,y)*y^-1*z^-1 - 1/2*G(0,z)*G(
         0,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,z)*G(0,1 - z,y)*z^-1*[1-y-z]^-1 - 
         1/2*G(0,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,1 - z,y)*y^-2*
         z^-1 + 3/2*G(0,0,1 - z,y)*y^-2*[1-z]^-1 + 1/2*G(0,0,1 - z,y)*y^-1*
         z^-2 + 3/2*G(0,0,1 - z,y)*y^-1*[1-z]^-2 + 3/2*G(0,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(0,0,y)*y^-1*z^-1 - 1/4*G(0,0,y)*y^-1*
         [1-z]^-1 - 1/4*G(0,0,y)*z^-1*[1-y-z]^-1 + 3/4*G(0,0,y)*z^-1*[1-y]^-1
          - 1/4*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,y)*G(1,z)*y^-2*z^-1 + 3/
         2*G(0,0,y)*G(1,z)*y^-2*[1-z]^-1 + 1/2*G(0,0,y)*G(1,z)*y^-1*z^-2 + 3/2
         *G(0,0,y)*G(1,z)*y^-1*[1-z]^-2 + 3/2*G(0,0,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-2 + 3/2*G(0,0,z)*y^-2*[1-z]^-1 - 3/4*G(0,0,z)*y^-1*[1-z]^-2 - 
         3/4*G(0,0,z)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,0,z)*G(1 - z,y)*y^-3 + 2*
         G(0,0,z)*G(1 - z,y)*y^-2*z^-1 + 1/2*G(0,0,z)*G(1 - z,y)*y^-1*z^-1 + 1/
         2*G(0,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(0,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,1,
         z)*y^-2*z^-1 + 3/2*G(0,0,1,z)*y^-2*[1-z]^-1 + 1/2*G(0,0,1,z)*y^-1*
         z^-2 + 3/2*G(0,0,1,z)*y^-1*[1-z]^-2 + 3/2*G(0,0,1,z)*[1-y-z]^-1*
         [1-z]^-2 - 1/2*G(0,1,z)*y^-1*z^-2 - 1/2*G(0,1,z)*y^-1*z^-1 - 1/2*G(0,
         1,z)*y^-1*[1-z]^-1 - 1/2*G(0,1,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,1,z)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,1,z)*i_*Pi*y^-2*z^-1 + 3/2*G(0,1,z)*i_*Pi
         *y^-2*[1-z]^-1 + 1/2*G(0,1,z)*i_*Pi*y^-1*z^-2 + 3/2*G(0,1,z)*i_*Pi*
         y^-1*[1-z]^-2 + 3/2*G(0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(0,1,z)*
         G(1 - z,y)*y^-2*z^-1 - 3/2*G(0,1,z)*G(1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(
         0,1,z)*G(1 - z,y)*y^-1*z^-2 - 3/2*G(0,1,z)*G(1 - z,y)*y^-1*[1-z]^-2
          - 3/2*G(0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(0,1,z)*G(0,y)*
         y^-2*z^-1 - 3/2*G(0,1,z)*G(0,y)*y^-2*[1-z]^-1 - 1/2*G(0,1,z)*G(0,y)*
         y^-1*z^-2 - 3/2*G(0,1,z)*G(0,y)*y^-1*[1-z]^-2 - 3/2*G(0,1,z)*G(0,y)*
         [1-y-z]^-1*[1-z]^-2 - 2*G(0,1,0,y)*y^-2*z^-1 - 3/2*G(0,1,0,y)*y^-2*
         [1-z]^-1 - 1/2*G(0,1,0,y)*y^-1*z^-2 - 3/2*G(0,1,0,y)*y^-1*[1-z]^-2 - 
         3/2*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(0,1,1,z)*y^-2*z^-1 - 3/2*G(0
         ,1,1,z)*y^-2*[1-z]^-1 - 1/2*G(0,1,1,z)*y^-1*z^-2 - 3/2*G(0,1,1,z)*
         y^-1*[1-z]^-2 - 3/2*G(0,1,1,z)*[1-y-z]^-1*[1-z]^-2 - 4*G(1,z)*y^-2*
         z^-1 + 4*G(1,z)*y^-1*z^-2 - 4*G(1,z)*z^-2*[y+z]^-1 - 9/2*G(1,z)*i_*Pi
         *y^-2*z^-1 - 9/4*G(1,z)*i_*Pi*y^-2*[1-z]^-1 + G(1,z)*i_*Pi*y^-1*z^-2
          - 3/4*G(1,z)*i_*Pi*y^-1*z^-1 - 9/4*G(1,z)*i_*Pi*y^-1*[1-z]^-2 - 3/4*
         G(1,z)*i_*Pi*y^-1*[1-z]^-1 - G(1,z)*i_*Pi*z^-2*[y+z]^-1 - 3/4*G(1,z)*
         i_*Pi*z^-1*[1-y-z]^-1 - 9/4*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3/4*G(
         1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1,z)*G(1 - z, - z,y)*y^-3 - 4*
         G(1,z)*G(1 - z, - z,y)*y^-2*z^-1 - 3/2*G(1,z)*G(1 - z, - z,y)*y^-2*
         [1-z]^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*y^-1*z^-2 - 1/2*G(1,z)*G(1 - z,
          - z,y)*y^-1*z^-1 - 3/2*G(1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-2 - 1/2*G(
         1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*z^-1*
         [1-y-z]^-1 - 3/2*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1
         ,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 + 9/2*G(1,z)*G(1 - z,y)*y^-2*
         z^-1 + 9/4*G(1,z)*G(1 - z,y)*y^-2*[1-z]^-1 - G(1,z)*G(1 - z,y)*y^-1*
         z^-2 + 3/4*G(1,z)*G(1 - z,y)*y^-1*z^-1 + 9/4*G(1,z)*G(1 - z,y)*y^-1*
         [1-z]^-2 + 3/4*G(1,z)*G(1 - z,y)*y^-1*[1-z]^-1 + G(1,z)*G(1 - z,y)*
         z^-2*[y+z]^-1 + 3/4*G(1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + 9/4*G(1,z)*G(
         1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 3/4*G(1,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(1,z)*G(1 - z,0,y)*y^-2*z^-1 + 3/2*G(1,z)*G(1 - z,0,y)*
         y^-2*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,0,y)*y^-1*z^-2 + 3/2*G(1,z)*G(1 - 
         z,0,y)*y^-1*[1-z]^-2 + 3/2*G(1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - 
         3/2*G(1,z)*G( - z,1 - z,y)*y^-3 - 4*G(1,z)*G( - z,1 - z,y)*y^-2*z^-1
          - 3/2*G(1,z)*G( - z,1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(1,z)*G( - z,1 - z
         ,y)*y^-1*z^-2 - 1/2*G(1,z)*G( - z,1 - z,y)*y^-1*z^-1 - 3/2*G(1,z)*G(
          - z,1 - z,y)*y^-1*[1-z]^-2 - 1/2*G(1,z)*G( - z,1 - z,y)*y^-1*
         [1-z]^-1 - 1/2*G(1,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(1,z)*G(
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,z)*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 5/2*G(1,z)*G( - z,y)*y^-3 + 5/2*G(1,z)*G( - z,y
         )*y^-2*[1-z]^-1 - 1/2*G(1,z)*G( - z,y)*y^-1*z^-2 - 1/2*G(1,z)*G( - z,
         y)*y^-1*z^-1 + 5/2*G(1,z)*G( - z,y)*y^-1*[1-z]^-2 - 1/2*G(1,z)*G( - z
         ,y)*y^-1*[1-z]^-1 - 1/2*G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + 5/2*G(1,z)
         *G( - z,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,z)*G( - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 3/2*G(1,z)*G( - z,y)*i_*Pi*y^-3 + 4*G(1,z)*G( - z,y)*i_*Pi
         *y^-2*z^-1 + 3/2*G(1,z)*G( - z,y)*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(1,z)*G(
          - z,y)*i_*Pi*y^-1*z^-2 + 1/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*z^-1 + 3/2*
         G(1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-2 + 1/2*G(1,z)*G( - z,y)*i_*Pi*
         y^-1*[1-z]^-1 + 1/2*G(1,z)*G( - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(1,
         z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1,z)*G( - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,y)*y^-1*z^-2 - 1/2*G(1,0,y)*y^-1*z^-1
          - 1/2*G(1,0,y)*y^-1*[1-z]^-1 - 1/2*G(1,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(
         1,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,y)*i_*Pi*y^-2*z^-1 + 3/2*G(1,0,y
         )*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(1,0,y)*i_*Pi*y^-1*z^-2 + 3/2*G(1,0,y)*
         i_*Pi*y^-1*[1-z]^-2 + 3/2*G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(1,
         0,0,y)*y^-2*z^-1 - 3/2*G(1,0,0,y)*y^-2*[1-z]^-1 - 1/2*G(1,0,0,y)*y^-1
         *z^-2 - 3/2*G(1,0,0,y)*y^-1*[1-z]^-2 - 3/2*G(1,0,0,y)*[1-y-z]^-1*
         [1-z]^-2 - 2*G(1,0,1,z)*y^-2*z^-1 - 3/2*G(1,0,1,z)*y^-2*[1-z]^-1 - 1/
         2*G(1,0,1,z)*y^-1*z^-2 - 3/2*G(1,0,1,z)*y^-1*[1-z]^-2 - 3/2*G(1,0,1,z
         )*[1-y-z]^-1*[1-z]^-2 + 9/2*G(1,1,z)*y^-2*z^-1 + 9/4*G(1,1,z)*y^-2*
         [1-z]^-1 - G(1,1,z)*y^-1*z^-2 + 3/4*G(1,1,z)*y^-1*z^-1 + 9/4*G(1,1,z)
         *y^-1*[1-z]^-2 + 3/4*G(1,1,z)*y^-1*[1-z]^-1 + G(1,1,z)*z^-2*[y+z]^-1
          + 3/4*G(1,1,z)*z^-1*[1-y-z]^-1 + 9/4*G(1,1,z)*[1-y-z]^-1*[1-z]^-2 + 
         3/4*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1,1,z)*G( - z,y)*y^-3 - 4*G(
         1,1,z)*G( - z,y)*y^-2*z^-1 - 3/2*G(1,1,z)*G( - z,y)*y^-2*[1-z]^-1 - 1/
         2*G(1,1,z)*G( - z,y)*y^-1*z^-2 - 1/2*G(1,1,z)*G( - z,y)*y^-1*z^-1 - 3/
         2*G(1,1,z)*G( - z,y)*y^-1*[1-z]^-2 - 1/2*G(1,1,z)*G( - z,y)*y^-1*
         [1-z]^-1 - 1/2*G(1,1,z)*G( - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(1,1,z)*G(
          - z,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,1,z)*G( - z,y)*[1-y-z]^-1*
         [1-z]^-1 )

       + e*Nf*q2^-3 * (  - 7/18*Pi^2*y^-2*z^-1 - 7/24*Pi^2*y^-2*[1-z]^-1 - 7/
         72*Pi^2*y^-1*z^-1 - 7/24*Pi^2*y^-1*[1-z]^-2 - 7/72*Pi^2*y^-1*[1-z]^-1
          - 7/72*Pi^2*z^-1*[1-y-z]^-1 - 7/24*Pi^2*[1-y-z]^-1*[1-z]^-2 - 7/72*
         Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,y)*i_*Pi*y^-2*z^-1 - 1/4*G(0,y)*i_
         *Pi*y^-2*[1-z]^-1 - 1/12*G(0,y)*i_*Pi*y^-1*z^-1 - 1/4*G(0,y)*i_*Pi*
         y^-1*[1-z]^-2 - 1/12*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/12*G(0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 - 1/4*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/12*G(0,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,z)*i_*Pi*y^-2*z^-1 - 1/4*G(0,z)*
         i_*Pi*y^-2*[1-z]^-1 - 1/12*G(0,z)*i_*Pi*y^-1*z^-1 - 1/4*G(0,z)*i_*Pi*
         y^-1*[1-z]^-2 - 1/12*G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/12*G(0,z)*i_*Pi*
         z^-1*[1-y-z]^-1 - 1/4*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/12*G(0,z)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/3*G(0,0,y)*y^-2*z^-1 + 1/4*G(0,0,y)*
         y^-2*[1-z]^-1 + 1/12*G(0,0,y)*y^-1*z^-1 + 1/4*G(0,0,y)*y^-1*[1-z]^-2
          + 1/12*G(0,0,y)*y^-1*[1-z]^-1 + 1/12*G(0,0,y)*z^-1*[1-y-z]^-1 + 1/4*
         G(0,0,y)*[1-y-z]^-1*[1-z]^-2 + 1/12*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/
         3*G(0,0,z)*y^-2*z^-1 + 1/4*G(0,0,z)*y^-2*[1-z]^-1 + 1/12*G(0,0,z)*
         y^-1*z^-1 + 1/4*G(0,0,z)*y^-1*[1-z]^-2 + 1/12*G(0,0,z)*y^-1*[1-z]^-1
          + 1/12*G(0,0,z)*z^-1*[1-y-z]^-1 + 1/4*G(0,0,z)*[1-y-z]^-1*[1-z]^-2
          + 1/12*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e*N*q2^-3 * ( 6*y^-2*z^-1 + 3*y^-2*[1-z]^-1 + y^-1*z^-1 + 3*y^-1*
         [1-z]^-2 + y^-1*[1-z]^-1 + z^-1*[1-y-z]^-1 + 3*[1-y-z]^-1*[1-z]^-2 + 
         [1-y-z]^-1*[1-z]^-1 - 8*zeta3*y^-2*z^-1 - 6*zeta3*y^-2*[1-z]^-1 - 2*
         zeta3*y^-1*z^-1 - 6*zeta3*y^-1*[1-z]^-2 - 2*zeta3*y^-1*[1-z]^-1 - 2*
         zeta3*z^-1*[1-y-z]^-1 - 6*zeta3*[1-y-z]^-1*[1-z]^-2 - 2*zeta3*
         [1-y-z]^-1*[1-z]^-1 + 77/36*Pi^2*y^-2*z^-1 + 77/48*Pi^2*y^-2*[1-z]^-1
          + 77/144*Pi^2*y^-1*z^-1 + 77/48*Pi^2*y^-1*[1-z]^-2 + 77/144*Pi^2*
         y^-1*[1-z]^-1 + 77/144*Pi^2*z^-1*[1-y-z]^-1 + 77/48*Pi^2*[1-y-z]^-1*
         [1-z]^-2 + 77/144*Pi^2*[1-y-z]^-1*[1-z]^-1 + 4*i_*Pi*y^-2*z^-1 + 9/4*
         i_*Pi*y^-2*[1-z]^-1 + 3/4*i_*Pi*y^-1*z^-1 + 9/4*i_*Pi*y^-1*[1-z]^-2
          + 3/4*i_*Pi*y^-1*[1-z]^-1 + 3/4*i_*Pi*z^-1*[1-y-z]^-1 + 9/4*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + 3/4*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/3*i_*Pi^3*
         y^-2*z^-1 + 1/4*i_*Pi^3*y^-2*[1-z]^-1 + 1/12*i_*Pi^3*y^-1*z^-1 + 1/4*
         i_*Pi^3*y^-1*[1-z]^-2 + 1/12*i_*Pi^3*y^-1*[1-z]^-1 + 1/12*i_*Pi^3*
         z^-1*[1-y-z]^-1 + 1/4*i_*Pi^3*[1-y-z]^-1*[1-z]^-2 + 1/12*i_*Pi^3*
         [1-y-z]^-1*[1-z]^-1 + 1/3*G(1 - z,y)*Pi^2*y^-2*z^-1 + 1/4*G(1 - z,y)*
         Pi^2*y^-2*[1-z]^-1 + 1/12*G(1 - z,y)*Pi^2*y^-1*z^-1 + 1/4*G(1 - z,y)*
         Pi^2*y^-1*[1-z]^-2 + 1/12*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(1 - 
         z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/4*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2
          + 1/12*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,1,0,y)*y^-2*
         z^-1 - 3/2*G(1 - z,1,0,y)*y^-2*[1-z]^-1 - 1/2*G(1 - z,1,0,y)*y^-1*
         z^-1 - 3/2*G(1 - z,1,0,y)*y^-1*[1-z]^-2 - 1/2*G(1 - z,1,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(1 - z,1,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(1 - z,1,0,y)*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 3/4*G(
         0,y)*y^-2*[1-z]^-1 + 3/4*G(0,y)*y^-1*[1-z]^-2 - G(0,y)*y^-1*[1-z]^-1
          - G(0,y)*z^-1*[1-y-z]^-1 + G(0,y)*z^-1*[1-y]^-1 + 3/4*G(0,y)*
         [1-y-z]^-1*[1-z]^-2 - G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,y)*Pi^2*
         y^-2*z^-1 - 1/4*G(0,y)*Pi^2*y^-2*[1-z]^-1 - 1/12*G(0,y)*Pi^2*y^-1*
         z^-1 - 1/4*G(0,y)*Pi^2*y^-1*[1-z]^-2 - 1/12*G(0,y)*Pi^2*y^-1*[1-z]^-1
          - 1/12*G(0,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/4*G(0,y)*Pi^2*[1-y-z]^-1*
         [1-z]^-2 - 1/12*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 10/3*G(0,y)*i_*Pi*
         y^-2*z^-1 + 5/2*G(0,y)*i_*Pi*y^-2*[1-z]^-1 + 5/6*G(0,y)*i_*Pi*y^-1*
         z^-1 + 5/2*G(0,y)*i_*Pi*y^-1*[1-z]^-2 + 1/12*G(0,y)*i_*Pi*y^-1*
         [1-z]^-1 + 1/12*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/4*G(0,y)*i_*Pi*z^-1*
         [1-y]^-1 + 5/2*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/12*G(0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*G(0,z)*i_*Pi*y^-2*z^-1 + 3/2*G(0,y)*G(
         0,z)*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(0,y)*G(0,z)*i_*Pi*y^-1*z^-1 + 3/2*G(
         0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-2 + 1/2*G(0,y)*G(0,z)*i_*Pi*y^-1*
         [1-z]^-1 + 1/2*G(0,y)*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,y)*G(0,z
         )*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,y)*G(1,0,z)*y^-2*z^-1 + 3/2*G(0,y)*G(1,0,z)*y^-2*
         [1-z]^-1 + 1/2*G(0,y)*G(1,0,z)*y^-1*z^-1 + 3/2*G(0,y)*G(1,0,z)*y^-1*
         [1-z]^-2 + 1/2*G(0,y)*G(1,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,0,z)*
         z^-1*[1-y-z]^-1 + 3/2*G(0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,y
         )*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/4*G(0,z)*y^-1*z^-1 - 3*G(0,z)*y^-1
         *[1-z]^-2 + 1/4*G(0,z)*y^-1*[1-z]^-1 + 1/4*G(0,z)*z^-1*[1-y-z]^-1 - 3
         *G(0,z)*[1-y-z]^-1*[1-z]^-2 + 1/4*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 1/3*G(
         0,z)*Pi^2*y^-2*z^-1 - 1/4*G(0,z)*Pi^2*y^-2*[1-z]^-1 - 1/12*G(0,z)*
         Pi^2*y^-1*z^-1 - 1/4*G(0,z)*Pi^2*y^-1*[1-z]^-2 - 1/12*G(0,z)*Pi^2*
         y^-1*[1-z]^-1 - 1/12*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 - 1/4*G(0,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 - 1/12*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 10/3*G(0
         ,z)*i_*Pi*y^-2*z^-1 + 5/2*G(0,z)*i_*Pi*y^-2*[1-z]^-1 + 5/6*G(0,z)*i_*
         Pi*y^-1*z^-1 + 1/4*G(0,z)*i_*Pi*y^-1*[1-z]^-2 + 5/6*G(0,z)*i_*Pi*y^-1
         *[1-z]^-1 + 5/6*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/4*G(0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + 5/6*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,z)
         *G(1 - z,0,y)*y^-2*z^-1 + 3/2*G(0,z)*G(1 - z,0,y)*y^-2*[1-z]^-1 + 1/2
         *G(0,z)*G(1 - z,0,y)*y^-1*z^-1 + 3/2*G(0,z)*G(1 - z,0,y)*y^-1*
         [1-z]^-2 + 1/2*G(0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,z)*G(1 - z
         ,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2
          + 1/2*G(0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 10/3*G(0,0,y)*y^-2*
         z^-1 - 5/2*G(0,0,y)*y^-2*[1-z]^-1 - 5/6*G(0,0,y)*y^-1*z^-1 - 5/2*G(0,
         0,y)*y^-1*[1-z]^-2 - 1/12*G(0,0,y)*y^-1*[1-z]^-1 - 1/12*G(0,0,y)*z^-1
         *[1-y-z]^-1 - 3/4*G(0,0,y)*z^-1*[1-y]^-1 - 5/2*G(0,0,y)*[1-y-z]^-1*
         [1-z]^-2 - 1/12*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,y)*G(0,z)*y^-2
         *z^-1 - 3/2*G(0,0,y)*G(0,z)*y^-2*[1-z]^-1 - 1/2*G(0,0,y)*G(0,z)*y^-1*
         z^-1 - 3/2*G(0,0,y)*G(0,z)*y^-1*[1-z]^-2 - 1/2*G(0,0,y)*G(0,z)*y^-1*
         [1-z]^-1 - 1/2*G(0,0,y)*G(0,z)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,y)*G(0,z)*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(0,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 10/3*
         G(0,0,z)*y^-2*z^-1 - 5/2*G(0,0,z)*y^-2*[1-z]^-1 - 5/6*G(0,0,z)*y^-1*
         z^-1 - 1/4*G(0,0,z)*y^-1*[1-z]^-2 - 5/6*G(0,0,z)*y^-1*[1-z]^-1 - 5/6*
         G(0,0,z)*z^-1*[1-y-z]^-1 - 1/4*G(0,0,z)*[1-y-z]^-1*[1-z]^-2 - 5/6*G(0
         ,0,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,z)*G(0,y)*y^-2*z^-1 - 3/2*G(0,0,z
         )*G(0,y)*y^-2*[1-z]^-1 - 1/2*G(0,0,z)*G(0,y)*y^-1*z^-1 - 3/2*G(0,0,z)
         *G(0,y)*y^-1*[1-z]^-2 - 1/2*G(0,0,z)*G(0,y)*y^-1*[1-z]^-1 - 1/2*G(0,0
         ,z)*G(0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-2
          - 1/2*G(0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,0,y)*y^-2*z^-1
          + 3/2*G(0,1,0,y)*y^-2*[1-z]^-1 + 1/2*G(0,1,0,y)*y^-1*z^-1 + 3/2*G(0,
         1,0,y)*y^-1*[1-z]^-2 + 1/2*G(0,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,0,y)*
         z^-1*[1-y-z]^-1 + 3/2*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1,0,y)
         *[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,0,z)*y^-2*z^-1 + 3/2*G(0,1,0,z)*y^-2*
         [1-z]^-1 + 1/2*G(0,1,0,z)*y^-1*z^-1 + 3/2*G(0,1,0,z)*y^-1*[1-z]^-2 + 
         1/2*G(0,1,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,1,0,z)*z^-1*[1-y-z]^-1 + 3/2*
         G(0,1,0,z)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1,0,z)*[1-y-z]^-1*[1-z]^-1
          + 1/3*G(1,z)*Pi^2*y^-2*z^-1 + 1/4*G(1,z)*Pi^2*y^-2*[1-z]^-1 + 1/12*
         G(1,z)*Pi^2*y^-1*z^-1 + 1/4*G(1,z)*Pi^2*y^-1*[1-z]^-2 + 1/12*G(1,z)*
         Pi^2*y^-1*[1-z]^-1 + 1/12*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 + 1/4*G(1,z)*
         Pi^2*[1-y-z]^-1*[1-z]^-2 + 1/12*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 2*
         G(1,0,y)*i_*Pi*y^-2*z^-1 - 3/2*G(1,0,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(1
         ,0,y)*i_*Pi*y^-1*z^-1 - 3/2*G(1,0,y)*i_*Pi*y^-1*[1-z]^-2 - 1/2*G(1,0,
         y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(1
         ,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 2*G(1,0,z)*i_*Pi*y^-2*z^-1 - 3/2*G(1,0,z)*i_*Pi*y^-2*
         [1-z]^-1 - 1/2*G(1,0,z)*i_*Pi*y^-1*z^-1 - 3/2*G(1,0,z)*i_*Pi*y^-1*
         [1-z]^-2 - 1/2*G(1,0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,0,z)*i_*Pi*z^-1
         *[1-y-z]^-1 - 3/2*G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,0,z)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,z)*G(1 - z,y)*y^-2*z^-1 - 3/2*G(1
         ,0,z)*G(1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(1,0,z)*G(1 - z,y)*y^-1*z^-1 - 
         3/2*G(1,0,z)*G(1 - z,y)*y^-1*[1-z]^-2 - 1/2*G(1,0,z)*G(1 - z,y)*y^-1*
         [1-z]^-1 - 1/2*G(1,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(1,0,z)*G(1
          - z,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(1,0,0,y)*y^-2*z^-1 + 3/2*G(1,0,0,y)*y^-2*[1-z]^-1 + 1/
         2*G(1,0,0,y)*y^-1*z^-1 + 3/2*G(1,0,0,y)*y^-1*[1-z]^-2 + 1/2*G(1,0,0,y
         )*y^-1*[1-z]^-1 + 1/2*G(1,0,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,0,0,y)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(1,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,0,
         z)*y^-2*z^-1 + 3/2*G(1,0,0,z)*y^-2*[1-z]^-1 + 1/2*G(1,0,0,z)*y^-1*
         z^-1 + 3/2*G(1,0,0,z)*y^-1*[1-z]^-2 + 1/2*G(1,0,0,z)*y^-1*[1-z]^-1 + 
         1/2*G(1,0,0,z)*z^-1*[1-y-z]^-1 + 3/2*G(1,0,0,z)*[1-y-z]^-1*[1-z]^-2
          + 1/2*G(1,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,0,z)*y^-2*z^-1 - 3/2*
         G(1,1,0,z)*y^-2*[1-z]^-1 - 1/2*G(1,1,0,z)*y^-1*z^-1 - 3/2*G(1,1,0,z)*
         y^-1*[1-z]^-2 - 1/2*G(1,1,0,z)*y^-1*[1-z]^-1 - 1/2*G(1,1,0,z)*z^-1*
         [1-y-z]^-1 - 3/2*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,1,0,z)*
         [1-y-z]^-1*[1-z]^-1 )

       + e^2*N^-1*q2^-3 * (  - 10*y^-2*z^-1 - 21/2*y^-2*[1-z]^-1 - 7/2*y^-1*
         z^-1 - 21/2*y^-1*[1-z]^-2 - 7/2*y^-1*[1-z]^-1 - 7/2*z^-1*[1-y-z]^-1
          - 21/2*[1-y-z]^-1*[1-z]^-2 - 7/2*[1-y-z]^-1*[1-z]^-1 + 6*zeta3*y^-2*
         z^-1 + 9/2*zeta3*y^-2*[1-z]^-1 + 3/2*zeta3*y^-1*z^-1 + 9/2*zeta3*y^-1
         *[1-z]^-2 + 3/2*zeta3*y^-1*[1-z]^-1 + 3/2*zeta3*z^-1*[1-y-z]^-1 + 9/2
         *zeta3*[1-y-z]^-1*[1-z]^-2 + 3/2*zeta3*[1-y-z]^-1*[1-z]^-1 + 7/3*Pi^2
         *y^-2*z^-1 + 35/16*Pi^2*y^-2*[1-z]^-1 + 35/48*Pi^2*y^-1*z^-1 + 35/16*
         Pi^2*y^-1*[1-z]^-2 + 35/48*Pi^2*y^-1*[1-z]^-1 + 35/48*Pi^2*z^-1*
         [1-y-z]^-1 + 35/16*Pi^2*[1-y-z]^-1*[1-z]^-2 + 35/48*Pi^2*[1-y-z]^-1*
         [1-z]^-1 + 1/15*Pi^4*y^-2*z^-1 + 1/20*Pi^4*y^-2*[1-z]^-1 + 1/60*Pi^4*
         y^-1*z^-1 + 1/20*Pi^4*y^-1*[1-z]^-2 + 1/60*Pi^4*y^-1*[1-z]^-1 + 1/60*
         Pi^4*z^-1*[1-y-z]^-1 + 1/20*Pi^4*[1-y-z]^-1*[1-z]^-2 + 1/60*Pi^4*
         [1-y-z]^-1*[1-z]^-1 - 6*i_*Pi*y^-2*z^-1 - 6*i_*Pi*y^-2*[1-z]^-1 - 2*
         i_*Pi*y^-1*z^-1 - 6*i_*Pi*y^-1*[1-z]^-2 - 2*i_*Pi*y^-1*[1-z]^-1 - 2*
         i_*Pi*z^-1*[1-y-z]^-1 - 6*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 4*i_*Pi*zeta3*y^-2*z^-1 + 3*i_*Pi*zeta3*y^-2*
         [1-z]^-1 + i_*Pi*zeta3*y^-1*z^-1 + 3*i_*Pi*zeta3*y^-1*[1-z]^-2 + i_*
         Pi*zeta3*y^-1*[1-z]^-1 + i_*Pi*zeta3*z^-1*[1-y-z]^-1 + 3*i_*Pi*zeta3*
         [1-y-z]^-1*[1-z]^-2 + i_*Pi*zeta3*[1-y-z]^-1*[1-z]^-1 - 9/2*G(1 - z,1
          - z,1 - z,y)*y^-2*z^-1 - 9/4*G(1 - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 + 
         G(1 - z,1 - z,1 - z,y)*y^-1*z^-2 - 3/4*G(1 - z,1 - z,1 - z,y)*y^-1*
         z^-1 - 9/4*G(1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 - 3/4*G(1 - z,1 - z,1
          - z,y)*y^-1*[1-z]^-1 - G(1 - z,1 - z,1 - z,y)*z^-2*[y+z]^-1 - 3/4*G(
         1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 9/4*G(1 - z,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - 3/4*G(1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1
          - 2*G(1 - z,1 - z,1 - z,0,y)*y^-2*z^-1 - 3/2*G(1 - z,1 - z,1 - z,0,y
         )*y^-2*[1-z]^-1 - 1/2*G(1 - z,1 - z,1 - z,0,y)*y^-1*z^-2 - 3/2*G(1 - 
         z,1 - z,1 - z,0,y)*y^-1*[1-z]^-2 - 3/2*G(1 - z,1 - z,1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-2 + 3/2*G(1 - z,1 - z, - z,1 - z,y)*y^-3 + 4*G(1 - 
         z,1 - z, - z,1 - z,y)*y^-2*z^-1 + 3/2*G(1 - z,1 - z, - z,1 - z,y)*
         y^-2*[1-z]^-1 + 1/2*G(1 - z,1 - z, - z,1 - z,y)*y^-1*z^-2 + 1/2*G(1
          - z,1 - z, - z,1 - z,y)*y^-1*z^-1 + 3/2*G(1 - z,1 - z, - z,1 - z,y)*
         y^-1*[1-z]^-2 + 1/2*G(1 - z,1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*
         G(1 - z,1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1 - z,1 - z, - z,
         1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1 - z,1 - z, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 4*G(1 - z,1 - z,y)*y^-2*z^-1 - 4*G(1 - z,1 - z,
         y)*y^-1*z^-2 + 4*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 + 9/2*G(1 - z,1 - z,y
         )*i_*Pi*y^-2*z^-1 + 9/4*G(1 - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - G(1 - 
         z,1 - z,y)*i_*Pi*y^-1*z^-2 + 3/4*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-1 + 9/
         4*G(1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 + 3/4*G(1 - z,1 - z,y)*i_*Pi*
         y^-1*[1-z]^-1 + G(1 - z,1 - z,y)*i_*Pi*z^-2*[y+z]^-1 + 3/4*G(1 - z,1
          - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 9/4*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1
         *[1-z]^-2 + 3/4*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - 
         z,1 - z,0,1 - z,y)*y^-2*z^-1 - 3/2*G(1 - z,1 - z,0,1 - z,y)*y^-2*
         [1-z]^-1 - 1/2*G(1 - z,1 - z,0,1 - z,y)*y^-1*z^-2 - 3/2*G(1 - z,1 - z
         ,0,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(1 - z,1 - z,0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 - 1/2*G(1 - z,1 - z,0,y)*y^-1*z^-2 - 1/2*G(1 - z,1 - z,0,y)*
         y^-1*z^-1 - 1/2*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,
         0,y)*z^-1*[1-y-z]^-1 - 1/2*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 2
         *G(1 - z,1 - z,0,y)*i_*Pi*y^-2*z^-1 + 3/2*G(1 - z,1 - z,0,y)*i_*Pi*
         y^-2*[1-z]^-1 + 1/2*G(1 - z,1 - z,0,y)*i_*Pi*y^-1*z^-2 + 3/2*G(1 - z,
         1 - z,0,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(1 - z,1 - z,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - 2*G(1 - z,1 - z,0,0,y)*y^-2*z^-1 - 3/2*G(1 - z,
         1 - z,0,0,y)*y^-2*[1-z]^-1 - 1/2*G(1 - z,1 - z,0,0,y)*y^-1*z^-2 - 3/2
         *G(1 - z,1 - z,0,0,y)*y^-1*[1-z]^-2 - 3/2*G(1 - z,1 - z,0,0,y)*
         [1-y-z]^-1*[1-z]^-2 + 2*G(1 - z,1 - z,1,0,y)*y^-2*z^-1 + 3/2*G(1 - z,
         1 - z,1,0,y)*y^-2*[1-z]^-1 + 1/2*G(1 - z,1 - z,1,0,y)*y^-1*z^-2 + 3/2
         *G(1 - z,1 - z,1,0,y)*y^-1*[1-z]^-2 + 3/2*G(1 - z,1 - z,1,0,y)*
         [1-y-z]^-1*[1-z]^-2 + 3/2*G(1 - z, - z,1 - z,1 - z,y)*y^-3 + 4*G(1 - 
         z, - z,1 - z,1 - z,y)*y^-2*z^-1 + 3/2*G(1 - z, - z,1 - z,1 - z,y)*
         y^-2*[1-z]^-1 + 1/2*G(1 - z, - z,1 - z,1 - z,y)*y^-1*z^-2 + 1/2*G(1
          - z, - z,1 - z,1 - z,y)*y^-1*z^-1 + 3/2*G(1 - z, - z,1 - z,1 - z,y)*
         y^-1*[1-z]^-2 + 1/2*G(1 - z, - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*
         G(1 - z, - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1 - z, - z,1 - z,
         1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1 - z, - z,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 5/2*G(1 - z, - z,1 - z,y)*y^-3 - 5/2*G(1 - z,
          - z,1 - z,y)*y^-2*[1-z]^-1 + 1/2*G(1 - z, - z,1 - z,y)*y^-1*z^-2 + 1/
         2*G(1 - z, - z,1 - z,y)*y^-1*z^-1 - 5/2*G(1 - z, - z,1 - z,y)*y^-1*
         [1-z]^-2 + 1/2*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z, - z
         ,1 - z,y)*z^-1*[1-y-z]^-1 - 5/2*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 + 1/2*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1 - 
         z, - z,1 - z,y)*i_*Pi*y^-3 - 4*G(1 - z, - z,1 - z,y)*i_*Pi*y^-2*z^-1
          - 3/2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(1 - z, - z,1
          - z,y)*i_*Pi*y^-1*z^-2 - 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-1*z^-1
          - 3/2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 1/2*G(1 - z, - z,1
          - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - 3/2*G(1 - z, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/
         2*G(1 - z, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 7*G(1 - z,y)*y^-2
         *z^-1 + 10*G(1 - z,y)*y^-1*z^-2 - 10*G(1 - z,y)*z^-2*[y+z]^-1 - 4*G(1
          - z,y)*zeta3*y^-2*z^-1 - 3*G(1 - z,y)*zeta3*y^-2*[1-z]^-1 - G(1 - z,
         y)*zeta3*y^-1*z^-1 - 3*G(1 - z,y)*zeta3*y^-1*[1-z]^-2 - G(1 - z,y)*
         zeta3*y^-1*[1-z]^-1 - G(1 - z,y)*zeta3*z^-1*[1-y-z]^-1 - 3*G(1 - z,y)
         *zeta3*[1-y-z]^-1*[1-z]^-2 - G(1 - z,y)*zeta3*[1-y-z]^-1*[1-z]^-1 + 
         21/8*G(1 - z,y)*Pi^2*y^-2*z^-1 + 21/16*G(1 - z,y)*Pi^2*y^-2*[1-z]^-1
          - 7/12*G(1 - z,y)*Pi^2*y^-1*z^-2 + 7/16*G(1 - z,y)*Pi^2*y^-1*z^-1 + 
         21/16*G(1 - z,y)*Pi^2*y^-1*[1-z]^-2 + 7/16*G(1 - z,y)*Pi^2*y^-1*
         [1-z]^-1 + 7/12*G(1 - z,y)*Pi^2*z^-2*[y+z]^-1 + 7/16*G(1 - z,y)*Pi^2*
         z^-1*[1-y-z]^-1 + 21/16*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 7/16*G(
         1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,y)*i_*Pi*y^-2*z^-1 + 4*
         G(1 - z,y)*i_*Pi*y^-1*z^-2 - 4*G(1 - z,y)*i_*Pi*z^-2*[y+z]^-1 - 2*G(1
          - z,0,1 - z,1 - z,y)*y^-2*z^-1 - 3/2*G(1 - z,0,1 - z,1 - z,y)*y^-2*
         [1-z]^-1 - 1/2*G(1 - z,0,1 - z,1 - z,y)*y^-1*z^-2 - 3/2*G(1 - z,0,1
          - z,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(1 - z,0,1 - z,1 - z,y)*[1-y-z]^-1
         *[1-z]^-2 - 1/2*G(1 - z,0,1 - z,y)*y^-1*z^-2 - 1/2*G(1 - z,0,1 - z,y)
         *y^-1*z^-1 - 1/2*G(1 - z,0,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,0,1
          - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1
          + 2*G(1 - z,0,1 - z,y)*i_*Pi*y^-2*z^-1 + 3/2*G(1 - z,0,1 - z,y)*i_*
         Pi*y^-2*[1-z]^-1 + 1/2*G(1 - z,0,1 - z,y)*i_*Pi*y^-1*z^-2 + 3/2*G(1
          - z,0,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(1 - z,0,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - 2*G(1 - z,0,1 - z,0,y)*y^-2*z^-1 - 3/2*G(1 - z,
         0,1 - z,0,y)*y^-2*[1-z]^-1 - 1/2*G(1 - z,0,1 - z,0,y)*y^-1*z^-2 - 3/2
         *G(1 - z,0,1 - z,0,y)*y^-1*[1-z]^-2 - 3/2*G(1 - z,0,1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-2 - 3/2*G(1 - z,0, - z,1 - z,y)*y^-3 + 3/2*G(1 - z,
         0, - z,1 - z,y)*y^-2*[1-z]^-1 + 1/2*G(1 - z,0, - z,1 - z,y)*y^-1*z^-2
          - 1/2*G(1 - z,0, - z,1 - z,y)*y^-1*z^-1 + 3/2*G(1 - z,0, - z,1 - z,y
         )*y^-1*[1-z]^-2 - 1/2*G(1 - z,0, - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1
          - z,0, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1 - z,0, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(1 - z,0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1
          + 3*G(1 - z,0,y)*y^-1*z^-2 + 3*G(1 - z,0,y)*y^-1*z^-1 + 3*G(1 - z,0,
         y)*y^-1*[1-z]^-1 + 3*G(1 - z,0,y)*z^-1*[1-y-z]^-1 + 3*G(1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 7/6*G(1 - z,0,y)*Pi^2*y^-2*z^-1 + 7/8*G(1 - z,0
         ,y)*Pi^2*y^-2*[1-z]^-1 + 7/24*G(1 - z,0,y)*Pi^2*y^-1*z^-2 + 7/8*G(1
          - z,0,y)*Pi^2*y^-1*[1-z]^-2 + 7/8*G(1 - z,0,y)*Pi^2*[1-y-z]^-1*
         [1-z]^-2 + 1/2*G(1 - z,0,y)*i_*Pi*y^-1*z^-2 + 1/2*G(1 - z,0,y)*i_*Pi*
         y^-1*z^-1 + 1/2*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1 - z,0,y)*
         i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 
         2*G(1 - z,0,0,1 - z,y)*y^-2*z^-1 - 3/2*G(1 - z,0,0,1 - z,y)*y^-2*
         [1-z]^-1 - 1/2*G(1 - z,0,0,1 - z,y)*y^-1*z^-2 - 3/2*G(1 - z,0,0,1 - z
         ,y)*y^-1*[1-z]^-2 - 3/2*G(1 - z,0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 1/
         2*G(1 - z,0,0,y)*y^-1*z^-2 - 1/2*G(1 - z,0,0,y)*y^-1*z^-1 - 1/2*G(1
          - z,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,0,0,y)*z^-1*[1-y-z]^-1 - 1/2*
         G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,0,0,y)*i_*Pi*y^-2*z^-1
          + 3/2*G(1 - z,0,0,y)*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(1 - z,0,0,y)*i_*Pi*
         y^-1*z^-2 + 3/2*G(1 - z,0,0,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(1 - z,0,0,
         y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(1 - z,0,0,0,y)*y^-2*z^-1 - 3/2*G(1
          - z,0,0,0,y)*y^-2*[1-z]^-1 - 1/2*G(1 - z,0,0,0,y)*y^-1*z^-2 - 3/2*G(
         1 - z,0,0,0,y)*y^-1*[1-z]^-2 - 3/2*G(1 - z,0,0,0,y)*[1-y-z]^-1*
         [1-z]^-2 + 2*G(1 - z,0,1,0,y)*y^-2*z^-1 + 3/2*G(1 - z,0,1,0,y)*y^-2*
         [1-z]^-1 + 1/2*G(1 - z,0,1,0,y)*y^-1*z^-2 + 3/2*G(1 - z,0,1,0,y)*y^-1
         *[1-z]^-2 + 3/2*G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1 - z,1,
         0,y)*y^-1*z^-2 + 1/2*G(1 - z,1,0,y)*y^-1*z^-1 + 1/2*G(1 - z,1,0,y)*
         y^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(1 - z,1,0,
         y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,1,0,y)*i_*Pi*y^-2*z^-1 - 3/2*G(1
          - z,1,0,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1*z^-2
          - 3/2*G(1 - z,1,0,y)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(1 - z,1,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + 2*G(1 - z,1,0,0,y)*y^-2*z^-1 + 3/2*G(1 - z,1,0,
         0,y)*y^-2*[1-z]^-1 + 1/2*G(1 - z,1,0,0,y)*y^-1*z^-2 + 3/2*G(1 - z,1,0
         ,0,y)*y^-1*[1-z]^-2 + 3/2*G(1 - z,1,0,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*
         G( - z,1 - z,1 - z,1 - z,y)*y^-3 + 4*G( - z,1 - z,1 - z,1 - z,y)*y^-2
         *z^-1 + 3/2*G( - z,1 - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 + 1/2*G( - z,1
          - z,1 - z,1 - z,y)*y^-1*z^-2 + 1/2*G( - z,1 - z,1 - z,1 - z,y)*y^-1*
         z^-1 + 3/2*G( - z,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 + 1/2*G( - z,1
          - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G( - z,1 - z,1 - z,1 - z,y)*
         z^-1*[1-y-z]^-1 + 3/2*G( - z,1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2
          + 1/2*G( - z,1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 5/2*G( - z,1
          - z,1 - z,y)*y^-3 - 5/2*G( - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 + 1/2*G(
          - z,1 - z,1 - z,y)*y^-1*z^-2 + 1/2*G( - z,1 - z,1 - z,y)*y^-1*z^-1
          - 5/2*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 + 1/2*G( - z,1 - z,1 - z,y
         )*y^-1*[1-z]^-1 + 1/2*G( - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 5/2*G(
          - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G( - z,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 3/2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-3 - 4*G( - z
         ,1 - z,1 - z,y)*i_*Pi*y^-2*z^-1 - 3/2*G( - z,1 - z,1 - z,y)*i_*Pi*
         y^-2*[1-z]^-1 - 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*z^-2 - 1/2*G( - 
         z,1 - z,1 - z,y)*i_*Pi*y^-1*z^-1 - 3/2*G( - z,1 - z,1 - z,y)*i_*Pi*
         y^-1*[1-z]^-2 - 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*
         G( - z,1 - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G( - z,1 - z,1 - z,
         y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 3*G( - z,1 - z,y)*y^-3 + 3*G( - z,1 - z,y)*y^-2
         *[1-z]^-1 - 3*G( - z,1 - z,y)*y^-1*z^-2 - 3*G( - z,1 - z,y)*y^-1*z^-1
          + 3*G( - z,1 - z,y)*y^-1*[1-z]^-2 - 3*G( - z,1 - z,y)*y^-1*[1-z]^-1
          - 3*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3*G( - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 - 3*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 7/8*G( - z,1 - z,y
         )*Pi^2*y^-3 - 7/3*G( - z,1 - z,y)*Pi^2*y^-2*z^-1 - 7/8*G( - z,1 - z,y
         )*Pi^2*y^-2*[1-z]^-1 - 7/24*G( - z,1 - z,y)*Pi^2*y^-1*z^-2 - 7/24*G(
          - z,1 - z,y)*Pi^2*y^-1*z^-1 - 7/8*G( - z,1 - z,y)*Pi^2*y^-1*[1-z]^-2
          - 7/24*G( - z,1 - z,y)*Pi^2*y^-1*[1-z]^-1 - 7/24*G( - z,1 - z,y)*
         Pi^2*z^-1*[1-y-z]^-1 - 7/8*G( - z,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2
          - 7/24*G( - z,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 5/2*G( - z,1 - z,y
         )*i_*Pi*y^-3 + 5/2*G( - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G( - z,1
          - z,y)*i_*Pi*y^-1*z^-2 - 1/2*G( - z,1 - z,y)*i_*Pi*y^-1*z^-1 + 5/2*
         G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 1/2*G( - z,1 - z,y)*i_*Pi*y^-1*
         [1-z]^-1 - 1/2*G( - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 5/2*G( - z,1
          - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/2*G( - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,1 - z,1 - z,1 - z,y)*y^-2*z^-1 - 3/2*G(0,
         1 - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(0,1 - z,1 - z,1 - z,y)*
         y^-1*z^-2 - 3/2*G(0,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(0,1 - 
         z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0,1 - z,1 - z,y)*y^-1*
         z^-2 - 1/2*G(0,1 - z,1 - z,y)*y^-1*z^-1 - 1/2*G(0,1 - z,1 - z,y)*y^-1
         *[1-z]^-1 - 1/2*G(0,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1 - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1 - z,1 - z,y)*i_*Pi*y^-2*z^-1 + 
         3/2*G(0,1 - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(0,1 - z,1 - z,y)*
         i_*Pi*y^-1*z^-2 + 3/2*G(0,1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(
         0,1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(0,1 - z,1 - z,y)*G(1
         ,z)*y^-2*z^-1 - 3/2*G(0,1 - z,1 - z,y)*G(1,z)*y^-2*[1-z]^-1 - 1/2*G(0
         ,1 - z,1 - z,y)*G(1,z)*y^-1*z^-2 - 3/2*G(0,1 - z,1 - z,y)*G(1,z)*y^-1
         *[1-z]^-2 - 3/2*G(0,1 - z,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 - 2*G(0
         ,1 - z,1 - z,0,y)*y^-2*z^-1 - 3/2*G(0,1 - z,1 - z,0,y)*y^-2*[1-z]^-1
          - 1/2*G(0,1 - z,1 - z,0,y)*y^-1*z^-2 - 3/2*G(0,1 - z,1 - z,0,y)*y^-1
         *[1-z]^-2 - 3/2*G(0,1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,1
          - z, - z,1 - z,y)*y^-3 + 3/2*G(0,1 - z, - z,1 - z,y)*y^-2*[1-z]^-1
          + 1/2*G(0,1 - z, - z,1 - z,y)*y^-1*z^-2 - 1/2*G(0,1 - z, - z,1 - z,y
         )*y^-1*z^-1 + 3/2*G(0,1 - z, - z,1 - z,y)*y^-1*[1-z]^-2 - 1/2*G(0,1
          - z, - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z, - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + 3/2*G(0,1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(
         0,1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,1 - z, - z,y)*G(1
         ,z)*y^-3 + 3/2*G(0,1 - z, - z,y)*G(1,z)*y^-2*[1-z]^-1 + 1/2*G(0,1 - z
         , - z,y)*G(1,z)*y^-1*z^-2 - 1/2*G(0,1 - z, - z,y)*G(1,z)*y^-1*z^-1 + 
         3/2*G(0,1 - z, - z,y)*G(1,z)*y^-1*[1-z]^-2 - 1/2*G(0,1 - z, - z,y)*G(
         1,z)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z, - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + 3/
         2*G(0,1 - z, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0,1 - z, - z,y
         )*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 3*G(0,1 - z,y)*y^-1*z^-2 + 3*G(0,1 - z
         ,y)*y^-1*z^-1 + 3*G(0,1 - z,y)*y^-1*[1-z]^-1 + 3*G(0,1 - z,y)*z^-1*
         [1-y-z]^-1 + 3*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 7/6*G(0,1 - z,y)*
         Pi^2*y^-2*z^-1 + 7/8*G(0,1 - z,y)*Pi^2*y^-2*[1-z]^-1 + 7/24*G(0,1 - z
         ,y)*Pi^2*y^-1*z^-2 + 7/8*G(0,1 - z,y)*Pi^2*y^-1*[1-z]^-2 + 7/8*G(0,1
          - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1 - z,y)*i_*Pi*y^-1*z^-2
          + 1/2*G(0,1 - z,y)*i_*Pi*y^-1*z^-1 + 1/2*G(0,1 - z,y)*i_*Pi*y^-1*
         [1-z]^-1 + 1/2*G(0,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(0,1 - z,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,y)*G(1,z)*y^-1*z^-2 - 1/2*
         G(0,1 - z,y)*G(1,z)*y^-1*z^-1 - 1/2*G(0,1 - z,y)*G(1,z)*y^-1*[1-z]^-1
          - 1/2*G(0,1 - z,y)*G(1,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,1 - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,1 - z,y)*G(1,z)*i_*Pi*y^-2*z^-1 + 3/2*G(0
         ,1 - z,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*
         y^-1*z^-2 + 3/2*G(0,1 - z,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(0,1
          - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(0,1 - z,y)*G(1,1,z)*
         y^-2*z^-1 - 3/2*G(0,1 - z,y)*G(1,1,z)*y^-2*[1-z]^-1 - 1/2*G(0,1 - z,y
         )*G(1,1,z)*y^-1*z^-2 - 3/2*G(0,1 - z,y)*G(1,1,z)*y^-1*[1-z]^-2 - 3/2*
         G(0,1 - z,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-2 - 2*G(0,1 - z,0,1 - z,y)*
         y^-2*z^-1 - 3/2*G(0,1 - z,0,1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(0,1 - z,0,
         1 - z,y)*y^-1*z^-2 - 3/2*G(0,1 - z,0,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(0
         ,1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0,1 - z,0,y)*y^-1*z^-2
          - 1/2*G(0,1 - z,0,y)*y^-1*z^-1 - 1/2*G(0,1 - z,0,y)*y^-1*[1-z]^-1 - 
         1/2*G(0,1 - z,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,1 - z,0,y)*i_*Pi*y^-2*z^-1 + 3/2*G(0,1 - z,0,y)*i_*
         Pi*y^-2*[1-z]^-1 + 1/2*G(0,1 - z,0,y)*i_*Pi*y^-1*z^-2 + 3/2*G(0,1 - z
         ,0,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(0,1 - z,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - 2*G(0,1 - z,0,y)*G(1,z)*y^-2*z^-1 - 3/2*G(0,1 - z,0,y)*G(1
         ,z)*y^-2*[1-z]^-1 - 1/2*G(0,1 - z,0,y)*G(1,z)*y^-1*z^-2 - 3/2*G(0,1
          - z,0,y)*G(1,z)*y^-1*[1-z]^-2 - 3/2*G(0,1 - z,0,y)*G(1,z)*[1-y-z]^-1
         *[1-z]^-2 - 2*G(0,1 - z,0,0,y)*y^-2*z^-1 - 3/2*G(0,1 - z,0,0,y)*y^-2*
         [1-z]^-1 - 1/2*G(0,1 - z,0,0,y)*y^-1*z^-2 - 3/2*G(0,1 - z,0,0,y)*y^-1
         *[1-z]^-2 - 3/2*G(0,1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,1 - z,1,
         0,y)*y^-2*z^-1 + 3/2*G(0,1 - z,1,0,y)*y^-2*[1-z]^-1 + 1/2*G(0,1 - z,1
         ,0,y)*y^-1*z^-2 + 3/2*G(0,1 - z,1,0,y)*y^-1*[1-z]^-2 + 3/2*G(0,1 - z,
         1,0,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0, - z,1 - z,1 - z,y)*y^-3 + 3/2*
         G(0, - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 + 1/2*G(0, - z,1 - z,1 - z,y)*
         y^-1*z^-2 - 1/2*G(0, - z,1 - z,1 - z,y)*y^-1*z^-1 + 3/2*G(0, - z,1 - 
         z,1 - z,y)*y^-1*[1-z]^-2 - 1/2*G(0, - z,1 - z,1 - z,y)*y^-1*[1-z]^-1
          - 1/2*G(0, - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(0, - z,1 - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0, - z,1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 5/2*G(0, - z,1 - z,y)*y^-3 + 5/2*G(0, - z,1 - z,y)*y^-2*
         [1-z]^-1 + 1/2*G(0, - z,1 - z,y)*y^-1*z^-2 + 1/2*G(0, - z,1 - z,y)*
         y^-1*z^-1 + 5/2*G(0, - z,1 - z,y)*y^-1*[1-z]^-2 + 1/2*G(0, - z,1 - z,
         y)*y^-1*[1-z]^-1 + 1/2*G(0, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 5/2*G(0,
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 3/2*G(0, - z,1 - z,y)*i_*Pi*y^-3 - 3/2*G(0, - z,1 - z,y)*
         i_*Pi*y^-2*[1-z]^-1 - 1/2*G(0, - z,1 - z,y)*i_*Pi*y^-1*z^-2 + 1/2*G(0
         , - z,1 - z,y)*i_*Pi*y^-1*z^-1 - 3/2*G(0, - z,1 - z,y)*i_*Pi*y^-1*
         [1-z]^-2 + 1/2*G(0, - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0, - z,1
          - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(0, - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(0, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          - 3/2*G(0, - z,1 - z,y)*G(1,z)*y^-3 + 3/2*G(0, - z,1 - z,y)*G(1,z)*
         y^-2*[1-z]^-1 + 1/2*G(0, - z,1 - z,y)*G(1,z)*y^-1*z^-2 - 1/2*G(0, - z
         ,1 - z,y)*G(1,z)*y^-1*z^-1 + 3/2*G(0, - z,1 - z,y)*G(1,z)*y^-1*
         [1-z]^-2 - 1/2*G(0, - z,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0, - z,
         1 - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + 3/2*G(0, - z,1 - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(0, - z,1 - z,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-1 + 5/2*G(0, - z,y)*G(1,z)*y^-3 + 5/2*G(0, - z,y)*G(1,z)*y^-2*
         [1-z]^-1 + 1/2*G(0, - z,y)*G(1,z)*y^-1*z^-2 + 1/2*G(0, - z,y)*G(1,z)*
         y^-1*z^-1 + 5/2*G(0, - z,y)*G(1,z)*y^-1*[1-z]^-2 + 1/2*G(0, - z,y)*G(
         1,z)*y^-1*[1-z]^-1 + 1/2*G(0, - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + 5/2*G(0
         , - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0, - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 + 3/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-3 - 3/2*G(0, - 
         z,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-1*
         z^-2 + 1/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-1*z^-1 - 3/2*G(0, - z,y)*G(1,z
         )*i_*Pi*y^-1*[1-z]^-2 + 1/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 + 
         1/2*G(0, - z,y)*G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(0, - z,y)*G(1,z)
         *i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0, - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 3/2*G(0, - z,y)*G(1,1,z)*y^-3 + 3/2*G(0, - z,y)*G(1,1,z)*
         y^-2*[1-z]^-1 + 1/2*G(0, - z,y)*G(1,1,z)*y^-1*z^-2 - 1/2*G(0, - z,y)*
         G(1,1,z)*y^-1*z^-1 + 3/2*G(0, - z,y)*G(1,1,z)*y^-1*[1-z]^-2 - 1/2*G(0
         , - z,y)*G(1,1,z)*y^-1*[1-z]^-1 - 1/2*G(0, - z,y)*G(1,1,z)*z^-1*
         [1-y-z]^-1 + 3/2*G(0, - z,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0,
          - z,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,y)*y^-2*[1-z]^-1 + 3*
         G(0,y)*y^-1*z^-1 + 3/2*G(0,y)*y^-1*[1-z]^-2 + 9/2*G(0,y)*y^-1*
         [1-z]^-1 + 9/2*G(0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,y)*z^-1*[1-y]^-1 + 3/
         2*G(0,y)*[1-y-z]^-1*[1-z]^-2 + 9/2*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 7/24*
         G(0,y)*Pi^2*y^-1*z^-1 - 7/48*G(0,y)*Pi^2*y^-1*[1-z]^-1 - 7/48*G(0,y)*
         Pi^2*z^-1*[1-y-z]^-1 + 7/16*G(0,y)*Pi^2*z^-1*[1-y]^-1 - 7/48*G(0,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 + 3/4*G(0,y)*i_*Pi*y^-2*[1-z]^-1 + 3/4*G(0,y
         )*i_*Pi*y^-1*[1-z]^-2 + G(0,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 - G(0,y)*i_*Pi*z^-1*[1-y]^-1 + 3/4*G(0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3*G(0,y)*G(1
         ,z)*y^-1*z^-2 + 3*G(0,y)*G(1,z)*y^-1*z^-1 + 3*G(0,y)*G(1,z)*y^-1*
         [1-z]^-1 + 3*G(0,y)*G(1,z)*z^-1*[1-y-z]^-1 + 3*G(0,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 + 7/6*G(0,y)*G(1,z)*Pi^2*y^-2*z^-1 + 7/8*G(0,y)*
         G(1,z)*Pi^2*y^-2*[1-z]^-1 + 7/24*G(0,y)*G(1,z)*Pi^2*y^-1*z^-2 + 7/8*
         G(0,y)*G(1,z)*Pi^2*y^-1*[1-z]^-2 + 7/8*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-2 + 1/2*G(0,y)*G(1,z)*i_*Pi*y^-1*z^-2 + 1/2*G(0,y)*G(1,z)*i_*
         Pi*y^-1*z^-1 + 1/2*G(0,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1
         ,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,y)*G(1,0,1,z)*y^-2*z^-1 + 3/2*G(0,y)*G(1,0,1,z)*y^-2
         *[1-z]^-1 + 1/2*G(0,y)*G(1,0,1,z)*y^-1*z^-2 + 3/2*G(0,y)*G(1,0,1,z)*
         y^-1*[1-z]^-2 + 3/2*G(0,y)*G(1,0,1,z)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0,y
         )*G(1,1,z)*y^-1*z^-2 - 1/2*G(0,y)*G(1,1,z)*y^-1*z^-1 - 1/2*G(0,y)*G(1
         ,1,z)*y^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,1,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,y
         )*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*G(1,1,z)*i_*Pi*y^-2*z^-1 + 
         3/2*G(0,y)*G(1,1,z)*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(0,y)*G(1,1,z)*i_*Pi*
         y^-1*z^-2 + 3/2*G(0,y)*G(1,1,z)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(0,y)*G(1,
         1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(0,y)*G(1,1,1,z)*y^-2*z^-1 - 3/2*
         G(0,y)*G(1,1,1,z)*y^-2*[1-z]^-1 - 1/2*G(0,y)*G(1,1,1,z)*y^-1*z^-2 - 3/
         2*G(0,y)*G(1,1,1,z)*y^-1*[1-z]^-2 - 3/2*G(0,y)*G(1,1,1,z)*[1-y-z]^-1*
         [1-z]^-2 - 7*G(0,z)*y^-2*[1-z]^-1 + 1/2*G(0,z)*y^-1*z^-1 - 5/2*G(0,z)
         *y^-1*[1-z]^-2 + 1/2*G(0,z)*y^-1*[1-z]^-1 + 1/2*G(0,z)*z^-1*
         [1-y-z]^-1 - 5/2*G(0,z)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,z)*[1-y-z]^-1*
         [1-z]^-1 + 7/8*G(0,z)*Pi^2*y^-2*[1-z]^-1 - 7/16*G(0,z)*Pi^2*y^-1*
         [1-z]^-2 - 7/16*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 4*G(0,z)*i_*Pi*y^-2
         *[1-z]^-1 + 1/4*G(0,z)*i_*Pi*y^-1*z^-1 - G(0,z)*i_*Pi*y^-1*[1-z]^-2
          + 1/4*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/4*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1
          - G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/4*G(0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 3/2*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-3 - 2*G(0,z)*G(1 - z,
         1 - z,1 - z,y)*y^-2*z^-1 - 1/2*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-1*
         z^-1 - 1/2*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,z)*
         G(1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,1 - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 + 5/2*G(0,z)*G(1 - z,1 - z,y)*y^-3 + 5/2*
         G(0,z)*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 + 5/2*G(0,z)*G(1 - z,1 - z,y)*
         y^-1*[1-z]^-2 + 5/2*G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 3/2
         *G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-3 + 2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi
         *y^-2*z^-1 + 1/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-1 + 1/2*G(0,z)
         *G(1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,1 - z,y)*
         i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 3*G(0,z)*G(1 - z,y)*y^-3 - 3*G(0,z)*G(1 - z,y)*y^-2*
         [1-z]^-1 - 3*G(0,z)*G(1 - z,y)*y^-1*[1-z]^-2 - 3*G(0,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 + 7/8*G(0,z)*G(1 - z,y)*Pi^2*y^-3 + 7/6*G(0,z)*G(
         1 - z,y)*Pi^2*y^-2*z^-1 + 7/24*G(0,z)*G(1 - z,y)*Pi^2*y^-1*z^-1 + 7/
         24*G(0,z)*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/24*G(0,z)*G(1 - z,y)*Pi^2
         *z^-1*[1-y-z]^-1 + 7/24*G(0,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 
         5/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-3 - 5/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-2*
         [1-z]^-1 - 5/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 5/2*G(0,z)*G(1
          - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,z)*G(1 - z,0,1 - z,y)*
         y^-3 + 2*G(0,z)*G(1 - z,0,1 - z,y)*y^-2*z^-1 + 1/2*G(0,z)*G(1 - z,0,1
          - z,y)*y^-1*z^-1 + 1/2*G(0,z)*G(1 - z,0,1 - z,y)*y^-1*[1-z]^-1 + 1/2
         *G(0,z)*G(1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,z)*G(1 - z,0,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,z)*G(0,1 - z,1 - z,y)*y^-3 + 2*
         G(0,z)*G(0,1 - z,1 - z,y)*y^-2*z^-1 + 1/2*G(0,z)*G(0,1 - z,1 - z,y)*
         y^-1*z^-1 + 1/2*G(0,z)*G(0,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,z)*
         G(0,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,z)*G(0,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 5/2*G(0,z)*G(0,1 - z,y)*y^-3 - 5/2*G(0,z)*G(0,1
          - z,y)*y^-2*[1-z]^-1 - 5/2*G(0,z)*G(0,1 - z,y)*y^-1*[1-z]^-2 - 5/2*
         G(0,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,z)*G(0,1 - z,y)*i_*
         Pi*y^-3 - 2*G(0,z)*G(0,1 - z,y)*i_*Pi*y^-2*z^-1 - 1/2*G(0,z)*G(0,1 - 
         z,y)*i_*Pi*y^-1*z^-1 - 1/2*G(0,z)*G(0,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 
         1/2*G(0,z)*G(0,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(0,z)*G(0,1 - z,
         y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,1 - z,1 - z,y)*y^-2*z^-1 - 3/2
         *G(0,0,1 - z,1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(0,0,1 - z,1 - z,y)*y^-1*
         z^-2 - 3/2*G(0,0,1 - z,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(0,0,1 - z,1 - z
         ,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0,0,1 - z,y)*y^-1*z^-2 - 1/2*G(0,0,1
          - z,y)*y^-1*z^-1 - 1/2*G(0,0,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,0,1 - 
         z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0
         ,0,1 - z,y)*i_*Pi*y^-2*z^-1 + 3/2*G(0,0,1 - z,y)*i_*Pi*y^-2*[1-z]^-1
          + 1/2*G(0,0,1 - z,y)*i_*Pi*y^-1*z^-2 + 3/2*G(0,0,1 - z,y)*i_*Pi*y^-1
         *[1-z]^-2 + 3/2*G(0,0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,0,
         1 - z,y)*G(0,z)*y^-3 - 2*G(0,0,1 - z,y)*G(0,z)*y^-2*z^-1 - 1/2*G(0,0,
         1 - z,y)*G(0,z)*y^-1*z^-1 - 1/2*G(0,0,1 - z,y)*G(0,z)*y^-1*[1-z]^-1
          - 1/2*G(0,0,1 - z,y)*G(0,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,1 - z,y)*G(0
         ,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,1 - z,y)*G(1,z)*y^-2*z^-1 - 3/2*G(0
         ,0,1 - z,y)*G(1,z)*y^-2*[1-z]^-1 - 1/2*G(0,0,1 - z,y)*G(1,z)*y^-1*
         z^-2 - 3/2*G(0,0,1 - z,y)*G(1,z)*y^-1*[1-z]^-2 - 3/2*G(0,0,1 - z,y)*
         G(1,z)*[1-y-z]^-1*[1-z]^-2 - 2*G(0,0,1 - z,0,y)*y^-2*z^-1 - 3/2*G(0,0
         ,1 - z,0,y)*y^-2*[1-z]^-1 - 1/2*G(0,0,1 - z,0,y)*y^-1*z^-2 - 3/2*G(0,
         0,1 - z,0,y)*y^-1*[1-z]^-2 - 3/2*G(0,0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2
          + 3/2*G(0,0, - z,1 - z,y)*y^-3 + 4*G(0,0, - z,1 - z,y)*y^-2*z^-1 + 3/
         2*G(0,0, - z,1 - z,y)*y^-2*[1-z]^-1 + 1/2*G(0,0, - z,1 - z,y)*y^-1*
         z^-2 + 1/2*G(0,0, - z,1 - z,y)*y^-1*z^-1 + 3/2*G(0,0, - z,1 - z,y)*
         y^-1*[1-z]^-2 + 1/2*G(0,0, - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,0, - 
         z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,0, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 + 1/2*G(0,0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,0,
          - z,y)*G(1,z)*y^-3 + 4*G(0,0, - z,y)*G(1,z)*y^-2*z^-1 + 3/2*G(0,0,
          - z,y)*G(1,z)*y^-2*[1-z]^-1 + 1/2*G(0,0, - z,y)*G(1,z)*y^-1*z^-2 + 1/
         2*G(0,0, - z,y)*G(1,z)*y^-1*z^-1 + 3/2*G(0,0, - z,y)*G(1,z)*y^-1*
         [1-z]^-2 + 1/2*G(0,0, - z,y)*G(1,z)*y^-1*[1-z]^-1 + 1/2*G(0,0, - z,y)
         *G(1,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,0, - z,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-2 + 1/2*G(0,0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 3/4*G(0,0,y
         )*y^-2*[1-z]^-1 - 3/4*G(0,0,y)*y^-1*[1-z]^-2 - G(0,0,y)*y^-1*[1-z]^-1
          - G(0,0,y)*z^-1*[1-y-z]^-1 + G(0,0,y)*z^-1*[1-y]^-1 - 3/4*G(0,0,y)*
         [1-y-z]^-1*[1-z]^-2 - G(0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,y)*i_*
         Pi*y^-1*z^-1 - 1/4*G(0,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/4*G(0,0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 + 3/4*G(0,0,y)*i_*Pi*z^-1*[1-y]^-1 - 1/4*G(0,0,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,y)*G(0,1,z)*y^-2*z^-1 + 3/2*G(0,0,y)
         *G(0,1,z)*y^-2*[1-z]^-1 + 1/2*G(0,0,y)*G(0,1,z)*y^-1*z^-2 + 3/2*G(0,0
         ,y)*G(0,1,z)*y^-1*[1-z]^-2 + 3/2*G(0,0,y)*G(0,1,z)*[1-y-z]^-1*
         [1-z]^-2 - 1/2*G(0,0,y)*G(1,z)*y^-1*z^-2 - 1/2*G(0,0,y)*G(1,z)*y^-1*
         z^-1 - 1/2*G(0,0,y)*G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(1,z)*z^-1*
         [1-y-z]^-1 - 1/2*G(0,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,y)*G(1
         ,z)*i_*Pi*y^-2*z^-1 + 3/2*G(0,0,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-1 + 1/2*
         G(0,0,y)*G(1,z)*i_*Pi*y^-1*z^-2 + 3/2*G(0,0,y)*G(1,z)*i_*Pi*y^-1*
         [1-z]^-2 + 3/2*G(0,0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(0,0,y)
         *G(1,1,z)*y^-2*z^-1 - 3/2*G(0,0,y)*G(1,1,z)*y^-2*[1-z]^-1 - 1/2*G(0,0
         ,y)*G(1,1,z)*y^-1*z^-2 - 3/2*G(0,0,y)*G(1,1,z)*y^-1*[1-z]^-2 - 3/2*G(
         0,0,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-2 + 4*G(0,0,z)*y^-2*[1-z]^-1 - 1/4*
         G(0,0,z)*y^-1*z^-1 + G(0,0,z)*y^-1*[1-z]^-2 - 1/4*G(0,0,z)*y^-1*
         [1-z]^-1 - 1/4*G(0,0,z)*z^-1*[1-y-z]^-1 + G(0,0,z)*[1-y-z]^-1*
         [1-z]^-2 - 1/4*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,0,z)*i_*Pi*y^-2
         *[1-z]^-1 - 3/4*G(0,0,z)*i_*Pi*y^-1*[1-z]^-2 - 3/4*G(0,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - 3/2*G(0,0,z)*G(1 - z,1 - z,y)*y^-3 - 2*G(0,0,z)
         *G(1 - z,1 - z,y)*y^-2*z^-1 - 1/2*G(0,0,z)*G(1 - z,1 - z,y)*y^-1*z^-1
          - 1/2*G(0,0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,0,z)*G(1 - z
         ,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 5/2*G(0,0,z)*G(1 - z,y)*y^-3 + 5/2*G(0,0,z)*G(1 - z,y)*
         y^-2*[1-z]^-1 + 5/2*G(0,0,z)*G(1 - z,y)*y^-1*[1-z]^-2 + 5/2*G(0,0,z)*
         G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 3/2*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-3
          + 2*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 + 1/2*G(0,0,z)*G(1 - z,y)*i_
         *Pi*y^-1*z^-1 + 1/2*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0
         ,0,z)*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(0,0,z)*G(1 - z,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,0,z)*G(0,1 - z,y)*y^-3 + 2*G(0,0,z)*
         G(0,1 - z,y)*y^-2*z^-1 + 1/2*G(0,0,z)*G(0,1 - z,y)*y^-1*z^-1 + 1/2*G(
         0,0,z)*G(0,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,0,z)*G(0,1 - z,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(0,0,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,
         0,1 - z,y)*y^-2*z^-1 - 3/2*G(0,0,0,1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(0,0
         ,0,1 - z,y)*y^-1*z^-2 - 3/2*G(0,0,0,1 - z,y)*y^-1*[1-z]^-2 - 3/2*G(0,
         0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0,0,0,y)*y^-1*z^-1 + 1/4*G(0
         ,0,0,y)*y^-1*[1-z]^-1 + 1/4*G(0,0,0,y)*z^-1*[1-y-z]^-1 - 3/4*G(0,0,0,
         y)*z^-1*[1-y]^-1 + 1/4*G(0,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,0,y)*
         G(1,z)*y^-2*z^-1 - 3/2*G(0,0,0,y)*G(1,z)*y^-2*[1-z]^-1 - 1/2*G(0,0,0,
         y)*G(1,z)*y^-1*z^-2 - 3/2*G(0,0,0,y)*G(1,z)*y^-1*[1-z]^-2 - 3/2*G(0,0
         ,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(0,0,0,z)*y^-2*[1-z]^-1 + 3/4
         *G(0,0,0,z)*y^-1*[1-z]^-2 + 3/4*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-2 - 3/2*
         G(0,0,0,z)*G(1 - z,y)*y^-3 - 2*G(0,0,0,z)*G(1 - z,y)*y^-2*z^-1 - 1/2*
         G(0,0,0,z)*G(1 - z,y)*y^-1*z^-1 - 1/2*G(0,0,0,z)*G(1 - z,y)*y^-1*
         [1-z]^-1 - 1/2*G(0,0,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,0,z)
         *G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,0,1,z)*y^-2*z^-1 + 3/2*G(0,
         0,0,1,z)*y^-2*[1-z]^-1 + 1/2*G(0,0,0,1,z)*y^-1*z^-2 + 3/2*G(0,0,0,1,z
         )*y^-1*[1-z]^-2 + 3/2*G(0,0,0,1,z)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0,0,1,
         z)*y^-1*z^-2 - 1/2*G(0,0,1,z)*y^-1*z^-1 - 1/2*G(0,0,1,z)*y^-1*
         [1-z]^-1 - 1/2*G(0,0,1,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,1,z)*[1-y-z]^-1
         *[1-z]^-1 + 2*G(0,0,1,z)*i_*Pi*y^-2*z^-1 + 3/2*G(0,0,1,z)*i_*Pi*y^-2*
         [1-z]^-1 + 1/2*G(0,0,1,z)*i_*Pi*y^-1*z^-2 + 3/2*G(0,0,1,z)*i_*Pi*y^-1
         *[1-z]^-2 + 3/2*G(0,0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(0,0,1,z)*
         G(1 - z,y)*y^-2*z^-1 - 3/2*G(0,0,1,z)*G(1 - z,y)*y^-2*[1-z]^-1 - 1/2*
         G(0,0,1,z)*G(1 - z,y)*y^-1*z^-2 - 3/2*G(0,0,1,z)*G(1 - z,y)*y^-1*
         [1-z]^-2 - 3/2*G(0,0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(0,0,1,
         z)*G(0,y)*y^-2*z^-1 - 3/2*G(0,0,1,z)*G(0,y)*y^-2*[1-z]^-1 - 1/2*G(0,0
         ,1,z)*G(0,y)*y^-1*z^-2 - 3/2*G(0,0,1,z)*G(0,y)*y^-1*[1-z]^-2 - 3/2*G(
         0,0,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,0,1,0,y)*y^-2*z^-1 + 3/2*
         G(0,0,1,0,y)*y^-2*[1-z]^-1 + 1/2*G(0,0,1,0,y)*y^-1*z^-2 + 3/2*G(0,0,1
         ,0,y)*y^-1*[1-z]^-2 + 3/2*G(0,0,1,0,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(0,0,
         1,1,z)*y^-2*z^-1 - 3/2*G(0,0,1,1,z)*y^-2*[1-z]^-1 - 1/2*G(0,0,1,1,z)*
         y^-1*z^-2 - 3/2*G(0,0,1,1,z)*y^-1*[1-z]^-2 - 3/2*G(0,0,1,1,z)*
         [1-y-z]^-1*[1-z]^-2 - 3*G(0,1,z)*y^-1*z^-2 - 3*G(0,1,z)*y^-1*z^-1 - 3
         *G(0,1,z)*y^-1*[1-z]^-1 - 3*G(0,1,z)*z^-1*[1-y-z]^-1 - 3*G(0,1,z)*
         [1-y-z]^-1*[1-z]^-1 - 7/6*G(0,1,z)*Pi^2*y^-2*z^-1 - 7/8*G(0,1,z)*Pi^2
         *y^-2*[1-z]^-1 - 7/24*G(0,1,z)*Pi^2*y^-1*z^-2 - 7/8*G(0,1,z)*Pi^2*
         y^-1*[1-z]^-2 - 7/8*G(0,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0,1,z)*
         i_*Pi*y^-1*z^-2 - 1/2*G(0,1,z)*i_*Pi*y^-1*z^-1 - 1/2*G(0,1,z)*i_*Pi*
         y^-1*[1-z]^-1 - 1/2*G(0,1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(0,1,z)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,z)*G(1 - z,1 - z,y)*y^-2*z^-1 + 3/2*
         G(0,1,z)*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 + 1/2*G(0,1,z)*G(1 - z,1 - z,
         y)*y^-1*z^-2 + 3/2*G(0,1,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-2 + 3/2*G(0,
         1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1,z)*G(1 - z,y)*
         y^-1*z^-2 + 1/2*G(0,1,z)*G(1 - z,y)*y^-1*z^-1 + 1/2*G(0,1,z)*G(1 - z,
         y)*y^-1*[1-z]^-1 + 1/2*G(0,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,
         1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,z)*G(1 - z,y)*i_*Pi*
         y^-2*z^-1 - 3/2*G(0,1,z)*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(0,1,z
         )*G(1 - z,y)*i_*Pi*y^-1*z^-2 - 3/2*G(0,1,z)*G(1 - z,y)*i_*Pi*y^-1*
         [1-z]^-2 - 3/2*G(0,1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 2*G(0,
         1,z)*G(1 - z,0,y)*y^-2*z^-1 + 3/2*G(0,1,z)*G(1 - z,0,y)*y^-2*[1-z]^-1
          + 1/2*G(0,1,z)*G(1 - z,0,y)*y^-1*z^-2 + 3/2*G(0,1,z)*G(1 - z,0,y)*
         y^-1*[1-z]^-2 + 3/2*G(0,1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(0
         ,1,z)*G(0,1 - z,y)*y^-2*z^-1 + 3/2*G(0,1,z)*G(0,1 - z,y)*y^-2*
         [1-z]^-1 + 1/2*G(0,1,z)*G(0,1 - z,y)*y^-1*z^-2 + 3/2*G(0,1,z)*G(0,1
          - z,y)*y^-1*[1-z]^-2 + 3/2*G(0,1,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-2
          + 1/2*G(0,1,z)*G(0,y)*y^-1*z^-2 + 1/2*G(0,1,z)*G(0,y)*y^-1*z^-1 + 1/
         2*G(0,1,z)*G(0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,z)*G(0,y)*z^-1*[1-y-z]^-1
          + 1/2*G(0,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,z)*G(0,y)*i_*Pi*
         y^-2*z^-1 - 3/2*G(0,1,z)*G(0,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(0,1,z)*G(
         0,y)*i_*Pi*y^-1*z^-2 - 3/2*G(0,1,z)*G(0,y)*i_*Pi*y^-1*[1-z]^-2 - 3/2*
         G(0,1,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1,0,y)*y^-1*z^-2
          + 1/2*G(0,1,0,y)*y^-1*z^-1 + 1/2*G(0,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,
         1,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1
         ,0,y)*i_*Pi*y^-2*z^-1 - 3/2*G(0,1,0,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(0,
         1,0,y)*i_*Pi*y^-1*z^-2 - 3/2*G(0,1,0,y)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(0
         ,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 2*G(0,1,0,0,y)*y^-2*z^-1 + 3/2*G(
         0,1,0,0,y)*y^-2*[1-z]^-1 + 1/2*G(0,1,0,0,y)*y^-1*z^-2 + 3/2*G(0,1,0,0
         ,y)*y^-1*[1-z]^-2 + 3/2*G(0,1,0,0,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(0,1,0,
         1,z)*y^-2*z^-1 - 3/2*G(0,1,0,1,z)*y^-2*[1-z]^-1 - 1/2*G(0,1,0,1,z)*
         y^-1*z^-2 - 3/2*G(0,1,0,1,z)*y^-1*[1-z]^-2 - 3/2*G(0,1,0,1,z)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1,1,z)*y^-1*z^-2 + 1/2*G(0,1,1,z)*y^-1*
         z^-1 + 1/2*G(0,1,1,z)*y^-1*[1-z]^-1 + 1/2*G(0,1,1,z)*z^-1*[1-y-z]^-1
          + 1/2*G(0,1,1,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,1,z)*i_*Pi*y^-2*z^-1
          - 3/2*G(0,1,1,z)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(0,1,1,z)*i_*Pi*y^-1*
         z^-2 - 3/2*G(0,1,1,z)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(0,1,1,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + 2*G(0,1,1,z)*G(1 - z,y)*y^-2*z^-1 + 3/2*G(0,1,1
         ,z)*G(1 - z,y)*y^-2*[1-z]^-1 + 1/2*G(0,1,1,z)*G(1 - z,y)*y^-1*z^-2 + 
         3/2*G(0,1,1,z)*G(1 - z,y)*y^-1*[1-z]^-2 + 3/2*G(0,1,1,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 + 2*G(0,1,1,z)*G(0,y)*y^-2*z^-1 + 3/2*G(0,1,1,z)*
         G(0,y)*y^-2*[1-z]^-1 + 1/2*G(0,1,1,z)*G(0,y)*y^-1*z^-2 + 3/2*G(0,1,1,
         z)*G(0,y)*y^-1*[1-z]^-2 + 3/2*G(0,1,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-2
          + 2*G(0,1,1,1,z)*y^-2*z^-1 + 3/2*G(0,1,1,1,z)*y^-2*[1-z]^-1 + 1/2*G(
         0,1,1,1,z)*y^-1*z^-2 + 3/2*G(0,1,1,1,z)*y^-1*[1-z]^-2 + 3/2*G(0,1,1,1
         ,z)*[1-y-z]^-1*[1-z]^-2 - 7*G(1,z)*y^-2*z^-1 + 10*G(1,z)*y^-1*z^-2 - 
         10*G(1,z)*z^-2*[y+z]^-1 - 4*G(1,z)*zeta3*y^-2*z^-1 - 3*G(1,z)*zeta3*
         y^-2*[1-z]^-1 - G(1,z)*zeta3*y^-1*z^-1 - 3*G(1,z)*zeta3*y^-1*[1-z]^-2
          - G(1,z)*zeta3*y^-1*[1-z]^-1 - G(1,z)*zeta3*z^-1*[1-y-z]^-1 - 3*G(1,
         z)*zeta3*[1-y-z]^-1*[1-z]^-2 - G(1,z)*zeta3*[1-y-z]^-1*[1-z]^-1 + 21/
         8*G(1,z)*Pi^2*y^-2*z^-1 + 21/16*G(1,z)*Pi^2*y^-2*[1-z]^-1 - 7/12*G(1,
         z)*Pi^2*y^-1*z^-2 + 7/16*G(1,z)*Pi^2*y^-1*z^-1 + 21/16*G(1,z)*Pi^2*
         y^-1*[1-z]^-2 + 7/16*G(1,z)*Pi^2*y^-1*[1-z]^-1 + 7/12*G(1,z)*Pi^2*
         z^-2*[y+z]^-1 + 7/16*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 + 21/16*G(1,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 + 7/16*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 4*G(1,z)
         *i_*Pi*y^-2*z^-1 + 4*G(1,z)*i_*Pi*y^-1*z^-2 - 4*G(1,z)*i_*Pi*z^-2*
         [y+z]^-1 + 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-3 + 4*G(1,z)*G(1 - z,1
          - z, - z,y)*y^-2*z^-1 + 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-2*
         [1-z]^-1 + 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*z^-2 + 1/2*G(1,z)*G(
         1 - z,1 - z, - z,y)*y^-1*z^-1 + 3/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-1
         *[1-z]^-2 + 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,
         z)*G(1 - z,1 - z, - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,z)*G(1 - z,1 - z,
          - z,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 9/2*G(1,z)*G(1 - z,1 - z,y)*y^-2*z^-1 - 9/4*G(1
         ,z)*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 + G(1,z)*G(1 - z,1 - z,y)*y^-1*
         z^-2 - 3/4*G(1,z)*G(1 - z,1 - z,y)*y^-1*z^-1 - 9/4*G(1,z)*G(1 - z,1
          - z,y)*y^-1*[1-z]^-2 - 3/4*G(1,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - 
         G(1,z)*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 - 3/4*G(1,z)*G(1 - z,1 - z,y)*
         z^-1*[1-y-z]^-1 - 9/4*G(1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3/
         4*G(1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*G(1 - z,1 - 
         z,0,y)*y^-2*z^-1 - 3/2*G(1,z)*G(1 - z,1 - z,0,y)*y^-2*[1-z]^-1 - 1/2*
         G(1,z)*G(1 - z,1 - z,0,y)*y^-1*z^-2 - 3/2*G(1,z)*G(1 - z,1 - z,0,y)*
         y^-1*[1-z]^-2 - 3/2*G(1,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + 3/
         2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-3 + 4*G(1,z)*G(1 - z, - z,1 - z,y)*
         y^-2*z^-1 + 3/2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-2*[1-z]^-1 + 1/2*G(1,
         z)*G(1 - z, - z,1 - z,y)*y^-1*z^-2 + 1/2*G(1,z)*G(1 - z, - z,1 - z,y)
         *y^-1*z^-1 + 3/2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-2 + 1/2*G(1
         ,z)*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z, - z,1
          - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,z)*G(1 - z, - z,1 - z,y)*[1-y-z]^-1
         *[1-z]^-2 + 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 5/
         2*G(1,z)*G(1 - z, - z,y)*y^-3 - 5/2*G(1,z)*G(1 - z, - z,y)*y^-2*
         [1-z]^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*y^-1*z^-2 + 1/2*G(1,z)*G(1 - z,
          - z,y)*y^-1*z^-1 - 5/2*G(1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-2 + 1/2*G(
         1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*z^-1*
         [1-y-z]^-1 - 5/2*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1
         ,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1,z)*G(1 - z, - z,y)*
         i_*Pi*y^-3 - 4*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-2*z^-1 - 3/2*G(1,z)*G(
         1 - z, - z,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*
         y^-1*z^-2 - 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-1*z^-1 - 3/2*G(1,z)*
         G(1 - z, - z,y)*i_*Pi*y^-1*[1-z]^-2 - 1/2*G(1,z)*G(1 - z, - z,y)*i_*
         Pi*y^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*z^-1*[1-y-z]^-1
          - 3/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,z)*
         G(1 - z, - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 4*G(1,z)*G(1 - z,y)*y^-2*
         z^-1 - 4*G(1,z)*G(1 - z,y)*y^-1*z^-2 + 4*G(1,z)*G(1 - z,y)*z^-2*
         [y+z]^-1 + 9/2*G(1,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 + 9/4*G(1,z)*G(1 - z
         ,y)*i_*Pi*y^-2*[1-z]^-1 - G(1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-2 + 3/4*G(1
         ,z)*G(1 - z,y)*i_*Pi*y^-1*z^-1 + 9/4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*
         [1-z]^-2 + 3/4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + G(1,z)*G(1 - z
         ,y)*i_*Pi*z^-2*[y+z]^-1 + 3/4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1
          + 9/4*G(1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3/4*G(1,z)*G(1
          - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*G(1 - z,0,1 - z,y)*y^-2*
         z^-1 - 3/2*G(1,z)*G(1 - z,0,1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(1,z)*G(1
          - z,0,1 - z,y)*y^-1*z^-2 - 3/2*G(1,z)*G(1 - z,0,1 - z,y)*y^-1*
         [1-z]^-2 - 3/2*G(1,z)*G(1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3/2*G(
         1,z)*G(1 - z,0, - z,y)*y^-3 + 3/2*G(1,z)*G(1 - z,0, - z,y)*y^-2*
         [1-z]^-1 + 1/2*G(1,z)*G(1 - z,0, - z,y)*y^-1*z^-2 - 1/2*G(1,z)*G(1 - 
         z,0, - z,y)*y^-1*z^-1 + 3/2*G(1,z)*G(1 - z,0, - z,y)*y^-1*[1-z]^-2 - 
         1/2*G(1,z)*G(1 - z,0, - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z,0, - 
         z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,z)*G(1 - z,0, - z,y)*[1-y-z]^-1*
         [1-z]^-2 - 1/2*G(1,z)*G(1 - z,0, - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1
         ,z)*G(1 - z,0,y)*y^-1*z^-2 - 1/2*G(1,z)*G(1 - z,0,y)*y^-1*z^-1 - 1/2*
         G(1,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,y)*z^-1*
         [1-y-z]^-1 - 1/2*G(1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,z)*
         G(1 - z,0,y)*i_*Pi*y^-2*z^-1 + 3/2*G(1,z)*G(1 - z,0,y)*i_*Pi*y^-2*
         [1-z]^-1 + 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*y^-1*z^-2 + 3/2*G(1,z)*G(1
          - z,0,y)*i_*Pi*y^-1*[1-z]^-2 + 3/2*G(1,z)*G(1 - z,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - 2*G(1,z)*G(1 - z,0,0,y)*y^-2*z^-1 - 3/2*G(1,z)*
         G(1 - z,0,0,y)*y^-2*[1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,0,y)*y^-1*z^-2 - 
         3/2*G(1,z)*G(1 - z,0,0,y)*y^-1*[1-z]^-2 - 3/2*G(1,z)*G(1 - z,0,0,y)*
         [1-y-z]^-1*[1-z]^-2 + 3/2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-3 + 4*G(1,z
         )*G( - z,1 - z,1 - z,y)*y^-2*z^-1 + 3/2*G(1,z)*G( - z,1 - z,1 - z,y)*
         y^-2*[1-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-1*z^-2 + 1/2*G(1,
         z)*G( - z,1 - z,1 - z,y)*y^-1*z^-1 + 3/2*G(1,z)*G( - z,1 - z,1 - z,y)
         *y^-1*[1-z]^-2 + 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2
         *G(1,z)*G( - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,z)*G( - z,1
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 5/2*G(1,z)*G( - z,1 - z,y)*y^-3 - 5/2*G(1,z)*G(
          - z,1 - z,y)*y^-2*[1-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*y^-1*z^-2 + 
         1/2*G(1,z)*G( - z,1 - z,y)*y^-1*z^-1 - 5/2*G(1,z)*G( - z,1 - z,y)*
         y^-1*[1-z]^-2 + 1/2*G(1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)
         *G( - z,1 - z,y)*z^-1*[1-y-z]^-1 - 5/2*G(1,z)*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1
          - 3/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-3 - 4*G(1,z)*G( - z,1 - z,y)*
         i_*Pi*y^-2*z^-1 - 3/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - 1/
         2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-1*z^-2 - 1/2*G(1,z)*G( - z,1 - z,y)
         *i_*Pi*y^-1*z^-1 - 3/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 1/
         2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,z)*G( - z,1 - 
         z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 3*G(1,z)*G( - z,y)*y^-3 + 3*G(1,z)*G( - z,y)*y^-2*[1-z]^-1
          - 3*G(1,z)*G( - z,y)*y^-1*z^-2 - 3*G(1,z)*G( - z,y)*y^-1*z^-1 + 3*G(
         1,z)*G( - z,y)*y^-1*[1-z]^-2 - 3*G(1,z)*G( - z,y)*y^-1*[1-z]^-1 - 3*
         G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + 3*G(1,z)*G( - z,y)*[1-y-z]^-1*
         [1-z]^-2 - 3*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 - 7/8*G(1,z)*G( - z
         ,y)*Pi^2*y^-3 - 7/3*G(1,z)*G( - z,y)*Pi^2*y^-2*z^-1 - 7/8*G(1,z)*G(
          - z,y)*Pi^2*y^-2*[1-z]^-1 - 7/24*G(1,z)*G( - z,y)*Pi^2*y^-1*z^-2 - 7/
         24*G(1,z)*G( - z,y)*Pi^2*y^-1*z^-1 - 7/8*G(1,z)*G( - z,y)*Pi^2*y^-1*
         [1-z]^-2 - 7/24*G(1,z)*G( - z,y)*Pi^2*y^-1*[1-z]^-1 - 7/24*G(1,z)*G(
          - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/8*G(1,z)*G( - z,y)*Pi^2*[1-y-z]^-1*
         [1-z]^-2 - 7/24*G(1,z)*G( - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 5/2*G(1,z
         )*G( - z,y)*i_*Pi*y^-3 + 5/2*G(1,z)*G( - z,y)*i_*Pi*y^-2*[1-z]^-1 - 1/
         2*G(1,z)*G( - z,y)*i_*Pi*y^-1*z^-2 - 1/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*
         z^-1 + 5/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-2 - 1/2*G(1,z)*G( - z,y
         )*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,z)*G( - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 
         5/2*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,z)*G( - z,y)
         *i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3*G(1,0,y)*y^-1*z^-2 - 3*G(1,0,y)*y^-1*
         z^-1 - 3*G(1,0,y)*y^-1*[1-z]^-1 - 3*G(1,0,y)*z^-1*[1-y-z]^-1 - 3*G(1,
         0,y)*[1-y-z]^-1*[1-z]^-1 - 7/6*G(1,0,y)*Pi^2*y^-2*z^-1 - 7/8*G(1,0,y)
         *Pi^2*y^-2*[1-z]^-1 - 7/24*G(1,0,y)*Pi^2*y^-1*z^-2 - 7/8*G(1,0,y)*
         Pi^2*y^-1*[1-z]^-2 - 7/8*G(1,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,
         0,y)*i_*Pi*y^-1*z^-2 - 1/2*G(1,0,y)*i_*Pi*y^-1*z^-1 - 1/2*G(1,0,y)*i_
         *Pi*y^-1*[1-z]^-1 - 1/2*G(1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(1,0,y)
         *i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,0,y)*y^-1*z^-2 + 1/2*G(1,0,0,y
         )*y^-1*z^-1 + 1/2*G(1,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(1,0,0,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(1,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,0,y)*i_*Pi*
         y^-2*z^-1 - 3/2*G(1,0,0,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(1,0,0,y)*i_*Pi
         *y^-1*z^-2 - 3/2*G(1,0,0,y)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(1,0,0,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-2 + 2*G(1,0,0,0,y)*y^-2*z^-1 + 3/2*G(1,0,0,0,y)*
         y^-2*[1-z]^-1 + 1/2*G(1,0,0,0,y)*y^-1*z^-2 + 3/2*G(1,0,0,0,y)*y^-1*
         [1-z]^-2 + 3/2*G(1,0,0,0,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(1,0,0,1,z)*y^-2
         *z^-1 - 3/2*G(1,0,0,1,z)*y^-2*[1-z]^-1 - 1/2*G(1,0,0,1,z)*y^-1*z^-2
          - 3/2*G(1,0,0,1,z)*y^-1*[1-z]^-2 - 3/2*G(1,0,0,1,z)*[1-y-z]^-1*
         [1-z]^-2 + 1/2*G(1,0,1,z)*y^-1*z^-2 + 1/2*G(1,0,1,z)*y^-1*z^-1 + 1/2*
         G(1,0,1,z)*y^-1*[1-z]^-1 + 1/2*G(1,0,1,z)*z^-1*[1-y-z]^-1 + 1/2*G(1,0
         ,1,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,1,z)*i_*Pi*y^-2*z^-1 - 3/2*G(1,0,
         1,z)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(1,0,1,z)*i_*Pi*y^-1*z^-2 - 3/2*G(1,0
         ,1,z)*i_*Pi*y^-1*[1-z]^-2 - 3/2*G(1,0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2
          + 2*G(1,0,1,z)*G(1 - z,y)*y^-2*z^-1 + 3/2*G(1,0,1,z)*G(1 - z,y)*y^-2
         *[1-z]^-1 + 1/2*G(1,0,1,z)*G(1 - z,y)*y^-1*z^-2 + 3/2*G(1,0,1,z)*G(1
          - z,y)*y^-1*[1-z]^-2 + 3/2*G(1,0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2
          + 2*G(1,0,1,1,z)*y^-2*z^-1 + 3/2*G(1,0,1,1,z)*y^-2*[1-z]^-1 + 1/2*G(
         1,0,1,1,z)*y^-1*z^-2 + 3/2*G(1,0,1,1,z)*y^-1*[1-z]^-2 + 3/2*G(1,0,1,1
         ,z)*[1-y-z]^-1*[1-z]^-2 + 4*G(1,1,z)*y^-2*z^-1 - 4*G(1,1,z)*y^-1*z^-2
          + 4*G(1,1,z)*z^-2*[y+z]^-1 + 9/2*G(1,1,z)*i_*Pi*y^-2*z^-1 + 9/4*G(1,
         1,z)*i_*Pi*y^-2*[1-z]^-1 - G(1,1,z)*i_*Pi*y^-1*z^-2 + 3/4*G(1,1,z)*i_
         *Pi*y^-1*z^-1 + 9/4*G(1,1,z)*i_*Pi*y^-1*[1-z]^-2 + 3/4*G(1,1,z)*i_*Pi
         *y^-1*[1-z]^-1 + G(1,1,z)*i_*Pi*z^-2*[y+z]^-1 + 3/4*G(1,1,z)*i_*Pi*
         z^-1*[1-y-z]^-1 + 9/4*G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3/4*G(1,1,
         z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1,1,z)*G(1 - z, - z,y)*y^-3 + 4*
         G(1,1,z)*G(1 - z, - z,y)*y^-2*z^-1 + 3/2*G(1,1,z)*G(1 - z, - z,y)*
         y^-2*[1-z]^-1 + 1/2*G(1,1,z)*G(1 - z, - z,y)*y^-1*z^-2 + 1/2*G(1,1,z)
         *G(1 - z, - z,y)*y^-1*z^-1 + 3/2*G(1,1,z)*G(1 - z, - z,y)*y^-1*
         [1-z]^-2 + 1/2*G(1,1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,1,z)*
         G(1 - z, - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,1,z)*G(1 - z, - z,y)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(1,1,z)*G(1 - z, - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 9/2*G(1,1,z)*G(1 - z,y)*y^-2*z^-1 - 9/4*G(1,1,z)*G(1 - z,y
         )*y^-2*[1-z]^-1 + G(1,1,z)*G(1 - z,y)*y^-1*z^-2 - 3/4*G(1,1,z)*G(1 - 
         z,y)*y^-1*z^-1 - 9/4*G(1,1,z)*G(1 - z,y)*y^-1*[1-z]^-2 - 3/4*G(1,1,z)
         *G(1 - z,y)*y^-1*[1-z]^-1 - G(1,1,z)*G(1 - z,y)*z^-2*[y+z]^-1 - 3/4*
         G(1,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 9/4*G(1,1,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - 3/4*G(1,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2
         *G(1,1,z)*G(1 - z,0,y)*y^-2*z^-1 - 3/2*G(1,1,z)*G(1 - z,0,y)*y^-2*
         [1-z]^-1 - 1/2*G(1,1,z)*G(1 - z,0,y)*y^-1*z^-2 - 3/2*G(1,1,z)*G(1 - z
         ,0,y)*y^-1*[1-z]^-2 - 3/2*G(1,1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2
          + 3/2*G(1,1,z)*G( - z,1 - z,y)*y^-3 + 4*G(1,1,z)*G( - z,1 - z,y)*
         y^-2*z^-1 + 3/2*G(1,1,z)*G( - z,1 - z,y)*y^-2*[1-z]^-1 + 1/2*G(1,1,z)
         *G( - z,1 - z,y)*y^-1*z^-2 + 1/2*G(1,1,z)*G( - z,1 - z,y)*y^-1*z^-1
          + 3/2*G(1,1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-2 + 1/2*G(1,1,z)*G( - z,1
          - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,1,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-1
          + 3/2*G(1,1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1,1,z)*G(
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 5/2*G(1,1,z)*G( - z,y)*y^-3 - 5/2
         *G(1,1,z)*G( - z,y)*y^-2*[1-z]^-1 + 1/2*G(1,1,z)*G( - z,y)*y^-1*z^-2
          + 1/2*G(1,1,z)*G( - z,y)*y^-1*z^-1 - 5/2*G(1,1,z)*G( - z,y)*y^-1*
         [1-z]^-2 + 1/2*G(1,1,z)*G( - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,1,z)*G( - z
         ,y)*z^-1*[1-y-z]^-1 - 5/2*G(1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-2 + 1/
         2*G(1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1,1,z)*G( - z,y)*i_*
         Pi*y^-3 - 4*G(1,1,z)*G( - z,y)*i_*Pi*y^-2*z^-1 - 3/2*G(1,1,z)*G( - z,
         y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(1,1,z)*G( - z,y)*i_*Pi*y^-1*z^-2 - 1/2
         *G(1,1,z)*G( - z,y)*i_*Pi*y^-1*z^-1 - 3/2*G(1,1,z)*G( - z,y)*i_*Pi*
         y^-1*[1-z]^-2 - 1/2*G(1,1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,
         1,z)*G( - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(1,1,z)*G( - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(1,1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*G(1,1,0,1,z)*y^-2*z^-1 + 3/2*G(1,1,0,1,z)*y^-2*[1-z]^-1
          + 1/2*G(1,1,0,1,z)*y^-1*z^-2 + 3/2*G(1,1,0,1,z)*y^-1*[1-z]^-2 + 3/2*
         G(1,1,0,1,z)*[1-y-z]^-1*[1-z]^-2 - 9/2*G(1,1,1,z)*y^-2*z^-1 - 9/4*G(1
         ,1,1,z)*y^-2*[1-z]^-1 + G(1,1,1,z)*y^-1*z^-2 - 3/4*G(1,1,1,z)*y^-1*
         z^-1 - 9/4*G(1,1,1,z)*y^-1*[1-z]^-2 - 3/4*G(1,1,1,z)*y^-1*[1-z]^-1 - 
         G(1,1,1,z)*z^-2*[y+z]^-1 - 3/4*G(1,1,1,z)*z^-1*[1-y-z]^-1 - 9/4*G(1,1
         ,1,z)*[1-y-z]^-1*[1-z]^-2 - 3/4*G(1,1,1,z)*[1-y-z]^-1*[1-z]^-1 + 3/2*
         G(1,1,1,z)*G( - z,y)*y^-3 + 4*G(1,1,1,z)*G( - z,y)*y^-2*z^-1 + 3/2*G(
         1,1,1,z)*G( - z,y)*y^-2*[1-z]^-1 + 1/2*G(1,1,1,z)*G( - z,y)*y^-1*z^-2
          + 1/2*G(1,1,1,z)*G( - z,y)*y^-1*z^-1 + 3/2*G(1,1,1,z)*G( - z,y)*y^-1
         *[1-z]^-2 + 1/2*G(1,1,1,z)*G( - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,1,1,z)*
         G( - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,1,1,z)*G( - z,y)*[1-y-z]^-1*
         [1-z]^-2 + 1/2*G(1,1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*Nf*q2^-3 * (  - 2/9*zeta3*y^-2*z^-1 - 1/6*zeta3*y^-2*[1-z]^-1 - 1/
         18*zeta3*y^-1*z^-1 - 1/6*zeta3*y^-1*[1-z]^-2 - 1/18*zeta3*y^-1*
         [1-z]^-1 - 1/18*zeta3*z^-1*[1-y-z]^-1 - 1/6*zeta3*[1-y-z]^-1*[1-z]^-2
          - 1/18*zeta3*[1-y-z]^-1*[1-z]^-1 - 1/6*i_*Pi^3*y^-2*z^-1 - 1/8*i_*
         Pi^3*y^-2*[1-z]^-1 - 1/24*i_*Pi^3*y^-1*z^-1 - 1/8*i_*Pi^3*y^-1*
         [1-z]^-2 - 1/24*i_*Pi^3*y^-1*[1-z]^-1 - 1/24*i_*Pi^3*z^-1*[1-y-z]^-1
          - 1/8*i_*Pi^3*[1-y-z]^-1*[1-z]^-2 - 1/24*i_*Pi^3*[1-y-z]^-1*[1-z]^-1
          + 7/36*G(0,y)*Pi^2*y^-2*z^-1 + 7/48*G(0,y)*Pi^2*y^-2*[1-z]^-1 + 7/
         144*G(0,y)*Pi^2*y^-1*z^-1 + 7/48*G(0,y)*Pi^2*y^-1*[1-z]^-2 + 7/144*G(
         0,y)*Pi^2*y^-1*[1-z]^-1 + 7/144*G(0,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/48*G(
         0,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 7/144*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1
          + 7/36*G(0,z)*Pi^2*y^-2*z^-1 + 7/48*G(0,z)*Pi^2*y^-2*[1-z]^-1 + 7/
         144*G(0,z)*Pi^2*y^-1*z^-1 + 7/48*G(0,z)*Pi^2*y^-1*[1-z]^-2 + 7/144*G(
         0,z)*Pi^2*y^-1*[1-z]^-1 + 7/144*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 + 7/48*G(
         0,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 7/144*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1
          + 1/3*G(0,0,y)*i_*Pi*y^-2*z^-1 + 1/4*G(0,0,y)*i_*Pi*y^-2*[1-z]^-1 + 
         1/12*G(0,0,y)*i_*Pi*y^-1*z^-1 + 1/4*G(0,0,y)*i_*Pi*y^-1*[1-z]^-2 + 1/
         12*G(0,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/12*G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-1
          + 1/4*G(0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/12*G(0,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/3*G(0,0,z)*i_*Pi*y^-2*z^-1 + 1/4*G(0,0,z)*i_*
         Pi*y^-2*[1-z]^-1 + 1/12*G(0,0,z)*i_*Pi*y^-1*z^-1 + 1/4*G(0,0,z)*i_*Pi
         *y^-1*[1-z]^-2 + 1/12*G(0,0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/12*G(0,0,z)*i_
         *Pi*z^-1*[1-y-z]^-1 + 1/4*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/12*
         G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,0,0,y)*y^-2*z^-1 - 1/4*
         G(0,0,0,y)*y^-2*[1-z]^-1 - 1/12*G(0,0,0,y)*y^-1*z^-1 - 1/4*G(0,0,0,y)
         *y^-1*[1-z]^-2 - 1/12*G(0,0,0,y)*y^-1*[1-z]^-1 - 1/12*G(0,0,0,y)*z^-1
         *[1-y-z]^-1 - 1/4*G(0,0,0,y)*[1-y-z]^-1*[1-z]^-2 - 1/12*G(0,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/3*G(0,0,0,z)*y^-2*z^-1 - 1/4*G(0,0,0,z)*y^-2*
         [1-z]^-1 - 1/12*G(0,0,0,z)*y^-1*z^-1 - 1/4*G(0,0,0,z)*y^-1*[1-z]^-2
          - 1/12*G(0,0,0,z)*y^-1*[1-z]^-1 - 1/12*G(0,0,0,z)*z^-1*[1-y-z]^-1 - 
         1/4*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-2 - 1/12*G(0,0,0,z)*[1-y-z]^-1*
         [1-z]^-1 )

       + e^2*N*q2^-3 * ( 10*y^-2*z^-1 + 9/2*y^-2*[1-z]^-1 + 3/2*y^-1*z^-1 + 9/
         2*y^-1*[1-z]^-2 + 3/2*y^-1*[1-z]^-1 + 3/2*z^-1*[1-y-z]^-1 + 9/2*
         [1-y-z]^-1*[1-z]^-2 + 3/2*[1-y-z]^-1*[1-z]^-1 - 43/9*zeta3*y^-2*z^-1
          - 43/12*zeta3*y^-2*[1-z]^-1 - 43/36*zeta3*y^-1*z^-1 - 43/12*zeta3*
         y^-1*[1-z]^-2 - 43/36*zeta3*y^-1*[1-z]^-1 - 43/36*zeta3*z^-1*
         [1-y-z]^-1 - 43/12*zeta3*[1-y-z]^-1*[1-z]^-2 - 43/36*zeta3*[1-y-z]^-1
         *[1-z]^-1 - 7/3*Pi^2*y^-2*z^-1 - 21/16*Pi^2*y^-2*[1-z]^-1 - 7/16*Pi^2
         *y^-1*z^-1 - 21/16*Pi^2*y^-1*[1-z]^-2 - 7/16*Pi^2*y^-1*[1-z]^-1 - 7/
         16*Pi^2*z^-1*[1-y-z]^-1 - 21/16*Pi^2*[1-y-z]^-1*[1-z]^-2 - 7/16*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 13/45*Pi^4*y^-2*z^-1 - 13/60*Pi^4*y^-2*[1-z]^-1
          - 13/180*Pi^4*y^-1*z^-1 - 13/60*Pi^4*y^-1*[1-z]^-2 - 13/180*Pi^4*
         y^-1*[1-z]^-1 - 13/180*Pi^4*z^-1*[1-y-z]^-1 - 13/60*Pi^4*[1-y-z]^-1*
         [1-z]^-2 - 13/180*Pi^4*[1-y-z]^-1*[1-z]^-1 + 6*i_*Pi*y^-2*z^-1 + 3*i_
         *Pi*y^-2*[1-z]^-1 + i_*Pi*y^-1*z^-1 + 3*i_*Pi*y^-1*[1-z]^-2 + i_*Pi*
         y^-1*[1-z]^-1 + i_*Pi*z^-1*[1-y-z]^-1 + 3*i_*Pi*[1-y-z]^-1*[1-z]^-2
          + i_*Pi*[1-y-z]^-1*[1-z]^-1 - 8*i_*Pi*zeta3*y^-2*z^-1 - 6*i_*Pi*
         zeta3*y^-2*[1-z]^-1 - 2*i_*Pi*zeta3*y^-1*z^-1 - 6*i_*Pi*zeta3*y^-1*
         [1-z]^-2 - 2*i_*Pi*zeta3*y^-1*[1-z]^-1 - 2*i_*Pi*zeta3*z^-1*
         [1-y-z]^-1 - 6*i_*Pi*zeta3*[1-y-z]^-1*[1-z]^-2 - 2*i_*Pi*zeta3*
         [1-y-z]^-1*[1-z]^-1 + 11/12*i_*Pi^3*y^-2*z^-1 + 11/16*i_*Pi^3*y^-2*
         [1-z]^-1 + 11/48*i_*Pi^3*y^-1*z^-1 + 11/16*i_*Pi^3*y^-1*[1-z]^-2 + 11/
         48*i_*Pi^3*y^-1*[1-z]^-1 + 11/48*i_*Pi^3*z^-1*[1-y-z]^-1 + 11/16*i_*
         Pi^3*[1-y-z]^-1*[1-z]^-2 + 11/48*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 1/3*G(
         1 - z,1 - z,y)*Pi^2*y^-2*z^-1 + 1/4*G(1 - z,1 - z,y)*Pi^2*y^-2*
         [1-z]^-1 + 1/12*G(1 - z,1 - z,y)*Pi^2*y^-1*z^-1 + 1/4*G(1 - z,1 - z,y
         )*Pi^2*y^-1*[1-z]^-2 + 1/12*G(1 - z,1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/
         12*G(1 - z,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/4*G(1 - z,1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 + 1/12*G(1 - z,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1
          - 2*G(1 - z,1 - z,1,0,y)*y^-2*z^-1 - 3/2*G(1 - z,1 - z,1,0,y)*y^-2*
         [1-z]^-1 - 1/2*G(1 - z,1 - z,1,0,y)*y^-1*z^-1 - 3/2*G(1 - z,1 - z,1,0
         ,y)*y^-1*[1-z]^-2 - 1/2*G(1 - z,1 - z,1,0,y)*y^-1*[1-z]^-1 - 1/2*G(1
          - z,1 - z,1,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(1 - z,1 - z,1,0,y)*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(1 - z,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 
         1/3*G(1 - z,y)*i_*Pi^3*y^-2*z^-1 + 1/4*G(1 - z,y)*i_*Pi^3*y^-2*
         [1-z]^-1 + 1/12*G(1 - z,y)*i_*Pi^3*y^-1*z^-1 + 1/4*G(1 - z,y)*i_*Pi^3
         *y^-1*[1-z]^-2 + 1/12*G(1 - z,y)*i_*Pi^3*y^-1*[1-z]^-1 + 1/12*G(1 - z
         ,y)*i_*Pi^3*z^-1*[1-y-z]^-1 + 1/4*G(1 - z,y)*i_*Pi^3*[1-y-z]^-1*
         [1-z]^-2 + 1/12*G(1 - z,y)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 1/3*G(1 - z,
         0,y)*Pi^2*y^-2*z^-1 - 1/4*G(1 - z,0,y)*Pi^2*y^-2*[1-z]^-1 - 1/12*G(1
          - z,0,y)*Pi^2*y^-1*z^-1 - 1/4*G(1 - z,0,y)*Pi^2*y^-1*[1-z]^-2 - 1/12
         *G(1 - z,0,y)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(1 - z,0,y)*Pi^2*z^-1*
         [1-y-z]^-1 - 1/4*G(1 - z,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 1/12*G(1 - z
         ,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,0,1,0,y)*y^-2*z^-1 + 3/2*
         G(1 - z,0,1,0,y)*y^-2*[1-z]^-1 + 1/2*G(1 - z,0,1,0,y)*y^-1*z^-1 + 3/2
         *G(1 - z,0,1,0,y)*y^-1*[1-z]^-2 + 1/2*G(1 - z,0,1,0,y)*y^-1*[1-z]^-1
          + 1/2*G(1 - z,0,1,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(1 - z,0,1,0,y)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(
         1 - z,1,0,y)*i_*Pi*y^-2*z^-1 - 3/2*G(1 - z,1,0,y)*i_*Pi*y^-2*[1-z]^-1
          - 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1*z^-1 - 3/2*G(1 - z,1,0,y)*i_*Pi*y^-1
         *[1-z]^-2 - 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,
         y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - 1/2*G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,1
         ,0,0,y)*y^-2*z^-1 + 3/2*G(1 - z,1,0,0,y)*y^-2*[1-z]^-1 + 1/2*G(1 - z,
         1,0,0,y)*y^-1*z^-1 + 3/2*G(1 - z,1,0,0,y)*y^-1*[1-z]^-2 + 1/2*G(1 - z
         ,1,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,0,y)*z^-1*[1-y-z]^-1 + 3/2*
         G(1 - z,1,0,0,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1 - z,1,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/3*G(0,1 - z,y)*Pi^2*y^-2*z^-1 - 1/4*G(0,1 - z
         ,y)*Pi^2*y^-2*[1-z]^-1 - 1/12*G(0,1 - z,y)*Pi^2*y^-1*z^-1 - 1/4*G(0,1
          - z,y)*Pi^2*y^-1*[1-z]^-2 - 1/12*G(0,1 - z,y)*Pi^2*y^-1*[1-z]^-1 - 1/
         12*G(0,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/4*G(0,1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 - 1/12*G(0,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 2*
         G(0,1 - z,y)*G(1,0,z)*y^-2*z^-1 + 3/2*G(0,1 - z,y)*G(1,0,z)*y^-2*
         [1-z]^-1 + 1/2*G(0,1 - z,y)*G(1,0,z)*y^-1*z^-1 + 3/2*G(0,1 - z,y)*G(1
         ,0,z)*y^-1*[1-z]^-2 + 1/2*G(0,1 - z,y)*G(1,0,z)*y^-1*[1-z]^-1 + 1/2*
         G(0,1 - z,y)*G(1,0,z)*z^-1*[1-y-z]^-1 + 3/2*G(0,1 - z,y)*G(1,0,z)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1 - z,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1
          + 2*G(0,1 - z,1,0,y)*y^-2*z^-1 + 3/2*G(0,1 - z,1,0,y)*y^-2*[1-z]^-1
          + 1/2*G(0,1 - z,1,0,y)*y^-1*z^-1 + 3/2*G(0,1 - z,1,0,y)*y^-1*
         [1-z]^-2 + 1/2*G(0,1 - z,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1 - z,1,0,y)*
         z^-1*[1-y-z]^-1 + 3/2*G(0,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,
         1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,y)*y^-2*[1-z]^-1 + 3/2*G(0
         ,y)*y^-1*[1-z]^-2 - 3/2*G(0,y)*y^-1*[1-z]^-1 - 3/2*G(0,y)*z^-1*
         [1-y-z]^-1 + 3/2*G(0,y)*z^-1*[1-y]^-1 + 3/2*G(0,y)*[1-y-z]^-1*
         [1-z]^-2 - 3/2*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 4*G(0,y)*zeta3*y^-2*z^-1
          + 3*G(0,y)*zeta3*y^-2*[1-z]^-1 + G(0,y)*zeta3*y^-1*z^-1 + 3*G(0,y)*
         zeta3*y^-1*[1-z]^-2 + G(0,y)*zeta3*y^-1*[1-z]^-1 + G(0,y)*zeta3*z^-1*
         [1-y-z]^-1 + 3*G(0,y)*zeta3*[1-y-z]^-1*[1-z]^-2 + G(0,y)*zeta3*
         [1-y-z]^-1*[1-z]^-1 - 35/18*G(0,y)*Pi^2*y^-2*z^-1 - 35/24*G(0,y)*Pi^2
         *y^-2*[1-z]^-1 - 35/72*G(0,y)*Pi^2*y^-1*z^-1 - 35/24*G(0,y)*Pi^2*y^-1
         *[1-z]^-2 - 7/144*G(0,y)*Pi^2*y^-1*[1-z]^-1 - 7/144*G(0,y)*Pi^2*z^-1*
         [1-y-z]^-1 - 7/16*G(0,y)*Pi^2*z^-1*[1-y]^-1 - 35/24*G(0,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 - 7/144*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 3/4*G(0
         ,y)*i_*Pi*y^-2*[1-z]^-1 + 3/4*G(0,y)*i_*Pi*y^-1*[1-z]^-2 - G(0,y)*i_*
         Pi*y^-1*[1-z]^-1 - G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,y)*i_*Pi*z^-1*
         [1-y]^-1 + 3/4*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - G(0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/3*G(0,y)*i_*Pi^3*y^-2*z^-1 - 1/4*G(0,y)*i_*
         Pi^3*y^-2*[1-z]^-1 - 1/12*G(0,y)*i_*Pi^3*y^-1*z^-1 - 1/4*G(0,y)*i_*
         Pi^3*y^-1*[1-z]^-2 - 1/12*G(0,y)*i_*Pi^3*y^-1*[1-z]^-1 - 1/12*G(0,y)*
         i_*Pi^3*z^-1*[1-y-z]^-1 - 1/4*G(0,y)*i_*Pi^3*[1-y-z]^-1*[1-z]^-2 - 1/
         12*G(0,y)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,y)*G(0,z)*Pi^2*y^-2*
         z^-1 - 5/8*G(0,y)*G(0,z)*Pi^2*y^-2*[1-z]^-1 - 5/24*G(0,y)*G(0,z)*Pi^2
         *y^-1*z^-1 - 5/8*G(0,y)*G(0,z)*Pi^2*y^-1*[1-z]^-2 - 5/24*G(0,y)*G(0,z
         )*Pi^2*y^-1*[1-z]^-1 - 5/24*G(0,y)*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 - 5/8*
         G(0,y)*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 5/24*G(0,y)*G(0,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 1/3*G(0,y)*G(1,z)*Pi^2*y^-2*z^-1 - 1/4*G(0,y)*
         G(1,z)*Pi^2*y^-2*[1-z]^-1 - 1/12*G(0,y)*G(1,z)*Pi^2*y^-1*z^-1 - 1/4*
         G(0,y)*G(1,z)*Pi^2*y^-1*[1-z]^-2 - 1/12*G(0,y)*G(1,z)*Pi^2*y^-1*
         [1-z]^-1 - 1/12*G(0,y)*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 - 1/4*G(0,y)*G(1,z
         )*Pi^2*[1-y-z]^-1*[1-z]^-2 - 1/12*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,y)*G(1,0,z)*i_*Pi*y^-2*z^-1 + 3/2*G(0,y)*G(1,0,z)*i_
         *Pi*y^-2*[1-z]^-1 + 1/2*G(0,y)*G(1,0,z)*i_*Pi*y^-1*z^-1 + 3/2*G(0,y)*
         G(1,0,z)*i_*Pi*y^-1*[1-z]^-2 + 1/2*G(0,y)*G(1,0,z)*i_*Pi*y^-1*
         [1-z]^-1 + 1/2*G(0,y)*G(1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,y)*G(1
         ,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,y)*G(1,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,y)*G(1,0,0,z)*y^-2*z^-1 - 3/2*G(0,y)*G(1,
         0,0,z)*y^-2*[1-z]^-1 - 1/2*G(0,y)*G(1,0,0,z)*y^-1*z^-1 - 3/2*G(0,y)*
         G(1,0,0,z)*y^-1*[1-z]^-2 - 1/2*G(0,y)*G(1,0,0,z)*y^-1*[1-z]^-1 - 1/2*
         G(0,y)*G(1,0,0,z)*z^-1*[1-y-z]^-1 - 3/2*G(0,y)*G(1,0,0,z)*[1-y-z]^-1*
         [1-z]^-2 - 1/2*G(0,y)*G(1,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*G(1,1
         ,0,z)*y^-2*z^-1 + 3/2*G(0,y)*G(1,1,0,z)*y^-2*[1-z]^-1 + 1/2*G(0,y)*G(
         1,1,0,z)*y^-1*z^-1 + 3/2*G(0,y)*G(1,1,0,z)*y^-1*[1-z]^-2 + 1/2*G(0,y)
         *G(1,1,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,1,0,z)*z^-1*[1-y-z]^-1 + 3/
         2*G(0,y)*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,y)*G(1,1,0,z)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z)*y^-1*z^-1 - 9/2*G(0,z)*y^-1*[1-z]^-2
          + 1/2*G(0,z)*y^-1*[1-z]^-1 + 1/2*G(0,z)*z^-1*[1-y-z]^-1 - 9/2*G(0,z)
         *[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,z)*[1-y-z]^-1*[1-z]^-1 + 4*G(0,z)*
         zeta3*y^-2*z^-1 + 3*G(0,z)*zeta3*y^-2*[1-z]^-1 + G(0,z)*zeta3*y^-1*
         z^-1 + 3*G(0,z)*zeta3*y^-1*[1-z]^-2 + G(0,z)*zeta3*y^-1*[1-z]^-1 + G(
         0,z)*zeta3*z^-1*[1-y-z]^-1 + 3*G(0,z)*zeta3*[1-y-z]^-1*[1-z]^-2 + G(0
         ,z)*zeta3*[1-y-z]^-1*[1-z]^-1 - 35/18*G(0,z)*Pi^2*y^-2*z^-1 - 35/24*
         G(0,z)*Pi^2*y^-2*[1-z]^-1 - 35/72*G(0,z)*Pi^2*y^-1*z^-1 - 7/48*G(0,z)
         *Pi^2*y^-1*[1-z]^-2 - 35/72*G(0,z)*Pi^2*y^-1*[1-z]^-1 - 35/72*G(0,z)*
         Pi^2*z^-1*[1-y-z]^-1 - 7/48*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 35/72*
         G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/4*G(0,z)*i_*Pi*y^-1*z^-1 - 3*G(0,
         z)*i_*Pi*y^-1*[1-z]^-2 + 1/4*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/4*G(0,z)*
         i_*Pi*z^-1*[1-y-z]^-1 - 3*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/4*G(0,
         z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,z)*i_*Pi^3*y^-2*z^-1 - 1/4*G(0
         ,z)*i_*Pi^3*y^-2*[1-z]^-1 - 1/12*G(0,z)*i_*Pi^3*y^-1*z^-1 - 1/4*G(0,z
         )*i_*Pi^3*y^-1*[1-z]^-2 - 1/12*G(0,z)*i_*Pi^3*y^-1*[1-z]^-1 - 1/12*G(
         0,z)*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/4*G(0,z)*i_*Pi^3*[1-y-z]^-1*[1-z]^-2
          - 1/12*G(0,z)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 2*G(0,z)*G(1 - z,1 - z,0
         ,y)*y^-2*z^-1 + 3/2*G(0,z)*G(1 - z,1 - z,0,y)*y^-2*[1-z]^-1 + 1/2*G(0
         ,z)*G(1 - z,1 - z,0,y)*y^-1*z^-1 + 3/2*G(0,z)*G(1 - z,1 - z,0,y)*y^-1
         *[1-z]^-2 + 1/2*G(0,z)*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,z)*
         G(1 - z,1 - z,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,z)*G(1 - z,1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(0,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/3*G(0,z)*G(1 - z,y)*Pi^2*y^-2*z^-1 - 1/4*G(0,z)*G(1 - z,
         y)*Pi^2*y^-2*[1-z]^-1 - 1/12*G(0,z)*G(1 - z,y)*Pi^2*y^-1*z^-1 - 1/4*
         G(0,z)*G(1 - z,y)*Pi^2*y^-1*[1-z]^-2 - 1/12*G(0,z)*G(1 - z,y)*Pi^2*
         y^-1*[1-z]^-1 - 1/12*G(0,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/4*G(0
         ,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 1/12*G(0,z)*G(1 - z,y)*Pi^2
         *[1-y-z]^-1*[1-z]^-1 + 2*G(0,z)*G(1 - z,0,y)*i_*Pi*y^-2*z^-1 + 3/2*G(
         0,z)*G(1 - z,0,y)*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi
         *y^-1*z^-1 + 3/2*G(0,z)*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-2 + 1/2*G(0,z)
         *G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 + 3/2*G(0,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2
          + 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,z)*G(1
          - z,0,0,y)*y^-2*z^-1 - 3/2*G(0,z)*G(1 - z,0,0,y)*y^-2*[1-z]^-1 - 1/2
         *G(0,z)*G(1 - z,0,0,y)*y^-1*z^-1 - 3/2*G(0,z)*G(1 - z,0,0,y)*y^-1*
         [1-z]^-2 - 1/2*G(0,z)*G(1 - z,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,z)*G(1
          - z,0,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,z)*G(1 - z,0,0,y)*[1-y-z]^-1*
         [1-z]^-2 - 1/2*G(0,z)*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,z)*
         G(0,1 - z,0,y)*y^-2*z^-1 - 3/2*G(0,z)*G(0,1 - z,0,y)*y^-2*[1-z]^-1 - 
         1/2*G(0,z)*G(0,1 - z,0,y)*y^-1*z^-1 - 3/2*G(0,z)*G(0,1 - z,0,y)*y^-1*
         [1-z]^-2 - 1/2*G(0,z)*G(0,1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,z)*G(0,1
          - z,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,z)*G(0,1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-2 - 1/2*G(0,z)*G(0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 3/4*G(0,0,
         y)*y^-2*[1-z]^-1 - 3/4*G(0,0,y)*y^-1*[1-z]^-2 + G(0,0,y)*y^-1*
         [1-z]^-1 + G(0,0,y)*z^-1*[1-y-z]^-1 - G(0,0,y)*z^-1*[1-y]^-1 - 3/4*G(
         0,0,y)*[1-y-z]^-1*[1-z]^-2 + G(0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/3*G(0,0
         ,y)*Pi^2*y^-2*z^-1 + 1/4*G(0,0,y)*Pi^2*y^-2*[1-z]^-1 + 1/12*G(0,0,y)*
         Pi^2*y^-1*z^-1 + 1/4*G(0,0,y)*Pi^2*y^-1*[1-z]^-2 + 1/12*G(0,0,y)*Pi^2
         *y^-1*[1-z]^-1 + 1/12*G(0,0,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/4*G(0,0,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-2 + 1/12*G(0,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 
         10/3*G(0,0,y)*i_*Pi*y^-2*z^-1 - 5/2*G(0,0,y)*i_*Pi*y^-2*[1-z]^-1 - 5/
         6*G(0,0,y)*i_*Pi*y^-1*z^-1 - 5/2*G(0,0,y)*i_*Pi*y^-1*[1-z]^-2 - 1/12*
         G(0,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/12*G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 
         3/4*G(0,0,y)*i_*Pi*z^-1*[1-y]^-1 - 5/2*G(0,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - 1/12*G(0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,y)*G(0,z
         )*i_*Pi*y^-2*z^-1 - 3/2*G(0,0,y)*G(0,z)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(0
         ,0,y)*G(0,z)*i_*Pi*y^-1*z^-1 - 3/2*G(0,0,y)*G(0,z)*i_*Pi*y^-1*
         [1-z]^-2 - 1/2*G(0,0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(0
         ,z)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(0,0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - 1/2*G(0,0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,y)
         *G(0,0,z)*y^-2*z^-1 + 3/2*G(0,0,y)*G(0,0,z)*y^-2*[1-z]^-1 + 1/2*G(0,0
         ,y)*G(0,0,z)*y^-1*z^-1 + 3/2*G(0,0,y)*G(0,0,z)*y^-1*[1-z]^-2 + 1/2*G(
         0,0,y)*G(0,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(0,0,z)*z^-1*[1-y-z]^-1
          + 3/2*G(0,0,y)*G(0,0,z)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,0,y)*G(0,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,0,y)*G(1,0,z)*y^-2*z^-1 - 3/2*G(0,0,y)*G(
         1,0,z)*y^-2*[1-z]^-1 - 1/2*G(0,0,y)*G(1,0,z)*y^-1*z^-1 - 3/2*G(0,0,y)
         *G(1,0,z)*y^-1*[1-z]^-2 - 1/2*G(0,0,y)*G(1,0,z)*y^-1*[1-z]^-1 - 1/2*
         G(0,0,y)*G(1,0,z)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,y)*G(1,0,z)*[1-y-z]^-1*
         [1-z]^-2 - 1/2*G(0,0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,0,z)*
         y^-1*z^-1 + 3*G(0,0,z)*y^-1*[1-z]^-2 - 1/4*G(0,0,z)*y^-1*[1-z]^-1 - 1/
         4*G(0,0,z)*z^-1*[1-y-z]^-1 + 3*G(0,0,z)*[1-y-z]^-1*[1-z]^-2 - 1/4*G(0
         ,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/3*G(0,0,z)*Pi^2*y^-2*z^-1 + 1/4*G(0,0,z
         )*Pi^2*y^-2*[1-z]^-1 + 1/12*G(0,0,z)*Pi^2*y^-1*z^-1 + 1/4*G(0,0,z)*
         Pi^2*y^-1*[1-z]^-2 + 1/12*G(0,0,z)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(0,0,z)
         *Pi^2*z^-1*[1-y-z]^-1 + 1/4*G(0,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 1/12*
         G(0,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 10/3*G(0,0,z)*i_*Pi*y^-2*z^-1 - 5/
         2*G(0,0,z)*i_*Pi*y^-2*[1-z]^-1 - 5/6*G(0,0,z)*i_*Pi*y^-1*z^-1 - 1/4*
         G(0,0,z)*i_*Pi*y^-1*[1-z]^-2 - 5/6*G(0,0,z)*i_*Pi*y^-1*[1-z]^-1 - 5/6
         *G(0,0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 1/4*G(0,0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - 5/6*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,z)*G(1 - 
         z,0,y)*y^-2*z^-1 - 3/2*G(0,0,z)*G(1 - z,0,y)*y^-2*[1-z]^-1 - 1/2*G(0,
         0,z)*G(1 - z,0,y)*y^-1*z^-1 - 3/2*G(0,0,z)*G(1 - z,0,y)*y^-1*[1-z]^-2
          - 1/2*G(0,0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,0,z)*G(1 - z,0,y
         )*z^-1*[1-y-z]^-1 - 3/2*G(0,0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - 1/
         2*G(0,0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,z)*G(0,y)*i_*Pi
         *y^-2*z^-1 - 3/2*G(0,0,z)*G(0,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(0,0,z)*
         G(0,y)*i_*Pi*y^-1*z^-1 - 3/2*G(0,0,z)*G(0,y)*i_*Pi*y^-1*[1-z]^-2 - 1/
         2*G(0,0,z)*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,0,z)*G(0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 - 3/2*G(0,0,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/2
         *G(0,0,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 10/3*G(0,0,0,y)*y^-2*
         z^-1 + 5/2*G(0,0,0,y)*y^-2*[1-z]^-1 + 5/6*G(0,0,0,y)*y^-1*z^-1 + 5/2*
         G(0,0,0,y)*y^-1*[1-z]^-2 + 1/12*G(0,0,0,y)*y^-1*[1-z]^-1 + 1/12*G(0,0
         ,0,y)*z^-1*[1-y-z]^-1 + 3/4*G(0,0,0,y)*z^-1*[1-y]^-1 + 5/2*G(0,0,0,y)
         *[1-y-z]^-1*[1-z]^-2 + 1/12*G(0,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,
         0,y)*G(0,z)*y^-2*z^-1 + 3/2*G(0,0,0,y)*G(0,z)*y^-2*[1-z]^-1 + 1/2*G(0
         ,0,0,y)*G(0,z)*y^-1*z^-1 + 3/2*G(0,0,0,y)*G(0,z)*y^-1*[1-z]^-2 + 1/2*
         G(0,0,0,y)*G(0,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,0,y)*G(0,z)*z^-1*
         [1-y-z]^-1 + 3/2*G(0,0,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,0,0,
         y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 + 10/3*G(0,0,0,z)*y^-2*z^-1 + 5/2*G(0,0
         ,0,z)*y^-2*[1-z]^-1 + 5/6*G(0,0,0,z)*y^-1*z^-1 + 1/4*G(0,0,0,z)*y^-1*
         [1-z]^-2 + 5/6*G(0,0,0,z)*y^-1*[1-z]^-1 + 5/6*G(0,0,0,z)*z^-1*
         [1-y-z]^-1 + 1/4*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-2 + 5/6*G(0,0,0,z)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,0,0,z)*G(0,y)*y^-2*z^-1 + 3/2*G(0,0,0,z)*
         G(0,y)*y^-2*[1-z]^-1 + 1/2*G(0,0,0,z)*G(0,y)*y^-1*z^-1 + 3/2*G(0,0,0,
         z)*G(0,y)*y^-1*[1-z]^-2 + 1/2*G(0,0,0,z)*G(0,y)*y^-1*[1-z]^-1 + 1/2*
         G(0,0,0,z)*G(0,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,0,0,z)*G(0,y)*[1-y-z]^-1*
         [1-z]^-2 + 1/2*G(0,0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,1,0,y)
         *y^-2*z^-1 - 3/2*G(0,0,1,0,y)*y^-2*[1-z]^-1 - 1/2*G(0,0,1,0,y)*y^-1*
         z^-1 - 3/2*G(0,0,1,0,y)*y^-1*[1-z]^-2 - 1/2*G(0,0,1,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(0,0,1,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,1,0,y)*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(0,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,
         1,0,z)*y^-2*z^-1 - 3/2*G(0,0,1,0,z)*y^-2*[1-z]^-1 - 1/2*G(0,0,1,0,z)*
         y^-1*z^-1 - 3/2*G(0,0,1,0,z)*y^-1*[1-z]^-2 - 1/2*G(0,0,1,0,z)*y^-1*
         [1-z]^-1 - 1/2*G(0,0,1,0,z)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,1,0,z)*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(0,0,1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,
         1,z)*Pi^2*y^-2*z^-1 - 1/4*G(0,1,z)*Pi^2*y^-2*[1-z]^-1 - 1/12*G(0,1,z)
         *Pi^2*y^-1*z^-1 - 1/4*G(0,1,z)*Pi^2*y^-1*[1-z]^-2 - 1/12*G(0,1,z)*
         Pi^2*y^-1*[1-z]^-1 - 1/12*G(0,1,z)*Pi^2*z^-1*[1-y-z]^-1 - 1/4*G(0,1,z
         )*Pi^2*[1-y-z]^-1*[1-z]^-2 - 1/12*G(0,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1
          + 2*G(0,1,0,y)*i_*Pi*y^-2*z^-1 + 3/2*G(0,1,0,y)*i_*Pi*y^-2*[1-z]^-1
          + 1/2*G(0,1,0,y)*i_*Pi*y^-1*z^-1 + 3/2*G(0,1,0,y)*i_*Pi*y^-1*
         [1-z]^-2 + 1/2*G(0,1,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,1,0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 + 3/2*G(0,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,
         1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,0,z)*i_*Pi*y^-2*z^-1 + 3/2
         *G(0,1,0,z)*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(0,1,0,z)*i_*Pi*y^-1*z^-1 + 3/
         2*G(0,1,0,z)*i_*Pi*y^-1*[1-z]^-2 + 1/2*G(0,1,0,z)*i_*Pi*y^-1*[1-z]^-1
          + 1/2*G(0,1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(0,1,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(
         0,1,0,z)*G(1 - z,y)*y^-2*z^-1 + 3/2*G(0,1,0,z)*G(1 - z,y)*y^-2*
         [1-z]^-1 + 1/2*G(0,1,0,z)*G(1 - z,y)*y^-1*z^-1 + 3/2*G(0,1,0,z)*G(1
          - z,y)*y^-1*[1-z]^-2 + 1/2*G(0,1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 1/2
         *G(0,1,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,1,0,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1
          - 2*G(0,1,0,z)*G(0,y)*y^-2*z^-1 - 3/2*G(0,1,0,z)*G(0,y)*y^-2*
         [1-z]^-1 - 1/2*G(0,1,0,z)*G(0,y)*y^-1*z^-1 - 3/2*G(0,1,0,z)*G(0,y)*
         y^-1*[1-z]^-2 - 1/2*G(0,1,0,z)*G(0,y)*y^-1*[1-z]^-1 - 1/2*G(0,1,0,z)*
         G(0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,1,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-2 - 
         1/2*G(0,1,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,0,0,y)*y^-2*z^-1
          - 3/2*G(0,1,0,0,y)*y^-2*[1-z]^-1 - 1/2*G(0,1,0,0,y)*y^-1*z^-1 - 3/2*
         G(0,1,0,0,y)*y^-1*[1-z]^-2 - 1/2*G(0,1,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(0
         ,1,0,0,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,1,0,0,y)*[1-y-z]^-1*[1-z]^-2 - 1/
         2*G(0,1,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,0,0,z)*y^-2*z^-1 - 3/2*
         G(0,1,0,0,z)*y^-2*[1-z]^-1 - 1/2*G(0,1,0,0,z)*y^-1*z^-1 - 3/2*G(0,1,0
         ,0,z)*y^-1*[1-z]^-2 - 1/2*G(0,1,0,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,1,0,0,
         z)*z^-1*[1-y-z]^-1 - 3/2*G(0,1,0,0,z)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(0,1
         ,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,1,0,z)*y^-2*z^-1 + 3/2*G(0,1,1,
         0,z)*y^-2*[1-z]^-1 + 1/2*G(0,1,1,0,z)*y^-1*z^-1 + 3/2*G(0,1,1,0,z)*
         y^-1*[1-z]^-2 + 1/2*G(0,1,1,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,1,1,0,z)*
         z^-1*[1-y-z]^-1 + 3/2*G(0,1,1,0,z)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,1,1,
         0,z)*[1-y-z]^-1*[1-z]^-1 + 1/3*G(1,z)*i_*Pi^3*y^-2*z^-1 + 1/4*G(1,z)*
         i_*Pi^3*y^-2*[1-z]^-1 + 1/12*G(1,z)*i_*Pi^3*y^-1*z^-1 + 1/4*G(1,z)*i_
         *Pi^3*y^-1*[1-z]^-2 + 1/12*G(1,z)*i_*Pi^3*y^-1*[1-z]^-1 + 1/12*G(1,z)
         *i_*Pi^3*z^-1*[1-y-z]^-1 + 1/4*G(1,z)*i_*Pi^3*[1-y-z]^-1*[1-z]^-2 + 1/
         12*G(1,z)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 1/3*G(1,z)*G(1 - z,y)*Pi^2*
         y^-2*z^-1 + 1/4*G(1,z)*G(1 - z,y)*Pi^2*y^-2*[1-z]^-1 + 1/12*G(1,z)*G(
         1 - z,y)*Pi^2*y^-1*z^-1 + 1/4*G(1,z)*G(1 - z,y)*Pi^2*y^-1*[1-z]^-2 + 
         1/12*G(1,z)*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(1,z)*G(1 - z,y)*
         Pi^2*z^-1*[1-y-z]^-1 + 1/4*G(1,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2
          + 1/12*G(1,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 7/6*G(1,0,y)*
         Pi^2*y^-2*z^-1 + 7/8*G(1,0,y)*Pi^2*y^-2*[1-z]^-1 + 7/24*G(1,0,y)*Pi^2
         *y^-1*z^-1 + 7/8*G(1,0,y)*Pi^2*y^-1*[1-z]^-2 + 7/24*G(1,0,y)*Pi^2*
         y^-1*[1-z]^-1 + 7/24*G(1,0,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/8*G(1,0,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-2 + 7/24*G(1,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 5/
         6*G(1,0,z)*Pi^2*y^-2*z^-1 + 5/8*G(1,0,z)*Pi^2*y^-2*[1-z]^-1 + 5/24*G(
         1,0,z)*Pi^2*y^-1*z^-1 + 5/8*G(1,0,z)*Pi^2*y^-1*[1-z]^-2 + 5/24*G(1,0,
         z)*Pi^2*y^-1*[1-z]^-1 + 5/24*G(1,0,z)*Pi^2*z^-1*[1-y-z]^-1 + 5/8*G(1,
         0,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 5/24*G(1,0,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 - 2*G(1,0,z)*G(1 - z,1 - z,y)*y^-2*z^-1 - 3/2*G(1,0,z)*G(1
          - z,1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(1,0,z)*G(1 - z,1 - z,y)*y^-1*z^-1
          - 3/2*G(1,0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-2 - 1/2*G(1,0,z)*G(1 - z
         ,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,0,z)*G(1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - 3/2*G(1,0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*
         G(1,0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,z)*G(1 - z,y)
         *i_*Pi*y^-2*z^-1 - 3/2*G(1,0,z)*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*
         G(1,0,z)*G(1 - z,y)*i_*Pi*y^-1*z^-1 - 3/2*G(1,0,z)*G(1 - z,y)*i_*Pi*
         y^-1*[1-z]^-2 - 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1
         ,0,z)*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(1,0,z)*G(1 - z,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*G(1,0,z)*G(1 - z,0,y)*y^-2*z^-1 + 3/2*G(1,0,z)*G(1 - z,0
         ,y)*y^-2*[1-z]^-1 + 1/2*G(1,0,z)*G(1 - z,0,y)*y^-1*z^-1 + 3/2*G(1,0,z
         )*G(1 - z,0,y)*y^-1*[1-z]^-2 + 1/2*G(1,0,z)*G(1 - z,0,y)*y^-1*
         [1-z]^-1 + 1/2*G(1,0,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,0,z)*
         G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1,0,z)*G(1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(1,0,0,y)*i_*Pi*y^-2*z^-1 + 3/2*G(1,0,0,y)*
         i_*Pi*y^-2*[1-z]^-1 + 1/2*G(1,0,0,y)*i_*Pi*y^-1*z^-1 + 3/2*G(1,0,0,y)
         *i_*Pi*y^-1*[1-z]^-2 + 1/2*G(1,0,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1,0
         ,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(1,0,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 + 1/2*G(1,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,0,z)*i_
         *Pi*y^-2*z^-1 + 3/2*G(1,0,0,z)*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(1,0,0,z)*
         i_*Pi*y^-1*z^-1 + 3/2*G(1,0,0,z)*i_*Pi*y^-1*[1-z]^-2 + 1/2*G(1,0,0,z)
         *i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1,0,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 3/2*G(1
         ,0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1,0,0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*G(1,0,0,z)*G(1 - z,y)*y^-2*z^-1 + 3/2*G(1,0,0,z)*G(1 - z
         ,y)*y^-2*[1-z]^-1 + 1/2*G(1,0,0,z)*G(1 - z,y)*y^-1*z^-1 + 3/2*G(1,0,0
         ,z)*G(1 - z,y)*y^-1*[1-z]^-2 + 1/2*G(1,0,0,z)*G(1 - z,y)*y^-1*
         [1-z]^-1 + 1/2*G(1,0,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,0,0,z)
         *G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1,0,0,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1,0,0,0,y)*y^-2*z^-1 - 3/2*G(1,0,0,0,y)*
         y^-2*[1-z]^-1 - 1/2*G(1,0,0,0,y)*y^-1*z^-1 - 3/2*G(1,0,0,0,y)*y^-1*
         [1-z]^-2 - 1/2*G(1,0,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(1,0,0,0,y)*z^-1*
         [1-y-z]^-1 - 3/2*G(1,0,0,0,y)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,0,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1,0,0,0,z)*y^-2*z^-1 - 3/2*G(1,0,0,0,z)*
         y^-2*[1-z]^-1 - 1/2*G(1,0,0,0,z)*y^-1*z^-1 - 3/2*G(1,0,0,0,z)*y^-1*
         [1-z]^-2 - 1/2*G(1,0,0,0,z)*y^-1*[1-z]^-1 - 1/2*G(1,0,0,0,z)*z^-1*
         [1-y-z]^-1 - 3/2*G(1,0,0,0,z)*[1-y-z]^-1*[1-z]^-2 - 1/2*G(1,0,0,0,z)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(1,0,1,0,z)*y^-2*z^-1 + 3/2*G(1,0,1,0,z)*
         y^-2*[1-z]^-1 + 1/2*G(1,0,1,0,z)*y^-1*z^-1 + 3/2*G(1,0,1,0,z)*y^-1*
         [1-z]^-2 + 1/2*G(1,0,1,0,z)*y^-1*[1-z]^-1 + 1/2*G(1,0,1,0,z)*z^-1*
         [1-y-z]^-1 + 3/2*G(1,0,1,0,z)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(1,0,1,0,z)*
         [1-y-z]^-1*[1-z]^-1 + 1/3*G(1,1,z)*Pi^2*y^-2*z^-1 + 1/4*G(1,1,z)*Pi^2
         *y^-2*[1-z]^-1 + 1/12*G(1,1,z)*Pi^2*y^-1*z^-1 + 1/4*G(1,1,z)*Pi^2*
         y^-1*[1-z]^-2 + 1/12*G(1,1,z)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(1,1,z)*Pi^2
         *z^-1*[1-y-z]^-1 + 1/4*G(1,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 1/12*G(1,1
         ,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,0,z)*i_*Pi*y^-2*z^-1 - 3/2*G(1
         ,1,0,z)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(1,1,0,z)*i_*Pi*y^-1*z^-1 - 3/2*G(
         1,1,0,z)*i_*Pi*y^-1*[1-z]^-2 - 1/2*G(1,1,0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/
         2*G(1,1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(1,1,0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - 1/2*G(1,1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,0,z)*G(
         1 - z,y)*y^-2*z^-1 - 3/2*G(1,1,0,z)*G(1 - z,y)*y^-2*[1-z]^-1 - 1/2*G(
         1,1,0,z)*G(1 - z,y)*y^-1*z^-1 - 3/2*G(1,1,0,z)*G(1 - z,y)*y^-1*
         [1-z]^-2 - 1/2*G(1,1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,1,0,z)*
         G(1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(1,1,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 - 1/2*G(1,1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,1,0,
         0,z)*y^-2*z^-1 + 3/2*G(1,1,0,0,z)*y^-2*[1-z]^-1 + 1/2*G(1,1,0,0,z)*
         y^-1*z^-1 + 3/2*G(1,1,0,0,z)*y^-1*[1-z]^-2 + 1/2*G(1,1,0,0,z)*y^-1*
         [1-z]^-1 + 1/2*G(1,1,0,0,z)*z^-1*[1-y-z]^-1 + 3/2*G(1,1,0,0,z)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(1,1,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,
         1,0,z)*y^-2*z^-1 - 3/2*G(1,1,1,0,z)*y^-2*[1-z]^-1 - 1/2*G(1,1,1,0,z)*
         y^-1*z^-1 - 3/2*G(1,1,1,0,z)*y^-1*[1-z]^-2 - 1/2*G(1,1,1,0,z)*y^-1*
         [1-z]^-1 - 1/2*G(1,1,1,0,z)*z^-1*[1-y-z]^-1 - 3/2*G(1,1,1,0,z)*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(1,1,1,0,z)*[1-y-z]^-1*[1-z]^-1 ) ;
g [G3_1l_PS_m0] =  + q2^-3 * (  - 4*y^-1*z^-1 - 4*y^-1*[1-z]^-1 + 4*z^-1*
         [y+z]^-1 - 4*[1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,y)*y^-1*z^-2 - 4*G(1 - z
         ,y)*y^-1*z^-1 - 4*G(1 - z,y)*y^-1*[1-z]^-1 + 4*G(1 - z,y)*z^-2*
         [y+z]^-1 + 4*G(1 - z,y)*z^-1*[y+z]^-2 + 4*G(1 - z,y)*z^-1*[y+z]^-1 - 
         4*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,z)*y^-1*z^-2 - 4*G(1,z)*y^-1
         *z^-1 - 4*G(1,z)*y^-1*[1-z]^-1 + 4*G(1,z)*z^-2*[y+z]^-1 + 4*G(1,z)*
         z^-1*[y+z]^-2 + 4*G(1,z)*z^-1*[y+z]^-1 - 4*G(1,z)*[1-y-z]^-1*[1-z]^-1
          )

       + e*q2^-3 * (  - 12*y^-1*z^-1 - 12*y^-1*[1-z]^-1 + 12*z^-1*[y+z]^-1 - 
         12*[1-y-z]^-1*[1-z]^-1 - 4*i_*Pi*y^-1*z^-1 - 4*i_*Pi*y^-1*[1-z]^-1 + 
         4*i_*Pi*z^-1*[y+z]^-1 - 4*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 4*G(1 - z,1 - z
         ,y)*y^-1*z^-2 + 4*G(1 - z,1 - z,y)*y^-1*z^-1 + 4*G(1 - z,1 - z,y)*
         y^-1*[1-z]^-1 - 4*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 - 4*G(1 - z,1 - z,y)
         *z^-1*[y+z]^-2 - 4*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 + 4*G(1 - z,1 - z,y
         )*[1-y-z]^-1*[1-z]^-1 - 12*G(1 - z,y)*y^-1*z^-2 - 8*G(1 - z,y)*y^-1*
         z^-1 - 8*G(1 - z,y)*y^-1*[1-z]^-1 + 12*G(1 - z,y)*z^-2*[y+z]^-1 + 12*
         G(1 - z,y)*z^-1*[y+z]^-2 + 8*G(1 - z,y)*z^-1*[y+z]^-1 - 8*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,y)*i_*Pi*y^-1*z^-2 - 4*G(1 - z,y)*i_*
         Pi*y^-1*z^-1 - 4*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 4*G(1 - z,y)*i_*Pi*
         z^-2*[y+z]^-1 + 4*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 + 4*G(1 - z,y)*i_*Pi
         *z^-1*[y+z]^-1 - 4*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 12*G(1,z)*
         y^-1*z^-2 - 8*G(1,z)*y^-1*z^-1 - 8*G(1,z)*y^-1*[1-z]^-1 + 12*G(1,z)*
         z^-2*[y+z]^-1 + 12*G(1,z)*z^-1*[y+z]^-2 + 8*G(1,z)*z^-1*[y+z]^-1 - 8*
         G(1,z)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,z)*i_*Pi*y^-1*z^-2 - 4*G(1,z)*i_*
         Pi*y^-1*z^-1 - 4*G(1,z)*i_*Pi*y^-1*[1-z]^-1 + 4*G(1,z)*i_*Pi*z^-2*
         [y+z]^-1 + 4*G(1,z)*i_*Pi*z^-1*[y+z]^-2 + 4*G(1,z)*i_*Pi*z^-1*
         [y+z]^-1 - 4*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 4*G(1,z)*G(1 - z,y)*
         y^-1*z^-2 + 4*G(1,z)*G(1 - z,y)*y^-1*z^-1 + 4*G(1,z)*G(1 - z,y)*y^-1*
         [1-z]^-1 - 4*G(1,z)*G(1 - z,y)*z^-2*[y+z]^-1 - 4*G(1,z)*G(1 - z,y)*
         z^-1*[y+z]^-2 - 4*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-1 + 4*G(1,z)*G(1 - z,
         y)*[1-y-z]^-1*[1-z]^-1 + 4*G(1,1,z)*y^-1*z^-2 + 4*G(1,1,z)*y^-1*z^-1
          + 4*G(1,1,z)*y^-1*[1-z]^-1 - 4*G(1,1,z)*z^-2*[y+z]^-1 - 4*G(1,1,z)*
         z^-1*[y+z]^-2 - 4*G(1,1,z)*z^-1*[y+z]^-1 + 4*G(1,1,z)*[1-y-z]^-1*
         [1-z]^-1 )

       + e^2*q2^-3 * (  - 28*y^-1*z^-1 - 28*y^-1*[1-z]^-1 + 28*z^-1*[y+z]^-1
          - 28*[1-y-z]^-1*[1-z]^-1 + 7/3*Pi^2*y^-1*z^-1 + 7/3*Pi^2*y^-1*
         [1-z]^-1 - 7/3*Pi^2*z^-1*[y+z]^-1 + 7/3*Pi^2*[1-y-z]^-1*[1-z]^-1 - 12
         *i_*Pi*y^-1*z^-1 - 12*i_*Pi*y^-1*[1-z]^-1 + 12*i_*Pi*z^-1*[y+z]^-1 - 
         12*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,1 - z,1 - z,y)*y^-1*z^-2 - 4
         *G(1 - z,1 - z,1 - z,y)*y^-1*z^-1 - 4*G(1 - z,1 - z,1 - z,y)*y^-1*
         [1-z]^-1 + 4*G(1 - z,1 - z,1 - z,y)*z^-2*[y+z]^-1 + 4*G(1 - z,1 - z,1
          - z,y)*z^-1*[y+z]^-2 + 4*G(1 - z,1 - z,1 - z,y)*z^-1*[y+z]^-1 - 4*G(
         1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 12*G(1 - z,1 - z,y)*y^-1*
         z^-2 + 8*G(1 - z,1 - z,y)*y^-1*z^-1 + 8*G(1 - z,1 - z,y)*y^-1*
         [1-z]^-1 - 12*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 - 12*G(1 - z,1 - z,y)*
         z^-1*[y+z]^-2 - 8*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 + 8*G(1 - z,1 - z,y)
         *[1-y-z]^-1*[1-z]^-1 + 4*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-2 + 4*G(1 - z
         ,1 - z,y)*i_*Pi*y^-1*z^-1 + 4*G(1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 
         4*G(1 - z,1 - z,y)*i_*Pi*z^-2*[y+z]^-1 - 4*G(1 - z,1 - z,y)*i_*Pi*
         z^-1*[y+z]^-2 - 4*G(1 - z,1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 4*G(1 - z,1
          - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 28*G(1 - z,y)*y^-1*z^-2 - 16*G(1
          - z,y)*y^-1*z^-1 - 16*G(1 - z,y)*y^-1*[1-z]^-1 + 28*G(1 - z,y)*z^-2*
         [y+z]^-1 + 28*G(1 - z,y)*z^-1*[y+z]^-2 + 16*G(1 - z,y)*z^-1*[y+z]^-1
          - 16*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 7/3*G(1 - z,y)*Pi^2*y^-1*z^-2
          + 7/3*G(1 - z,y)*Pi^2*y^-1*z^-1 + 7/3*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1
          - 7/3*G(1 - z,y)*Pi^2*z^-2*[y+z]^-1 - 7/3*G(1 - z,y)*Pi^2*z^-1*
         [y+z]^-2 - 7/3*G(1 - z,y)*Pi^2*z^-1*[y+z]^-1 + 7/3*G(1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 12*G(1 - z,y)*i_*Pi*y^-1*z^-2 - 8*G(1 - z,y)*i_
         *Pi*y^-1*z^-1 - 8*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 12*G(1 - z,y)*i_*
         Pi*z^-2*[y+z]^-1 + 12*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 + 8*G(1 - z,y)*
         i_*Pi*z^-1*[y+z]^-1 - 8*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 28*G(1
         ,z)*y^-1*z^-2 - 16*G(1,z)*y^-1*z^-1 - 16*G(1,z)*y^-1*[1-z]^-1 + 28*G(
         1,z)*z^-2*[y+z]^-1 + 28*G(1,z)*z^-1*[y+z]^-2 + 16*G(1,z)*z^-1*
         [y+z]^-1 - 16*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 7/3*G(1,z)*Pi^2*y^-1*z^-2
          + 7/3*G(1,z)*Pi^2*y^-1*z^-1 + 7/3*G(1,z)*Pi^2*y^-1*[1-z]^-1 - 7/3*G(
         1,z)*Pi^2*z^-2*[y+z]^-1 - 7/3*G(1,z)*Pi^2*z^-1*[y+z]^-2 - 7/3*G(1,z)*
         Pi^2*z^-1*[y+z]^-1 + 7/3*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 12*G(1,z)*
         i_*Pi*y^-1*z^-2 - 8*G(1,z)*i_*Pi*y^-1*z^-1 - 8*G(1,z)*i_*Pi*y^-1*
         [1-z]^-1 + 12*G(1,z)*i_*Pi*z^-2*[y+z]^-1 + 12*G(1,z)*i_*Pi*z^-1*
         [y+z]^-2 + 8*G(1,z)*i_*Pi*z^-1*[y+z]^-1 - 8*G(1,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 4*G(1,z)*G(1 - z,1 - z,y)*y^-1*z^-2 - 4*G(1,z)*G(1 - z,1
          - z,y)*y^-1*z^-1 - 4*G(1,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + 4*G(1,z
         )*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 + 4*G(1,z)*G(1 - z,1 - z,y)*z^-1*
         [y+z]^-2 + 4*G(1,z)*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 - 4*G(1,z)*G(1 - z
         ,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 12*G(1,z)*G(1 - z,y)*y^-1*z^-2 + 8*G(
         1,z)*G(1 - z,y)*y^-1*z^-1 + 8*G(1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 12*G(
         1,z)*G(1 - z,y)*z^-2*[y+z]^-1 - 12*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-2 - 
         8*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-1 + 8*G(1,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-2 + 4*G(1,z)*G(1 - z,y)*
         i_*Pi*y^-1*z^-1 + 4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 4*G(1,z)*
         G(1 - z,y)*i_*Pi*z^-2*[y+z]^-1 - 4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*
         [y+z]^-2 - 4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 4*G(1,z)*G(1 - z
         ,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 12*G(1,1,z)*y^-1*z^-2 + 8*G(1,1,z)*
         y^-1*z^-1 + 8*G(1,1,z)*y^-1*[1-z]^-1 - 12*G(1,1,z)*z^-2*[y+z]^-1 - 12
         *G(1,1,z)*z^-1*[y+z]^-2 - 8*G(1,1,z)*z^-1*[y+z]^-1 + 8*G(1,1,z)*
         [1-y-z]^-1*[1-z]^-1 + 4*G(1,1,z)*i_*Pi*y^-1*z^-2 + 4*G(1,1,z)*i_*Pi*
         y^-1*z^-1 + 4*G(1,1,z)*i_*Pi*y^-1*[1-z]^-1 - 4*G(1,1,z)*i_*Pi*z^-2*
         [y+z]^-1 - 4*G(1,1,z)*i_*Pi*z^-1*[y+z]^-2 - 4*G(1,1,z)*i_*Pi*z^-1*
         [y+z]^-1 + 4*G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 4*G(1,1,z)*G(1 - z,
         y)*y^-1*z^-2 - 4*G(1,1,z)*G(1 - z,y)*y^-1*z^-1 - 4*G(1,1,z)*G(1 - z,y
         )*y^-1*[1-z]^-1 + 4*G(1,1,z)*G(1 - z,y)*z^-2*[y+z]^-1 + 4*G(1,1,z)*G(
         1 - z,y)*z^-1*[y+z]^-2 + 4*G(1,1,z)*G(1 - z,y)*z^-1*[y+z]^-1 - 4*G(1,
         1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,1,1,z)*y^-1*z^-2 - 4*G(1,
         1,1,z)*y^-1*z^-1 - 4*G(1,1,1,z)*y^-1*[1-z]^-1 + 4*G(1,1,1,z)*z^-2*
         [y+z]^-1 + 4*G(1,1,1,z)*z^-1*[y+z]^-2 + 4*G(1,1,1,z)*z^-1*[y+z]^-1 - 
         4*G(1,1,1,z)*[1-y-z]^-1*[1-z]^-1 ) ;
g [G3_1l_PS_mt] =  + q2^-2 * (  - 1/3*y^-1*[1-z]^-1*mt2^-1 - 1/3*[1-y-z]^-1*
         [1-z]^-1*mt2^-1 )

       + e*q2^-2 * ( 1/3*Log(q2^-1*mt2)*y^-1*[1-z]^-1*mt2^-1 + 1/3*Log(q2^-1*
         mt2)*[1-y-z]^-1*[1-z]^-1*mt2^-1 )

       + e^2*q2^-2 * (  - 1/36*Pi^2*y^-1*[1-z]^-1*mt2^-1 - 1/36*Pi^2*
         [1-y-z]^-1*[1-z]^-1*mt2^-1 - 1/6*Log(q2^-1*mt2)^2*y^-1*[1-z]^-1*
         mt2^-1 - 1/6*Log(q2^-1*mt2)^2*[1-y-z]^-1*[1-z]^-1*mt2^-1 ) ;
g [G4_1l_NS] =  + N^-1*q2^-3 * (  - 8*y^-2*z^-1 - 9/2*y^-2*[1-z]^-2 - 8*y^-2*
         [1-z]^-1 - 1/2*y^-1*z^-1 - 9*y^-1*[1-z]^-3 + 2*y^-1*[1-z]^-2 - 1/2*
         y^-1*[1-z]^-1 - 9/2*z^-1*[1-y-z]^-1 - 4*z^-1*[y+z]^-1 - 9/2*
         [1-y-z]^-2*[1-z]^-2 + 9*[1-y-z]^-2*[1-z]^-1 - 9*[1-y-z]^-1*[1-z]^-3
          + 2*[1-y-z]^-1*[1-z]^-2 - 1/2*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,y)*
         y^-2*z^-1 - 3/2*G(1 - z,y)*y^-2*[1-z]^-2 - 2*G(1 - z,y)*y^-2*[1-z]^-1
          + 4*G(1 - z,y)*y^-1*z^-2 + 9/2*G(1 - z,y)*y^-1*z^-1 - 3*G(1 - z,y)*
         y^-1*[1-z]^-3 + G(1 - z,y)*y^-1*[1-z]^-2 + 9/2*G(1 - z,y)*y^-1*
         [1-z]^-1 - 4*G(1 - z,y)*z^-2*[y+z]^-1 - 3/2*G(1 - z,y)*z^-1*
         [1-y-z]^-1 - 4*G(1 - z,y)*z^-1*[y+z]^-2 - 6*G(1 - z,y)*z^-1*[y+z]^-1
          - 3/2*G(1 - z,y)*[1-y-z]^-2*[1-z]^-2 + 3*G(1 - z,y)*[1-y-z]^-2*
         [1-z]^-1 - 3*G(1 - z,y)*[1-y-z]^-1*[1-z]^-3 + G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 + 9/2*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,0,y)*y^-2*
         z^-1 - G(1 - z,0,y)*y^-2*[1-z]^-2 - 2*G(1 - z,0,y)*y^-2*[1-z]^-1 + G(
         1 - z,0,y)*y^-1*z^-2 - G(1 - z,0,y)*y^-1*z^-1 - 2*G(1 - z,0,y)*y^-1*
         [1-z]^-3 - G(1 - z,0,y)*y^-1*[1-z]^-2 - G(1 - z,0,y)*y^-1*[1-z]^-1 - 
         G(1 - z,0,y)*z^-1*[1-y-z]^-1 - G(1 - z,0,y)*[1-y-z]^-2*[1-z]^-2 + G(1
          - z,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-3 - 
         G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1
          - G( - z,1 - z,y)*y^-3*[1-z]^-1 + 4*G( - z,1 - z,y)*y^-2*z^-1 + 3*G(
          - z,1 - z,y)*y^-2*[1-z]^-1 - G( - z,1 - z,y)*y^-1*z^-2 + 2*G( - z,1
          - z,y)*y^-1*z^-1 + G( - z,1 - z,y)*y^-1*[1-z]^-3 + G( - z,1 - z,y)*
         y^-1*[1-z]^-2 + 2*G( - z,1 - z,y)*y^-1*[1-z]^-1 + 2*G( - z,1 - z,y)*
         z^-1*[1-y-z]^-1 + G( - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 - 2*G( - z,1 - 
         z,y)*[1-y-z]^-2*[1-z]^-1 + G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 + G(
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 2*G( - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(0,1 - z,y)*y^-2*z^-1 - G(0,1 - z,y)*y^-2*[1-z]^-2 - 2*
         G(0,1 - z,y)*y^-2*[1-z]^-1 + G(0,1 - z,y)*y^-1*z^-2 - G(0,1 - z,y)*
         y^-1*z^-1 - 2*G(0,1 - z,y)*y^-1*[1-z]^-3 - G(0,1 - z,y)*y^-1*[1-z]^-2
          - G(0,1 - z,y)*y^-1*[1-z]^-1 - G(0,1 - z,y)*z^-1*[1-y-z]^-1 - G(0,1
          - z,y)*[1-y-z]^-2*[1-z]^-2 + G(0,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(
         0,1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 
         G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G(0,y)*y^-1*z^-1 - 1/2*G(0,y)*y^-1
         *[1-z]^-2 + G(0,y)*y^-1*[1-z]^-1 + G(0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,y
         )*[1-y-z]^-2*[1-z]^-1 - 1/2*G(0,y)*[1-y-z]^-1*[1-z]^-2 + G(0,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,y)*G(1,z)*y^-2*z^-1 - G(0,y)*G(1,z)*y^-2*
         [1-z]^-2 - 2*G(0,y)*G(1,z)*y^-2*[1-z]^-1 + G(0,y)*G(1,z)*y^-1*z^-2 - 
         G(0,y)*G(1,z)*y^-1*z^-1 - 2*G(0,y)*G(1,z)*y^-1*[1-z]^-3 - G(0,y)*G(1,
         z)*y^-1*[1-z]^-2 - G(0,y)*G(1,z)*y^-1*[1-z]^-1 - G(0,y)*G(1,z)*z^-1*
         [1-y-z]^-1 - G(0,y)*G(1,z)*[1-y-z]^-2*[1-z]^-2 + G(0,y)*G(1,z)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-3 - G(0,y)*G(
         1,z)*[1-y-z]^-1*[1-z]^-2 - G(0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + G(0,z)
         *y^-2*[1-z]^-2 + 5/2*G(0,z)*y^-1*[1-z]^-3 + G(0,z)*y^-1*[1-z]^-2 + 1/
         2*G(0,z)*[1-y-z]^-2*[1-z]^-2 - 1/2*G(0,z)*[1-y-z]^-2*[1-z]^-1 + 5/2*
         G(0,z)*[1-y-z]^-1*[1-z]^-3 + G(0,z)*[1-y-z]^-1*[1-z]^-2 + G(0,z)*G(1
          - z,y)*y^-3*[1-z]^-1 - 2*G(0,z)*G(1 - z,y)*y^-2*z^-1 + G(0,z)*G(1 - 
         z,y)*y^-2*[1-z]^-2 - G(0,z)*G(1 - z,y)*y^-2*[1-z]^-1 - G(0,z)*G(1 - z
         ,y)*y^-1*z^-1 + G(0,z)*G(1 - z,y)*y^-1*[1-z]^-3 - G(0,z)*G(1 - z,y)*
         y^-1*[1-z]^-1 - G(0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + G(0,z)*G(1 - z,y)
         *[1-y-z]^-2*[1-z]^-1 + G(0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(0,z)
         *G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,z)*y^-2*z^-1 + G(0,1,z)*
         y^-2*[1-z]^-2 + 2*G(0,1,z)*y^-2*[1-z]^-1 - G(0,1,z)*y^-1*z^-2 + G(0,1
         ,z)*y^-1*z^-1 + 2*G(0,1,z)*y^-1*[1-z]^-3 + G(0,1,z)*y^-1*[1-z]^-2 + 
         G(0,1,z)*y^-1*[1-z]^-1 + G(0,1,z)*z^-1*[1-y-z]^-1 + G(0,1,z)*
         [1-y-z]^-2*[1-z]^-2 - G(0,1,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1,z)*
         [1-y-z]^-1*[1-z]^-3 + G(0,1,z)*[1-y-z]^-1*[1-z]^-2 + G(0,1,z)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*y^-2*z^-1 - 3/2*G(1,z)*y^-2*[1-z]^-2
          - 2*G(1,z)*y^-2*[1-z]^-1 + 4*G(1,z)*y^-1*z^-2 + 9/2*G(1,z)*y^-1*z^-1
          - 3*G(1,z)*y^-1*[1-z]^-3 + G(1,z)*y^-1*[1-z]^-2 + 9/2*G(1,z)*y^-1*
         [1-z]^-1 - 4*G(1,z)*z^-2*[y+z]^-1 - 3/2*G(1,z)*z^-1*[1-y-z]^-1 - 4*G(
         1,z)*z^-1*[y+z]^-2 - 6*G(1,z)*z^-1*[y+z]^-1 - 3/2*G(1,z)*[1-y-z]^-2*
         [1-z]^-2 + 3*G(1,z)*[1-y-z]^-2*[1-z]^-1 - 3*G(1,z)*[1-y-z]^-1*
         [1-z]^-3 + G(1,z)*[1-y-z]^-1*[1-z]^-2 + 9/2*G(1,z)*[1-y-z]^-1*
         [1-z]^-1 - G(1,z)*G( - z,y)*y^-3*[1-z]^-1 + 4*G(1,z)*G( - z,y)*y^-2*
         z^-1 + 3*G(1,z)*G( - z,y)*y^-2*[1-z]^-1 - G(1,z)*G( - z,y)*y^-1*z^-2
          + 2*G(1,z)*G( - z,y)*y^-1*z^-1 + G(1,z)*G( - z,y)*y^-1*[1-z]^-3 + G(
         1,z)*G( - z,y)*y^-1*[1-z]^-2 + 2*G(1,z)*G( - z,y)*y^-1*[1-z]^-1 + 2*
         G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + G(1,z)*G( - z,y)*[1-y-z]^-2*
         [1-z]^-2 - 2*G(1,z)*G( - z,y)*[1-y-z]^-2*[1-z]^-1 + G(1,z)*G( - z,y)*
         [1-y-z]^-1*[1-z]^-3 + G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(1,z)
         *G( - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,y)*y^-2*z^-1 + G(1,0,y)*y^-2
         *[1-z]^-2 + 2*G(1,0,y)*y^-2*[1-z]^-1 - G(1,0,y)*y^-1*z^-2 + G(1,0,y)*
         y^-1*z^-1 + 2*G(1,0,y)*y^-1*[1-z]^-3 + G(1,0,y)*y^-1*[1-z]^-2 + G(1,0
         ,y)*y^-1*[1-z]^-1 + G(1,0,y)*z^-1*[1-y-z]^-1 + G(1,0,y)*[1-y-z]^-2*
         [1-z]^-2 - G(1,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,y)*[1-y-z]^-1*
         [1-z]^-3 + G(1,0,y)*[1-y-z]^-1*[1-z]^-2 + G(1,0,y)*[1-y-z]^-1*
         [1-z]^-1 )

       + Nf*q2^-3 * ( 2/3*i_*Pi*y^-2*z^-1 + 1/3*i_*Pi*y^-2*[1-z]^-2 + 2/3*i_*
         Pi*y^-2*[1-z]^-1 + 1/3*i_*Pi*y^-1*z^-1 + 2/3*i_*Pi*y^-1*[1-z]^-3 + 1/
         3*i_*Pi*y^-1*[1-z]^-1 + 1/3*i_*Pi*z^-1*[1-y-z]^-1 + 1/3*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 - 2/3*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2/3*i_*Pi*
         [1-y-z]^-1*[1-z]^-3 + 1/3*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,y)*y^-2
         *z^-1 - 1/6*G(0,y)*y^-2*[1-z]^-2 - 1/3*G(0,y)*y^-2*[1-z]^-1 - 1/6*G(0
         ,y)*y^-1*z^-1 - 1/3*G(0,y)*y^-1*[1-z]^-3 - 1/6*G(0,y)*y^-1*[1-z]^-1
          - 1/6*G(0,y)*z^-1*[1-y-z]^-1 - 1/6*G(0,y)*[1-y-z]^-2*[1-z]^-2 + 1/3*
         G(0,y)*[1-y-z]^-2*[1-z]^-1 - 1/3*G(0,y)*[1-y-z]^-1*[1-z]^-3 - 1/6*G(0
         ,y)*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,z)*y^-2*z^-1 - 1/6*G(0,z)*y^-2*
         [1-z]^-2 - 1/3*G(0,z)*y^-2*[1-z]^-1 - 1/6*G(0,z)*y^-1*z^-1 - 1/3*G(0,
         z)*y^-1*[1-z]^-3 - 1/6*G(0,z)*y^-1*[1-z]^-1 - 1/6*G(0,z)*z^-1*
         [1-y-z]^-1 - 1/6*G(0,z)*[1-y-z]^-2*[1-z]^-2 + 1/3*G(0,z)*[1-y-z]^-2*
         [1-z]^-1 - 1/3*G(0,z)*[1-y-z]^-1*[1-z]^-3 - 1/6*G(0,z)*[1-y-z]^-1*
         [1-z]^-1 )

       + N*q2^-3 * ( 8*y^-2*z^-1 + 7/2*y^-2*[1-z]^-2 + 8*y^-2*[1-z]^-1 + 7/2*
         y^-1*z^-1 + 7*y^-1*[1-z]^-3 + 7/2*y^-1*[1-z]^-1 + 7/2*z^-1*[1-y-z]^-1
          + 7/2*[1-y-z]^-2*[1-z]^-2 - 7*[1-y-z]^-2*[1-z]^-1 + 7*[1-y-z]^-1*
         [1-z]^-3 + 7/2*[1-y-z]^-1*[1-z]^-1 + 1/3*Pi^2*y^-2*z^-1 + 1/6*Pi^2*
         y^-2*[1-z]^-2 + 1/3*Pi^2*y^-2*[1-z]^-1 + 1/6*Pi^2*y^-1*z^-1 + 1/3*
         Pi^2*y^-1*[1-z]^-3 + 1/6*Pi^2*y^-1*[1-z]^-1 + 1/6*Pi^2*z^-1*
         [1-y-z]^-1 + 1/6*Pi^2*[1-y-z]^-2*[1-z]^-2 - 1/3*Pi^2*[1-y-z]^-2*
         [1-z]^-1 + 1/3*Pi^2*[1-y-z]^-1*[1-z]^-3 + 1/6*Pi^2*[1-y-z]^-1*
         [1-z]^-1 - 11/3*i_*Pi*y^-2*z^-1 - 11/6*i_*Pi*y^-2*[1-z]^-2 - 11/3*i_*
         Pi*y^-2*[1-z]^-1 - 11/6*i_*Pi*y^-1*z^-1 - 11/3*i_*Pi*y^-1*[1-z]^-3 - 
         11/6*i_*Pi*y^-1*[1-z]^-1 - 11/6*i_*Pi*z^-1*[1-y-z]^-1 - 11/6*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 + 11/3*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 11/3*i_*Pi*
         [1-y-z]^-1*[1-z]^-3 - 11/6*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 10/3*G(0,y)*
         y^-2*z^-1 + 5/3*G(0,y)*y^-2*[1-z]^-2 + 10/3*G(0,y)*y^-2*[1-z]^-1 + 5/
         3*G(0,y)*y^-1*z^-1 + 10/3*G(0,y)*y^-1*[1-z]^-3 + 3/2*G(0,y)*y^-1*
         [1-z]^-2 + 5/3*G(0,y)*y^-1*[1-z]^-1 + 5/3*G(0,y)*z^-1*[1-y-z]^-1 + 5/
         3*G(0,y)*[1-y-z]^-2*[1-z]^-2 - 11/6*G(0,y)*[1-y-z]^-2*[1-z]^-1 + 10/3
         *G(0,y)*[1-y-z]^-1*[1-z]^-3 + 3/2*G(0,y)*[1-y-z]^-1*[1-z]^-2 + 5/3*G(
         0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*G(0,z)*y^-2*z^-1 + G(0,y)*G(0,z)*
         y^-2*[1-z]^-2 + 2*G(0,y)*G(0,z)*y^-2*[1-z]^-1 + G(0,y)*G(0,z)*y^-1*
         z^-1 + 2*G(0,y)*G(0,z)*y^-1*[1-z]^-3 + G(0,y)*G(0,z)*y^-1*[1-z]^-1 + 
         G(0,y)*G(0,z)*z^-1*[1-y-z]^-1 + G(0,y)*G(0,z)*[1-y-z]^-2*[1-z]^-2 - 2
         *G(0,y)*G(0,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,y)*G(0,z)*[1-y-z]^-1*
         [1-z]^-3 + G(0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 + 10/3*G(0,z)*y^-2*z^-1
          + 5/3*G(0,z)*y^-2*[1-z]^-2 + 10/3*G(0,z)*y^-2*[1-z]^-1 + 5/3*G(0,z)*
         y^-1*z^-1 + 5/6*G(0,z)*y^-1*[1-z]^-3 + 5/3*G(0,z)*y^-1*[1-z]^-1 + 5/3
         *G(0,z)*z^-1*[1-y-z]^-1 + 1/6*G(0,z)*[1-y-z]^-2*[1-z]^-2 - 11/6*G(0,z
         )*[1-y-z]^-2*[1-z]^-1 + 5/6*G(0,z)*[1-y-z]^-1*[1-z]^-3 + 5/3*G(0,z)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1,0,y)*y^-2*z^-1 - G(1,0,y)*y^-2*[1-z]^-2
          - 2*G(1,0,y)*y^-2*[1-z]^-1 - G(1,0,y)*y^-1*z^-1 - 2*G(1,0,y)*y^-1*
         [1-z]^-3 - G(1,0,y)*y^-1*[1-z]^-1 - G(1,0,y)*z^-1*[1-y-z]^-1 - G(1,0,
         y)*[1-y-z]^-2*[1-z]^-2 + 2*G(1,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,0,y)*
         [1-y-z]^-1*[1-z]^-3 - G(1,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,z)*y^-2*
         z^-1 - G(1,0,z)*y^-2*[1-z]^-2 - 2*G(1,0,z)*y^-2*[1-z]^-1 - G(1,0,z)*
         y^-1*z^-1 - 2*G(1,0,z)*y^-1*[1-z]^-3 - G(1,0,z)*y^-1*[1-z]^-1 - G(1,0
         ,z)*z^-1*[1-y-z]^-1 - G(1,0,z)*[1-y-z]^-2*[1-z]^-2 + 2*G(1,0,z)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(1,0,z)*[1-y-z]^-1*[1-z]^-3 - G(1,0,z)*
         [1-y-z]^-1*[1-z]^-1 )

       + e*N^-1*q2^-3 * (  - 6*y^-2*z^-1 - 4*y^-2*[1-z]^-2 - 6*y^-2*[1-z]^-1
          + 12*y^-1*z^-1 - 8*y^-1*[1-z]^-3 + 6*y^-1*[1-z]^-2 + 12*y^-1*
         [1-z]^-1 - 4*z^-1*[1-y-z]^-1 - 16*z^-1*[y+z]^-1 - 4*[1-y-z]^-2*
         [1-z]^-2 + 8*[1-y-z]^-2*[1-z]^-1 - 8*[1-y-z]^-1*[1-z]^-3 + 6*
         [1-y-z]^-1*[1-z]^-2 + 12*[1-y-z]^-1*[1-z]^-1 + 4*zeta3*y^-2*z^-1 + 2*
         zeta3*y^-2*[1-z]^-2 + 4*zeta3*y^-2*[1-z]^-1 + 2*zeta3*y^-1*z^-1 + 4*
         zeta3*y^-1*[1-z]^-3 + 2*zeta3*y^-1*[1-z]^-1 + 2*zeta3*z^-1*[1-y-z]^-1
          + 2*zeta3*[1-y-z]^-2*[1-z]^-2 - 4*zeta3*[1-y-z]^-2*[1-z]^-1 + 4*
         zeta3*[1-y-z]^-1*[1-z]^-3 + 2*zeta3*[1-y-z]^-1*[1-z]^-1 - 4*i_*Pi*
         y^-2*z^-1 - 5/2*i_*Pi*y^-2*[1-z]^-2 - 4*i_*Pi*y^-2*[1-z]^-1 + 3/2*i_*
         Pi*y^-1*z^-1 - 5*i_*Pi*y^-1*[1-z]^-3 + 2*i_*Pi*y^-1*[1-z]^-2 + 3/2*i_
         *Pi*y^-1*[1-z]^-1 - 5/2*i_*Pi*z^-1*[1-y-z]^-1 - 4*i_*Pi*z^-1*[y+z]^-1
          - 5/2*i_*Pi*[1-y-z]^-2*[1-z]^-2 + 5*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 5*i_
         *Pi*[1-y-z]^-1*[1-z]^-3 + 2*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3/2*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,1 - z,y)*y^-2*z^-1 + 3/2*G(1 - z,1 - 
         z,y)*y^-2*[1-z]^-2 + 2*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 - 4*G(1 - z,1
          - z,y)*y^-1*z^-2 - 9/2*G(1 - z,1 - z,y)*y^-1*z^-1 + 3*G(1 - z,1 - z,
         y)*y^-1*[1-z]^-3 - G(1 - z,1 - z,y)*y^-1*[1-z]^-2 - 9/2*G(1 - z,1 - z
         ,y)*y^-1*[1-z]^-1 + 4*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 + 3/2*G(1 - z,1
          - z,y)*z^-1*[1-y-z]^-1 + 4*G(1 - z,1 - z,y)*z^-1*[y+z]^-2 + 6*G(1 - 
         z,1 - z,y)*z^-1*[y+z]^-1 + 3/2*G(1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2
          - 3*G(1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-3 - G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 9/2*G(1
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,1 - z,0,y)*y^-2*z^-1 + 
         G(1 - z,1 - z,0,y)*y^-2*[1-z]^-2 + 2*G(1 - z,1 - z,0,y)*y^-2*[1-z]^-1
          - G(1 - z,1 - z,0,y)*y^-1*z^-2 + G(1 - z,1 - z,0,y)*y^-1*z^-1 + 2*G(
         1 - z,1 - z,0,y)*y^-1*[1-z]^-3 + G(1 - z,1 - z,0,y)*y^-1*[1-z]^-2 + 
         G(1 - z,1 - z,0,y)*y^-1*[1-z]^-1 + G(1 - z,1 - z,0,y)*z^-1*[1-y-z]^-1
          + G(1 - z,1 - z,0,y)*[1-y-z]^-2*[1-z]^-2 - G(1 - z,1 - z,0,y)*
         [1-y-z]^-2*[1-z]^-1 + 2*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-3 + G(1
          - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + G(1 - z,1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 + G(1 - z, - z,1 - z,y)*y^-3*[1-z]^-1 - 4*G(1 - z, - z,1 - z
         ,y)*y^-2*z^-1 - 3*G(1 - z, - z,1 - z,y)*y^-2*[1-z]^-1 + G(1 - z, - z,
         1 - z,y)*y^-1*z^-2 - 2*G(1 - z, - z,1 - z,y)*y^-1*z^-1 - G(1 - z, - z
         ,1 - z,y)*y^-1*[1-z]^-3 - G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-2 - 2*G(1
          - z, - z,1 - z,y)*y^-1*[1-z]^-1 - 2*G(1 - z, - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - G(1 - z, - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + 2*G(1 - z,
          - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - G(1 - z, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-3 - G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(1 - z, - z
         ,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 4*G(1 - z,y)*y^-2*z^-1 + 4*G(1 - z,y)
         *y^-2*[1-z]^-1 + 16*G(1 - z,y)*y^-1*z^-2 + 20*G(1 - z,y)*y^-1*z^-1 + 
         4*G(1 - z,y)*y^-1*[1-z]^-2 + 20*G(1 - z,y)*y^-1*[1-z]^-1 - 16*G(1 - z
         ,y)*z^-2*[y+z]^-1 - 16*G(1 - z,y)*z^-1*[y+z]^-2 - 20*G(1 - z,y)*z^-1*
         [y+z]^-1 + 4*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 20*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,y)*i_*Pi*y^-2*z^-1 - 3/2*G(1 - z,y)*
         i_*Pi*y^-2*[1-z]^-2 - 2*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + 4*G(1 - z,y)
         *i_*Pi*y^-1*z^-2 + 9/2*G(1 - z,y)*i_*Pi*y^-1*z^-1 - 3*G(1 - z,y)*i_*
         Pi*y^-1*[1-z]^-3 + G(1 - z,y)*i_*Pi*y^-1*[1-z]^-2 + 9/2*G(1 - z,y)*i_
         *Pi*y^-1*[1-z]^-1 - 4*G(1 - z,y)*i_*Pi*z^-2*[y+z]^-1 - 3/2*G(1 - z,y)
         *i_*Pi*z^-1*[1-y-z]^-1 - 4*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 - 6*G(1 - z
         ,y)*i_*Pi*z^-1*[y+z]^-1 - 3/2*G(1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + 
         3*G(1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 3*G(1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-3 + G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 9/2*G(1
          - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,0,1 - z,y)*y^-2*z^-1 + 
         G(1 - z,0,1 - z,y)*y^-2*[1-z]^-2 + 2*G(1 - z,0,1 - z,y)*y^-2*[1-z]^-1
          - G(1 - z,0,1 - z,y)*y^-1*z^-2 + G(1 - z,0,1 - z,y)*y^-1*z^-1 + 2*G(
         1 - z,0,1 - z,y)*y^-1*[1-z]^-3 + G(1 - z,0,1 - z,y)*y^-1*[1-z]^-2 + 
         G(1 - z,0,1 - z,y)*y^-1*[1-z]^-1 + G(1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1
          + G(1 - z,0,1 - z,y)*[1-y-z]^-2*[1-z]^-2 - G(1 - z,0,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 + 2*G(1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-3 + G(1
          - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + G(1 - z,0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 3*G(1 - z,0,y)*y^-1*z^-2 + 2*G(1 - z,0,y)*y^-1*z^-1 + 3*G(
         1 - z,0,y)*y^-1*[1-z]^-2 + 2*G(1 - z,0,y)*y^-1*[1-z]^-1 + 2*G(1 - z,0
         ,y)*z^-1*[1-y-z]^-1 + 3*G(1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(1 - z,
         0,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1
          - z,0,y)*i_*Pi*y^-2*z^-1 - G(1 - z,0,y)*i_*Pi*y^-2*[1-z]^-2 - 2*G(1
          - z,0,y)*i_*Pi*y^-2*[1-z]^-1 + G(1 - z,0,y)*i_*Pi*y^-1*z^-2 - G(1 - 
         z,0,y)*i_*Pi*y^-1*z^-1 - 2*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-3 - G(1 - z
         ,0,y)*i_*Pi*y^-1*[1-z]^-2 - G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 - G(1 - 
         z,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(1 - z,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2
          + G(1 - z,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(1 - z,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-3 - G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - G(1 - 
         z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,0,0,y)*y^-2*z^-1 + G(1
          - z,0,0,y)*y^-2*[1-z]^-2 + 2*G(1 - z,0,0,y)*y^-2*[1-z]^-1 - G(1 - z,
         0,0,y)*y^-1*z^-2 + G(1 - z,0,0,y)*y^-1*z^-1 + 2*G(1 - z,0,0,y)*y^-1*
         [1-z]^-3 + G(1 - z,0,0,y)*y^-1*[1-z]^-2 + G(1 - z,0,0,y)*y^-1*
         [1-z]^-1 + G(1 - z,0,0,y)*z^-1*[1-y-z]^-1 + G(1 - z,0,0,y)*[1-y-z]^-2
         *[1-z]^-2 - G(1 - z,0,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(1 - z,0,0,y)*
         [1-y-z]^-1*[1-z]^-3 + G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-2 + G(1 - z,0,
         0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,1,0,y)*y^-2*z^-1 - G(1 - z,1,0,y
         )*y^-2*[1-z]^-2 - 2*G(1 - z,1,0,y)*y^-2*[1-z]^-1 + G(1 - z,1,0,y)*
         y^-1*z^-2 - G(1 - z,1,0,y)*y^-1*z^-1 - 2*G(1 - z,1,0,y)*y^-1*[1-z]^-3
          - G(1 - z,1,0,y)*y^-1*[1-z]^-2 - G(1 - z,1,0,y)*y^-1*[1-z]^-1 - G(1
          - z,1,0,y)*z^-1*[1-y-z]^-1 - G(1 - z,1,0,y)*[1-y-z]^-2*[1-z]^-2 + G(
         1 - z,1,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1 - z,1,0,y)*[1-y-z]^-1*
         [1-z]^-3 - G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-2 - G(1 - z,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 + G( - z,1 - z,1 - z,y)*y^-3*[1-z]^-1 - 4*G( - z,
         1 - z,1 - z,y)*y^-2*z^-1 - 3*G( - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 + G(
          - z,1 - z,1 - z,y)*y^-1*z^-2 - 2*G( - z,1 - z,1 - z,y)*y^-1*z^-1 - 
         G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-3 - G( - z,1 - z,1 - z,y)*y^-1*
         [1-z]^-2 - 2*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 2*G( - z,1 - z,1
          - z,y)*z^-1*[1-y-z]^-1 - G( - z,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2
          + 2*G( - z,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - G( - z,1 - z,1 - z,y
         )*[1-y-z]^-1*[1-z]^-3 - G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 2
         *G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3*G( - z,1 - z,y)*y^-3*
         [1-z]^-1 + G( - z,1 - z,y)*y^-2*[1-z]^-1 - 3*G( - z,1 - z,y)*y^-1*
         z^-2 - 2*G( - z,1 - z,y)*y^-1*z^-1 + 3*G( - z,1 - z,y)*y^-1*[1-z]^-3
          - 5*G( - z,1 - z,y)*y^-1*[1-z]^-2 - 2*G( - z,1 - z,y)*y^-1*[1-z]^-1
          - 2*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3*G( - z,1 - z,y)*[1-y-z]^-2*
         [1-z]^-2 - 6*G( - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 3*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-3 - 5*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 2*G( - 
         z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G( - z,1 - z,y)*i_*Pi*y^-3*[1-z]^-1
          + 4*G( - z,1 - z,y)*i_*Pi*y^-2*z^-1 + 3*G( - z,1 - z,y)*i_*Pi*y^-2*
         [1-z]^-1 - G( - z,1 - z,y)*i_*Pi*y^-1*z^-2 + 2*G( - z,1 - z,y)*i_*Pi*
         y^-1*z^-1 + G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-3 + G( - z,1 - z,y)*i_*
         Pi*y^-1*[1-z]^-2 + 2*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 2*G( - z,1
          - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + G( - z,1 - z,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-2 - 2*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + G( - z,1 - z
         ,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 + 2*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1 - z,
         1 - z,y)*y^-2*z^-1 + G(0,1 - z,1 - z,y)*y^-2*[1-z]^-2 + 2*G(0,1 - z,1
          - z,y)*y^-2*[1-z]^-1 - G(0,1 - z,1 - z,y)*y^-1*z^-2 + G(0,1 - z,1 - 
         z,y)*y^-1*z^-1 + 2*G(0,1 - z,1 - z,y)*y^-1*[1-z]^-3 + G(0,1 - z,1 - z
         ,y)*y^-1*[1-z]^-2 + G(0,1 - z,1 - z,y)*y^-1*[1-z]^-1 + G(0,1 - z,1 - 
         z,y)*z^-1*[1-y-z]^-1 + G(0,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 - G(0,1
          - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-3 + G(0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + G(0,1 - z,1 - z,y
         )*[1-y-z]^-1*[1-z]^-1 + 3*G(0,1 - z,y)*y^-1*z^-2 + 2*G(0,1 - z,y)*
         y^-1*z^-1 + 3*G(0,1 - z,y)*y^-1*[1-z]^-2 + 2*G(0,1 - z,y)*y^-1*
         [1-z]^-1 + 2*G(0,1 - z,y)*z^-1*[1-y-z]^-1 + 3*G(0,1 - z,y)*[1-y-z]^-2
         *[1-z]^-1 + 3*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,1 - z,y)*i_*Pi*y^-2*z^-1 - G(0,1 - z,y)*
         i_*Pi*y^-2*[1-z]^-2 - 2*G(0,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + G(0,1 - z,
         y)*i_*Pi*y^-1*z^-2 - G(0,1 - z,y)*i_*Pi*y^-1*z^-1 - 2*G(0,1 - z,y)*i_
         *Pi*y^-1*[1-z]^-3 - G(0,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - G(0,1 - z,y)*
         i_*Pi*y^-1*[1-z]^-1 - G(0,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,1 - z,
         y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + G(0,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1
          - 2*G(0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(0,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - G(0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,
         1 - z,y)*G(1,z)*y^-2*z^-1 + G(0,1 - z,y)*G(1,z)*y^-2*[1-z]^-2 + 2*G(0
         ,1 - z,y)*G(1,z)*y^-2*[1-z]^-1 - G(0,1 - z,y)*G(1,z)*y^-1*z^-2 + G(0,
         1 - z,y)*G(1,z)*y^-1*z^-1 + 2*G(0,1 - z,y)*G(1,z)*y^-1*[1-z]^-3 + G(0
         ,1 - z,y)*G(1,z)*y^-1*[1-z]^-2 + G(0,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 + 
         G(0,1 - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + G(0,1 - z,y)*G(1,z)*[1-y-z]^-2*
         [1-z]^-2 - G(0,1 - z,y)*G(1,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1 - z,y)*
         G(1,z)*[1-y-z]^-1*[1-z]^-3 + G(0,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2
          + G(0,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1 - z,0,y)*y^-2*
         z^-1 + G(0,1 - z,0,y)*y^-2*[1-z]^-2 + 2*G(0,1 - z,0,y)*y^-2*[1-z]^-1
          - G(0,1 - z,0,y)*y^-1*z^-2 + G(0,1 - z,0,y)*y^-1*z^-1 + 2*G(0,1 - z,
         0,y)*y^-1*[1-z]^-3 + G(0,1 - z,0,y)*y^-1*[1-z]^-2 + G(0,1 - z,0,y)*
         y^-1*[1-z]^-1 + G(0,1 - z,0,y)*z^-1*[1-y-z]^-1 + G(0,1 - z,0,y)*
         [1-y-z]^-2*[1-z]^-2 - G(0,1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1 - 
         z,0,y)*[1-y-z]^-1*[1-z]^-3 + G(0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + G(0
         ,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - G(0, - z,1 - z,y)*y^-3*[1-z]^-1 - 2
         *G(0, - z,1 - z,y)*y^-2*[1-z]^-2 - G(0, - z,1 - z,y)*y^-2*[1-z]^-1 + 
         G(0, - z,1 - z,y)*y^-1*z^-2 - 3*G(0, - z,1 - z,y)*y^-1*[1-z]^-3 - G(0
         , - z,1 - z,y)*y^-1*[1-z]^-2 - G(0, - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2
          - 3*G(0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(0, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - G(0, - z,y)*G(1,z)*y^-3*[1-z]^-1 - 2*G(0, - z,y
         )*G(1,z)*y^-2*[1-z]^-2 - G(0, - z,y)*G(1,z)*y^-2*[1-z]^-1 + G(0, - z,
         y)*G(1,z)*y^-1*z^-2 - 3*G(0, - z,y)*G(1,z)*y^-1*[1-z]^-3 - G(0, - z,y
         )*G(1,z)*y^-1*[1-z]^-2 - G(0, - z,y)*G(1,z)*[1-y-z]^-2*[1-z]^-2 - 3*
         G(0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-3 - G(0, - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(0,y)*y^-2*[1-z]^-2 + 4*G(0,y)*y^-1*z^-1
          + G(0,y)*y^-1*[1-z]^-3 + 3/2*G(0,y)*y^-1*[1-z]^-2 + 4*G(0,y)*y^-1*
         [1-z]^-1 + 4*G(0,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,y)*[1-y-z]^-2*[1-z]^-2
          + 3/2*G(0,y)*[1-y-z]^-2*[1-z]^-1 + G(0,y)*[1-y-z]^-1*[1-z]^-3 + 3/2*
         G(0,y)*[1-y-z]^-1*[1-z]^-2 + 4*G(0,y)*[1-y-z]^-1*[1-z]^-1 + G(0,y)*i_
         *Pi*y^-1*z^-1 - 1/2*G(0,y)*i_*Pi*y^-1*[1-z]^-2 + G(0,y)*i_*Pi*y^-1*
         [1-z]^-1 + G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(0,y)*i_*Pi*[1-y-z]^-2
         *[1-z]^-1 - 1/2*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + G(0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 3*G(0,y)*G(1,z)*y^-1*z^-2 + 2*G(0,y)*G(1,z)*
         y^-1*z^-1 + 3*G(0,y)*G(1,z)*y^-1*[1-z]^-2 + 2*G(0,y)*G(1,z)*y^-1*
         [1-z]^-1 + 2*G(0,y)*G(1,z)*z^-1*[1-y-z]^-1 + 3*G(0,y)*G(1,z)*
         [1-y-z]^-2*[1-z]^-1 + 3*G(0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,y)*
         G(1,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,y)*G(1,z)*i_*Pi*y^-2*z^-1 - G(0,y)
         *G(1,z)*i_*Pi*y^-2*[1-z]^-2 - 2*G(0,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-1 + 
         G(0,y)*G(1,z)*i_*Pi*y^-1*z^-2 - G(0,y)*G(1,z)*i_*Pi*y^-1*z^-1 - 2*G(0
         ,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-3 - G(0,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-2 - 
         G(0,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 - G(0,y)*G(1,z)*i_*Pi*z^-1*
         [1-y-z]^-1 - G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + G(0,y)*G(1,z)*
         i_*Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3
          - G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - G(0,y)*G(1,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*G(1,1,z)*y^-2*z^-1 + G(0,y)*G(1,1,z)*
         y^-2*[1-z]^-2 + 2*G(0,y)*G(1,1,z)*y^-2*[1-z]^-1 - G(0,y)*G(1,1,z)*
         y^-1*z^-2 + G(0,y)*G(1,1,z)*y^-1*z^-1 + 2*G(0,y)*G(1,1,z)*y^-1*
         [1-z]^-3 + G(0,y)*G(1,1,z)*y^-1*[1-z]^-2 + G(0,y)*G(1,1,z)*y^-1*
         [1-z]^-1 + G(0,y)*G(1,1,z)*z^-1*[1-y-z]^-1 + G(0,y)*G(1,1,z)*
         [1-y-z]^-2*[1-z]^-2 - G(0,y)*G(1,1,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,y)*
         G(1,1,z)*[1-y-z]^-1*[1-z]^-3 + G(0,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-2 + 
         G(0,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + 4*G(0,z)*y^-2*[1-z]^-2 + 1/2*G(
         0,z)*y^-1*z^-1 + 6*G(0,z)*y^-1*[1-z]^-3 + 5/2*G(0,z)*y^-1*[1-z]^-2 + 
         1/2*G(0,z)*y^-1*[1-z]^-1 + 1/2*G(0,z)*z^-1*[1-y-z]^-1 - 2*G(0,z)*
         [1-y-z]^-2*[1-z]^-2 + 3/2*G(0,z)*[1-y-z]^-2*[1-z]^-1 + 6*G(0,z)*
         [1-y-z]^-1*[1-z]^-3 + 5/2*G(0,z)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,z)*
         [1-y-z]^-1*[1-z]^-1 + G(0,z)*i_*Pi*y^-2*[1-z]^-2 + 5/2*G(0,z)*i_*Pi*
         y^-1*[1-z]^-3 + G(0,z)*i_*Pi*y^-1*[1-z]^-2 + 1/2*G(0,z)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 - 1/2*G(0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 5/2*G(0,
         z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - G(0
         ,z)*G(1 - z,1 - z,y)*y^-3*[1-z]^-1 + 2*G(0,z)*G(1 - z,1 - z,y)*y^-2*
         z^-1 - G(0,z)*G(1 - z,1 - z,y)*y^-2*[1-z]^-2 + G(0,z)*G(1 - z,1 - z,y
         )*y^-2*[1-z]^-1 + G(0,z)*G(1 - z,1 - z,y)*y^-1*z^-1 - G(0,z)*G(1 - z,
         1 - z,y)*y^-1*[1-z]^-3 + G(0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + G(0,
         z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(0,z)*G(1 - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 - G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 + 
         G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3*G(0,z)*G(1 - z,y)*
         y^-3*[1-z]^-1 - G(0,z)*G(1 - z,y)*y^-2*[1-z]^-1 - 3*G(0,z)*G(1 - z,y)
         *y^-1*[1-z]^-3 + 2*G(0,z)*G(1 - z,y)*y^-1*[1-z]^-2 - 3*G(0,z)*G(1 - z
         ,y)*[1-y-z]^-2*[1-z]^-2 + 3*G(0,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 3
         *G(0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-3 + 2*G(0,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 + G(0,z)*G(1 - z,y)*i_*Pi*y^-3*[1-z]^-1 - 2*G(0,z
         )*G(1 - z,y)*i_*Pi*y^-2*z^-1 + G(0,z)*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-2
          - G(0,z)*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - G(0,z)*G(1 - z,y)*i_*Pi*
         y^-1*z^-1 + G(0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-3 - G(0,z)*G(1 - z,y)
         *i_*Pi*y^-1*[1-z]^-1 - G(0,z)*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,
         z)*G(1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + G(0,z)*G(1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-3 - G(0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 
         G(0,z)*G(0,1 - z,y)*y^-3*[1-z]^-1 - 2*G(0,z)*G(0,1 - z,y)*y^-2*z^-1
          + G(0,z)*G(0,1 - z,y)*y^-2*[1-z]^-2 - G(0,z)*G(0,1 - z,y)*y^-2*
         [1-z]^-1 - G(0,z)*G(0,1 - z,y)*y^-1*z^-1 + G(0,z)*G(0,1 - z,y)*y^-1*
         [1-z]^-3 - G(0,z)*G(0,1 - z,y)*y^-1*[1-z]^-1 - G(0,z)*G(0,1 - z,y)*
         z^-1*[1-y-z]^-1 + G(0,z)*G(0,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + G(0,z)*G(
         0,1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(0,z)*G(0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,0,1 - z,y)*y^-2*z^-1 + G(0,0,1 - z,y)*y^-2*[1-z]^-2
          + 2*G(0,0,1 - z,y)*y^-2*[1-z]^-1 - G(0,0,1 - z,y)*y^-1*z^-2 + G(0,0,
         1 - z,y)*y^-1*z^-1 + 2*G(0,0,1 - z,y)*y^-1*[1-z]^-3 + G(0,0,1 - z,y)*
         y^-1*[1-z]^-2 + G(0,0,1 - z,y)*y^-1*[1-z]^-1 + G(0,0,1 - z,y)*z^-1*
         [1-y-z]^-1 + G(0,0,1 - z,y)*[1-y-z]^-2*[1-z]^-2 - G(0,0,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 + 2*G(0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-3 + G(0,0,1
          - z,y)*[1-y-z]^-1*[1-z]^-2 + G(0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(
         0,0,y)*y^-1*z^-1 + 1/2*G(0,0,y)*y^-1*[1-z]^-2 - G(0,0,y)*y^-1*
         [1-z]^-1 - G(0,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,0,y)*[1-y-z]^-2*
         [1-z]^-1 + 1/2*G(0,0,y)*[1-y-z]^-1*[1-z]^-2 - G(0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,0,y)*G(1,z)*y^-2*z^-1 + G(0,0,y)*G(1,z)*y^-2*
         [1-z]^-2 + 2*G(0,0,y)*G(1,z)*y^-2*[1-z]^-1 - G(0,0,y)*G(1,z)*y^-1*
         z^-2 + G(0,0,y)*G(1,z)*y^-1*z^-1 + 2*G(0,0,y)*G(1,z)*y^-1*[1-z]^-3 + 
         G(0,0,y)*G(1,z)*y^-1*[1-z]^-2 + G(0,0,y)*G(1,z)*y^-1*[1-z]^-1 + G(0,0
         ,y)*G(1,z)*z^-1*[1-y-z]^-1 + G(0,0,y)*G(1,z)*[1-y-z]^-2*[1-z]^-2 - G(
         0,0,y)*G(1,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,0,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-3 + G(0,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 + G(0,0,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - G(0,0,z)*y^-2*[1-z]^-2 - 5/2*G(0,0,z)*y^-1*
         [1-z]^-3 - G(0,0,z)*y^-1*[1-z]^-2 - 1/2*G(0,0,z)*[1-y-z]^-2*[1-z]^-2
          + 1/2*G(0,0,z)*[1-y-z]^-2*[1-z]^-1 - 5/2*G(0,0,z)*[1-y-z]^-1*
         [1-z]^-3 - G(0,0,z)*[1-y-z]^-1*[1-z]^-2 - G(0,0,z)*G(1 - z,y)*y^-3*
         [1-z]^-1 + 2*G(0,0,z)*G(1 - z,y)*y^-2*z^-1 - G(0,0,z)*G(1 - z,y)*y^-2
         *[1-z]^-2 + G(0,0,z)*G(1 - z,y)*y^-2*[1-z]^-1 + G(0,0,z)*G(1 - z,y)*
         y^-1*z^-1 - G(0,0,z)*G(1 - z,y)*y^-1*[1-z]^-3 + G(0,0,z)*G(1 - z,y)*
         y^-1*[1-z]^-1 + G(0,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - G(0,0,z)*G(1 - 
         z,y)*[1-y-z]^-2*[1-z]^-1 - G(0,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-3 + 
         G(0,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,1,z)*y^-2*z^-1 + G(
         0,0,1,z)*y^-2*[1-z]^-2 + 2*G(0,0,1,z)*y^-2*[1-z]^-1 - G(0,0,1,z)*y^-1
         *z^-2 + G(0,0,1,z)*y^-1*z^-1 + 2*G(0,0,1,z)*y^-1*[1-z]^-3 + G(0,0,1,z
         )*y^-1*[1-z]^-2 + G(0,0,1,z)*y^-1*[1-z]^-1 + G(0,0,1,z)*z^-1*
         [1-y-z]^-1 + G(0,0,1,z)*[1-y-z]^-2*[1-z]^-2 - G(0,0,1,z)*[1-y-z]^-2*
         [1-z]^-1 + 2*G(0,0,1,z)*[1-y-z]^-1*[1-z]^-3 + G(0,0,1,z)*[1-y-z]^-1*
         [1-z]^-2 + G(0,0,1,z)*[1-y-z]^-1*[1-z]^-1 - 3*G(0,1,z)*y^-1*z^-2 - 2*
         G(0,1,z)*y^-1*z^-1 - 3*G(0,1,z)*y^-1*[1-z]^-2 - 2*G(0,1,z)*y^-1*
         [1-z]^-1 - 2*G(0,1,z)*z^-1*[1-y-z]^-1 - 3*G(0,1,z)*[1-y-z]^-2*
         [1-z]^-1 - 3*G(0,1,z)*[1-y-z]^-1*[1-z]^-2 - 2*G(0,1,z)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,1,z)*i_*Pi*y^-2*z^-1 + G(0,1,z)*i_*Pi*y^-2*[1-z]^-2
          + 2*G(0,1,z)*i_*Pi*y^-2*[1-z]^-1 - G(0,1,z)*i_*Pi*y^-1*z^-2 + G(0,1,
         z)*i_*Pi*y^-1*z^-1 + 2*G(0,1,z)*i_*Pi*y^-1*[1-z]^-3 + G(0,1,z)*i_*Pi*
         y^-1*[1-z]^-2 + G(0,1,z)*i_*Pi*y^-1*[1-z]^-1 + G(0,1,z)*i_*Pi*z^-1*
         [1-y-z]^-1 + G(0,1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - G(0,1,z)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 + 2*G(0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + G(0,1,z)
         *i_*Pi*[1-y-z]^-1*[1-z]^-2 + G(0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*
         G(0,1,z)*G(1 - z,y)*y^-2*z^-1 - G(0,1,z)*G(1 - z,y)*y^-2*[1-z]^-2 - 2
         *G(0,1,z)*G(1 - z,y)*y^-2*[1-z]^-1 + G(0,1,z)*G(1 - z,y)*y^-1*z^-2 - 
         G(0,1,z)*G(1 - z,y)*y^-1*z^-1 - 2*G(0,1,z)*G(1 - z,y)*y^-1*[1-z]^-3
          - G(0,1,z)*G(1 - z,y)*y^-1*[1-z]^-2 - G(0,1,z)*G(1 - z,y)*y^-1*
         [1-z]^-1 - G(0,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - G(0,1,z)*G(1 - z,y)*
         [1-y-z]^-2*[1-z]^-2 + G(0,1,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(0
         ,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(0,1,z)*G(1 - z,y)*[1-y-z]^-1
         *[1-z]^-2 - G(0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,z)*G(0,
         y)*y^-2*z^-1 - G(0,1,z)*G(0,y)*y^-2*[1-z]^-2 - 2*G(0,1,z)*G(0,y)*y^-2
         *[1-z]^-1 + G(0,1,z)*G(0,y)*y^-1*z^-2 - G(0,1,z)*G(0,y)*y^-1*z^-1 - 2
         *G(0,1,z)*G(0,y)*y^-1*[1-z]^-3 - G(0,1,z)*G(0,y)*y^-1*[1-z]^-2 - G(0,
         1,z)*G(0,y)*y^-1*[1-z]^-1 - G(0,1,z)*G(0,y)*z^-1*[1-y-z]^-1 - G(0,1,z
         )*G(0,y)*[1-y-z]^-2*[1-z]^-2 + G(0,1,z)*G(0,y)*[1-y-z]^-2*[1-z]^-1 - 
         2*G(0,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-3 - G(0,1,z)*G(0,y)*[1-y-z]^-1*
         [1-z]^-2 - G(0,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,0,y)*y^-2*
         z^-1 - G(0,1,0,y)*y^-2*[1-z]^-2 - 2*G(0,1,0,y)*y^-2*[1-z]^-1 + G(0,1,
         0,y)*y^-1*z^-2 - G(0,1,0,y)*y^-1*z^-1 - 2*G(0,1,0,y)*y^-1*[1-z]^-3 - 
         G(0,1,0,y)*y^-1*[1-z]^-2 - G(0,1,0,y)*y^-1*[1-z]^-1 - G(0,1,0,y)*z^-1
         *[1-y-z]^-1 - G(0,1,0,y)*[1-y-z]^-2*[1-z]^-2 + G(0,1,0,y)*[1-y-z]^-2*
         [1-z]^-1 - 2*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-3 - G(0,1,0,y)*[1-y-z]^-1*
         [1-z]^-2 - G(0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,1,z)*y^-2*z^-1 - 
         G(0,1,1,z)*y^-2*[1-z]^-2 - 2*G(0,1,1,z)*y^-2*[1-z]^-1 + G(0,1,1,z)*
         y^-1*z^-2 - G(0,1,1,z)*y^-1*z^-1 - 2*G(0,1,1,z)*y^-1*[1-z]^-3 - G(0,1
         ,1,z)*y^-1*[1-z]^-2 - G(0,1,1,z)*y^-1*[1-z]^-1 - G(0,1,1,z)*z^-1*
         [1-y-z]^-1 - G(0,1,1,z)*[1-y-z]^-2*[1-z]^-2 + G(0,1,1,z)*[1-y-z]^-2*
         [1-z]^-1 - 2*G(0,1,1,z)*[1-y-z]^-1*[1-z]^-3 - G(0,1,1,z)*[1-y-z]^-1*
         [1-z]^-2 - G(0,1,1,z)*[1-y-z]^-1*[1-z]^-1 + 4*G(1,z)*y^-2*z^-1 + 4*G(
         1,z)*y^-2*[1-z]^-1 + 16*G(1,z)*y^-1*z^-2 + 20*G(1,z)*y^-1*z^-1 + 4*G(
         1,z)*y^-1*[1-z]^-2 + 20*G(1,z)*y^-1*[1-z]^-1 - 16*G(1,z)*z^-2*
         [y+z]^-1 - 16*G(1,z)*z^-1*[y+z]^-2 - 20*G(1,z)*z^-1*[y+z]^-1 + 4*G(1,
         z)*[1-y-z]^-1*[1-z]^-2 + 20*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*i_*
         Pi*y^-2*z^-1 - 3/2*G(1,z)*i_*Pi*y^-2*[1-z]^-2 - 2*G(1,z)*i_*Pi*y^-2*
         [1-z]^-1 + 4*G(1,z)*i_*Pi*y^-1*z^-2 + 9/2*G(1,z)*i_*Pi*y^-1*z^-1 - 3*
         G(1,z)*i_*Pi*y^-1*[1-z]^-3 + G(1,z)*i_*Pi*y^-1*[1-z]^-2 + 9/2*G(1,z)*
         i_*Pi*y^-1*[1-z]^-1 - 4*G(1,z)*i_*Pi*z^-2*[y+z]^-1 - 3/2*G(1,z)*i_*Pi
         *z^-1*[1-y-z]^-1 - 4*G(1,z)*i_*Pi*z^-1*[y+z]^-2 - 6*G(1,z)*i_*Pi*z^-1
         *[y+z]^-1 - 3/2*G(1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + 3*G(1,z)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 - 3*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + G(1,z)*i_*
         Pi*[1-y-z]^-1*[1-z]^-2 + 9/2*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(1,z
         )*G(1 - z, - z,y)*y^-3*[1-z]^-1 - 4*G(1,z)*G(1 - z, - z,y)*y^-2*z^-1
          - 3*G(1,z)*G(1 - z, - z,y)*y^-2*[1-z]^-1 + G(1,z)*G(1 - z, - z,y)*
         y^-1*z^-2 - 2*G(1,z)*G(1 - z, - z,y)*y^-1*z^-1 - G(1,z)*G(1 - z, - z,
         y)*y^-1*[1-z]^-3 - G(1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-2 - 2*G(1,z)*G(
         1 - z, - z,y)*y^-1*[1-z]^-1 - 2*G(1,z)*G(1 - z, - z,y)*z^-1*
         [1-y-z]^-1 - G(1,z)*G(1 - z, - z,y)*[1-y-z]^-2*[1-z]^-2 + 2*G(1,z)*G(
         1 - z, - z,y)*[1-y-z]^-2*[1-z]^-1 - G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1
         *[1-z]^-3 - G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(1,z)*G(1
          - z, - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,z)*G(1 - z,y)*y^-2*z^-1 + 3/
         2*G(1,z)*G(1 - z,y)*y^-2*[1-z]^-2 + 2*G(1,z)*G(1 - z,y)*y^-2*[1-z]^-1
          - 4*G(1,z)*G(1 - z,y)*y^-1*z^-2 - 9/2*G(1,z)*G(1 - z,y)*y^-1*z^-1 + 
         3*G(1,z)*G(1 - z,y)*y^-1*[1-z]^-3 - G(1,z)*G(1 - z,y)*y^-1*[1-z]^-2
          - 9/2*G(1,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 4*G(1,z)*G(1 - z,y)*z^-2*
         [y+z]^-1 + 3/2*G(1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + 4*G(1,z)*G(1 - z,y
         )*z^-1*[y+z]^-2 + 6*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-1 + 3/2*G(1,z)*G(1
          - z,y)*[1-y-z]^-2*[1-z]^-2 - 3*G(1,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1
          + 3*G(1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(1,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - 9/2*G(1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*
         G(1,z)*G(1 - z,0,y)*y^-2*z^-1 + G(1,z)*G(1 - z,0,y)*y^-2*[1-z]^-2 + 2
         *G(1,z)*G(1 - z,0,y)*y^-2*[1-z]^-1 - G(1,z)*G(1 - z,0,y)*y^-1*z^-2 + 
         G(1,z)*G(1 - z,0,y)*y^-1*z^-1 + 2*G(1,z)*G(1 - z,0,y)*y^-1*[1-z]^-3
          + G(1,z)*G(1 - z,0,y)*y^-1*[1-z]^-2 + G(1,z)*G(1 - z,0,y)*y^-1*
         [1-z]^-1 + G(1,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 + G(1,z)*G(1 - z,0,y)*
         [1-y-z]^-2*[1-z]^-2 - G(1,z)*G(1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(1
         ,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-3 + G(1,z)*G(1 - z,0,y)*[1-y-z]^-1
         *[1-z]^-2 + G(1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + G(1,z)*G( - z,1
          - z,y)*y^-3*[1-z]^-1 - 4*G(1,z)*G( - z,1 - z,y)*y^-2*z^-1 - 3*G(1,z)
         *G( - z,1 - z,y)*y^-2*[1-z]^-1 + G(1,z)*G( - z,1 - z,y)*y^-1*z^-2 - 2
         *G(1,z)*G( - z,1 - z,y)*y^-1*z^-1 - G(1,z)*G( - z,1 - z,y)*y^-1*
         [1-z]^-3 - G(1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-2 - 2*G(1,z)*G( - z,1
          - z,y)*y^-1*[1-z]^-1 - 2*G(1,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(
         1,z)*G( - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + 2*G(1,z)*G( - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 - G(1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(
         1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(1,z)*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 3*G(1,z)*G( - z,y)*y^-3*[1-z]^-1 + G(1,z)*G( - 
         z,y)*y^-2*[1-z]^-1 - 3*G(1,z)*G( - z,y)*y^-1*z^-2 - 2*G(1,z)*G( - z,y
         )*y^-1*z^-1 + 3*G(1,z)*G( - z,y)*y^-1*[1-z]^-3 - 5*G(1,z)*G( - z,y)*
         y^-1*[1-z]^-2 - 2*G(1,z)*G( - z,y)*y^-1*[1-z]^-1 - 2*G(1,z)*G( - z,y)
         *z^-1*[1-y-z]^-1 + 3*G(1,z)*G( - z,y)*[1-y-z]^-2*[1-z]^-2 - 6*G(1,z)*
         G( - z,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(1,z)*G( - z,y)*[1-y-z]^-1*
         [1-z]^-3 - 5*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(1,z)*G( - z,y
         )*[1-y-z]^-1*[1-z]^-1 - G(1,z)*G( - z,y)*i_*Pi*y^-3*[1-z]^-1 + 4*G(1,
         z)*G( - z,y)*i_*Pi*y^-2*z^-1 + 3*G(1,z)*G( - z,y)*i_*Pi*y^-2*[1-z]^-1
          - G(1,z)*G( - z,y)*i_*Pi*y^-1*z^-2 + 2*G(1,z)*G( - z,y)*i_*Pi*y^-1*
         z^-1 + G(1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-3 + G(1,z)*G( - z,y)*i_*Pi*
         y^-1*[1-z]^-2 + 2*G(1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 + 2*G(1,z)*G(
          - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-2 - 2*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + G(1,z)*G(
          - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1
         *[1-z]^-2 + 2*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3*G(1,0,y)
         *y^-1*z^-2 - 2*G(1,0,y)*y^-1*z^-1 - 3*G(1,0,y)*y^-1*[1-z]^-2 - 2*G(1,
         0,y)*y^-1*[1-z]^-1 - 2*G(1,0,y)*z^-1*[1-y-z]^-1 - 3*G(1,0,y)*
         [1-y-z]^-2*[1-z]^-1 - 3*G(1,0,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(1,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(1,0,y)*i_*Pi*y^-2*z^-1 + G(1,0,y)*i_*Pi*
         y^-2*[1-z]^-2 + 2*G(1,0,y)*i_*Pi*y^-2*[1-z]^-1 - G(1,0,y)*i_*Pi*y^-1*
         z^-2 + G(1,0,y)*i_*Pi*y^-1*z^-1 + 2*G(1,0,y)*i_*Pi*y^-1*[1-z]^-3 + G(
         1,0,y)*i_*Pi*y^-1*[1-z]^-2 + G(1,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(1,0,y)*
         i_*Pi*z^-1*[1-y-z]^-1 + G(1,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - G(1,0,y)
         *i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + 
         G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + G(1,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 2*G(1,0,0,y)*y^-2*z^-1 - G(1,0,0,y)*y^-2*[1-z]^-2 - 2*G(1,
         0,0,y)*y^-2*[1-z]^-1 + G(1,0,0,y)*y^-1*z^-2 - G(1,0,0,y)*y^-1*z^-1 - 
         2*G(1,0,0,y)*y^-1*[1-z]^-3 - G(1,0,0,y)*y^-1*[1-z]^-2 - G(1,0,0,y)*
         y^-1*[1-z]^-1 - G(1,0,0,y)*z^-1*[1-y-z]^-1 - G(1,0,0,y)*[1-y-z]^-2*
         [1-z]^-2 + G(1,0,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,0,0,y)*[1-y-z]^-1*
         [1-z]^-3 - G(1,0,0,y)*[1-y-z]^-1*[1-z]^-2 - G(1,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(1,0,1,z)*y^-2*z^-1 - G(1,0,1,z)*y^-2*[1-z]^-2 - 2*G(1,
         0,1,z)*y^-2*[1-z]^-1 + G(1,0,1,z)*y^-1*z^-2 - G(1,0,1,z)*y^-1*z^-1 - 
         2*G(1,0,1,z)*y^-1*[1-z]^-3 - G(1,0,1,z)*y^-1*[1-z]^-2 - G(1,0,1,z)*
         y^-1*[1-z]^-1 - G(1,0,1,z)*z^-1*[1-y-z]^-1 - G(1,0,1,z)*[1-y-z]^-2*
         [1-z]^-2 + G(1,0,1,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,0,1,z)*[1-y-z]^-1*
         [1-z]^-3 - G(1,0,1,z)*[1-y-z]^-1*[1-z]^-2 - G(1,0,1,z)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(1,1,z)*y^-2*z^-1 + 3/2*G(1,1,z)*y^-2*[1-z]^-2 + 2*G(1,
         1,z)*y^-2*[1-z]^-1 - 4*G(1,1,z)*y^-1*z^-2 - 9/2*G(1,1,z)*y^-1*z^-1 + 
         3*G(1,1,z)*y^-1*[1-z]^-3 - G(1,1,z)*y^-1*[1-z]^-2 - 9/2*G(1,1,z)*y^-1
         *[1-z]^-1 + 4*G(1,1,z)*z^-2*[y+z]^-1 + 3/2*G(1,1,z)*z^-1*[1-y-z]^-1
          + 4*G(1,1,z)*z^-1*[y+z]^-2 + 6*G(1,1,z)*z^-1*[y+z]^-1 + 3/2*G(1,1,z)
         *[1-y-z]^-2*[1-z]^-2 - 3*G(1,1,z)*[1-y-z]^-2*[1-z]^-1 + 3*G(1,1,z)*
         [1-y-z]^-1*[1-z]^-3 - G(1,1,z)*[1-y-z]^-1*[1-z]^-2 - 9/2*G(1,1,z)*
         [1-y-z]^-1*[1-z]^-1 + G(1,1,z)*G( - z,y)*y^-3*[1-z]^-1 - 4*G(1,1,z)*
         G( - z,y)*y^-2*z^-1 - 3*G(1,1,z)*G( - z,y)*y^-2*[1-z]^-1 + G(1,1,z)*
         G( - z,y)*y^-1*z^-2 - 2*G(1,1,z)*G( - z,y)*y^-1*z^-1 - G(1,1,z)*G( - 
         z,y)*y^-1*[1-z]^-3 - G(1,1,z)*G( - z,y)*y^-1*[1-z]^-2 - 2*G(1,1,z)*G(
          - z,y)*y^-1*[1-z]^-1 - 2*G(1,1,z)*G( - z,y)*z^-1*[1-y-z]^-1 - G(1,1,
         z)*G( - z,y)*[1-y-z]^-2*[1-z]^-2 + 2*G(1,1,z)*G( - z,y)*[1-y-z]^-2*
         [1-z]^-1 - G(1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-3 - G(1,1,z)*G( - z,y
         )*[1-y-z]^-1*[1-z]^-2 - 2*G(1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 )

       + e*Nf*q2^-3 * (  - 7/18*Pi^2*y^-2*z^-1 - 7/36*Pi^2*y^-2*[1-z]^-2 - 7/
         18*Pi^2*y^-2*[1-z]^-1 - 7/36*Pi^2*y^-1*z^-1 - 7/18*Pi^2*y^-1*[1-z]^-3
          - 7/36*Pi^2*y^-1*[1-z]^-1 - 7/36*Pi^2*z^-1*[1-y-z]^-1 - 7/36*Pi^2*
         [1-y-z]^-2*[1-z]^-2 + 7/18*Pi^2*[1-y-z]^-2*[1-z]^-1 - 7/18*Pi^2*
         [1-y-z]^-1*[1-z]^-3 - 7/36*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,y)*i_*
         Pi*y^-2*z^-1 - 1/6*G(0,y)*i_*Pi*y^-2*[1-z]^-2 - 1/3*G(0,y)*i_*Pi*y^-2
         *[1-z]^-1 - 1/6*G(0,y)*i_*Pi*y^-1*z^-1 - 1/3*G(0,y)*i_*Pi*y^-1*
         [1-z]^-3 - 1/6*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/6*G(0,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - 1/6*G(0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + 1/3*G(0,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 - 1/3*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - 1/6*G(0,
         y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,z)*i_*Pi*y^-2*z^-1 - 1/6*G(0,z
         )*i_*Pi*y^-2*[1-z]^-2 - 1/3*G(0,z)*i_*Pi*y^-2*[1-z]^-1 - 1/6*G(0,z)*
         i_*Pi*y^-1*z^-1 - 1/3*G(0,z)*i_*Pi*y^-1*[1-z]^-3 - 1/6*G(0,z)*i_*Pi*
         y^-1*[1-z]^-1 - 1/6*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 1/6*G(0,z)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 + 1/3*G(0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 1/3*G(0,
         z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - 1/6*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + 1/3*G(0,0,y)*y^-2*z^-1 + 1/6*G(0,0,y)*y^-2*[1-z]^-2 + 1/3*G(0,0,y)
         *y^-2*[1-z]^-1 + 1/6*G(0,0,y)*y^-1*z^-1 + 1/3*G(0,0,y)*y^-1*[1-z]^-3
          + 1/6*G(0,0,y)*y^-1*[1-z]^-1 + 1/6*G(0,0,y)*z^-1*[1-y-z]^-1 + 1/6*G(
         0,0,y)*[1-y-z]^-2*[1-z]^-2 - 1/3*G(0,0,y)*[1-y-z]^-2*[1-z]^-1 + 1/3*
         G(0,0,y)*[1-y-z]^-1*[1-z]^-3 + 1/6*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/3
         *G(0,0,z)*y^-2*z^-1 + 1/6*G(0,0,z)*y^-2*[1-z]^-2 + 1/3*G(0,0,z)*y^-2*
         [1-z]^-1 + 1/6*G(0,0,z)*y^-1*z^-1 + 1/3*G(0,0,z)*y^-1*[1-z]^-3 + 1/6*
         G(0,0,z)*y^-1*[1-z]^-1 + 1/6*G(0,0,z)*z^-1*[1-y-z]^-1 + 1/6*G(0,0,z)*
         [1-y-z]^-2*[1-z]^-2 - 1/3*G(0,0,z)*[1-y-z]^-2*[1-z]^-1 + 1/3*G(0,0,z)
         *[1-y-z]^-1*[1-z]^-3 + 1/6*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e*N*q2^-3 * ( 6*y^-2*z^-1 + 2*y^-2*[1-z]^-2 + 6*y^-2*[1-z]^-1 + 2*
         y^-1*z^-1 + 4*y^-1*[1-z]^-3 - 2*y^-1*[1-z]^-2 + 2*y^-1*[1-z]^-1 + 2*
         z^-1*[1-y-z]^-1 + 2*[1-y-z]^-2*[1-z]^-2 - 4*[1-y-z]^-2*[1-z]^-1 + 4*
         [1-y-z]^-1*[1-z]^-3 - 2*[1-y-z]^-1*[1-z]^-2 + 2*[1-y-z]^-1*[1-z]^-1
          - 8*zeta3*y^-2*z^-1 - 4*zeta3*y^-2*[1-z]^-2 - 8*zeta3*y^-2*[1-z]^-1
          - 4*zeta3*y^-1*z^-1 - 8*zeta3*y^-1*[1-z]^-3 - 4*zeta3*y^-1*[1-z]^-1
          - 4*zeta3*z^-1*[1-y-z]^-1 - 4*zeta3*[1-y-z]^-2*[1-z]^-2 + 8*zeta3*
         [1-y-z]^-2*[1-z]^-1 - 8*zeta3*[1-y-z]^-1*[1-z]^-3 - 4*zeta3*
         [1-y-z]^-1*[1-z]^-1 + 77/36*Pi^2*y^-2*z^-1 + 77/72*Pi^2*y^-2*[1-z]^-2
          + 77/36*Pi^2*y^-2*[1-z]^-1 + 77/72*Pi^2*y^-1*z^-1 + 89/36*Pi^2*y^-1*
         [1-z]^-3 - 2/3*Pi^2*y^-1*[1-z]^-2 + 77/72*Pi^2*y^-1*[1-z]^-1 + 77/72*
         Pi^2*z^-1*[1-y-z]^-1 + 1/3*Pi^2*[1-y-z]^-3*[1-z]^-1 - 1/3*Pi^2*
         [1-y-z]^-3 + 101/72*Pi^2*[1-y-z]^-2*[1-z]^-2 - 101/36*Pi^2*[1-y-z]^-2
         *[1-z]^-1 + 89/36*Pi^2*[1-y-z]^-1*[1-z]^-3 - 2/3*Pi^2*[1-y-z]^-1*
         [1-z]^-2 + 77/72*Pi^2*[1-y-z]^-1*[1-z]^-1 + 4*i_*Pi*y^-2*z^-1 + 3/2*
         i_*Pi*y^-2*[1-z]^-2 + 4*i_*Pi*y^-2*[1-z]^-1 + 3/2*i_*Pi*y^-1*z^-1 + 3
         *i_*Pi*y^-1*[1-z]^-3 + 3/2*i_*Pi*y^-1*[1-z]^-1 + 3/2*i_*Pi*z^-1*
         [1-y-z]^-1 + 3/2*i_*Pi*[1-y-z]^-2*[1-z]^-2 - 3*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 + 3*i_*Pi*[1-y-z]^-1*[1-z]^-3 + 3/2*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/3*i_*Pi^3*y^-2*z^-1 + 1/6*i_*Pi^3*y^-2*[1-z]^-2 + 1/3*i_
         *Pi^3*y^-2*[1-z]^-1 + 1/6*i_*Pi^3*y^-1*z^-1 + 1/3*i_*Pi^3*y^-1*
         [1-z]^-3 + 1/6*i_*Pi^3*y^-1*[1-z]^-1 + 1/6*i_*Pi^3*z^-1*[1-y-z]^-1 + 
         1/6*i_*Pi^3*[1-y-z]^-2*[1-z]^-2 - 1/3*i_*Pi^3*[1-y-z]^-2*[1-z]^-1 + 1/
         3*i_*Pi^3*[1-y-z]^-1*[1-z]^-3 + 1/6*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 1/3
         *G(1 - z,y)*Pi^2*y^-2*z^-1 + 1/6*G(1 - z,y)*Pi^2*y^-2*[1-z]^-2 + 1/3*
         G(1 - z,y)*Pi^2*y^-2*[1-z]^-1 + 1/6*G(1 - z,y)*Pi^2*y^-1*z^-1 + 1/3*
         G(1 - z,y)*Pi^2*y^-1*[1-z]^-3 + 1/6*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/
         6*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*G(1 - z,y)*Pi^2*[1-y-z]^-2*
         [1-z]^-2 - 1/3*G(1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/3*G(1 - z,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-3 + 1/6*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 
         2*G(1 - z,1,0,y)*y^-2*z^-1 - G(1 - z,1,0,y)*y^-2*[1-z]^-2 - 2*G(1 - z
         ,1,0,y)*y^-2*[1-z]^-1 - G(1 - z,1,0,y)*y^-1*z^-1 - 2*G(1 - z,1,0,y)*
         y^-1*[1-z]^-3 - G(1 - z,1,0,y)*y^-1*[1-z]^-1 - G(1 - z,1,0,y)*z^-1*
         [1-y-z]^-1 - G(1 - z,1,0,y)*[1-y-z]^-2*[1-z]^-2 + 2*G(1 - z,1,0,y)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-3 - G(1 - z,
         1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*y^-2*[1-z]^-2 + G(0,y)*y^-1*
         [1-z]^-3 + 7/2*G(0,y)*y^-1*[1-z]^-2 + 1/2*G(0,y)*[1-y-z]^-2*[1-z]^-2
          + 7/2*G(0,y)*[1-y-z]^-2*[1-z]^-1 + G(0,y)*[1-y-z]^-1*[1-z]^-3 + 7/2*
         G(0,y)*[1-y-z]^-1*[1-z]^-2 - 1/3*G(0,y)*Pi^2*y^-2*z^-1 - 1/6*G(0,y)*
         Pi^2*y^-2*[1-z]^-2 - 1/3*G(0,y)*Pi^2*y^-2*[1-z]^-1 - 1/6*G(0,y)*Pi^2*
         y^-1*z^-1 - 1/3*G(0,y)*Pi^2*y^-1*[1-z]^-3 - 1/6*G(0,y)*Pi^2*y^-1*
         [1-z]^-1 - 1/6*G(0,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(0,y)*Pi^2*
         [1-y-z]^-2*[1-z]^-2 + 1/3*G(0,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 1/3*G(0,y
         )*Pi^2*[1-y-z]^-1*[1-z]^-3 - 1/6*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 10/
         3*G(0,y)*i_*Pi*y^-2*z^-1 + 5/3*G(0,y)*i_*Pi*y^-2*[1-z]^-2 + 10/3*G(0,
         y)*i_*Pi*y^-2*[1-z]^-1 + 5/3*G(0,y)*i_*Pi*y^-1*z^-1 + 10/3*G(0,y)*i_*
         Pi*y^-1*[1-z]^-3 + 3/2*G(0,y)*i_*Pi*y^-1*[1-z]^-2 + 5/3*G(0,y)*i_*Pi*
         y^-1*[1-z]^-1 + 5/3*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 5/3*G(0,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 - 11/6*G(0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 10/3*G(
         0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + 3/2*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2
          + 5/3*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*G(0,z)*y^-1*
         [1-z]^-3 - 4*G(0,y)*G(0,z)*y^-1*[1-z]^-2 + 2*G(0,y)*G(0,z)*[1-y-z]^-3
         *[1-z]^-1 - 2*G(0,y)*G(0,z)*[1-y-z]^-3 + 2*G(0,y)*G(0,z)*[1-y-z]^-2*
         [1-z]^-2 - 4*G(0,y)*G(0,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,y)*G(0,z)*
         [1-y-z]^-1*[1-z]^-3 - 4*G(0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,y)*
         G(0,z)*i_*Pi*y^-2*z^-1 + G(0,y)*G(0,z)*i_*Pi*y^-2*[1-z]^-2 + 2*G(0,y)
         *G(0,z)*i_*Pi*y^-2*[1-z]^-1 + G(0,y)*G(0,z)*i_*Pi*y^-1*z^-1 + 2*G(0,y
         )*G(0,z)*i_*Pi*y^-1*[1-z]^-3 + G(0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + G(
         0,y)*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-2*
         [1-z]^-2 - 2*G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(0,y)*G(0,z
         )*i_*Pi*[1-y-z]^-1*[1-z]^-3 + G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + 2*G(0,y)*G(1,0,z)*y^-2*z^-1 + G(0,y)*G(1,0,z)*y^-2*[1-z]^-2 + 2*G(
         0,y)*G(1,0,z)*y^-2*[1-z]^-1 + G(0,y)*G(1,0,z)*y^-1*z^-1 + 2*G(0,y)*G(
         1,0,z)*y^-1*[1-z]^-3 + G(0,y)*G(1,0,z)*y^-1*[1-z]^-1 + G(0,y)*G(1,0,z
         )*z^-1*[1-y-z]^-1 + G(0,y)*G(1,0,z)*[1-y-z]^-2*[1-z]^-2 - 2*G(0,y)*G(
         1,0,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-3 + 
         G(0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z)*y^-1*z^-1 - 4*G(0,z)
         *y^-1*[1-z]^-3 - 3/2*G(0,z)*y^-1*[1-z]^-2 + 1/2*G(0,z)*y^-1*[1-z]^-1
          + 1/2*G(0,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,z)*[1-y-z]^-2*[1-z]^-1 - 4*G(
         0,z)*[1-y-z]^-1*[1-z]^-3 - 3/2*G(0,z)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,z
         )*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,z)*Pi^2*y^-2*z^-1 - 1/6*G(0,z)*Pi^2*
         y^-2*[1-z]^-2 - 1/3*G(0,z)*Pi^2*y^-2*[1-z]^-1 - 1/6*G(0,z)*Pi^2*y^-1*
         z^-1 - 1/3*G(0,z)*Pi^2*y^-1*[1-z]^-3 - 1/6*G(0,z)*Pi^2*y^-1*[1-z]^-1
          - 1/6*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(0,z)*Pi^2*[1-y-z]^-2*
         [1-z]^-2 + 1/3*G(0,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 1/3*G(0,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-3 - 1/6*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 10/3*G(0,
         z)*i_*Pi*y^-2*z^-1 + 5/3*G(0,z)*i_*Pi*y^-2*[1-z]^-2 + 10/3*G(0,z)*i_*
         Pi*y^-2*[1-z]^-1 + 5/3*G(0,z)*i_*Pi*y^-1*z^-1 + 5/6*G(0,z)*i_*Pi*y^-1
         *[1-z]^-3 + 5/3*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 5/3*G(0,z)*i_*Pi*z^-1*
         [1-y-z]^-1 + 1/6*G(0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - 11/6*G(0,z)*i_*Pi
         *[1-y-z]^-2*[1-z]^-1 + 5/6*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + 5/3*G(0
         ,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,z)*G(1 - z,0,y)*y^-2*z^-1 + G(0
         ,z)*G(1 - z,0,y)*y^-2*[1-z]^-2 + 2*G(0,z)*G(1 - z,0,y)*y^-2*[1-z]^-1
          + G(0,z)*G(1 - z,0,y)*y^-1*z^-1 + 2*G(0,z)*G(1 - z,0,y)*y^-1*
         [1-z]^-3 + G(0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + G(0,z)*G(1 - z,0,y)*
         z^-1*[1-y-z]^-1 + G(0,z)*G(1 - z,0,y)*[1-y-z]^-2*[1-z]^-2 - 2*G(0,z)*
         G(1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,z)*G(1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-3 + G(0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 10/3*G(0,0,y)*
         y^-2*z^-1 - 5/3*G(0,0,y)*y^-2*[1-z]^-2 - 10/3*G(0,0,y)*y^-2*[1-z]^-1
          - 5/3*G(0,0,y)*y^-1*z^-1 - 10/3*G(0,0,y)*y^-1*[1-z]^-3 - 3/2*G(0,0,y
         )*y^-1*[1-z]^-2 - 5/3*G(0,0,y)*y^-1*[1-z]^-1 - 5/3*G(0,0,y)*z^-1*
         [1-y-z]^-1 - 5/3*G(0,0,y)*[1-y-z]^-2*[1-z]^-2 + 11/6*G(0,0,y)*
         [1-y-z]^-2*[1-z]^-1 - 10/3*G(0,0,y)*[1-y-z]^-1*[1-z]^-3 - 3/2*G(0,0,y
         )*[1-y-z]^-1*[1-z]^-2 - 5/3*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,y)
         *G(0,z)*y^-2*z^-1 - G(0,0,y)*G(0,z)*y^-2*[1-z]^-2 - 2*G(0,0,y)*G(0,z)
         *y^-2*[1-z]^-1 - G(0,0,y)*G(0,z)*y^-1*z^-1 - 2*G(0,0,y)*G(0,z)*y^-1*
         [1-z]^-3 - G(0,0,y)*G(0,z)*y^-1*[1-z]^-1 - G(0,0,y)*G(0,z)*z^-1*
         [1-y-z]^-1 - G(0,0,y)*G(0,z)*[1-y-z]^-2*[1-z]^-2 + 2*G(0,0,y)*G(0,z)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(0,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-3 - G(0,0,y
         )*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 10/3*G(0,0,z)*y^-2*z^-1 - 5/3*G(0,0,z)
         *y^-2*[1-z]^-2 - 10/3*G(0,0,z)*y^-2*[1-z]^-1 - 5/3*G(0,0,z)*y^-1*z^-1
          - 5/6*G(0,0,z)*y^-1*[1-z]^-3 - 5/3*G(0,0,z)*y^-1*[1-z]^-1 - 5/3*G(0,
         0,z)*z^-1*[1-y-z]^-1 - 1/6*G(0,0,z)*[1-y-z]^-2*[1-z]^-2 + 11/6*G(0,0,
         z)*[1-y-z]^-2*[1-z]^-1 - 5/6*G(0,0,z)*[1-y-z]^-1*[1-z]^-3 - 5/3*G(0,0
         ,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,z)*G(0,y)*y^-2*z^-1 - G(0,0,z)*G(0,
         y)*y^-2*[1-z]^-2 - 2*G(0,0,z)*G(0,y)*y^-2*[1-z]^-1 - G(0,0,z)*G(0,y)*
         y^-1*z^-1 - 2*G(0,0,z)*G(0,y)*y^-1*[1-z]^-3 - G(0,0,z)*G(0,y)*y^-1*
         [1-z]^-1 - G(0,0,z)*G(0,y)*z^-1*[1-y-z]^-1 - G(0,0,z)*G(0,y)*
         [1-y-z]^-2*[1-z]^-2 + 2*G(0,0,z)*G(0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,0
         ,z)*G(0,y)*[1-y-z]^-1*[1-z]^-3 - G(0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1
          + 2*G(0,1,0,y)*y^-2*z^-1 + G(0,1,0,y)*y^-2*[1-z]^-2 + 2*G(0,1,0,y)*
         y^-2*[1-z]^-1 + G(0,1,0,y)*y^-1*z^-1 + 2*G(0,1,0,y)*y^-1*[1-z]^-3 + 
         G(0,1,0,y)*y^-1*[1-z]^-1 + G(0,1,0,y)*z^-1*[1-y-z]^-1 + G(0,1,0,y)*
         [1-y-z]^-2*[1-z]^-2 - 2*G(0,1,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1,0,y)
         *[1-y-z]^-1*[1-z]^-3 + G(0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,0,z)*
         y^-2*z^-1 + G(0,1,0,z)*y^-2*[1-z]^-2 + 2*G(0,1,0,z)*y^-2*[1-z]^-1 + 
         G(0,1,0,z)*y^-1*z^-1 + 2*G(0,1,0,z)*y^-1*[1-z]^-3 + G(0,1,0,z)*y^-1*
         [1-z]^-1 + G(0,1,0,z)*z^-1*[1-y-z]^-1 + G(0,1,0,z)*[1-y-z]^-2*
         [1-z]^-2 - 2*G(0,1,0,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1,0,z)*[1-y-z]^-1
         *[1-z]^-3 + G(0,1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/3*G(1,z)*Pi^2*y^-2*
         z^-1 + 1/6*G(1,z)*Pi^2*y^-2*[1-z]^-2 + 1/3*G(1,z)*Pi^2*y^-2*[1-z]^-1
          + 1/6*G(1,z)*Pi^2*y^-1*z^-1 + 1/3*G(1,z)*Pi^2*y^-1*[1-z]^-3 + 1/6*G(
         1,z)*Pi^2*y^-1*[1-z]^-1 + 1/6*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*G(1,z
         )*Pi^2*[1-y-z]^-2*[1-z]^-2 - 1/3*G(1,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/
         3*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-3 + 1/6*G(1,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 - 2*G(1,0,y)*y^-1*[1-z]^-3 + 4*G(1,0,y)*y^-1*[1-z]^-2 - 2*G(
         1,0,y)*[1-y-z]^-3*[1-z]^-1 + 2*G(1,0,y)*[1-y-z]^-3 - 2*G(1,0,y)*
         [1-y-z]^-2*[1-z]^-2 + 4*G(1,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,0,y)*
         [1-y-z]^-1*[1-z]^-3 + 4*G(1,0,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(1,0,y)*i_*
         Pi*y^-2*z^-1 - G(1,0,y)*i_*Pi*y^-2*[1-z]^-2 - 2*G(1,0,y)*i_*Pi*y^-2*
         [1-z]^-1 - G(1,0,y)*i_*Pi*y^-1*z^-1 - 2*G(1,0,y)*i_*Pi*y^-1*[1-z]^-3
          - G(1,0,y)*i_*Pi*y^-1*[1-z]^-1 - G(1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(
         1,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + 2*G(1,0,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 - 2*G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(1,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1,0,z)*y^-1*[1-z]^-3 + 4*G(1,0,z)*y^-1*
         [1-z]^-2 - 2*G(1,0,z)*[1-y-z]^-3*[1-z]^-1 + 2*G(1,0,z)*[1-y-z]^-3 - 2
         *G(1,0,z)*[1-y-z]^-2*[1-z]^-2 + 4*G(1,0,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(
         1,0,z)*[1-y-z]^-1*[1-z]^-3 + 4*G(1,0,z)*[1-y-z]^-1*[1-z]^-2 - 2*G(1,0
         ,z)*i_*Pi*y^-2*z^-1 - G(1,0,z)*i_*Pi*y^-2*[1-z]^-2 - 2*G(1,0,z)*i_*Pi
         *y^-2*[1-z]^-1 - G(1,0,z)*i_*Pi*y^-1*z^-1 - 2*G(1,0,z)*i_*Pi*y^-1*
         [1-z]^-3 - G(1,0,z)*i_*Pi*y^-1*[1-z]^-1 - G(1,0,z)*i_*Pi*z^-1*
         [1-y-z]^-1 - G(1,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + 2*G(1,0,z)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 - 2*G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(1,0,z)
         *i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,z)*G(1 - z,y)*y^-2*z^-1 - G(1,0,
         z)*G(1 - z,y)*y^-2*[1-z]^-2 - 2*G(1,0,z)*G(1 - z,y)*y^-2*[1-z]^-1 - 
         G(1,0,z)*G(1 - z,y)*y^-1*z^-1 - 2*G(1,0,z)*G(1 - z,y)*y^-1*[1-z]^-3
          - G(1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - G(1,0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 - G(1,0,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-2 + 2*G(1,0,z)*G(1
          - z,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-3 - G(1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,0,y)*
         y^-2*z^-1 + G(1,0,0,y)*y^-2*[1-z]^-2 + 2*G(1,0,0,y)*y^-2*[1-z]^-1 + 
         G(1,0,0,y)*y^-1*z^-1 + 2*G(1,0,0,y)*y^-1*[1-z]^-3 + G(1,0,0,y)*y^-1*
         [1-z]^-1 + G(1,0,0,y)*z^-1*[1-y-z]^-1 + G(1,0,0,y)*[1-y-z]^-2*
         [1-z]^-2 - 2*G(1,0,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,0,y)*[1-y-z]^-1
         *[1-z]^-3 + G(1,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,0,z)*y^-2*z^-1
          + G(1,0,0,z)*y^-2*[1-z]^-2 + 2*G(1,0,0,z)*y^-2*[1-z]^-1 + G(1,0,0,z)
         *y^-1*z^-1 + 2*G(1,0,0,z)*y^-1*[1-z]^-3 + G(1,0,0,z)*y^-1*[1-z]^-1 + 
         G(1,0,0,z)*z^-1*[1-y-z]^-1 + G(1,0,0,z)*[1-y-z]^-2*[1-z]^-2 - 2*G(1,0
         ,0,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,0,z)*[1-y-z]^-1*[1-z]^-3 + G(1,0,
         0,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,0,z)*y^-2*z^-1 - G(1,1,0,z)*y^-2*
         [1-z]^-2 - 2*G(1,1,0,z)*y^-2*[1-z]^-1 - G(1,1,0,z)*y^-1*z^-1 - 2*G(1,
         1,0,z)*y^-1*[1-z]^-3 - G(1,1,0,z)*y^-1*[1-z]^-1 - G(1,1,0,z)*z^-1*
         [1-y-z]^-1 - G(1,1,0,z)*[1-y-z]^-2*[1-z]^-2 + 2*G(1,1,0,z)*[1-y-z]^-2
         *[1-z]^-1 - 2*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-3 - G(1,1,0,z)*[1-y-z]^-1*
         [1-z]^-1 )

       + e^2*N^-1*q2^-3 * (  - 10*y^-2*z^-1 - 7*y^-2*[1-z]^-2 - 10*y^-2*
         [1-z]^-1 + 33*y^-1*z^-1 - 14*y^-1*[1-z]^-3 + 14*y^-1*[1-z]^-2 + 33*
         y^-1*[1-z]^-1 - 7*z^-1*[1-y-z]^-1 - 40*z^-1*[y+z]^-1 - 7*[1-y-z]^-2*
         [1-z]^-2 + 14*[1-y-z]^-2*[1-z]^-1 - 14*[1-y-z]^-1*[1-z]^-3 + 14*
         [1-y-z]^-1*[1-z]^-2 + 33*[1-y-z]^-1*[1-z]^-1 + 6*zeta3*y^-2*z^-1 + 3*
         zeta3*y^-2*[1-z]^-2 + 6*zeta3*y^-2*[1-z]^-1 + 3*zeta3*y^-1*z^-1 + 6*
         zeta3*y^-1*[1-z]^-3 + 3*zeta3*y^-1*[1-z]^-1 + 3*zeta3*z^-1*[1-y-z]^-1
          + 3*zeta3*[1-y-z]^-2*[1-z]^-2 - 6*zeta3*[1-y-z]^-2*[1-z]^-1 + 6*
         zeta3*[1-y-z]^-1*[1-z]^-3 + 3*zeta3*[1-y-z]^-1*[1-z]^-1 + 7/3*Pi^2*
         y^-2*z^-1 + 35/24*Pi^2*y^-2*[1-z]^-2 + 7/3*Pi^2*y^-2*[1-z]^-1 - 7/8*
         Pi^2*y^-1*z^-1 + 35/12*Pi^2*y^-1*[1-z]^-3 - 7/6*Pi^2*y^-1*[1-z]^-2 - 
         7/8*Pi^2*y^-1*[1-z]^-1 + 35/24*Pi^2*z^-1*[1-y-z]^-1 + 7/3*Pi^2*z^-1*
         [y+z]^-1 + 35/24*Pi^2*[1-y-z]^-2*[1-z]^-2 - 35/12*Pi^2*[1-y-z]^-2*
         [1-z]^-1 + 35/12*Pi^2*[1-y-z]^-1*[1-z]^-3 - 7/6*Pi^2*[1-y-z]^-1*
         [1-z]^-2 - 7/8*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/15*Pi^4*y^-2*z^-1 + 1/30*
         Pi^4*y^-2*[1-z]^-2 + 1/15*Pi^4*y^-2*[1-z]^-1 + 1/30*Pi^4*y^-1*z^-1 + 
         1/15*Pi^4*y^-1*[1-z]^-3 + 1/30*Pi^4*y^-1*[1-z]^-1 + 1/30*Pi^4*z^-1*
         [1-y-z]^-1 + 1/30*Pi^4*[1-y-z]^-2*[1-z]^-2 - 1/15*Pi^4*[1-y-z]^-2*
         [1-z]^-1 + 1/15*Pi^4*[1-y-z]^-1*[1-z]^-3 + 1/30*Pi^4*[1-y-z]^-1*
         [1-z]^-1 - 6*i_*Pi*y^-2*z^-1 - 4*i_*Pi*y^-2*[1-z]^-2 - 6*i_*Pi*y^-2*
         [1-z]^-1 + 12*i_*Pi*y^-1*z^-1 - 8*i_*Pi*y^-1*[1-z]^-3 + 6*i_*Pi*y^-1*
         [1-z]^-2 + 12*i_*Pi*y^-1*[1-z]^-1 - 4*i_*Pi*z^-1*[1-y-z]^-1 - 16*i_*
         Pi*z^-1*[y+z]^-1 - 4*i_*Pi*[1-y-z]^-2*[1-z]^-2 + 8*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 - 8*i_*Pi*[1-y-z]^-1*[1-z]^-3 + 6*i_*Pi*[1-y-z]^-1*[1-z]^-2
          + 12*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 4*i_*Pi*zeta3*y^-2*z^-1 + 2*i_*Pi*
         zeta3*y^-2*[1-z]^-2 + 4*i_*Pi*zeta3*y^-2*[1-z]^-1 + 2*i_*Pi*zeta3*
         y^-1*z^-1 + 4*i_*Pi*zeta3*y^-1*[1-z]^-3 + 2*i_*Pi*zeta3*y^-1*[1-z]^-1
          + 2*i_*Pi*zeta3*z^-1*[1-y-z]^-1 + 2*i_*Pi*zeta3*[1-y-z]^-2*[1-z]^-2
          - 4*i_*Pi*zeta3*[1-y-z]^-2*[1-z]^-1 + 4*i_*Pi*zeta3*[1-y-z]^-1*
         [1-z]^-3 + 2*i_*Pi*zeta3*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,1 - z,1 - z,
         y)*y^-2*z^-1 - 3/2*G(1 - z,1 - z,1 - z,y)*y^-2*[1-z]^-2 - 2*G(1 - z,1
          - z,1 - z,y)*y^-2*[1-z]^-1 + 4*G(1 - z,1 - z,1 - z,y)*y^-1*z^-2 + 9/
         2*G(1 - z,1 - z,1 - z,y)*y^-1*z^-1 - 3*G(1 - z,1 - z,1 - z,y)*y^-1*
         [1-z]^-3 + G(1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 + 9/2*G(1 - z,1 - z,1
          - z,y)*y^-1*[1-z]^-1 - 4*G(1 - z,1 - z,1 - z,y)*z^-2*[y+z]^-1 - 3/2*
         G(1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 4*G(1 - z,1 - z,1 - z,y)*
         z^-1*[y+z]^-2 - 6*G(1 - z,1 - z,1 - z,y)*z^-1*[y+z]^-1 - 3/2*G(1 - z,
         1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + 3*G(1 - z,1 - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 - 3*G(1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 + 
         G(1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 9/2*G(1 - z,1 - z,1 - z,
         y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,1 - z,1 - z,0,y)*y^-2*z^-1 - G(1
          - z,1 - z,1 - z,0,y)*y^-2*[1-z]^-2 - 2*G(1 - z,1 - z,1 - z,0,y)*y^-2
         *[1-z]^-1 + G(1 - z,1 - z,1 - z,0,y)*y^-1*z^-2 - G(1 - z,1 - z,1 - z,
         0,y)*y^-1*z^-1 - 2*G(1 - z,1 - z,1 - z,0,y)*y^-1*[1-z]^-3 - G(1 - z,1
          - z,1 - z,0,y)*y^-1*[1-z]^-2 - G(1 - z,1 - z,1 - z,0,y)*y^-1*
         [1-z]^-1 - G(1 - z,1 - z,1 - z,0,y)*z^-1*[1-y-z]^-1 - G(1 - z,1 - z,1
          - z,0,y)*[1-y-z]^-2*[1-z]^-2 + G(1 - z,1 - z,1 - z,0,y)*[1-y-z]^-2*
         [1-z]^-1 - 2*G(1 - z,1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-3 - G(1 - z,1
          - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - G(1 - z,1 - z,1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 - G(1 - z,1 - z, - z,1 - z,y)*y^-3*[1-z]^-1 + 4*
         G(1 - z,1 - z, - z,1 - z,y)*y^-2*z^-1 + 3*G(1 - z,1 - z, - z,1 - z,y)
         *y^-2*[1-z]^-1 - G(1 - z,1 - z, - z,1 - z,y)*y^-1*z^-2 + 2*G(1 - z,1
          - z, - z,1 - z,y)*y^-1*z^-1 + G(1 - z,1 - z, - z,1 - z,y)*y^-1*
         [1-z]^-3 + G(1 - z,1 - z, - z,1 - z,y)*y^-1*[1-z]^-2 + 2*G(1 - z,1 - 
         z, - z,1 - z,y)*y^-1*[1-z]^-1 + 2*G(1 - z,1 - z, - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + G(1 - z,1 - z, - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 - 2*G(1
          - z,1 - z, - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + G(1 - z,1 - z, - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-3 + G(1 - z,1 - z, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 + 2*G(1 - z,1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 4*G(1
          - z,1 - z,y)*y^-2*z^-1 - 4*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 - 16*G(1
          - z,1 - z,y)*y^-1*z^-2 - 20*G(1 - z,1 - z,y)*y^-1*z^-1 - 4*G(1 - z,1
          - z,y)*y^-1*[1-z]^-2 - 20*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + 16*G(1 - 
         z,1 - z,y)*z^-2*[y+z]^-1 + 16*G(1 - z,1 - z,y)*z^-1*[y+z]^-2 + 20*G(1
          - z,1 - z,y)*z^-1*[y+z]^-1 - 4*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2
          - 20*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,1 - z,y)*i_*Pi
         *y^-2*z^-1 + 3/2*G(1 - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-2 + 2*G(1 - z,1
          - z,y)*i_*Pi*y^-2*[1-z]^-1 - 4*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-2 - 9/
         2*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-1 + 3*G(1 - z,1 - z,y)*i_*Pi*y^-1*
         [1-z]^-3 - G(1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 9/2*G(1 - z,1 - z,y
         )*i_*Pi*y^-1*[1-z]^-1 + 4*G(1 - z,1 - z,y)*i_*Pi*z^-2*[y+z]^-1 + 3/2*
         G(1 - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 4*G(1 - z,1 - z,y)*i_*Pi*
         z^-1*[y+z]^-2 + 6*G(1 - z,1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 3/2*G(1 - z,
         1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - 3*G(1 - z,1 - z,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 + 3*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - 
         G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 9/2*G(1 - z,1 - z,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,1 - z,0,1 - z,y)*y^-2*z^-1 - G(1
          - z,1 - z,0,1 - z,y)*y^-2*[1-z]^-2 - 2*G(1 - z,1 - z,0,1 - z,y)*y^-2
         *[1-z]^-1 + G(1 - z,1 - z,0,1 - z,y)*y^-1*z^-2 - G(1 - z,1 - z,0,1 - 
         z,y)*y^-1*z^-1 - 2*G(1 - z,1 - z,0,1 - z,y)*y^-1*[1-z]^-3 - G(1 - z,1
          - z,0,1 - z,y)*y^-1*[1-z]^-2 - G(1 - z,1 - z,0,1 - z,y)*y^-1*
         [1-z]^-1 - G(1 - z,1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 - G(1 - z,1 - z,0
         ,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + G(1 - z,1 - z,0,1 - z,y)*[1-y-z]^-2*
         [1-z]^-1 - 2*G(1 - z,1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(1 - z,1
          - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - G(1 - z,1 - z,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 3*G(1 - z,1 - z,0,y)*y^-1*z^-2 - 2*G(1 - z,1 - 
         z,0,y)*y^-1*z^-1 - 3*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-2 - 2*G(1 - z,1
          - z,0,y)*y^-1*[1-z]^-1 - 2*G(1 - z,1 - z,0,y)*z^-1*[1-y-z]^-1 - 3*G(
         1 - z,1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(1 - z,1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-2 - 2*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(
         1 - z,1 - z,0,y)*i_*Pi*y^-2*z^-1 + G(1 - z,1 - z,0,y)*i_*Pi*y^-2*
         [1-z]^-2 + 2*G(1 - z,1 - z,0,y)*i_*Pi*y^-2*[1-z]^-1 - G(1 - z,1 - z,0
         ,y)*i_*Pi*y^-1*z^-2 + G(1 - z,1 - z,0,y)*i_*Pi*y^-1*z^-1 + 2*G(1 - z,
         1 - z,0,y)*i_*Pi*y^-1*[1-z]^-3 + G(1 - z,1 - z,0,y)*i_*Pi*y^-1*
         [1-z]^-2 + G(1 - z,1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(1 - z,1 - z,0,y
         )*i_*Pi*z^-1*[1-y-z]^-1 + G(1 - z,1 - z,0,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-2 - G(1 - z,1 - z,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(1 - z,1
          - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + G(1 - z,1 - z,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + G(1 - z,1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 
         2*G(1 - z,1 - z,0,0,y)*y^-2*z^-1 - G(1 - z,1 - z,0,0,y)*y^-2*[1-z]^-2
          - 2*G(1 - z,1 - z,0,0,y)*y^-2*[1-z]^-1 + G(1 - z,1 - z,0,0,y)*y^-1*
         z^-2 - G(1 - z,1 - z,0,0,y)*y^-1*z^-1 - 2*G(1 - z,1 - z,0,0,y)*y^-1*
         [1-z]^-3 - G(1 - z,1 - z,0,0,y)*y^-1*[1-z]^-2 - G(1 - z,1 - z,0,0,y)*
         y^-1*[1-z]^-1 - G(1 - z,1 - z,0,0,y)*z^-1*[1-y-z]^-1 - G(1 - z,1 - z,
         0,0,y)*[1-y-z]^-2*[1-z]^-2 + G(1 - z,1 - z,0,0,y)*[1-y-z]^-2*[1-z]^-1
          - 2*G(1 - z,1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-3 - G(1 - z,1 - z,0,0,y)*
         [1-y-z]^-1*[1-z]^-2 - G(1 - z,1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(
         1 - z,1 - z,1,0,y)*y^-2*z^-1 + G(1 - z,1 - z,1,0,y)*y^-2*[1-z]^-2 + 2
         *G(1 - z,1 - z,1,0,y)*y^-2*[1-z]^-1 - G(1 - z,1 - z,1,0,y)*y^-1*z^-2
          + G(1 - z,1 - z,1,0,y)*y^-1*z^-1 + 2*G(1 - z,1 - z,1,0,y)*y^-1*
         [1-z]^-3 + G(1 - z,1 - z,1,0,y)*y^-1*[1-z]^-2 + G(1 - z,1 - z,1,0,y)*
         y^-1*[1-z]^-1 + G(1 - z,1 - z,1,0,y)*z^-1*[1-y-z]^-1 + G(1 - z,1 - z,
         1,0,y)*[1-y-z]^-2*[1-z]^-2 - G(1 - z,1 - z,1,0,y)*[1-y-z]^-2*[1-z]^-1
          + 2*G(1 - z,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-3 + G(1 - z,1 - z,1,0,y)*
         [1-y-z]^-1*[1-z]^-2 + G(1 - z,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 - G(1
          - z, - z,1 - z,1 - z,y)*y^-3*[1-z]^-1 + 4*G(1 - z, - z,1 - z,1 - z,y
         )*y^-2*z^-1 + 3*G(1 - z, - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 - G(1 - z,
          - z,1 - z,1 - z,y)*y^-1*z^-2 + 2*G(1 - z, - z,1 - z,1 - z,y)*y^-1*
         z^-1 + G(1 - z, - z,1 - z,1 - z,y)*y^-1*[1-z]^-3 + G(1 - z, - z,1 - z
         ,1 - z,y)*y^-1*[1-z]^-2 + 2*G(1 - z, - z,1 - z,1 - z,y)*y^-1*[1-z]^-1
          + 2*G(1 - z, - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + G(1 - z, - z,1 - z
         ,1 - z,y)*[1-y-z]^-2*[1-z]^-2 - 2*G(1 - z, - z,1 - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 + G(1 - z, - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3
          + G(1 - z, - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(1 - z, - z,1
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3*G(1 - z, - z,1 - z,y)*y^-3*
         [1-z]^-1 - G(1 - z, - z,1 - z,y)*y^-2*[1-z]^-1 + 3*G(1 - z, - z,1 - z
         ,y)*y^-1*z^-2 + 2*G(1 - z, - z,1 - z,y)*y^-1*z^-1 - 3*G(1 - z, - z,1
          - z,y)*y^-1*[1-z]^-3 + 5*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-2 + 2*G(1
          - z, - z,1 - z,y)*y^-1*[1-z]^-1 + 2*G(1 - z, - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - 3*G(1 - z, - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + 6*G(1 - z,
          - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(1 - z, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-3 + 5*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 2
         *G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G(1 - z, - z,1 - z,y)*i_
         *Pi*y^-3*[1-z]^-1 - 4*G(1 - z, - z,1 - z,y)*i_*Pi*y^-2*z^-1 - 3*G(1
          - z, - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + G(1 - z, - z,1 - z,y)*i_*Pi*
         y^-1*z^-2 - 2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-1*z^-1 - G(1 - z, - z,1
          - z,y)*i_*Pi*y^-1*[1-z]^-3 - G(1 - z, - z,1 - z,y)*i_*Pi*y^-1*
         [1-z]^-2 - 2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 2*G(1 - z,
          - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(1 - z, - z,1 - z,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 + 2*G(1 - z, - z,1 - z,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 - G(1 - z, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(1 - z,
          - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(1 - z, - z,1 - z,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 + 10*G(1 - z,y)*y^-2*z^-1 + 10*G(1 - z,y)*y^-2
         *[1-z]^-1 + 40*G(1 - z,y)*y^-1*z^-2 + 44*G(1 - z,y)*y^-1*z^-1 + 10*G(
         1 - z,y)*y^-1*[1-z]^-2 + 44*G(1 - z,y)*y^-1*[1-z]^-1 - 40*G(1 - z,y)*
         z^-2*[y+z]^-1 - 40*G(1 - z,y)*z^-1*[y+z]^-2 - 44*G(1 - z,y)*z^-1*
         [y+z]^-1 + 10*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 44*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,y)*zeta3*y^-2*z^-1 - 2*G(1 - z,y)*
         zeta3*y^-2*[1-z]^-2 - 4*G(1 - z,y)*zeta3*y^-2*[1-z]^-1 - 2*G(1 - z,y)
         *zeta3*y^-1*z^-1 - 4*G(1 - z,y)*zeta3*y^-1*[1-z]^-3 - 2*G(1 - z,y)*
         zeta3*y^-1*[1-z]^-1 - 2*G(1 - z,y)*zeta3*z^-1*[1-y-z]^-1 - 2*G(1 - z,
         y)*zeta3*[1-y-z]^-2*[1-z]^-2 + 4*G(1 - z,y)*zeta3*[1-y-z]^-2*[1-z]^-1
          - 4*G(1 - z,y)*zeta3*[1-y-z]^-1*[1-z]^-3 - 2*G(1 - z,y)*zeta3*
         [1-y-z]^-1*[1-z]^-1 + 7/6*G(1 - z,y)*Pi^2*y^-2*z^-1 + 7/8*G(1 - z,y)*
         Pi^2*y^-2*[1-z]^-2 + 7/6*G(1 - z,y)*Pi^2*y^-2*[1-z]^-1 - 7/3*G(1 - z,
         y)*Pi^2*y^-1*z^-2 - 21/8*G(1 - z,y)*Pi^2*y^-1*z^-1 + 7/4*G(1 - z,y)*
         Pi^2*y^-1*[1-z]^-3 - 7/12*G(1 - z,y)*Pi^2*y^-1*[1-z]^-2 - 21/8*G(1 - 
         z,y)*Pi^2*y^-1*[1-z]^-1 + 7/3*G(1 - z,y)*Pi^2*z^-2*[y+z]^-1 + 7/8*G(1
          - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/3*G(1 - z,y)*Pi^2*z^-1*[y+z]^-2 + 7/
         2*G(1 - z,y)*Pi^2*z^-1*[y+z]^-1 + 7/8*G(1 - z,y)*Pi^2*[1-y-z]^-2*
         [1-z]^-2 - 7/4*G(1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 7/4*G(1 - z,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-3 - 7/12*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2
          - 21/8*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 4*G(1 - z,y)*i_*Pi*y^-2
         *z^-1 + 4*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + 16*G(1 - z,y)*i_*Pi*y^-1*
         z^-2 + 20*G(1 - z,y)*i_*Pi*y^-1*z^-1 + 4*G(1 - z,y)*i_*Pi*y^-1*
         [1-z]^-2 + 20*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 16*G(1 - z,y)*i_*Pi*
         z^-2*[y+z]^-1 - 16*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 - 20*G(1 - z,y)*i_*
         Pi*z^-1*[y+z]^-1 + 4*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 20*G(1 - 
         z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,0,1 - z,1 - z,y)*y^-2*z^-1
          - G(1 - z,0,1 - z,1 - z,y)*y^-2*[1-z]^-2 - 2*G(1 - z,0,1 - z,1 - z,y
         )*y^-2*[1-z]^-1 + G(1 - z,0,1 - z,1 - z,y)*y^-1*z^-2 - G(1 - z,0,1 - 
         z,1 - z,y)*y^-1*z^-1 - 2*G(1 - z,0,1 - z,1 - z,y)*y^-1*[1-z]^-3 - G(1
          - z,0,1 - z,1 - z,y)*y^-1*[1-z]^-2 - G(1 - z,0,1 - z,1 - z,y)*y^-1*
         [1-z]^-1 - G(1 - z,0,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(1 - z,0,1 - z
         ,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + G(1 - z,0,1 - z,1 - z,y)*[1-y-z]^-2*
         [1-z]^-1 - 2*G(1 - z,0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(1 - z,0
         ,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - G(1 - z,0,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 3*G(1 - z,0,1 - z,y)*y^-1*z^-2 - 2*G(1 - z,0,1
          - z,y)*y^-1*z^-1 - 3*G(1 - z,0,1 - z,y)*y^-1*[1-z]^-2 - 2*G(1 - z,0,
         1 - z,y)*y^-1*[1-z]^-1 - 2*G(1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 - 3*G(1
          - z,0,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(1 - z,0,1 - z,y)*[1-y-z]^-1
         *[1-z]^-2 - 2*G(1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,0,1
          - z,y)*i_*Pi*y^-2*z^-1 + G(1 - z,0,1 - z,y)*i_*Pi*y^-2*[1-z]^-2 + 2*
         G(1 - z,0,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - G(1 - z,0,1 - z,y)*i_*Pi*
         y^-1*z^-2 + G(1 - z,0,1 - z,y)*i_*Pi*y^-1*z^-1 + 2*G(1 - z,0,1 - z,y)
         *i_*Pi*y^-1*[1-z]^-3 + G(1 - z,0,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 + G(1
          - z,0,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + G(1 - z,0,1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + G(1 - z,0,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - G(1 - z,0
         ,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(1 - z,0,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-3 + G(1 - z,0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 
         G(1 - z,0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,0,1 - z,0,y)
         *y^-2*z^-1 - G(1 - z,0,1 - z,0,y)*y^-2*[1-z]^-2 - 2*G(1 - z,0,1 - z,0
         ,y)*y^-2*[1-z]^-1 + G(1 - z,0,1 - z,0,y)*y^-1*z^-2 - G(1 - z,0,1 - z,
         0,y)*y^-1*z^-1 - 2*G(1 - z,0,1 - z,0,y)*y^-1*[1-z]^-3 - G(1 - z,0,1
          - z,0,y)*y^-1*[1-z]^-2 - G(1 - z,0,1 - z,0,y)*y^-1*[1-z]^-1 - G(1 - 
         z,0,1 - z,0,y)*z^-1*[1-y-z]^-1 - G(1 - z,0,1 - z,0,y)*[1-y-z]^-2*
         [1-z]^-2 + G(1 - z,0,1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1 - z,0,1
          - z,0,y)*[1-y-z]^-1*[1-z]^-3 - G(1 - z,0,1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-2 - G(1 - z,0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + G(1 - z,0, - z,
         1 - z,y)*y^-3*[1-z]^-1 + 2*G(1 - z,0, - z,1 - z,y)*y^-2*[1-z]^-2 + G(
         1 - z,0, - z,1 - z,y)*y^-2*[1-z]^-1 - G(1 - z,0, - z,1 - z,y)*y^-1*
         z^-2 + 3*G(1 - z,0, - z,1 - z,y)*y^-1*[1-z]^-3 + G(1 - z,0, - z,1 - z
         ,y)*y^-1*[1-z]^-2 + G(1 - z,0, - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + 3*
         G(1 - z,0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 + G(1 - z,0, - z,1 - z,y)
         *[1-y-z]^-1*[1-z]^-2 + 6*G(1 - z,0,y)*y^-1*z^-2 + 4*G(1 - z,0,y)*y^-1
         *z^-1 + 6*G(1 - z,0,y)*y^-1*[1-z]^-2 + 4*G(1 - z,0,y)*y^-1*[1-z]^-1
          + 4*G(1 - z,0,y)*z^-1*[1-y-z]^-1 + 6*G(1 - z,0,y)*[1-y-z]^-2*
         [1-z]^-1 + 6*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + 4*G(1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 7/6*G(1 - z,0,y)*Pi^2*y^-2*z^-1 + 7/12*G(1 - z,
         0,y)*Pi^2*y^-2*[1-z]^-2 + 7/6*G(1 - z,0,y)*Pi^2*y^-2*[1-z]^-1 - 7/12*
         G(1 - z,0,y)*Pi^2*y^-1*z^-2 + 7/12*G(1 - z,0,y)*Pi^2*y^-1*z^-1 + 7/6*
         G(1 - z,0,y)*Pi^2*y^-1*[1-z]^-3 + 7/12*G(1 - z,0,y)*Pi^2*y^-1*
         [1-z]^-2 + 7/12*G(1 - z,0,y)*Pi^2*y^-1*[1-z]^-1 + 7/12*G(1 - z,0,y)*
         Pi^2*z^-1*[1-y-z]^-1 + 7/12*G(1 - z,0,y)*Pi^2*[1-y-z]^-2*[1-z]^-2 - 7/
         12*G(1 - z,0,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 7/6*G(1 - z,0,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-3 + 7/12*G(1 - z,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 7/
         12*G(1 - z,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 3*G(1 - z,0,y)*i_*Pi*y^-1*
         z^-2 + 2*G(1 - z,0,y)*i_*Pi*y^-1*z^-1 + 3*G(1 - z,0,y)*i_*Pi*y^-1*
         [1-z]^-2 + 2*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 + 2*G(1 - z,0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 + 3*G(1 - z,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 3*G(1 - 
         z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 2*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 2*G(1 - z,0,0,1 - z,y)*y^-2*z^-1 - G(1 - z,0,0,1 - z,y)*
         y^-2*[1-z]^-2 - 2*G(1 - z,0,0,1 - z,y)*y^-2*[1-z]^-1 + G(1 - z,0,0,1
          - z,y)*y^-1*z^-2 - G(1 - z,0,0,1 - z,y)*y^-1*z^-1 - 2*G(1 - z,0,0,1
          - z,y)*y^-1*[1-z]^-3 - G(1 - z,0,0,1 - z,y)*y^-1*[1-z]^-2 - G(1 - z,
         0,0,1 - z,y)*y^-1*[1-z]^-1 - G(1 - z,0,0,1 - z,y)*z^-1*[1-y-z]^-1 - 
         G(1 - z,0,0,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + G(1 - z,0,0,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(1 - z,0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(
         1 - z,0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - G(1 - z,0,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 3*G(1 - z,0,0,y)*y^-1*z^-2 - 2*G(1 - z,0,0,y)*
         y^-1*z^-1 - 3*G(1 - z,0,0,y)*y^-1*[1-z]^-2 - 2*G(1 - z,0,0,y)*y^-1*
         [1-z]^-1 - 2*G(1 - z,0,0,y)*z^-1*[1-y-z]^-1 - 3*G(1 - z,0,0,y)*
         [1-y-z]^-2*[1-z]^-1 - 3*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(1 - 
         z,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,0,0,y)*i_*Pi*y^-2*z^-1 + G(1
          - z,0,0,y)*i_*Pi*y^-2*[1-z]^-2 + 2*G(1 - z,0,0,y)*i_*Pi*y^-2*
         [1-z]^-1 - G(1 - z,0,0,y)*i_*Pi*y^-1*z^-2 + G(1 - z,0,0,y)*i_*Pi*y^-1
         *z^-1 + 2*G(1 - z,0,0,y)*i_*Pi*y^-1*[1-z]^-3 + G(1 - z,0,0,y)*i_*Pi*
         y^-1*[1-z]^-2 + G(1 - z,0,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(1 - z,0,0,y)*
         i_*Pi*z^-1*[1-y-z]^-1 + G(1 - z,0,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - G(
         1 - z,0,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(1 - z,0,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-3 + G(1 - z,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + G(1
          - z,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,0,0,0,y)*y^-2*z^-1
          - G(1 - z,0,0,0,y)*y^-2*[1-z]^-2 - 2*G(1 - z,0,0,0,y)*y^-2*[1-z]^-1
          + G(1 - z,0,0,0,y)*y^-1*z^-2 - G(1 - z,0,0,0,y)*y^-1*z^-1 - 2*G(1 - 
         z,0,0,0,y)*y^-1*[1-z]^-3 - G(1 - z,0,0,0,y)*y^-1*[1-z]^-2 - G(1 - z,0
         ,0,0,y)*y^-1*[1-z]^-1 - G(1 - z,0,0,0,y)*z^-1*[1-y-z]^-1 - G(1 - z,0,
         0,0,y)*[1-y-z]^-2*[1-z]^-2 + G(1 - z,0,0,0,y)*[1-y-z]^-2*[1-z]^-1 - 2
         *G(1 - z,0,0,0,y)*[1-y-z]^-1*[1-z]^-3 - G(1 - z,0,0,0,y)*[1-y-z]^-1*
         [1-z]^-2 - G(1 - z,0,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,0,1,0,y)*
         y^-2*z^-1 + G(1 - z,0,1,0,y)*y^-2*[1-z]^-2 + 2*G(1 - z,0,1,0,y)*y^-2*
         [1-z]^-1 - G(1 - z,0,1,0,y)*y^-1*z^-2 + G(1 - z,0,1,0,y)*y^-1*z^-1 + 
         2*G(1 - z,0,1,0,y)*y^-1*[1-z]^-3 + G(1 - z,0,1,0,y)*y^-1*[1-z]^-2 + 
         G(1 - z,0,1,0,y)*y^-1*[1-z]^-1 + G(1 - z,0,1,0,y)*z^-1*[1-y-z]^-1 + 
         G(1 - z,0,1,0,y)*[1-y-z]^-2*[1-z]^-2 - G(1 - z,0,1,0,y)*[1-y-z]^-2*
         [1-z]^-1 + 2*G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-3 + G(1 - z,0,1,0,y)*
         [1-y-z]^-1*[1-z]^-2 + G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 3*G(1 - 
         z,1,0,y)*y^-1*z^-2 + 2*G(1 - z,1,0,y)*y^-1*z^-1 + 3*G(1 - z,1,0,y)*
         y^-1*[1-z]^-2 + 2*G(1 - z,1,0,y)*y^-1*[1-z]^-1 + 2*G(1 - z,1,0,y)*
         z^-1*[1-y-z]^-1 + 3*G(1 - z,1,0,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(1 - z,1,
         0,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*
         G(1 - z,1,0,y)*i_*Pi*y^-2*z^-1 - G(1 - z,1,0,y)*i_*Pi*y^-2*[1-z]^-2
          - 2*G(1 - z,1,0,y)*i_*Pi*y^-2*[1-z]^-1 + G(1 - z,1,0,y)*i_*Pi*y^-1*
         z^-2 - G(1 - z,1,0,y)*i_*Pi*y^-1*z^-1 - 2*G(1 - z,1,0,y)*i_*Pi*y^-1*
         [1-z]^-3 - G(1 - z,1,0,y)*i_*Pi*y^-1*[1-z]^-2 - G(1 - z,1,0,y)*i_*Pi*
         y^-1*[1-z]^-1 - G(1 - z,1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(1 - z,1,0,y)
         *i_*Pi*[1-y-z]^-2*[1-z]^-2 + G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1
          - 2*G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(1 - z,1,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(
         1 - z,1,0,0,y)*y^-2*z^-1 + G(1 - z,1,0,0,y)*y^-2*[1-z]^-2 + 2*G(1 - z
         ,1,0,0,y)*y^-2*[1-z]^-1 - G(1 - z,1,0,0,y)*y^-1*z^-2 + G(1 - z,1,0,0,
         y)*y^-1*z^-1 + 2*G(1 - z,1,0,0,y)*y^-1*[1-z]^-3 + G(1 - z,1,0,0,y)*
         y^-1*[1-z]^-2 + G(1 - z,1,0,0,y)*y^-1*[1-z]^-1 + G(1 - z,1,0,0,y)*
         z^-1*[1-y-z]^-1 + G(1 - z,1,0,0,y)*[1-y-z]^-2*[1-z]^-2 - G(1 - z,1,0,
         0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(1 - z,1,0,0,y)*[1-y-z]^-1*[1-z]^-3 + 
         G(1 - z,1,0,0,y)*[1-y-z]^-1*[1-z]^-2 + G(1 - z,1,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 - G( - z,1 - z,1 - z,1 - z,y)*y^-3*[1-z]^-1 + 4*G( - z,1 - z
         ,1 - z,1 - z,y)*y^-2*z^-1 + 3*G( - z,1 - z,1 - z,1 - z,y)*y^-2*
         [1-z]^-1 - G( - z,1 - z,1 - z,1 - z,y)*y^-1*z^-2 + 2*G( - z,1 - z,1
          - z,1 - z,y)*y^-1*z^-1 + G( - z,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-3
          + G( - z,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 + 2*G( - z,1 - z,1 - z,1
          - z,y)*y^-1*[1-z]^-1 + 2*G( - z,1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1
          + G( - z,1 - z,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 - 2*G( - z,1 - z,1
          - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + G( - z,1 - z,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-3 + G( - z,1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2
          + 2*G( - z,1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3*G( - z,1 - z
         ,1 - z,y)*y^-3*[1-z]^-1 - G( - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 + 3*G(
          - z,1 - z,1 - z,y)*y^-1*z^-2 + 2*G( - z,1 - z,1 - z,y)*y^-1*z^-1 - 3
         *G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-3 + 5*G( - z,1 - z,1 - z,y)*y^-1*
         [1-z]^-2 + 2*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 2*G( - z,1 - z,1
          - z,y)*z^-1*[1-y-z]^-1 - 3*G( - z,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2
          + 6*G( - z,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 3*G( - z,1 - z,1 - z
         ,y)*[1-y-z]^-1*[1-z]^-3 + 5*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2
          + 2*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G( - z,1 - z,1 - z,y
         )*i_*Pi*y^-3*[1-z]^-1 - 4*G( - z,1 - z,1 - z,y)*i_*Pi*y^-2*z^-1 - 3*
         G( - z,1 - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + G( - z,1 - z,1 - z,y)*i_*
         Pi*y^-1*z^-2 - 2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*z^-1 - G( - z,1 - z
         ,1 - z,y)*i_*Pi*y^-1*[1-z]^-3 - G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*
         [1-z]^-2 - 2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 2*G( - z,1
          - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - G( - z,1 - z,1 - z,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 + 2*G( - z,1 - z,1 - z,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 - G( - z,1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G( - z,1
          - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G( - z,1 - z,1 - z,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 - 6*G( - z,1 - z,y)*y^-3*[1-z]^-1 + 2*G( - z,1
          - z,y)*y^-2*[1-z]^-1 - 6*G( - z,1 - z,y)*y^-1*z^-2 - 4*G( - z,1 - z,
         y)*y^-1*z^-1 + 6*G( - z,1 - z,y)*y^-1*[1-z]^-3 - 10*G( - z,1 - z,y)*
         y^-1*[1-z]^-2 - 4*G( - z,1 - z,y)*y^-1*[1-z]^-1 - 4*G( - z,1 - z,y)*
         z^-1*[1-y-z]^-1 + 6*G( - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 - 12*G( - z,1
          - z,y)*[1-y-z]^-2*[1-z]^-1 + 6*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3
          - 10*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 4*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 7/12*G( - z,1 - z,y)*Pi^2*y^-3*[1-z]^-1 - 7/3*
         G( - z,1 - z,y)*Pi^2*y^-2*z^-1 - 7/4*G( - z,1 - z,y)*Pi^2*y^-2*
         [1-z]^-1 + 7/12*G( - z,1 - z,y)*Pi^2*y^-1*z^-2 - 7/6*G( - z,1 - z,y)*
         Pi^2*y^-1*z^-1 - 7/12*G( - z,1 - z,y)*Pi^2*y^-1*[1-z]^-3 - 7/12*G( - 
         z,1 - z,y)*Pi^2*y^-1*[1-z]^-2 - 7/6*G( - z,1 - z,y)*Pi^2*y^-1*
         [1-z]^-1 - 7/6*G( - z,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/12*G( - z,1
          - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-2 + 7/6*G( - z,1 - z,y)*Pi^2*
         [1-y-z]^-2*[1-z]^-1 - 7/12*G( - z,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-3
          - 7/12*G( - z,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 7/6*G( - z,1 - z,y
         )*Pi^2*[1-y-z]^-1*[1-z]^-1 - 3*G( - z,1 - z,y)*i_*Pi*y^-3*[1-z]^-1 + 
         G( - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - 3*G( - z,1 - z,y)*i_*Pi*y^-1*
         z^-2 - 2*G( - z,1 - z,y)*i_*Pi*y^-1*z^-1 + 3*G( - z,1 - z,y)*i_*Pi*
         y^-1*[1-z]^-3 - 5*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 2*G( - z,1 - 
         z,y)*i_*Pi*y^-1*[1-z]^-1 - 2*G( - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 
         3*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - 6*G( - z,1 - z,y)*i_*Pi
         *[1-y-z]^-2*[1-z]^-1 + 3*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - 
         5*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G( - z,1 - z,y)*i_*Pi
         *[1-y-z]^-1*[1-z]^-1 - 2*G(0,1 - z,1 - z,1 - z,y)*y^-2*z^-1 - G(0,1
          - z,1 - z,1 - z,y)*y^-2*[1-z]^-2 - 2*G(0,1 - z,1 - z,1 - z,y)*y^-2*
         [1-z]^-1 + G(0,1 - z,1 - z,1 - z,y)*y^-1*z^-2 - G(0,1 - z,1 - z,1 - z
         ,y)*y^-1*z^-1 - 2*G(0,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-3 - G(0,1 - z,
         1 - z,1 - z,y)*y^-1*[1-z]^-2 - G(0,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1
          - G(0,1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(0,1 - z,1 - z,1 - z,y
         )*[1-y-z]^-2*[1-z]^-2 + G(0,1 - z,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1
          - 2*G(0,1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(0,1 - z,1 - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-2 - G(0,1 - z,1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 3*G(0,1 - z,1 - z,y)*y^-1*z^-2 - 2*G(0,1 - z,1 - z,y)*y^-1
         *z^-1 - 3*G(0,1 - z,1 - z,y)*y^-1*[1-z]^-2 - 2*G(0,1 - z,1 - z,y)*
         y^-1*[1-z]^-1 - 2*G(0,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3*G(0,1 - z,1
          - z,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 - 2*G(0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1 - z,1
          - z,y)*i_*Pi*y^-2*z^-1 + G(0,1 - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-2 + 2*
         G(0,1 - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - G(0,1 - z,1 - z,y)*i_*Pi*
         y^-1*z^-2 + G(0,1 - z,1 - z,y)*i_*Pi*y^-1*z^-1 + 2*G(0,1 - z,1 - z,y)
         *i_*Pi*y^-1*[1-z]^-3 + G(0,1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 + G(0,1
          - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,1 - z,1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + G(0,1 - z,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - G(0,1 - z
         ,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1 - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-3 + G(0,1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 
         G(0,1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1 - z,1 - z,y)*
         G(1,z)*y^-2*z^-1 - G(0,1 - z,1 - z,y)*G(1,z)*y^-2*[1-z]^-2 - 2*G(0,1
          - z,1 - z,y)*G(1,z)*y^-2*[1-z]^-1 + G(0,1 - z,1 - z,y)*G(1,z)*y^-1*
         z^-2 - G(0,1 - z,1 - z,y)*G(1,z)*y^-1*z^-1 - 2*G(0,1 - z,1 - z,y)*G(1
         ,z)*y^-1*[1-z]^-3 - G(0,1 - z,1 - z,y)*G(1,z)*y^-1*[1-z]^-2 - G(0,1
          - z,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 - G(0,1 - z,1 - z,y)*G(1,z)*z^-1*
         [1-y-z]^-1 - G(0,1 - z,1 - z,y)*G(1,z)*[1-y-z]^-2*[1-z]^-2 + G(0,1 - 
         z,1 - z,y)*G(1,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,1 - z,1 - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-3 - G(0,1 - z,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2
          - G(0,1 - z,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1 - z,1 - z,
         0,y)*y^-2*z^-1 - G(0,1 - z,1 - z,0,y)*y^-2*[1-z]^-2 - 2*G(0,1 - z,1
          - z,0,y)*y^-2*[1-z]^-1 + G(0,1 - z,1 - z,0,y)*y^-1*z^-2 - G(0,1 - z,
         1 - z,0,y)*y^-1*z^-1 - 2*G(0,1 - z,1 - z,0,y)*y^-1*[1-z]^-3 - G(0,1
          - z,1 - z,0,y)*y^-1*[1-z]^-2 - G(0,1 - z,1 - z,0,y)*y^-1*[1-z]^-1 - 
         G(0,1 - z,1 - z,0,y)*z^-1*[1-y-z]^-1 - G(0,1 - z,1 - z,0,y)*
         [1-y-z]^-2*[1-z]^-2 + G(0,1 - z,1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(
         0,1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-3 - G(0,1 - z,1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-2 - G(0,1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + G(0,
         1 - z, - z,1 - z,y)*y^-3*[1-z]^-1 + 2*G(0,1 - z, - z,1 - z,y)*y^-2*
         [1-z]^-2 + G(0,1 - z, - z,1 - z,y)*y^-2*[1-z]^-1 - G(0,1 - z, - z,1
          - z,y)*y^-1*z^-2 + 3*G(0,1 - z, - z,1 - z,y)*y^-1*[1-z]^-3 + G(0,1
          - z, - z,1 - z,y)*y^-1*[1-z]^-2 + G(0,1 - z, - z,1 - z,y)*[1-y-z]^-2
         *[1-z]^-2 + 3*G(0,1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 + G(0,1 - z
         , - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + G(0,1 - z, - z,y)*G(1,z)*y^-3*
         [1-z]^-1 + 2*G(0,1 - z, - z,y)*G(1,z)*y^-2*[1-z]^-2 + G(0,1 - z, - z,
         y)*G(1,z)*y^-2*[1-z]^-1 - G(0,1 - z, - z,y)*G(1,z)*y^-1*z^-2 + 3*G(0,
         1 - z, - z,y)*G(1,z)*y^-1*[1-z]^-3 + G(0,1 - z, - z,y)*G(1,z)*y^-1*
         [1-z]^-2 + G(0,1 - z, - z,y)*G(1,z)*[1-y-z]^-2*[1-z]^-2 + 3*G(0,1 - z
         , - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-3 + G(0,1 - z, - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-2 + 6*G(0,1 - z,y)*y^-1*z^-2 + 4*G(0,1 - z,y)*y^-1*
         z^-1 + 6*G(0,1 - z,y)*y^-1*[1-z]^-2 + 4*G(0,1 - z,y)*y^-1*[1-z]^-1 + 
         4*G(0,1 - z,y)*z^-1*[1-y-z]^-1 + 6*G(0,1 - z,y)*[1-y-z]^-2*[1-z]^-1
          + 6*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 4*G(0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 7/6*G(0,1 - z,y)*Pi^2*y^-2*z^-1 + 7/12*G(0,1 - z,y)*Pi^2*
         y^-2*[1-z]^-2 + 7/6*G(0,1 - z,y)*Pi^2*y^-2*[1-z]^-1 - 7/12*G(0,1 - z,
         y)*Pi^2*y^-1*z^-2 + 7/12*G(0,1 - z,y)*Pi^2*y^-1*z^-1 + 7/6*G(0,1 - z,
         y)*Pi^2*y^-1*[1-z]^-3 + 7/12*G(0,1 - z,y)*Pi^2*y^-1*[1-z]^-2 + 7/12*
         G(0,1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/12*G(0,1 - z,y)*Pi^2*z^-1*
         [1-y-z]^-1 + 7/12*G(0,1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-2 - 7/12*G(0,1
          - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 7/6*G(0,1 - z,y)*Pi^2*[1-y-z]^-1*
         [1-z]^-3 + 7/12*G(0,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 7/12*G(0,1 - 
         z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 3*G(0,1 - z,y)*i_*Pi*y^-1*z^-2 + 2*G(
         0,1 - z,y)*i_*Pi*y^-1*z^-1 + 3*G(0,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 + 2*
         G(0,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 2*G(0,1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + 3*G(0,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 3*G(0,1 - z,y
         )*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 2*G(0,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 3*G(0,1 - z,y)*G(1,z)*y^-1*z^-2 - 2*G(0,1 - z,y)*G(1,z)*
         y^-1*z^-1 - 3*G(0,1 - z,y)*G(1,z)*y^-1*[1-z]^-2 - 2*G(0,1 - z,y)*G(1,
         z)*y^-1*[1-z]^-1 - 2*G(0,1 - z,y)*G(1,z)*z^-1*[1-y-z]^-1 - 3*G(0,1 - 
         z,y)*G(1,z)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,1 - z,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-2 - 2*G(0,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1 - z,y)
         *G(1,z)*i_*Pi*y^-2*z^-1 + G(0,1 - z,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-2 + 2
         *G(0,1 - z,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-1 - G(0,1 - z,y)*G(1,z)*i_*Pi*
         y^-1*z^-2 + G(0,1 - z,y)*G(1,z)*i_*Pi*y^-1*z^-1 + 2*G(0,1 - z,y)*G(1,
         z)*i_*Pi*y^-1*[1-z]^-3 + G(0,1 - z,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-2 + G(
         0,1 - z,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 + G(0,1 - z,y)*G(1,z)*i_*Pi*
         z^-1*[1-y-z]^-1 + G(0,1 - z,y)*G(1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - G(0
         ,1 - z,y)*G(1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1 - z,y)*G(1,z)*i_
         *Pi*[1-y-z]^-1*[1-z]^-3 + G(0,1 - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 + G(0,1 - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1 - 
         z,y)*G(1,1,z)*y^-2*z^-1 - G(0,1 - z,y)*G(1,1,z)*y^-2*[1-z]^-2 - 2*G(0
         ,1 - z,y)*G(1,1,z)*y^-2*[1-z]^-1 + G(0,1 - z,y)*G(1,1,z)*y^-1*z^-2 - 
         G(0,1 - z,y)*G(1,1,z)*y^-1*z^-1 - 2*G(0,1 - z,y)*G(1,1,z)*y^-1*
         [1-z]^-3 - G(0,1 - z,y)*G(1,1,z)*y^-1*[1-z]^-2 - G(0,1 - z,y)*G(1,1,z
         )*y^-1*[1-z]^-1 - G(0,1 - z,y)*G(1,1,z)*z^-1*[1-y-z]^-1 - G(0,1 - z,y
         )*G(1,1,z)*[1-y-z]^-2*[1-z]^-2 + G(0,1 - z,y)*G(1,1,z)*[1-y-z]^-2*
         [1-z]^-1 - 2*G(0,1 - z,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-3 - G(0,1 - z,y)
         *G(1,1,z)*[1-y-z]^-1*[1-z]^-2 - G(0,1 - z,y)*G(1,1,z)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(0,1 - z,0,1 - z,y)*y^-2*z^-1 - G(0,1 - z,0,1 - z,y)*
         y^-2*[1-z]^-2 - 2*G(0,1 - z,0,1 - z,y)*y^-2*[1-z]^-1 + G(0,1 - z,0,1
          - z,y)*y^-1*z^-2 - G(0,1 - z,0,1 - z,y)*y^-1*z^-1 - 2*G(0,1 - z,0,1
          - z,y)*y^-1*[1-z]^-3 - G(0,1 - z,0,1 - z,y)*y^-1*[1-z]^-2 - G(0,1 - 
         z,0,1 - z,y)*y^-1*[1-z]^-1 - G(0,1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 - 
         G(0,1 - z,0,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + G(0,1 - z,0,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(0,1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(
         0,1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - G(0,1 - z,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 3*G(0,1 - z,0,y)*y^-1*z^-2 - 2*G(0,1 - z,0,y)*
         y^-1*z^-1 - 3*G(0,1 - z,0,y)*y^-1*[1-z]^-2 - 2*G(0,1 - z,0,y)*y^-1*
         [1-z]^-1 - 2*G(0,1 - z,0,y)*z^-1*[1-y-z]^-1 - 3*G(0,1 - z,0,y)*
         [1-y-z]^-2*[1-z]^-1 - 3*G(0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(0,1
          - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1 - z,0,y)*i_*Pi*y^-2*z^-1 + G(
         0,1 - z,0,y)*i_*Pi*y^-2*[1-z]^-2 + 2*G(0,1 - z,0,y)*i_*Pi*y^-2*
         [1-z]^-1 - G(0,1 - z,0,y)*i_*Pi*y^-1*z^-2 + G(0,1 - z,0,y)*i_*Pi*y^-1
         *z^-1 + 2*G(0,1 - z,0,y)*i_*Pi*y^-1*[1-z]^-3 + G(0,1 - z,0,y)*i_*Pi*
         y^-1*[1-z]^-2 + G(0,1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,1 - z,0,y)*
         i_*Pi*z^-1*[1-y-z]^-1 + G(0,1 - z,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - G(
         0,1 - z,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1 - z,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-3 + G(0,1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + G(0,
         1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1 - z,0,y)*G(1,z)*y^-2*
         z^-1 - G(0,1 - z,0,y)*G(1,z)*y^-2*[1-z]^-2 - 2*G(0,1 - z,0,y)*G(1,z)*
         y^-2*[1-z]^-1 + G(0,1 - z,0,y)*G(1,z)*y^-1*z^-2 - G(0,1 - z,0,y)*G(1,
         z)*y^-1*z^-1 - 2*G(0,1 - z,0,y)*G(1,z)*y^-1*[1-z]^-3 - G(0,1 - z,0,y)
         *G(1,z)*y^-1*[1-z]^-2 - G(0,1 - z,0,y)*G(1,z)*y^-1*[1-z]^-1 - G(0,1
          - z,0,y)*G(1,z)*z^-1*[1-y-z]^-1 - G(0,1 - z,0,y)*G(1,z)*[1-y-z]^-2*
         [1-z]^-2 + G(0,1 - z,0,y)*G(1,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,1 - z,0,
         y)*G(1,z)*[1-y-z]^-1*[1-z]^-3 - G(0,1 - z,0,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-2 - G(0,1 - z,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1 - z,0,
         0,y)*y^-2*z^-1 - G(0,1 - z,0,0,y)*y^-2*[1-z]^-2 - 2*G(0,1 - z,0,0,y)*
         y^-2*[1-z]^-1 + G(0,1 - z,0,0,y)*y^-1*z^-2 - G(0,1 - z,0,0,y)*y^-1*
         z^-1 - 2*G(0,1 - z,0,0,y)*y^-1*[1-z]^-3 - G(0,1 - z,0,0,y)*y^-1*
         [1-z]^-2 - G(0,1 - z,0,0,y)*y^-1*[1-z]^-1 - G(0,1 - z,0,0,y)*z^-1*
         [1-y-z]^-1 - G(0,1 - z,0,0,y)*[1-y-z]^-2*[1-z]^-2 + G(0,1 - z,0,0,y)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(0,1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-3 - G(0,1
          - z,0,0,y)*[1-y-z]^-1*[1-z]^-2 - G(0,1 - z,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,1 - z,1,0,y)*y^-2*z^-1 + G(0,1 - z,1,0,y)*y^-2*
         [1-z]^-2 + 2*G(0,1 - z,1,0,y)*y^-2*[1-z]^-1 - G(0,1 - z,1,0,y)*y^-1*
         z^-2 + G(0,1 - z,1,0,y)*y^-1*z^-1 + 2*G(0,1 - z,1,0,y)*y^-1*[1-z]^-3
          + G(0,1 - z,1,0,y)*y^-1*[1-z]^-2 + G(0,1 - z,1,0,y)*y^-1*[1-z]^-1 + 
         G(0,1 - z,1,0,y)*z^-1*[1-y-z]^-1 + G(0,1 - z,1,0,y)*[1-y-z]^-2*
         [1-z]^-2 - G(0,1 - z,1,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1 - z,1,0,y)*
         [1-y-z]^-1*[1-z]^-3 + G(0,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-2 + G(0,1 - 
         z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + G(0, - z,1 - z,1 - z,y)*y^-3*[1-z]^-1
          + 2*G(0, - z,1 - z,1 - z,y)*y^-2*[1-z]^-2 + G(0, - z,1 - z,1 - z,y)*
         y^-2*[1-z]^-1 - G(0, - z,1 - z,1 - z,y)*y^-1*z^-2 + 3*G(0, - z,1 - z,
         1 - z,y)*y^-1*[1-z]^-3 + G(0, - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 + G(0,
          - z,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + 3*G(0, - z,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-3 + G(0, - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3
         *G(0, - z,1 - z,y)*y^-3*[1-z]^-1 + G(0, - z,1 - z,y)*y^-2*[1-z]^-1 + 
         3*G(0, - z,1 - z,y)*y^-1*z^-2 + 2*G(0, - z,1 - z,y)*y^-1*z^-1 + 3*G(0
         , - z,1 - z,y)*y^-1*[1-z]^-3 + G(0, - z,1 - z,y)*y^-1*[1-z]^-2 + 2*G(
         0, - z,1 - z,y)*y^-1*[1-z]^-1 + 2*G(0, - z,1 - z,y)*z^-1*[1-y-z]^-1
          + 3*G(0, - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + 3*G(0, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-3 + G(0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(0, - z,1 - z,y)*i_*Pi*y^-3*
         [1-z]^-1 - 2*G(0, - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-2 - G(0, - z,1 - z,y
         )*i_*Pi*y^-2*[1-z]^-1 + G(0, - z,1 - z,y)*i_*Pi*y^-1*z^-2 - 3*G(0, - 
         z,1 - z,y)*i_*Pi*y^-1*[1-z]^-3 - G(0, - z,1 - z,y)*i_*Pi*y^-1*
         [1-z]^-2 - G(0, - z,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - 3*G(0, - z,1
          - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(0, - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + G(0, - z,1 - z,y)*G(1,z)*y^-3*[1-z]^-1 + 2*G(0,
          - z,1 - z,y)*G(1,z)*y^-2*[1-z]^-2 + G(0, - z,1 - z,y)*G(1,z)*y^-2*
         [1-z]^-1 - G(0, - z,1 - z,y)*G(1,z)*y^-1*z^-2 + 3*G(0, - z,1 - z,y)*
         G(1,z)*y^-1*[1-z]^-3 + G(0, - z,1 - z,y)*G(1,z)*y^-1*[1-z]^-2 + G(0,
          - z,1 - z,y)*G(1,z)*[1-y-z]^-2*[1-z]^-2 + 3*G(0, - z,1 - z,y)*G(1,z)
         *[1-y-z]^-1*[1-z]^-3 + G(0, - z,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2
          - 3*G(0, - z,y)*G(1,z)*y^-3*[1-z]^-1 + G(0, - z,y)*G(1,z)*y^-2*
         [1-z]^-1 + 3*G(0, - z,y)*G(1,z)*y^-1*z^-2 + 2*G(0, - z,y)*G(1,z)*y^-1
         *z^-1 + 3*G(0, - z,y)*G(1,z)*y^-1*[1-z]^-3 + G(0, - z,y)*G(1,z)*y^-1*
         [1-z]^-2 + 2*G(0, - z,y)*G(1,z)*y^-1*[1-z]^-1 + 2*G(0, - z,y)*G(1,z)*
         z^-1*[1-y-z]^-1 + 3*G(0, - z,y)*G(1,z)*[1-y-z]^-2*[1-z]^-2 + 3*G(0,
          - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-3 + G(0, - z,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-2 + 2*G(0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - G(0, - z,y)*G(1
         ,z)*i_*Pi*y^-3*[1-z]^-1 - 2*G(0, - z,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-2 - 
         G(0, - z,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-1 + G(0, - z,y)*G(1,z)*i_*Pi*
         y^-1*z^-2 - 3*G(0, - z,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-3 - G(0, - z,y)*G(
         1,z)*i_*Pi*y^-1*[1-z]^-2 - G(0, - z,y)*G(1,z)*i_*Pi*[1-y-z]^-2*
         [1-z]^-2 - 3*G(0, - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(0, - z,
         y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + G(0, - z,y)*G(1,1,z)*y^-3*
         [1-z]^-1 + 2*G(0, - z,y)*G(1,1,z)*y^-2*[1-z]^-2 + G(0, - z,y)*G(1,1,z
         )*y^-2*[1-z]^-1 - G(0, - z,y)*G(1,1,z)*y^-1*z^-2 + 3*G(0, - z,y)*G(1,
         1,z)*y^-1*[1-z]^-3 + G(0, - z,y)*G(1,1,z)*y^-1*[1-z]^-2 + G(0, - z,y)
         *G(1,1,z)*[1-y-z]^-2*[1-z]^-2 + 3*G(0, - z,y)*G(1,1,z)*[1-y-z]^-1*
         [1-z]^-3 + G(0, - z,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-2 + G(0,y)*y^-2*
         [1-z]^-2 + 10*G(0,y)*y^-1*z^-1 + 2*G(0,y)*y^-1*[1-z]^-3 + 6*G(0,y)*
         y^-1*[1-z]^-2 + 10*G(0,y)*y^-1*[1-z]^-1 + 10*G(0,y)*z^-1*[1-y-z]^-1
          + G(0,y)*[1-y-z]^-2*[1-z]^-2 + 6*G(0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,
         y)*[1-y-z]^-1*[1-z]^-3 + 6*G(0,y)*[1-y-z]^-1*[1-z]^-2 + 10*G(0,y)*
         [1-y-z]^-1*[1-z]^-1 - 7/12*G(0,y)*Pi^2*y^-1*z^-1 + 7/24*G(0,y)*Pi^2*
         y^-1*[1-z]^-2 - 7/12*G(0,y)*Pi^2*y^-1*[1-z]^-1 - 7/12*G(0,y)*Pi^2*
         z^-1*[1-y-z]^-1 + 7/24*G(0,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 7/24*G(0,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-2 - 7/12*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/2
         *G(0,y)*i_*Pi*y^-2*[1-z]^-2 + 4*G(0,y)*i_*Pi*y^-1*z^-1 + G(0,y)*i_*Pi
         *y^-1*[1-z]^-3 + 3/2*G(0,y)*i_*Pi*y^-1*[1-z]^-2 + 4*G(0,y)*i_*Pi*y^-1
         *[1-z]^-1 + 4*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(0,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 + 3/2*G(0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + G(0,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-3 + 3/2*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 4*
         G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 6*G(0,y)*G(1,z)*y^-1*z^-2 + 4*G(0,
         y)*G(1,z)*y^-1*z^-1 + 6*G(0,y)*G(1,z)*y^-1*[1-z]^-2 + 4*G(0,y)*G(1,z)
         *y^-1*[1-z]^-1 + 4*G(0,y)*G(1,z)*z^-1*[1-y-z]^-1 + 6*G(0,y)*G(1,z)*
         [1-y-z]^-2*[1-z]^-1 + 6*G(0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 + 4*G(0,y)*
         G(1,z)*[1-y-z]^-1*[1-z]^-1 + 7/6*G(0,y)*G(1,z)*Pi^2*y^-2*z^-1 + 7/12*
         G(0,y)*G(1,z)*Pi^2*y^-2*[1-z]^-2 + 7/6*G(0,y)*G(1,z)*Pi^2*y^-2*
         [1-z]^-1 - 7/12*G(0,y)*G(1,z)*Pi^2*y^-1*z^-2 + 7/12*G(0,y)*G(1,z)*
         Pi^2*y^-1*z^-1 + 7/6*G(0,y)*G(1,z)*Pi^2*y^-1*[1-z]^-3 + 7/12*G(0,y)*
         G(1,z)*Pi^2*y^-1*[1-z]^-2 + 7/12*G(0,y)*G(1,z)*Pi^2*y^-1*[1-z]^-1 + 7/
         12*G(0,y)*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 + 7/12*G(0,y)*G(1,z)*Pi^2*
         [1-y-z]^-2*[1-z]^-2 - 7/12*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 7/
         6*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-3 + 7/12*G(0,y)*G(1,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 + 7/12*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 3
         *G(0,y)*G(1,z)*i_*Pi*y^-1*z^-2 + 2*G(0,y)*G(1,z)*i_*Pi*y^-1*z^-1 + 3*
         G(0,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-2 + 2*G(0,y)*G(1,z)*i_*Pi*y^-1*
         [1-z]^-1 + 2*G(0,y)*G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 + 3*G(0,y)*G(1,z)*i_
         *Pi*[1-y-z]^-2*[1-z]^-1 + 3*G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2
          + 2*G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*G(1,0,1,z)*
         y^-2*z^-1 + G(0,y)*G(1,0,1,z)*y^-2*[1-z]^-2 + 2*G(0,y)*G(1,0,1,z)*
         y^-2*[1-z]^-1 - G(0,y)*G(1,0,1,z)*y^-1*z^-2 + G(0,y)*G(1,0,1,z)*y^-1*
         z^-1 + 2*G(0,y)*G(1,0,1,z)*y^-1*[1-z]^-3 + G(0,y)*G(1,0,1,z)*y^-1*
         [1-z]^-2 + G(0,y)*G(1,0,1,z)*y^-1*[1-z]^-1 + G(0,y)*G(1,0,1,z)*z^-1*
         [1-y-z]^-1 + G(0,y)*G(1,0,1,z)*[1-y-z]^-2*[1-z]^-2 - G(0,y)*G(1,0,1,z
         )*[1-y-z]^-2*[1-z]^-1 + 2*G(0,y)*G(1,0,1,z)*[1-y-z]^-1*[1-z]^-3 + G(0
         ,y)*G(1,0,1,z)*[1-y-z]^-1*[1-z]^-2 + G(0,y)*G(1,0,1,z)*[1-y-z]^-1*
         [1-z]^-1 - 3*G(0,y)*G(1,1,z)*y^-1*z^-2 - 2*G(0,y)*G(1,1,z)*y^-1*z^-1
          - 3*G(0,y)*G(1,1,z)*y^-1*[1-z]^-2 - 2*G(0,y)*G(1,1,z)*y^-1*[1-z]^-1
          - 2*G(0,y)*G(1,1,z)*z^-1*[1-y-z]^-1 - 3*G(0,y)*G(1,1,z)*[1-y-z]^-2*
         [1-z]^-1 - 3*G(0,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-2 - 2*G(0,y)*G(1,1,z)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*G(1,1,z)*i_*Pi*y^-2*z^-1 + G(0,y)*G(1,
         1,z)*i_*Pi*y^-2*[1-z]^-2 + 2*G(0,y)*G(1,1,z)*i_*Pi*y^-2*[1-z]^-1 - G(
         0,y)*G(1,1,z)*i_*Pi*y^-1*z^-2 + G(0,y)*G(1,1,z)*i_*Pi*y^-1*z^-1 + 2*
         G(0,y)*G(1,1,z)*i_*Pi*y^-1*[1-z]^-3 + G(0,y)*G(1,1,z)*i_*Pi*y^-1*
         [1-z]^-2 + G(0,y)*G(1,1,z)*i_*Pi*y^-1*[1-z]^-1 + G(0,y)*G(1,1,z)*i_*
         Pi*z^-1*[1-y-z]^-1 + G(0,y)*G(1,1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - G(0,
         y)*G(1,1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(0,y)*G(1,1,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-3 + G(0,y)*G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + G(0
         ,y)*G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,y)*G(1,1,1,z)*y^-2*
         z^-1 - G(0,y)*G(1,1,1,z)*y^-2*[1-z]^-2 - 2*G(0,y)*G(1,1,1,z)*y^-2*
         [1-z]^-1 + G(0,y)*G(1,1,1,z)*y^-1*z^-2 - G(0,y)*G(1,1,1,z)*y^-1*z^-1
          - 2*G(0,y)*G(1,1,1,z)*y^-1*[1-z]^-3 - G(0,y)*G(1,1,1,z)*y^-1*
         [1-z]^-2 - G(0,y)*G(1,1,1,z)*y^-1*[1-z]^-1 - G(0,y)*G(1,1,1,z)*z^-1*
         [1-y-z]^-1 - G(0,y)*G(1,1,1,z)*[1-y-z]^-2*[1-z]^-2 + G(0,y)*G(1,1,1,z
         )*[1-y-z]^-2*[1-z]^-1 - 2*G(0,y)*G(1,1,1,z)*[1-y-z]^-1*[1-z]^-3 - G(0
         ,y)*G(1,1,1,z)*[1-y-z]^-1*[1-z]^-2 - G(0,y)*G(1,1,1,z)*[1-y-z]^-1*
         [1-z]^-1 + 10*G(0,z)*y^-2*[1-z]^-2 + G(0,z)*y^-1*z^-1 + 13*G(0,z)*
         y^-1*[1-z]^-3 + 5*G(0,z)*y^-1*[1-z]^-2 + G(0,z)*y^-1*[1-z]^-1 + G(0,z
         )*z^-1*[1-y-z]^-1 - 7*G(0,z)*[1-y-z]^-2*[1-z]^-2 + 6*G(0,z)*
         [1-y-z]^-2*[1-z]^-1 + 13*G(0,z)*[1-y-z]^-1*[1-z]^-3 + 5*G(0,z)*
         [1-y-z]^-1*[1-z]^-2 + G(0,z)*[1-y-z]^-1*[1-z]^-1 - 7/12*G(0,z)*Pi^2*
         y^-2*[1-z]^-2 - 35/24*G(0,z)*Pi^2*y^-1*[1-z]^-3 - 7/12*G(0,z)*Pi^2*
         y^-1*[1-z]^-2 - 7/24*G(0,z)*Pi^2*[1-y-z]^-2*[1-z]^-2 + 7/24*G(0,z)*
         Pi^2*[1-y-z]^-2*[1-z]^-1 - 35/24*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-3 - 7/
         12*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 4*G(0,z)*i_*Pi*y^-2*[1-z]^-2 + 1/
         2*G(0,z)*i_*Pi*y^-1*z^-1 + 6*G(0,z)*i_*Pi*y^-1*[1-z]^-3 + 5/2*G(0,z)*
         i_*Pi*y^-1*[1-z]^-2 + 1/2*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,z)*i_*
         Pi*z^-1*[1-y-z]^-1 - 2*G(0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + 3/2*G(0,z)*
         i_*Pi*[1-y-z]^-2*[1-z]^-1 + 6*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + 5/2*
         G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-3*[1-z]^-1 - 2*G(0,z)*G(1
          - z,1 - z,1 - z,y)*y^-2*z^-1 + G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-2*
         [1-z]^-2 - G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 - G(0,z)*G(1
          - z,1 - z,1 - z,y)*y^-1*z^-1 + G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-1*
         [1-z]^-3 - G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - G(0,z)*G(1
          - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + G(0,z)*G(1 - z,1 - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 + G(0,z)*G(1 - z,1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-3 - G(0,z)*G(1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3*G(0,
         z)*G(1 - z,1 - z,y)*y^-3*[1-z]^-1 + G(0,z)*G(1 - z,1 - z,y)*y^-2*
         [1-z]^-1 + 3*G(0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-3 - 2*G(0,z)*G(1 - z
         ,1 - z,y)*y^-1*[1-z]^-2 + 3*G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-2*
         [1-z]^-2 - 3*G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(0,z)*
         G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 - 2*G(0,z)*G(1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-3*[1-z]^-1 + 2
         *G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-2*z^-1 - G(0,z)*G(1 - z,1 - z,y)*i_
         *Pi*y^-2*[1-z]^-2 + G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + G(0
         ,z)*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-1 - G(0,z)*G(1 - z,1 - z,y)*i_*Pi*
         y^-1*[1-z]^-3 + G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,z)*
         G(1 - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,z)*G(1 - z,1 - z,y)*i_*
         Pi*[1-y-z]^-2*[1-z]^-1 - G(0,z)*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-3 + G(0,z)*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 6*G(0,
         z)*G(1 - z,y)*y^-3*[1-z]^-1 - 2*G(0,z)*G(1 - z,y)*y^-2*[1-z]^-1 - 6*
         G(0,z)*G(1 - z,y)*y^-1*[1-z]^-3 + 4*G(0,z)*G(1 - z,y)*y^-1*[1-z]^-2
          - 6*G(0,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-2 + 6*G(0,z)*G(1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 - 6*G(0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-3 + 4*G(0
         ,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 7/12*G(0,z)*G(1 - z,y)*Pi^2*y^-3
         *[1-z]^-1 + 7/6*G(0,z)*G(1 - z,y)*Pi^2*y^-2*z^-1 - 7/12*G(0,z)*G(1 - 
         z,y)*Pi^2*y^-2*[1-z]^-2 + 7/12*G(0,z)*G(1 - z,y)*Pi^2*y^-2*[1-z]^-1
          + 7/12*G(0,z)*G(1 - z,y)*Pi^2*y^-1*z^-1 - 7/12*G(0,z)*G(1 - z,y)*
         Pi^2*y^-1*[1-z]^-3 + 7/12*G(0,z)*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/12
         *G(0,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/12*G(0,z)*G(1 - z,y)*Pi^2
         *[1-y-z]^-2*[1-z]^-1 - 7/12*G(0,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1*
         [1-z]^-3 + 7/12*G(0,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 3*G(0,z)
         *G(1 - z,y)*i_*Pi*y^-3*[1-z]^-1 - G(0,z)*G(1 - z,y)*i_*Pi*y^-2*
         [1-z]^-1 - 3*G(0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-3 + 2*G(0,z)*G(1 - z
         ,y)*i_*Pi*y^-1*[1-z]^-2 - 3*G(0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-2 + 3*G(0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 3*G(0,z)*
         G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + 2*G(0,z)*G(1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 - G(0,z)*G(1 - z,0,1 - z,y)*y^-3*[1-z]^-1 + 2*G(0
         ,z)*G(1 - z,0,1 - z,y)*y^-2*z^-1 - G(0,z)*G(1 - z,0,1 - z,y)*y^-2*
         [1-z]^-2 + G(0,z)*G(1 - z,0,1 - z,y)*y^-2*[1-z]^-1 + G(0,z)*G(1 - z,0
         ,1 - z,y)*y^-1*z^-1 - G(0,z)*G(1 - z,0,1 - z,y)*y^-1*[1-z]^-3 + G(0,z
         )*G(1 - z,0,1 - z,y)*y^-1*[1-z]^-1 + G(0,z)*G(1 - z,0,1 - z,y)*z^-1*
         [1-y-z]^-1 - G(0,z)*G(1 - z,0,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - G(0,z)*
         G(1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-3 + G(0,z)*G(1 - z,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - G(0,z)*G(0,1 - z,1 - z,y)*y^-3*[1-z]^-1 + 2*G(0
         ,z)*G(0,1 - z,1 - z,y)*y^-2*z^-1 - G(0,z)*G(0,1 - z,1 - z,y)*y^-2*
         [1-z]^-2 + G(0,z)*G(0,1 - z,1 - z,y)*y^-2*[1-z]^-1 + G(0,z)*G(0,1 - z
         ,1 - z,y)*y^-1*z^-1 - G(0,z)*G(0,1 - z,1 - z,y)*y^-1*[1-z]^-3 + G(0,z
         )*G(0,1 - z,1 - z,y)*y^-1*[1-z]^-1 + G(0,z)*G(0,1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - G(0,z)*G(0,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - G(0,z)*
         G(0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 + G(0,z)*G(0,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 3*G(0,z)*G(0,1 - z,y)*y^-3*[1-z]^-1 - G(0,z)*G(
         0,1 - z,y)*y^-2*[1-z]^-1 - 3*G(0,z)*G(0,1 - z,y)*y^-1*[1-z]^-3 + 2*G(
         0,z)*G(0,1 - z,y)*y^-1*[1-z]^-2 - 3*G(0,z)*G(0,1 - z,y)*[1-y-z]^-2*
         [1-z]^-2 + 3*G(0,z)*G(0,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,z)*G(0,1
          - z,y)*[1-y-z]^-1*[1-z]^-3 + 2*G(0,z)*G(0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 + G(0,z)*G(0,1 - z,y)*i_*Pi*y^-3*[1-z]^-1 - 2*G(0,z)*G(0,1
          - z,y)*i_*Pi*y^-2*z^-1 + G(0,z)*G(0,1 - z,y)*i_*Pi*y^-2*[1-z]^-2 - 
         G(0,z)*G(0,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - G(0,z)*G(0,1 - z,y)*i_*Pi*
         y^-1*z^-1 + G(0,z)*G(0,1 - z,y)*i_*Pi*y^-1*[1-z]^-3 - G(0,z)*G(0,1 - 
         z,y)*i_*Pi*y^-1*[1-z]^-1 - G(0,z)*G(0,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1
          + G(0,z)*G(0,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + G(0,z)*G(0,1 - z,y
         )*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(0,z)*G(0,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 2*G(0,0,1 - z,1 - z,y)*y^-2*z^-1 - G(0,0,1 - z,1 - z,y)*
         y^-2*[1-z]^-2 - 2*G(0,0,1 - z,1 - z,y)*y^-2*[1-z]^-1 + G(0,0,1 - z,1
          - z,y)*y^-1*z^-2 - G(0,0,1 - z,1 - z,y)*y^-1*z^-1 - 2*G(0,0,1 - z,1
          - z,y)*y^-1*[1-z]^-3 - G(0,0,1 - z,1 - z,y)*y^-1*[1-z]^-2 - G(0,0,1
          - z,1 - z,y)*y^-1*[1-z]^-1 - G(0,0,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 
         G(0,0,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + G(0,0,1 - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(0,0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(
         0,0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - G(0,0,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 3*G(0,0,1 - z,y)*y^-1*z^-2 - 2*G(0,0,1 - z,y)*
         y^-1*z^-1 - 3*G(0,0,1 - z,y)*y^-1*[1-z]^-2 - 2*G(0,0,1 - z,y)*y^-1*
         [1-z]^-1 - 2*G(0,0,1 - z,y)*z^-1*[1-y-z]^-1 - 3*G(0,0,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 - 3*G(0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(0,0,
         1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,1 - z,y)*i_*Pi*y^-2*z^-1 + G(0
         ,0,1 - z,y)*i_*Pi*y^-2*[1-z]^-2 + 2*G(0,0,1 - z,y)*i_*Pi*y^-2*
         [1-z]^-1 - G(0,0,1 - z,y)*i_*Pi*y^-1*z^-2 + G(0,0,1 - z,y)*i_*Pi*y^-1
         *z^-1 + 2*G(0,0,1 - z,y)*i_*Pi*y^-1*[1-z]^-3 + G(0,0,1 - z,y)*i_*Pi*
         y^-1*[1-z]^-2 + G(0,0,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,0,1 - z,y)*
         i_*Pi*z^-1*[1-y-z]^-1 + G(0,0,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - G(
         0,0,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(0,0,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-3 + G(0,0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + G(0,
         0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(0,0,1 - z,y)*G(0,z)*y^-3*
         [1-z]^-1 - 2*G(0,0,1 - z,y)*G(0,z)*y^-2*z^-1 + G(0,0,1 - z,y)*G(0,z)*
         y^-2*[1-z]^-2 - G(0,0,1 - z,y)*G(0,z)*y^-2*[1-z]^-1 - G(0,0,1 - z,y)*
         G(0,z)*y^-1*z^-1 + G(0,0,1 - z,y)*G(0,z)*y^-1*[1-z]^-3 - G(0,0,1 - z,
         y)*G(0,z)*y^-1*[1-z]^-1 - G(0,0,1 - z,y)*G(0,z)*z^-1*[1-y-z]^-1 + G(0
         ,0,1 - z,y)*G(0,z)*[1-y-z]^-2*[1-z]^-1 + G(0,0,1 - z,y)*G(0,z)*
         [1-y-z]^-1*[1-z]^-3 - G(0,0,1 - z,y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 2*
         G(0,0,1 - z,y)*G(1,z)*y^-2*z^-1 - G(0,0,1 - z,y)*G(1,z)*y^-2*[1-z]^-2
          - 2*G(0,0,1 - z,y)*G(1,z)*y^-2*[1-z]^-1 + G(0,0,1 - z,y)*G(1,z)*y^-1
         *z^-2 - G(0,0,1 - z,y)*G(1,z)*y^-1*z^-1 - 2*G(0,0,1 - z,y)*G(1,z)*
         y^-1*[1-z]^-3 - G(0,0,1 - z,y)*G(1,z)*y^-1*[1-z]^-2 - G(0,0,1 - z,y)*
         G(1,z)*y^-1*[1-z]^-1 - G(0,0,1 - z,y)*G(1,z)*z^-1*[1-y-z]^-1 - G(0,0,
         1 - z,y)*G(1,z)*[1-y-z]^-2*[1-z]^-2 + G(0,0,1 - z,y)*G(1,z)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(0,0,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-3 - 
         G(0,0,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 - G(0,0,1 - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,0,1 - z,0,y)*y^-2*z^-1 - G(0,0,1 - z,0,y)
         *y^-2*[1-z]^-2 - 2*G(0,0,1 - z,0,y)*y^-2*[1-z]^-1 + G(0,0,1 - z,0,y)*
         y^-1*z^-2 - G(0,0,1 - z,0,y)*y^-1*z^-1 - 2*G(0,0,1 - z,0,y)*y^-1*
         [1-z]^-3 - G(0,0,1 - z,0,y)*y^-1*[1-z]^-2 - G(0,0,1 - z,0,y)*y^-1*
         [1-z]^-1 - G(0,0,1 - z,0,y)*z^-1*[1-y-z]^-1 - G(0,0,1 - z,0,y)*
         [1-y-z]^-2*[1-z]^-2 + G(0,0,1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,0,
         1 - z,0,y)*[1-y-z]^-1*[1-z]^-3 - G(0,0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2
          - G(0,0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - G(0,0, - z,1 - z,y)*y^-3*
         [1-z]^-1 + 4*G(0,0, - z,1 - z,y)*y^-2*z^-1 + 3*G(0,0, - z,1 - z,y)*
         y^-2*[1-z]^-1 - G(0,0, - z,1 - z,y)*y^-1*z^-2 + 2*G(0,0, - z,1 - z,y)
         *y^-1*z^-1 + G(0,0, - z,1 - z,y)*y^-1*[1-z]^-3 + G(0,0, - z,1 - z,y)*
         y^-1*[1-z]^-2 + 2*G(0,0, - z,1 - z,y)*y^-1*[1-z]^-1 + 2*G(0,0, - z,1
          - z,y)*z^-1*[1-y-z]^-1 + G(0,0, - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 - 2
         *G(0,0, - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + G(0,0, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-3 + G(0,0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(0
         ,0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(0,0, - z,y)*G(1,z)*y^-3*
         [1-z]^-1 + 4*G(0,0, - z,y)*G(1,z)*y^-2*z^-1 + 3*G(0,0, - z,y)*G(1,z)*
         y^-2*[1-z]^-1 - G(0,0, - z,y)*G(1,z)*y^-1*z^-2 + 2*G(0,0, - z,y)*G(1,
         z)*y^-1*z^-1 + G(0,0, - z,y)*G(1,z)*y^-1*[1-z]^-3 + G(0,0, - z,y)*G(1
         ,z)*y^-1*[1-z]^-2 + 2*G(0,0, - z,y)*G(1,z)*y^-1*[1-z]^-1 + 2*G(0,0,
          - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + G(0,0, - z,y)*G(1,z)*[1-y-z]^-2*
         [1-z]^-2 - 2*G(0,0, - z,y)*G(1,z)*[1-y-z]^-2*[1-z]^-1 + G(0,0, - z,y)
         *G(1,z)*[1-y-z]^-1*[1-z]^-3 + G(0,0, - z,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-2 + 2*G(0,0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,y)*
         y^-2*[1-z]^-2 - 4*G(0,0,y)*y^-1*z^-1 - G(0,0,y)*y^-1*[1-z]^-3 - 3/2*
         G(0,0,y)*y^-1*[1-z]^-2 - 4*G(0,0,y)*y^-1*[1-z]^-1 - 4*G(0,0,y)*z^-1*
         [1-y-z]^-1 - 1/2*G(0,0,y)*[1-y-z]^-2*[1-z]^-2 - 3/2*G(0,0,y)*
         [1-y-z]^-2*[1-z]^-1 - G(0,0,y)*[1-y-z]^-1*[1-z]^-3 - 3/2*G(0,0,y)*
         [1-y-z]^-1*[1-z]^-2 - 4*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 - G(0,0,y)*i_*Pi
         *y^-1*z^-1 + 1/2*G(0,0,y)*i_*Pi*y^-1*[1-z]^-2 - G(0,0,y)*i_*Pi*y^-1*
         [1-z]^-1 - G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(0,0,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 + 1/2*G(0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - G(0,0,
         y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,y)*G(0,1,z)*y^-2*z^-1 + G(0,0,
         y)*G(0,1,z)*y^-2*[1-z]^-2 + 2*G(0,0,y)*G(0,1,z)*y^-2*[1-z]^-1 - G(0,0
         ,y)*G(0,1,z)*y^-1*z^-2 + G(0,0,y)*G(0,1,z)*y^-1*z^-1 + 2*G(0,0,y)*G(0
         ,1,z)*y^-1*[1-z]^-3 + G(0,0,y)*G(0,1,z)*y^-1*[1-z]^-2 + G(0,0,y)*G(0,
         1,z)*y^-1*[1-z]^-1 + G(0,0,y)*G(0,1,z)*z^-1*[1-y-z]^-1 + G(0,0,y)*G(0
         ,1,z)*[1-y-z]^-2*[1-z]^-2 - G(0,0,y)*G(0,1,z)*[1-y-z]^-2*[1-z]^-1 + 2
         *G(0,0,y)*G(0,1,z)*[1-y-z]^-1*[1-z]^-3 + G(0,0,y)*G(0,1,z)*[1-y-z]^-1
         *[1-z]^-2 + G(0,0,y)*G(0,1,z)*[1-y-z]^-1*[1-z]^-1 - 3*G(0,0,y)*G(1,z)
         *y^-1*z^-2 - 2*G(0,0,y)*G(1,z)*y^-1*z^-1 - 3*G(0,0,y)*G(1,z)*y^-1*
         [1-z]^-2 - 2*G(0,0,y)*G(1,z)*y^-1*[1-z]^-1 - 2*G(0,0,y)*G(1,z)*z^-1*
         [1-y-z]^-1 - 3*G(0,0,y)*G(1,z)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,0,y)*G(1,z
         )*[1-y-z]^-1*[1-z]^-2 - 2*G(0,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0
         ,0,y)*G(1,z)*i_*Pi*y^-2*z^-1 + G(0,0,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-2 + 
         2*G(0,0,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-1 - G(0,0,y)*G(1,z)*i_*Pi*y^-1*
         z^-2 + G(0,0,y)*G(1,z)*i_*Pi*y^-1*z^-1 + 2*G(0,0,y)*G(1,z)*i_*Pi*y^-1
         *[1-z]^-3 + G(0,0,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-2 + G(0,0,y)*G(1,z)*i_*
         Pi*y^-1*[1-z]^-1 + G(0,0,y)*G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,0,y)*
         G(1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - G(0,0,y)*G(1,z)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 + 2*G(0,0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + G(0,0,y)*G(1
         ,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + G(0,0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 2*G(0,0,y)*G(1,1,z)*y^-2*z^-1 - G(0,0,y)*G(1,1,z)*y^-2*
         [1-z]^-2 - 2*G(0,0,y)*G(1,1,z)*y^-2*[1-z]^-1 + G(0,0,y)*G(1,1,z)*y^-1
         *z^-2 - G(0,0,y)*G(1,1,z)*y^-1*z^-1 - 2*G(0,0,y)*G(1,1,z)*y^-1*
         [1-z]^-3 - G(0,0,y)*G(1,1,z)*y^-1*[1-z]^-2 - G(0,0,y)*G(1,1,z)*y^-1*
         [1-z]^-1 - G(0,0,y)*G(1,1,z)*z^-1*[1-y-z]^-1 - G(0,0,y)*G(1,1,z)*
         [1-y-z]^-2*[1-z]^-2 + G(0,0,y)*G(1,1,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,0
         ,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-3 - G(0,0,y)*G(1,1,z)*[1-y-z]^-1*
         [1-z]^-2 - G(0,0,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 - 4*G(0,0,z)*y^-2*
         [1-z]^-2 - 1/2*G(0,0,z)*y^-1*z^-1 - 6*G(0,0,z)*y^-1*[1-z]^-3 - 5/2*G(
         0,0,z)*y^-1*[1-z]^-2 - 1/2*G(0,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,z)*z^-1
         *[1-y-z]^-1 + 2*G(0,0,z)*[1-y-z]^-2*[1-z]^-2 - 3/2*G(0,0,z)*
         [1-y-z]^-2*[1-z]^-1 - 6*G(0,0,z)*[1-y-z]^-1*[1-z]^-3 - 5/2*G(0,0,z)*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 - G(0,0,z)*i_*
         Pi*y^-2*[1-z]^-2 - 5/2*G(0,0,z)*i_*Pi*y^-1*[1-z]^-3 - G(0,0,z)*i_*Pi*
         y^-1*[1-z]^-2 - 1/2*G(0,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + 1/2*G(0,0,z)
         *i_*Pi*[1-y-z]^-2*[1-z]^-1 - 5/2*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3
          - G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + G(0,0,z)*G(1 - z,1 - z,y)*
         y^-3*[1-z]^-1 - 2*G(0,0,z)*G(1 - z,1 - z,y)*y^-2*z^-1 + G(0,0,z)*G(1
          - z,1 - z,y)*y^-2*[1-z]^-2 - G(0,0,z)*G(1 - z,1 - z,y)*y^-2*[1-z]^-1
          - G(0,0,z)*G(1 - z,1 - z,y)*y^-1*z^-1 + G(0,0,z)*G(1 - z,1 - z,y)*
         y^-1*[1-z]^-3 - G(0,0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - G(0,0,z)*G(
         1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + G(0,0,z)*G(1 - z,1 - z,y)*[1-y-z]^-2
         *[1-z]^-1 + G(0,0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(0,0,z)*
         G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3*G(0,0,z)*G(1 - z,y)*y^-3*
         [1-z]^-1 + G(0,0,z)*G(1 - z,y)*y^-2*[1-z]^-1 + 3*G(0,0,z)*G(1 - z,y)*
         y^-1*[1-z]^-3 - 2*G(0,0,z)*G(1 - z,y)*y^-1*[1-z]^-2 + 3*G(0,0,z)*G(1
          - z,y)*[1-y-z]^-2*[1-z]^-2 - 3*G(0,0,z)*G(1 - z,y)*[1-y-z]^-2*
         [1-z]^-1 + 3*G(0,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-3 - 2*G(0,0,z)*G(1
          - z,y)*[1-y-z]^-1*[1-z]^-2 - G(0,0,z)*G(1 - z,y)*i_*Pi*y^-3*[1-z]^-1
          + 2*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 - G(0,0,z)*G(1 - z,y)*i_*Pi*
         y^-2*[1-z]^-2 + G(0,0,z)*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + G(0,0,z)*G(
         1 - z,y)*i_*Pi*y^-1*z^-1 - G(0,0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-3 + 
         G(0,0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,0,z)*G(1 - z,y)*i_*Pi*
         z^-1*[1-y-z]^-1 - G(0,0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - G(0
         ,0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + G(0,0,z)*G(1 - z,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 - G(0,0,z)*G(0,1 - z,y)*y^-3*[1-z]^-1 + 2*G(0,
         0,z)*G(0,1 - z,y)*y^-2*z^-1 - G(0,0,z)*G(0,1 - z,y)*y^-2*[1-z]^-2 + 
         G(0,0,z)*G(0,1 - z,y)*y^-2*[1-z]^-1 + G(0,0,z)*G(0,1 - z,y)*y^-1*z^-1
          - G(0,0,z)*G(0,1 - z,y)*y^-1*[1-z]^-3 + G(0,0,z)*G(0,1 - z,y)*y^-1*
         [1-z]^-1 + G(0,0,z)*G(0,1 - z,y)*z^-1*[1-y-z]^-1 - G(0,0,z)*G(0,1 - z
         ,y)*[1-y-z]^-2*[1-z]^-1 - G(0,0,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-3
          + G(0,0,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,0,1 - z,y)*
         y^-2*z^-1 - G(0,0,0,1 - z,y)*y^-2*[1-z]^-2 - 2*G(0,0,0,1 - z,y)*y^-2*
         [1-z]^-1 + G(0,0,0,1 - z,y)*y^-1*z^-2 - G(0,0,0,1 - z,y)*y^-1*z^-1 - 
         2*G(0,0,0,1 - z,y)*y^-1*[1-z]^-3 - G(0,0,0,1 - z,y)*y^-1*[1-z]^-2 - 
         G(0,0,0,1 - z,y)*y^-1*[1-z]^-1 - G(0,0,0,1 - z,y)*z^-1*[1-y-z]^-1 - 
         G(0,0,0,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + G(0,0,0,1 - z,y)*[1-y-z]^-2*
         [1-z]^-1 - 2*G(0,0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(0,0,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - G(0,0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G(0,0,0,
         y)*y^-1*z^-1 - 1/2*G(0,0,0,y)*y^-1*[1-z]^-2 + G(0,0,0,y)*y^-1*
         [1-z]^-1 + G(0,0,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,0,y)*[1-y-z]^-2*
         [1-z]^-1 - 1/2*G(0,0,0,y)*[1-y-z]^-1*[1-z]^-2 + G(0,0,0,y)*[1-y-z]^-1
         *[1-z]^-1 - 2*G(0,0,0,y)*G(1,z)*y^-2*z^-1 - G(0,0,0,y)*G(1,z)*y^-2*
         [1-z]^-2 - 2*G(0,0,0,y)*G(1,z)*y^-2*[1-z]^-1 + G(0,0,0,y)*G(1,z)*y^-1
         *z^-2 - G(0,0,0,y)*G(1,z)*y^-1*z^-1 - 2*G(0,0,0,y)*G(1,z)*y^-1*
         [1-z]^-3 - G(0,0,0,y)*G(1,z)*y^-1*[1-z]^-2 - G(0,0,0,y)*G(1,z)*y^-1*
         [1-z]^-1 - G(0,0,0,y)*G(1,z)*z^-1*[1-y-z]^-1 - G(0,0,0,y)*G(1,z)*
         [1-y-z]^-2*[1-z]^-2 + G(0,0,0,y)*G(1,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,0
         ,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-3 - G(0,0,0,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-2 - G(0,0,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + G(0,0,0,z)*y^-2*
         [1-z]^-2 + 5/2*G(0,0,0,z)*y^-1*[1-z]^-3 + G(0,0,0,z)*y^-1*[1-z]^-2 + 
         1/2*G(0,0,0,z)*[1-y-z]^-2*[1-z]^-2 - 1/2*G(0,0,0,z)*[1-y-z]^-2*
         [1-z]^-1 + 5/2*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-3 + G(0,0,0,z)*[1-y-z]^-1
         *[1-z]^-2 + G(0,0,0,z)*G(1 - z,y)*y^-3*[1-z]^-1 - 2*G(0,0,0,z)*G(1 - 
         z,y)*y^-2*z^-1 + G(0,0,0,z)*G(1 - z,y)*y^-2*[1-z]^-2 - G(0,0,0,z)*G(1
          - z,y)*y^-2*[1-z]^-1 - G(0,0,0,z)*G(1 - z,y)*y^-1*z^-1 + G(0,0,0,z)*
         G(1 - z,y)*y^-1*[1-z]^-3 - G(0,0,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - G(0,
         0,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + G(0,0,0,z)*G(1 - z,y)*[1-y-z]^-2*
         [1-z]^-1 + G(0,0,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(0,0,0,z)*G(1
          - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,0,1,z)*y^-2*z^-1 + G(0,0,0,1,z)
         *y^-2*[1-z]^-2 + 2*G(0,0,0,1,z)*y^-2*[1-z]^-1 - G(0,0,0,1,z)*y^-1*
         z^-2 + G(0,0,0,1,z)*y^-1*z^-1 + 2*G(0,0,0,1,z)*y^-1*[1-z]^-3 + G(0,0,
         0,1,z)*y^-1*[1-z]^-2 + G(0,0,0,1,z)*y^-1*[1-z]^-1 + G(0,0,0,1,z)*z^-1
         *[1-y-z]^-1 + G(0,0,0,1,z)*[1-y-z]^-2*[1-z]^-2 - G(0,0,0,1,z)*
         [1-y-z]^-2*[1-z]^-1 + 2*G(0,0,0,1,z)*[1-y-z]^-1*[1-z]^-3 + G(0,0,0,1,
         z)*[1-y-z]^-1*[1-z]^-2 + G(0,0,0,1,z)*[1-y-z]^-1*[1-z]^-1 - 3*G(0,0,1
         ,z)*y^-1*z^-2 - 2*G(0,0,1,z)*y^-1*z^-1 - 3*G(0,0,1,z)*y^-1*[1-z]^-2
          - 2*G(0,0,1,z)*y^-1*[1-z]^-1 - 2*G(0,0,1,z)*z^-1*[1-y-z]^-1 - 3*G(0,
         0,1,z)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,0,1,z)*[1-y-z]^-1*[1-z]^-2 - 2*G(0
         ,0,1,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,1,z)*i_*Pi*y^-2*z^-1 + G(0,0,1,
         z)*i_*Pi*y^-2*[1-z]^-2 + 2*G(0,0,1,z)*i_*Pi*y^-2*[1-z]^-1 - G(0,0,1,z
         )*i_*Pi*y^-1*z^-2 + G(0,0,1,z)*i_*Pi*y^-1*z^-1 + 2*G(0,0,1,z)*i_*Pi*
         y^-1*[1-z]^-3 + G(0,0,1,z)*i_*Pi*y^-1*[1-z]^-2 + G(0,0,1,z)*i_*Pi*
         y^-1*[1-z]^-1 + G(0,0,1,z)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,0,1,z)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 - G(0,0,1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(0,0,
         1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + G(0,0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2
          + G(0,0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,1,z)*G(1 - z,y)*
         y^-2*z^-1 - G(0,0,1,z)*G(1 - z,y)*y^-2*[1-z]^-2 - 2*G(0,0,1,z)*G(1 - 
         z,y)*y^-2*[1-z]^-1 + G(0,0,1,z)*G(1 - z,y)*y^-1*z^-2 - G(0,0,1,z)*G(1
          - z,y)*y^-1*z^-1 - 2*G(0,0,1,z)*G(1 - z,y)*y^-1*[1-z]^-3 - G(0,0,1,z
         )*G(1 - z,y)*y^-1*[1-z]^-2 - G(0,0,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - G(
         0,0,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - G(0,0,1,z)*G(1 - z,y)*
         [1-y-z]^-2*[1-z]^-2 + G(0,0,1,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 2*
         G(0,0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-3 - G(0,0,1,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - G(0,0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*
         G(0,0,1,z)*G(0,y)*y^-2*z^-1 - G(0,0,1,z)*G(0,y)*y^-2*[1-z]^-2 - 2*G(0
         ,0,1,z)*G(0,y)*y^-2*[1-z]^-1 + G(0,0,1,z)*G(0,y)*y^-1*z^-2 - G(0,0,1,
         z)*G(0,y)*y^-1*z^-1 - 2*G(0,0,1,z)*G(0,y)*y^-1*[1-z]^-3 - G(0,0,1,z)*
         G(0,y)*y^-1*[1-z]^-2 - G(0,0,1,z)*G(0,y)*y^-1*[1-z]^-1 - G(0,0,1,z)*
         G(0,y)*z^-1*[1-y-z]^-1 - G(0,0,1,z)*G(0,y)*[1-y-z]^-2*[1-z]^-2 + G(0,
         0,1,z)*G(0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,0,1,z)*G(0,y)*[1-y-z]^-1*
         [1-z]^-3 - G(0,0,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-2 - G(0,0,1,z)*G(0,y)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,0,1,0,y)*y^-2*z^-1 + G(0,0,1,0,y)*y^-2*
         [1-z]^-2 + 2*G(0,0,1,0,y)*y^-2*[1-z]^-1 - G(0,0,1,0,y)*y^-1*z^-2 + G(
         0,0,1,0,y)*y^-1*z^-1 + 2*G(0,0,1,0,y)*y^-1*[1-z]^-3 + G(0,0,1,0,y)*
         y^-1*[1-z]^-2 + G(0,0,1,0,y)*y^-1*[1-z]^-1 + G(0,0,1,0,y)*z^-1*
         [1-y-z]^-1 + G(0,0,1,0,y)*[1-y-z]^-2*[1-z]^-2 - G(0,0,1,0,y)*
         [1-y-z]^-2*[1-z]^-1 + 2*G(0,0,1,0,y)*[1-y-z]^-1*[1-z]^-3 + G(0,0,1,0,
         y)*[1-y-z]^-1*[1-z]^-2 + G(0,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,1
         ,1,z)*y^-2*z^-1 - G(0,0,1,1,z)*y^-2*[1-z]^-2 - 2*G(0,0,1,1,z)*y^-2*
         [1-z]^-1 + G(0,0,1,1,z)*y^-1*z^-2 - G(0,0,1,1,z)*y^-1*z^-1 - 2*G(0,0,
         1,1,z)*y^-1*[1-z]^-3 - G(0,0,1,1,z)*y^-1*[1-z]^-2 - G(0,0,1,1,z)*y^-1
         *[1-z]^-1 - G(0,0,1,1,z)*z^-1*[1-y-z]^-1 - G(0,0,1,1,z)*[1-y-z]^-2*
         [1-z]^-2 + G(0,0,1,1,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,0,1,1,z)*
         [1-y-z]^-1*[1-z]^-3 - G(0,0,1,1,z)*[1-y-z]^-1*[1-z]^-2 - G(0,0,1,1,z)
         *[1-y-z]^-1*[1-z]^-1 - 6*G(0,1,z)*y^-1*z^-2 - 4*G(0,1,z)*y^-1*z^-1 - 
         6*G(0,1,z)*y^-1*[1-z]^-2 - 4*G(0,1,z)*y^-1*[1-z]^-1 - 4*G(0,1,z)*z^-1
         *[1-y-z]^-1 - 6*G(0,1,z)*[1-y-z]^-2*[1-z]^-1 - 6*G(0,1,z)*[1-y-z]^-1*
         [1-z]^-2 - 4*G(0,1,z)*[1-y-z]^-1*[1-z]^-1 - 7/6*G(0,1,z)*Pi^2*y^-2*
         z^-1 - 7/12*G(0,1,z)*Pi^2*y^-2*[1-z]^-2 - 7/6*G(0,1,z)*Pi^2*y^-2*
         [1-z]^-1 + 7/12*G(0,1,z)*Pi^2*y^-1*z^-2 - 7/12*G(0,1,z)*Pi^2*y^-1*
         z^-1 - 7/6*G(0,1,z)*Pi^2*y^-1*[1-z]^-3 - 7/12*G(0,1,z)*Pi^2*y^-1*
         [1-z]^-2 - 7/12*G(0,1,z)*Pi^2*y^-1*[1-z]^-1 - 7/12*G(0,1,z)*Pi^2*z^-1
         *[1-y-z]^-1 - 7/12*G(0,1,z)*Pi^2*[1-y-z]^-2*[1-z]^-2 + 7/12*G(0,1,z)*
         Pi^2*[1-y-z]^-2*[1-z]^-1 - 7/6*G(0,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-3 - 7/
         12*G(0,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 7/12*G(0,1,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 - 3*G(0,1,z)*i_*Pi*y^-1*z^-2 - 2*G(0,1,z)*i_*Pi*y^-1*z^-1 - 
         3*G(0,1,z)*i_*Pi*y^-1*[1-z]^-2 - 2*G(0,1,z)*i_*Pi*y^-1*[1-z]^-1 - 2*
         G(0,1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 3*G(0,1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1
          - 3*G(0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(0,1,z)*i_*Pi*[1-y-z]^-1
         *[1-z]^-1 + 2*G(0,1,z)*G(1 - z,1 - z,y)*y^-2*z^-1 + G(0,1,z)*G(1 - z,
         1 - z,y)*y^-2*[1-z]^-2 + 2*G(0,1,z)*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 - 
         G(0,1,z)*G(1 - z,1 - z,y)*y^-1*z^-2 + G(0,1,z)*G(1 - z,1 - z,y)*y^-1*
         z^-1 + 2*G(0,1,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-3 + G(0,1,z)*G(1 - z,1
          - z,y)*y^-1*[1-z]^-2 + G(0,1,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + G(0
         ,1,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + G(0,1,z)*G(1 - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-2 - G(0,1,z)*G(1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1
          + 2*G(0,1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 + G(0,1,z)*G(1 - z
         ,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + G(0,1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 3*G(0,1,z)*G(1 - z,y)*y^-1*z^-2 + 2*G(0,1,z)*G(1 - z,y)*
         y^-1*z^-1 + 3*G(0,1,z)*G(1 - z,y)*y^-1*[1-z]^-2 + 2*G(0,1,z)*G(1 - z,
         y)*y^-1*[1-z]^-1 + 2*G(0,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + 3*G(0,1,z)
         *G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(0,1,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 + 2*G(0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,z)*G(1
          - z,y)*i_*Pi*y^-2*z^-1 - G(0,1,z)*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-2 - 2
         *G(0,1,z)*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + G(0,1,z)*G(1 - z,y)*i_*Pi*
         y^-1*z^-2 - G(0,1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-1 - 2*G(0,1,z)*G(1 - z,
         y)*i_*Pi*y^-1*[1-z]^-3 - G(0,1,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - G(
         0,1,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - G(0,1,z)*G(1 - z,y)*i_*Pi*
         z^-1*[1-y-z]^-1 - G(0,1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + G(0
         ,1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(0,1,z)*G(1 - z,y)*i_
         *Pi*[1-y-z]^-1*[1-z]^-3 - G(0,1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - G(0,1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,z)
         *G(1 - z,0,y)*y^-2*z^-1 + G(0,1,z)*G(1 - z,0,y)*y^-2*[1-z]^-2 + 2*G(0
         ,1,z)*G(1 - z,0,y)*y^-2*[1-z]^-1 - G(0,1,z)*G(1 - z,0,y)*y^-1*z^-2 + 
         G(0,1,z)*G(1 - z,0,y)*y^-1*z^-1 + 2*G(0,1,z)*G(1 - z,0,y)*y^-1*
         [1-z]^-3 + G(0,1,z)*G(1 - z,0,y)*y^-1*[1-z]^-2 + G(0,1,z)*G(1 - z,0,y
         )*y^-1*[1-z]^-1 + G(0,1,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 + G(0,1,z)*G(
         1 - z,0,y)*[1-y-z]^-2*[1-z]^-2 - G(0,1,z)*G(1 - z,0,y)*[1-y-z]^-2*
         [1-z]^-1 + 2*G(0,1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-3 + G(0,1,z)*G(1
          - z,0,y)*[1-y-z]^-1*[1-z]^-2 + G(0,1,z)*G(1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,1,z)*G(0,1 - z,y)*y^-2*z^-1 + G(0,1,z)*G(0,1 - z,y)*
         y^-2*[1-z]^-2 + 2*G(0,1,z)*G(0,1 - z,y)*y^-2*[1-z]^-1 - G(0,1,z)*G(0,
         1 - z,y)*y^-1*z^-2 + G(0,1,z)*G(0,1 - z,y)*y^-1*z^-1 + 2*G(0,1,z)*G(0
         ,1 - z,y)*y^-1*[1-z]^-3 + G(0,1,z)*G(0,1 - z,y)*y^-1*[1-z]^-2 + G(0,1
         ,z)*G(0,1 - z,y)*y^-1*[1-z]^-1 + G(0,1,z)*G(0,1 - z,y)*z^-1*
         [1-y-z]^-1 + G(0,1,z)*G(0,1 - z,y)*[1-y-z]^-2*[1-z]^-2 - G(0,1,z)*G(0
         ,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1,z)*G(0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-3 + G(0,1,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + G(0,1,z)*G(0,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 + 3*G(0,1,z)*G(0,y)*y^-1*z^-2 + 2*G(0,1,z
         )*G(0,y)*y^-1*z^-1 + 3*G(0,1,z)*G(0,y)*y^-1*[1-z]^-2 + 2*G(0,1,z)*G(0
         ,y)*y^-1*[1-z]^-1 + 2*G(0,1,z)*G(0,y)*z^-1*[1-y-z]^-1 + 3*G(0,1,z)*G(
         0,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(0,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-2 + 2*
         G(0,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,z)*G(0,y)*i_*Pi*y^-2*
         z^-1 - G(0,1,z)*G(0,y)*i_*Pi*y^-2*[1-z]^-2 - 2*G(0,1,z)*G(0,y)*i_*Pi*
         y^-2*[1-z]^-1 + G(0,1,z)*G(0,y)*i_*Pi*y^-1*z^-2 - G(0,1,z)*G(0,y)*i_*
         Pi*y^-1*z^-1 - 2*G(0,1,z)*G(0,y)*i_*Pi*y^-1*[1-z]^-3 - G(0,1,z)*G(0,y
         )*i_*Pi*y^-1*[1-z]^-2 - G(0,1,z)*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - G(0,1,z
         )*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,1,z)*G(0,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-2 + G(0,1,z)*G(0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(0,1,z)*G(0
         ,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(0,1,z)*G(0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - G(0,1,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3*G(0,1,0,y)*
         y^-1*z^-2 + 2*G(0,1,0,y)*y^-1*z^-1 + 3*G(0,1,0,y)*y^-1*[1-z]^-2 + 2*
         G(0,1,0,y)*y^-1*[1-z]^-1 + 2*G(0,1,0,y)*z^-1*[1-y-z]^-1 + 3*G(0,1,0,y
         )*[1-y-z]^-2*[1-z]^-1 + 3*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,1,0,
         y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,0,y)*i_*Pi*y^-2*z^-1 - G(0,1,0,y)*i_
         *Pi*y^-2*[1-z]^-2 - 2*G(0,1,0,y)*i_*Pi*y^-2*[1-z]^-1 + G(0,1,0,y)*i_*
         Pi*y^-1*z^-2 - G(0,1,0,y)*i_*Pi*y^-1*z^-1 - 2*G(0,1,0,y)*i_*Pi*y^-1*
         [1-z]^-3 - G(0,1,0,y)*i_*Pi*y^-1*[1-z]^-2 - G(0,1,0,y)*i_*Pi*y^-1*
         [1-z]^-1 - G(0,1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,1,0,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 + G(0,1,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(0,1,
         0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(0,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2
          - G(0,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,0,0,y)*y^-2*z^-1 + 
         G(0,1,0,0,y)*y^-2*[1-z]^-2 + 2*G(0,1,0,0,y)*y^-2*[1-z]^-1 - G(0,1,0,0
         ,y)*y^-1*z^-2 + G(0,1,0,0,y)*y^-1*z^-1 + 2*G(0,1,0,0,y)*y^-1*[1-z]^-3
          + G(0,1,0,0,y)*y^-1*[1-z]^-2 + G(0,1,0,0,y)*y^-1*[1-z]^-1 + G(0,1,0,
         0,y)*z^-1*[1-y-z]^-1 + G(0,1,0,0,y)*[1-y-z]^-2*[1-z]^-2 - G(0,1,0,0,y
         )*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1,0,0,y)*[1-y-z]^-1*[1-z]^-3 + G(0,1,0,
         0,y)*[1-y-z]^-1*[1-z]^-2 + G(0,1,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1
         ,0,1,z)*y^-2*z^-1 - G(0,1,0,1,z)*y^-2*[1-z]^-2 - 2*G(0,1,0,1,z)*y^-2*
         [1-z]^-1 + G(0,1,0,1,z)*y^-1*z^-2 - G(0,1,0,1,z)*y^-1*z^-1 - 2*G(0,1,
         0,1,z)*y^-1*[1-z]^-3 - G(0,1,0,1,z)*y^-1*[1-z]^-2 - G(0,1,0,1,z)*y^-1
         *[1-z]^-1 - G(0,1,0,1,z)*z^-1*[1-y-z]^-1 - G(0,1,0,1,z)*[1-y-z]^-2*
         [1-z]^-2 + G(0,1,0,1,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,1,0,1,z)*
         [1-y-z]^-1*[1-z]^-3 - G(0,1,0,1,z)*[1-y-z]^-1*[1-z]^-2 - G(0,1,0,1,z)
         *[1-y-z]^-1*[1-z]^-1 + 3*G(0,1,1,z)*y^-1*z^-2 + 2*G(0,1,1,z)*y^-1*
         z^-1 + 3*G(0,1,1,z)*y^-1*[1-z]^-2 + 2*G(0,1,1,z)*y^-1*[1-z]^-1 + 2*G(
         0,1,1,z)*z^-1*[1-y-z]^-1 + 3*G(0,1,1,z)*[1-y-z]^-2*[1-z]^-1 + 3*G(0,1
         ,1,z)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,1,1,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,
         1,1,z)*i_*Pi*y^-2*z^-1 - G(0,1,1,z)*i_*Pi*y^-2*[1-z]^-2 - 2*G(0,1,1,z
         )*i_*Pi*y^-2*[1-z]^-1 + G(0,1,1,z)*i_*Pi*y^-1*z^-2 - G(0,1,1,z)*i_*Pi
         *y^-1*z^-1 - 2*G(0,1,1,z)*i_*Pi*y^-1*[1-z]^-3 - G(0,1,1,z)*i_*Pi*y^-1
         *[1-z]^-2 - G(0,1,1,z)*i_*Pi*y^-1*[1-z]^-1 - G(0,1,1,z)*i_*Pi*z^-1*
         [1-y-z]^-1 - G(0,1,1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + G(0,1,1,z)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 - 2*G(0,1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(0,1,
         1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - G(0,1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + 2*G(0,1,1,z)*G(1 - z,y)*y^-2*z^-1 + G(0,1,1,z)*G(1 - z,y)*y^-2*
         [1-z]^-2 + 2*G(0,1,1,z)*G(1 - z,y)*y^-2*[1-z]^-1 - G(0,1,1,z)*G(1 - z
         ,y)*y^-1*z^-2 + G(0,1,1,z)*G(1 - z,y)*y^-1*z^-1 + 2*G(0,1,1,z)*G(1 - 
         z,y)*y^-1*[1-z]^-3 + G(0,1,1,z)*G(1 - z,y)*y^-1*[1-z]^-2 + G(0,1,1,z)
         *G(1 - z,y)*y^-1*[1-z]^-1 + G(0,1,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + 
         G(0,1,1,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-2 - G(0,1,1,z)*G(1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 + 2*G(0,1,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-3 + 
         G(0,1,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 + G(0,1,1,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,1,1,z)*G(0,y)*y^-2*z^-1 + G(0,1,1,z)*G(0,
         y)*y^-2*[1-z]^-2 + 2*G(0,1,1,z)*G(0,y)*y^-2*[1-z]^-1 - G(0,1,1,z)*G(0
         ,y)*y^-1*z^-2 + G(0,1,1,z)*G(0,y)*y^-1*z^-1 + 2*G(0,1,1,z)*G(0,y)*
         y^-1*[1-z]^-3 + G(0,1,1,z)*G(0,y)*y^-1*[1-z]^-2 + G(0,1,1,z)*G(0,y)*
         y^-1*[1-z]^-1 + G(0,1,1,z)*G(0,y)*z^-1*[1-y-z]^-1 + G(0,1,1,z)*G(0,y)
         *[1-y-z]^-2*[1-z]^-2 - G(0,1,1,z)*G(0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,
         1,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-3 + G(0,1,1,z)*G(0,y)*[1-y-z]^-1*
         [1-z]^-2 + G(0,1,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,1,1,z)*
         y^-2*z^-1 + G(0,1,1,1,z)*y^-2*[1-z]^-2 + 2*G(0,1,1,1,z)*y^-2*[1-z]^-1
          - G(0,1,1,1,z)*y^-1*z^-2 + G(0,1,1,1,z)*y^-1*z^-1 + 2*G(0,1,1,1,z)*
         y^-1*[1-z]^-3 + G(0,1,1,1,z)*y^-1*[1-z]^-2 + G(0,1,1,1,z)*y^-1*
         [1-z]^-1 + G(0,1,1,1,z)*z^-1*[1-y-z]^-1 + G(0,1,1,1,z)*[1-y-z]^-2*
         [1-z]^-2 - G(0,1,1,1,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1,1,1,z)*
         [1-y-z]^-1*[1-z]^-3 + G(0,1,1,1,z)*[1-y-z]^-1*[1-z]^-2 + G(0,1,1,1,z)
         *[1-y-z]^-1*[1-z]^-1 + 10*G(1,z)*y^-2*z^-1 + 10*G(1,z)*y^-2*[1-z]^-1
          + 40*G(1,z)*y^-1*z^-2 + 44*G(1,z)*y^-1*z^-1 + 10*G(1,z)*y^-1*
         [1-z]^-2 + 44*G(1,z)*y^-1*[1-z]^-1 - 40*G(1,z)*z^-2*[y+z]^-1 - 40*G(1
         ,z)*z^-1*[y+z]^-2 - 44*G(1,z)*z^-1*[y+z]^-1 + 10*G(1,z)*[1-y-z]^-1*
         [1-z]^-2 + 44*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,z)*zeta3*y^-2*z^-1
          - 2*G(1,z)*zeta3*y^-2*[1-z]^-2 - 4*G(1,z)*zeta3*y^-2*[1-z]^-1 - 2*G(
         1,z)*zeta3*y^-1*z^-1 - 4*G(1,z)*zeta3*y^-1*[1-z]^-3 - 2*G(1,z)*zeta3*
         y^-1*[1-z]^-1 - 2*G(1,z)*zeta3*z^-1*[1-y-z]^-1 - 2*G(1,z)*zeta3*
         [1-y-z]^-2*[1-z]^-2 + 4*G(1,z)*zeta3*[1-y-z]^-2*[1-z]^-1 - 4*G(1,z)*
         zeta3*[1-y-z]^-1*[1-z]^-3 - 2*G(1,z)*zeta3*[1-y-z]^-1*[1-z]^-1 + 7/6*
         G(1,z)*Pi^2*y^-2*z^-1 + 7/8*G(1,z)*Pi^2*y^-2*[1-z]^-2 + 7/6*G(1,z)*
         Pi^2*y^-2*[1-z]^-1 - 7/3*G(1,z)*Pi^2*y^-1*z^-2 - 21/8*G(1,z)*Pi^2*
         y^-1*z^-1 + 7/4*G(1,z)*Pi^2*y^-1*[1-z]^-3 - 7/12*G(1,z)*Pi^2*y^-1*
         [1-z]^-2 - 21/8*G(1,z)*Pi^2*y^-1*[1-z]^-1 + 7/3*G(1,z)*Pi^2*z^-2*
         [y+z]^-1 + 7/8*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 + 7/3*G(1,z)*Pi^2*z^-1*
         [y+z]^-2 + 7/2*G(1,z)*Pi^2*z^-1*[y+z]^-1 + 7/8*G(1,z)*Pi^2*[1-y-z]^-2
         *[1-z]^-2 - 7/4*G(1,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 7/4*G(1,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-3 - 7/12*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 21/8*G(1
         ,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 4*G(1,z)*i_*Pi*y^-2*z^-1 + 4*G(1,z)*i_
         *Pi*y^-2*[1-z]^-1 + 16*G(1,z)*i_*Pi*y^-1*z^-2 + 20*G(1,z)*i_*Pi*y^-1*
         z^-1 + 4*G(1,z)*i_*Pi*y^-1*[1-z]^-2 + 20*G(1,z)*i_*Pi*y^-1*[1-z]^-1
          - 16*G(1,z)*i_*Pi*z^-2*[y+z]^-1 - 16*G(1,z)*i_*Pi*z^-1*[y+z]^-2 - 20
         *G(1,z)*i_*Pi*z^-1*[y+z]^-1 + 4*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 20
         *G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(1,z)*G(1 - z,1 - z, - z,y)*y^-3
         *[1-z]^-1 + 4*G(1,z)*G(1 - z,1 - z, - z,y)*y^-2*z^-1 + 3*G(1,z)*G(1
          - z,1 - z, - z,y)*y^-2*[1-z]^-1 - G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*
         z^-2 + 2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*z^-1 + G(1,z)*G(1 - z,1 - 
         z, - z,y)*y^-1*[1-z]^-3 + G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*[1-z]^-2
          + 2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*[1-z]^-1 + 2*G(1,z)*G(1 - z,1
          - z, - z,y)*z^-1*[1-y-z]^-1 + G(1,z)*G(1 - z,1 - z, - z,y)*
         [1-y-z]^-2*[1-z]^-2 - 2*G(1,z)*G(1 - z,1 - z, - z,y)*[1-y-z]^-2*
         [1-z]^-1 + G(1,z)*G(1 - z,1 - z, - z,y)*[1-y-z]^-1*[1-z]^-3 + G(1,z)*
         G(1 - z,1 - z, - z,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(1,z)*G(1 - z,1 - z,
          - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*G(1 - z,1 - z,y)*y^-2*z^-1 - 3/
         2*G(1,z)*G(1 - z,1 - z,y)*y^-2*[1-z]^-2 - 2*G(1,z)*G(1 - z,1 - z,y)*
         y^-2*[1-z]^-1 + 4*G(1,z)*G(1 - z,1 - z,y)*y^-1*z^-2 + 9/2*G(1,z)*G(1
          - z,1 - z,y)*y^-1*z^-1 - 3*G(1,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-3 + 
         G(1,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-2 + 9/2*G(1,z)*G(1 - z,1 - z,y)*
         y^-1*[1-z]^-1 - 4*G(1,z)*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 - 3/2*G(1,z)*
         G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 4*G(1,z)*G(1 - z,1 - z,y)*z^-1*
         [y+z]^-2 - 6*G(1,z)*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 - 3/2*G(1,z)*G(1
          - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + 3*G(1,z)*G(1 - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 - 3*G(1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3
          + G(1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 9/2*G(1,z)*G(1 - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*G(1 - z,1 - z,0,y)*y^-2*z^-1
          - G(1,z)*G(1 - z,1 - z,0,y)*y^-2*[1-z]^-2 - 2*G(1,z)*G(1 - z,1 - z,0
         ,y)*y^-2*[1-z]^-1 + G(1,z)*G(1 - z,1 - z,0,y)*y^-1*z^-2 - G(1,z)*G(1
          - z,1 - z,0,y)*y^-1*z^-1 - 2*G(1,z)*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-3
          - G(1,z)*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-2 - G(1,z)*G(1 - z,1 - z,0,y
         )*y^-1*[1-z]^-1 - G(1,z)*G(1 - z,1 - z,0,y)*z^-1*[1-y-z]^-1 - G(1,z)*
         G(1 - z,1 - z,0,y)*[1-y-z]^-2*[1-z]^-2 + G(1,z)*G(1 - z,1 - z,0,y)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(1,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-3
          - G(1,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - G(1,z)*G(1 - z,1
          - z,0,y)*[1-y-z]^-1*[1-z]^-1 - G(1,z)*G(1 - z, - z,1 - z,y)*y^-3*
         [1-z]^-1 + 4*G(1,z)*G(1 - z, - z,1 - z,y)*y^-2*z^-1 + 3*G(1,z)*G(1 - 
         z, - z,1 - z,y)*y^-2*[1-z]^-1 - G(1,z)*G(1 - z, - z,1 - z,y)*y^-1*
         z^-2 + 2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-1*z^-1 + G(1,z)*G(1 - z, - z
         ,1 - z,y)*y^-1*[1-z]^-3 + G(1,z)*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-2
          + 2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 + 2*G(1,z)*G(1 - z,
          - z,1 - z,y)*z^-1*[1-y-z]^-1 + G(1,z)*G(1 - z, - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-2 - 2*G(1,z)*G(1 - z, - z,1 - z,y)*[1-y-z]^-2*
         [1-z]^-1 + G(1,z)*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 + G(1,z)*
         G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(1,z)*G(1 - z, - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 + 3*G(1,z)*G(1 - z, - z,y)*y^-3*[1-z]^-1
          - G(1,z)*G(1 - z, - z,y)*y^-2*[1-z]^-1 + 3*G(1,z)*G(1 - z, - z,y)*
         y^-1*z^-2 + 2*G(1,z)*G(1 - z, - z,y)*y^-1*z^-1 - 3*G(1,z)*G(1 - z, - 
         z,y)*y^-1*[1-z]^-3 + 5*G(1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-2 + 2*G(1,z
         )*G(1 - z, - z,y)*y^-1*[1-z]^-1 + 2*G(1,z)*G(1 - z, - z,y)*z^-1*
         [1-y-z]^-1 - 3*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-2*[1-z]^-2 + 6*G(1,z)*
         G(1 - z, - z,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(1,z)*G(1 - z, - z,y)*
         [1-y-z]^-1*[1-z]^-3 + 5*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-2 + 
         2*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 + G(1,z)*G(1 - z, - z,y)
         *i_*Pi*y^-3*[1-z]^-1 - 4*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-2*z^-1 - 3*
         G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-2*[1-z]^-1 + G(1,z)*G(1 - z, - z,y)*
         i_*Pi*y^-1*z^-2 - 2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-1*z^-1 - G(1,z)*
         G(1 - z, - z,y)*i_*Pi*y^-1*[1-z]^-3 - G(1,z)*G(1 - z, - z,y)*i_*Pi*
         y^-1*[1-z]^-2 - 2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-1*[1-z]^-1 - 2*G(1,
         z)*G(1 - z, - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(1,z)*G(1 - z, - z,y)*i_*
         Pi*[1-y-z]^-2*[1-z]^-2 + 2*G(1,z)*G(1 - z, - z,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 - G(1,z)*G(1 - z, - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(1,z)*
         G(1 - z, - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(1,z)*G(1 - z, - z,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 - 4*G(1,z)*G(1 - z,y)*y^-2*z^-1 - 4*G(1,z)*
         G(1 - z,y)*y^-2*[1-z]^-1 - 16*G(1,z)*G(1 - z,y)*y^-1*z^-2 - 20*G(1,z)
         *G(1 - z,y)*y^-1*z^-1 - 4*G(1,z)*G(1 - z,y)*y^-1*[1-z]^-2 - 20*G(1,z)
         *G(1 - z,y)*y^-1*[1-z]^-1 + 16*G(1,z)*G(1 - z,y)*z^-2*[y+z]^-1 + 16*
         G(1,z)*G(1 - z,y)*z^-1*[y+z]^-2 + 20*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-1
          - 4*G(1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 20*G(1,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(1,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 + 3/2*G(1,z
         )*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-2 + 2*G(1,z)*G(1 - z,y)*i_*Pi*y^-2*
         [1-z]^-1 - 4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-2 - 9/2*G(1,z)*G(1 - z,y
         )*i_*Pi*y^-1*z^-1 + 3*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-3 - G(1,z)*
         G(1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 9/2*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*
         [1-z]^-1 + 4*G(1,z)*G(1 - z,y)*i_*Pi*z^-2*[y+z]^-1 + 3/2*G(1,z)*G(1
          - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*
         [y+z]^-2 + 6*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 3/2*G(1,z)*G(1
          - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - 3*G(1,z)*G(1 - z,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 + 3*G(1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3
          - G(1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 9/2*G(1,z)*G(1 - z,y
         )*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*G(1 - z,0,1 - z,y)*y^-2*z^-1
          - G(1,z)*G(1 - z,0,1 - z,y)*y^-2*[1-z]^-2 - 2*G(1,z)*G(1 - z,0,1 - z
         ,y)*y^-2*[1-z]^-1 + G(1,z)*G(1 - z,0,1 - z,y)*y^-1*z^-2 - G(1,z)*G(1
          - z,0,1 - z,y)*y^-1*z^-1 - 2*G(1,z)*G(1 - z,0,1 - z,y)*y^-1*[1-z]^-3
          - G(1,z)*G(1 - z,0,1 - z,y)*y^-1*[1-z]^-2 - G(1,z)*G(1 - z,0,1 - z,y
         )*y^-1*[1-z]^-1 - G(1,z)*G(1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 - G(1,z)*
         G(1 - z,0,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + G(1,z)*G(1 - z,0,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(1,z)*G(1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-3
          - G(1,z)*G(1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - G(1,z)*G(1 - z,0,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 + G(1,z)*G(1 - z,0, - z,y)*y^-3*[1-z]^-1
          + 2*G(1,z)*G(1 - z,0, - z,y)*y^-2*[1-z]^-2 + G(1,z)*G(1 - z,0, - z,y
         )*y^-2*[1-z]^-1 - G(1,z)*G(1 - z,0, - z,y)*y^-1*z^-2 + 3*G(1,z)*G(1
          - z,0, - z,y)*y^-1*[1-z]^-3 + G(1,z)*G(1 - z,0, - z,y)*y^-1*[1-z]^-2
          + G(1,z)*G(1 - z,0, - z,y)*[1-y-z]^-2*[1-z]^-2 + 3*G(1,z)*G(1 - z,0,
          - z,y)*[1-y-z]^-1*[1-z]^-3 + G(1,z)*G(1 - z,0, - z,y)*[1-y-z]^-1*
         [1-z]^-2 - 3*G(1,z)*G(1 - z,0,y)*y^-1*z^-2 - 2*G(1,z)*G(1 - z,0,y)*
         y^-1*z^-1 - 3*G(1,z)*G(1 - z,0,y)*y^-1*[1-z]^-2 - 2*G(1,z)*G(1 - z,0,
         y)*y^-1*[1-z]^-1 - 2*G(1,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 - 3*G(1,z)*
         G(1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(1,z)*G(1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-2 - 2*G(1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,z)*G(1
          - z,0,y)*i_*Pi*y^-2*z^-1 + G(1,z)*G(1 - z,0,y)*i_*Pi*y^-2*[1-z]^-2
          + 2*G(1,z)*G(1 - z,0,y)*i_*Pi*y^-2*[1-z]^-1 - G(1,z)*G(1 - z,0,y)*i_
         *Pi*y^-1*z^-2 + G(1,z)*G(1 - z,0,y)*i_*Pi*y^-1*z^-1 + 2*G(1,z)*G(1 - 
         z,0,y)*i_*Pi*y^-1*[1-z]^-3 + G(1,z)*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-2
          + G(1,z)*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(1,z)*G(1 - z,0,y)*i_*
         Pi*z^-1*[1-y-z]^-1 + G(1,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - 
         G(1,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(1,z)*G(1 - z,0,y)
         *i_*Pi*[1-y-z]^-1*[1-z]^-3 + G(1,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 + G(1,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*
         G(1 - z,0,0,y)*y^-2*z^-1 - G(1,z)*G(1 - z,0,0,y)*y^-2*[1-z]^-2 - 2*G(
         1,z)*G(1 - z,0,0,y)*y^-2*[1-z]^-1 + G(1,z)*G(1 - z,0,0,y)*y^-1*z^-2
          - G(1,z)*G(1 - z,0,0,y)*y^-1*z^-1 - 2*G(1,z)*G(1 - z,0,0,y)*y^-1*
         [1-z]^-3 - G(1,z)*G(1 - z,0,0,y)*y^-1*[1-z]^-2 - G(1,z)*G(1 - z,0,0,y
         )*y^-1*[1-z]^-1 - G(1,z)*G(1 - z,0,0,y)*z^-1*[1-y-z]^-1 - G(1,z)*G(1
          - z,0,0,y)*[1-y-z]^-2*[1-z]^-2 + G(1,z)*G(1 - z,0,0,y)*[1-y-z]^-2*
         [1-z]^-1 - 2*G(1,z)*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-3 - G(1,z)*G(1
          - z,0,0,y)*[1-y-z]^-1*[1-z]^-2 - G(1,z)*G(1 - z,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 - G(1,z)*G( - z,1 - z,1 - z,y)*y^-3*[1-z]^-1 + 4*G(1,z)*G(
          - z,1 - z,1 - z,y)*y^-2*z^-1 + 3*G(1,z)*G( - z,1 - z,1 - z,y)*y^-2*
         [1-z]^-1 - G(1,z)*G( - z,1 - z,1 - z,y)*y^-1*z^-2 + 2*G(1,z)*G( - z,1
          - z,1 - z,y)*y^-1*z^-1 + G(1,z)*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-3
          + G(1,z)*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 + 2*G(1,z)*G( - z,1 - z
         ,1 - z,y)*y^-1*[1-z]^-1 + 2*G(1,z)*G( - z,1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + G(1,z)*G( - z,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 - 2*G(1
         ,z)*G( - z,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + G(1,z)*G( - z,1 - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-3 + G(1,z)*G( - z,1 - z,1 - z,y)*[1-y-z]^-1
         *[1-z]^-2 + 2*G(1,z)*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3*G(
         1,z)*G( - z,1 - z,y)*y^-3*[1-z]^-1 - G(1,z)*G( - z,1 - z,y)*y^-2*
         [1-z]^-1 + 3*G(1,z)*G( - z,1 - z,y)*y^-1*z^-2 + 2*G(1,z)*G( - z,1 - z
         ,y)*y^-1*z^-1 - 3*G(1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-3 + 5*G(1,z)*G(
          - z,1 - z,y)*y^-1*[1-z]^-2 + 2*G(1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-1
          + 2*G(1,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3*G(1,z)*G( - z,1 - z,y
         )*[1-y-z]^-2*[1-z]^-2 + 6*G(1,z)*G( - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1
          - 3*G(1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-3 + 5*G(1,z)*G( - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(1,z)*G( - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-3*[1-z]^-1 - 4*G(1,z)*G(
          - z,1 - z,y)*i_*Pi*y^-2*z^-1 - 3*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-2*
         [1-z]^-1 + G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-1*z^-2 - 2*G(1,z)*G( - z,1
          - z,y)*i_*Pi*y^-1*z^-1 - G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-3
          - G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 2*G(1,z)*G( - z,1 - z
         ,y)*i_*Pi*y^-1*[1-z]^-1 - 2*G(1,z)*G( - z,1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - G(1,z)*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + 2*G(1
         ,z)*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - G(1,z)*G( - z,1 - z,y
         )*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(1,z)*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1
         *[1-z]^-2 - 2*G(1,z)*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 6*G(
         1,z)*G( - z,y)*y^-3*[1-z]^-1 + 2*G(1,z)*G( - z,y)*y^-2*[1-z]^-1 - 6*
         G(1,z)*G( - z,y)*y^-1*z^-2 - 4*G(1,z)*G( - z,y)*y^-1*z^-1 + 6*G(1,z)*
         G( - z,y)*y^-1*[1-z]^-3 - 10*G(1,z)*G( - z,y)*y^-1*[1-z]^-2 - 4*G(1,z
         )*G( - z,y)*y^-1*[1-z]^-1 - 4*G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + 6*G(
         1,z)*G( - z,y)*[1-y-z]^-2*[1-z]^-2 - 12*G(1,z)*G( - z,y)*[1-y-z]^-2*
         [1-z]^-1 + 6*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-3 - 10*G(1,z)*G( - z,
         y)*[1-y-z]^-1*[1-z]^-2 - 4*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 + 7/
         12*G(1,z)*G( - z,y)*Pi^2*y^-3*[1-z]^-1 - 7/3*G(1,z)*G( - z,y)*Pi^2*
         y^-2*z^-1 - 7/4*G(1,z)*G( - z,y)*Pi^2*y^-2*[1-z]^-1 + 7/12*G(1,z)*G(
          - z,y)*Pi^2*y^-1*z^-2 - 7/6*G(1,z)*G( - z,y)*Pi^2*y^-1*z^-1 - 7/12*
         G(1,z)*G( - z,y)*Pi^2*y^-1*[1-z]^-3 - 7/12*G(1,z)*G( - z,y)*Pi^2*y^-1
         *[1-z]^-2 - 7/6*G(1,z)*G( - z,y)*Pi^2*y^-1*[1-z]^-1 - 7/6*G(1,z)*G(
          - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/12*G(1,z)*G( - z,y)*Pi^2*[1-y-z]^-2*
         [1-z]^-2 + 7/6*G(1,z)*G( - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 7/12*G(1,z
         )*G( - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-3 - 7/12*G(1,z)*G( - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 - 7/6*G(1,z)*G( - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1
          - 3*G(1,z)*G( - z,y)*i_*Pi*y^-3*[1-z]^-1 + G(1,z)*G( - z,y)*i_*Pi*
         y^-2*[1-z]^-1 - 3*G(1,z)*G( - z,y)*i_*Pi*y^-1*z^-2 - 2*G(1,z)*G( - z,
         y)*i_*Pi*y^-1*z^-1 + 3*G(1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-3 - 5*G(1,z
         )*G( - z,y)*i_*Pi*y^-1*[1-z]^-2 - 2*G(1,z)*G( - z,y)*i_*Pi*y^-1*
         [1-z]^-1 - 2*G(1,z)*G( - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3*G(1,z)*G( - z
         ,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - 6*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 + 3*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - 5*G(1,z)*G(
          - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(1,z)*G( - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 6*G(1,0,y)*y^-1*z^-2 - 4*G(1,0,y)*y^-1*z^-1 - 6
         *G(1,0,y)*y^-1*[1-z]^-2 - 4*G(1,0,y)*y^-1*[1-z]^-1 - 4*G(1,0,y)*z^-1*
         [1-y-z]^-1 - 6*G(1,0,y)*[1-y-z]^-2*[1-z]^-1 - 6*G(1,0,y)*[1-y-z]^-1*
         [1-z]^-2 - 4*G(1,0,y)*[1-y-z]^-1*[1-z]^-1 - 7/6*G(1,0,y)*Pi^2*y^-2*
         z^-1 - 7/12*G(1,0,y)*Pi^2*y^-2*[1-z]^-2 - 7/6*G(1,0,y)*Pi^2*y^-2*
         [1-z]^-1 + 7/12*G(1,0,y)*Pi^2*y^-1*z^-2 - 7/12*G(1,0,y)*Pi^2*y^-1*
         z^-1 - 7/6*G(1,0,y)*Pi^2*y^-1*[1-z]^-3 - 7/12*G(1,0,y)*Pi^2*y^-1*
         [1-z]^-2 - 7/12*G(1,0,y)*Pi^2*y^-1*[1-z]^-1 - 7/12*G(1,0,y)*Pi^2*z^-1
         *[1-y-z]^-1 - 7/12*G(1,0,y)*Pi^2*[1-y-z]^-2*[1-z]^-2 + 7/12*G(1,0,y)*
         Pi^2*[1-y-z]^-2*[1-z]^-1 - 7/6*G(1,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-3 - 7/
         12*G(1,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 7/12*G(1,0,y)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 - 3*G(1,0,y)*i_*Pi*y^-1*z^-2 - 2*G(1,0,y)*i_*Pi*y^-1*z^-1 - 
         3*G(1,0,y)*i_*Pi*y^-1*[1-z]^-2 - 2*G(1,0,y)*i_*Pi*y^-1*[1-z]^-1 - 2*
         G(1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3*G(1,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1
          - 3*G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(1,0,y)*i_*Pi*[1-y-z]^-1
         *[1-z]^-1 + 3*G(1,0,0,y)*y^-1*z^-2 + 2*G(1,0,0,y)*y^-1*z^-1 + 3*G(1,0
         ,0,y)*y^-1*[1-z]^-2 + 2*G(1,0,0,y)*y^-1*[1-z]^-1 + 2*G(1,0,0,y)*z^-1*
         [1-y-z]^-1 + 3*G(1,0,0,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(1,0,0,y)*
         [1-y-z]^-1*[1-z]^-2 + 2*G(1,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,0,y)
         *i_*Pi*y^-2*z^-1 - G(1,0,0,y)*i_*Pi*y^-2*[1-z]^-2 - 2*G(1,0,0,y)*i_*
         Pi*y^-2*[1-z]^-1 + G(1,0,0,y)*i_*Pi*y^-1*z^-2 - G(1,0,0,y)*i_*Pi*y^-1
         *z^-1 - 2*G(1,0,0,y)*i_*Pi*y^-1*[1-z]^-3 - G(1,0,0,y)*i_*Pi*y^-1*
         [1-z]^-2 - G(1,0,0,y)*i_*Pi*y^-1*[1-z]^-1 - G(1,0,0,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - G(1,0,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + G(1,0,0,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 - 2*G(1,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(1,0,
         0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - G(1,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + 2*G(1,0,0,0,y)*y^-2*z^-1 + G(1,0,0,0,y)*y^-2*[1-z]^-2 + 2*G(1,0,0,
         0,y)*y^-2*[1-z]^-1 - G(1,0,0,0,y)*y^-1*z^-2 + G(1,0,0,0,y)*y^-1*z^-1
          + 2*G(1,0,0,0,y)*y^-1*[1-z]^-3 + G(1,0,0,0,y)*y^-1*[1-z]^-2 + G(1,0,
         0,0,y)*y^-1*[1-z]^-1 + G(1,0,0,0,y)*z^-1*[1-y-z]^-1 + G(1,0,0,0,y)*
         [1-y-z]^-2*[1-z]^-2 - G(1,0,0,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,0,0,
         y)*[1-y-z]^-1*[1-z]^-3 + G(1,0,0,0,y)*[1-y-z]^-1*[1-z]^-2 + G(1,0,0,0
         ,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,0,1,z)*y^-2*z^-1 - G(1,0,0,1,z)*
         y^-2*[1-z]^-2 - 2*G(1,0,0,1,z)*y^-2*[1-z]^-1 + G(1,0,0,1,z)*y^-1*z^-2
          - G(1,0,0,1,z)*y^-1*z^-1 - 2*G(1,0,0,1,z)*y^-1*[1-z]^-3 - G(1,0,0,1,
         z)*y^-1*[1-z]^-2 - G(1,0,0,1,z)*y^-1*[1-z]^-1 - G(1,0,0,1,z)*z^-1*
         [1-y-z]^-1 - G(1,0,0,1,z)*[1-y-z]^-2*[1-z]^-2 + G(1,0,0,1,z)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(1,0,0,1,z)*[1-y-z]^-1*[1-z]^-3 - G(1,0,0,1,
         z)*[1-y-z]^-1*[1-z]^-2 - G(1,0,0,1,z)*[1-y-z]^-1*[1-z]^-1 + 3*G(1,0,1
         ,z)*y^-1*z^-2 + 2*G(1,0,1,z)*y^-1*z^-1 + 3*G(1,0,1,z)*y^-1*[1-z]^-2
          + 2*G(1,0,1,z)*y^-1*[1-z]^-1 + 2*G(1,0,1,z)*z^-1*[1-y-z]^-1 + 3*G(1,
         0,1,z)*[1-y-z]^-2*[1-z]^-1 + 3*G(1,0,1,z)*[1-y-z]^-1*[1-z]^-2 + 2*G(1
         ,0,1,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,1,z)*i_*Pi*y^-2*z^-1 - G(1,0,1,
         z)*i_*Pi*y^-2*[1-z]^-2 - 2*G(1,0,1,z)*i_*Pi*y^-2*[1-z]^-1 + G(1,0,1,z
         )*i_*Pi*y^-1*z^-2 - G(1,0,1,z)*i_*Pi*y^-1*z^-1 - 2*G(1,0,1,z)*i_*Pi*
         y^-1*[1-z]^-3 - G(1,0,1,z)*i_*Pi*y^-1*[1-z]^-2 - G(1,0,1,z)*i_*Pi*
         y^-1*[1-z]^-1 - G(1,0,1,z)*i_*Pi*z^-1*[1-y-z]^-1 - G(1,0,1,z)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 + G(1,0,1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(1,0,
         1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(1,0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2
          - G(1,0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,1,z)*G(1 - z,y)*
         y^-2*z^-1 + G(1,0,1,z)*G(1 - z,y)*y^-2*[1-z]^-2 + 2*G(1,0,1,z)*G(1 - 
         z,y)*y^-2*[1-z]^-1 - G(1,0,1,z)*G(1 - z,y)*y^-1*z^-2 + G(1,0,1,z)*G(1
          - z,y)*y^-1*z^-1 + 2*G(1,0,1,z)*G(1 - z,y)*y^-1*[1-z]^-3 + G(1,0,1,z
         )*G(1 - z,y)*y^-1*[1-z]^-2 + G(1,0,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 + G(
         1,0,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + G(1,0,1,z)*G(1 - z,y)*
         [1-y-z]^-2*[1-z]^-2 - G(1,0,1,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 2*
         G(1,0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-3 + G(1,0,1,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 + G(1,0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*
         G(1,0,1,1,z)*y^-2*z^-1 + G(1,0,1,1,z)*y^-2*[1-z]^-2 + 2*G(1,0,1,1,z)*
         y^-2*[1-z]^-1 - G(1,0,1,1,z)*y^-1*z^-2 + G(1,0,1,1,z)*y^-1*z^-1 + 2*
         G(1,0,1,1,z)*y^-1*[1-z]^-3 + G(1,0,1,1,z)*y^-1*[1-z]^-2 + G(1,0,1,1,z
         )*y^-1*[1-z]^-1 + G(1,0,1,1,z)*z^-1*[1-y-z]^-1 + G(1,0,1,1,z)*
         [1-y-z]^-2*[1-z]^-2 - G(1,0,1,1,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,1,1,
         z)*[1-y-z]^-1*[1-z]^-3 + G(1,0,1,1,z)*[1-y-z]^-1*[1-z]^-2 + G(1,0,1,1
         ,z)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,1,z)*y^-2*z^-1 - 4*G(1,1,z)*y^-2*
         [1-z]^-1 - 16*G(1,1,z)*y^-1*z^-2 - 20*G(1,1,z)*y^-1*z^-1 - 4*G(1,1,z)
         *y^-1*[1-z]^-2 - 20*G(1,1,z)*y^-1*[1-z]^-1 + 16*G(1,1,z)*z^-2*
         [y+z]^-1 + 16*G(1,1,z)*z^-1*[y+z]^-2 + 20*G(1,1,z)*z^-1*[y+z]^-1 - 4*
         G(1,1,z)*[1-y-z]^-1*[1-z]^-2 - 20*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(
         1,1,z)*i_*Pi*y^-2*z^-1 + 3/2*G(1,1,z)*i_*Pi*y^-2*[1-z]^-2 + 2*G(1,1,z
         )*i_*Pi*y^-2*[1-z]^-1 - 4*G(1,1,z)*i_*Pi*y^-1*z^-2 - 9/2*G(1,1,z)*i_*
         Pi*y^-1*z^-1 + 3*G(1,1,z)*i_*Pi*y^-1*[1-z]^-3 - G(1,1,z)*i_*Pi*y^-1*
         [1-z]^-2 - 9/2*G(1,1,z)*i_*Pi*y^-1*[1-z]^-1 + 4*G(1,1,z)*i_*Pi*z^-2*
         [y+z]^-1 + 3/2*G(1,1,z)*i_*Pi*z^-1*[1-y-z]^-1 + 4*G(1,1,z)*i_*Pi*z^-1
         *[y+z]^-2 + 6*G(1,1,z)*i_*Pi*z^-1*[y+z]^-1 + 3/2*G(1,1,z)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 - 3*G(1,1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 3*G(1,1,
         z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 9/
         2*G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(1,1,z)*G(1 - z, - z,y)*y^-3*
         [1-z]^-1 + 4*G(1,1,z)*G(1 - z, - z,y)*y^-2*z^-1 + 3*G(1,1,z)*G(1 - z,
          - z,y)*y^-2*[1-z]^-1 - G(1,1,z)*G(1 - z, - z,y)*y^-1*z^-2 + 2*G(1,1,
         z)*G(1 - z, - z,y)*y^-1*z^-1 + G(1,1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-3
          + G(1,1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-2 + 2*G(1,1,z)*G(1 - z, - z,y
         )*y^-1*[1-z]^-1 + 2*G(1,1,z)*G(1 - z, - z,y)*z^-1*[1-y-z]^-1 + G(1,1,
         z)*G(1 - z, - z,y)*[1-y-z]^-2*[1-z]^-2 - 2*G(1,1,z)*G(1 - z, - z,y)*
         [1-y-z]^-2*[1-z]^-1 + G(1,1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-3 + 
         G(1,1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(1,1,z)*G(1 - z, - 
         z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,z)*G(1 - z,y)*y^-2*z^-1 - 3/2*G(1,
         1,z)*G(1 - z,y)*y^-2*[1-z]^-2 - 2*G(1,1,z)*G(1 - z,y)*y^-2*[1-z]^-1
          + 4*G(1,1,z)*G(1 - z,y)*y^-1*z^-2 + 9/2*G(1,1,z)*G(1 - z,y)*y^-1*
         z^-1 - 3*G(1,1,z)*G(1 - z,y)*y^-1*[1-z]^-3 + G(1,1,z)*G(1 - z,y)*y^-1
         *[1-z]^-2 + 9/2*G(1,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 4*G(1,1,z)*G(1 - 
         z,y)*z^-2*[y+z]^-1 - 3/2*G(1,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 4*G(1,
         1,z)*G(1 - z,y)*z^-1*[y+z]^-2 - 6*G(1,1,z)*G(1 - z,y)*z^-1*[y+z]^-1
          - 3/2*G(1,1,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-2 + 3*G(1,1,z)*G(1 - z,y
         )*[1-y-z]^-2*[1-z]^-1 - 3*G(1,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-3 + 
         G(1,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 9/2*G(1,1,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1,1,z)*G(1 - z,0,y)*y^-2*z^-1 - G(1,1,z)*G(
         1 - z,0,y)*y^-2*[1-z]^-2 - 2*G(1,1,z)*G(1 - z,0,y)*y^-2*[1-z]^-1 + G(
         1,1,z)*G(1 - z,0,y)*y^-1*z^-2 - G(1,1,z)*G(1 - z,0,y)*y^-1*z^-1 - 2*
         G(1,1,z)*G(1 - z,0,y)*y^-1*[1-z]^-3 - G(1,1,z)*G(1 - z,0,y)*y^-1*
         [1-z]^-2 - G(1,1,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 - G(1,1,z)*G(1 - z,0,y
         )*z^-1*[1-y-z]^-1 - G(1,1,z)*G(1 - z,0,y)*[1-y-z]^-2*[1-z]^-2 + G(1,1
         ,z)*G(1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,1,z)*G(1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-3 - G(1,1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 - G(1
         ,1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - G(1,1,z)*G( - z,1 - z,y)*
         y^-3*[1-z]^-1 + 4*G(1,1,z)*G( - z,1 - z,y)*y^-2*z^-1 + 3*G(1,1,z)*G(
          - z,1 - z,y)*y^-2*[1-z]^-1 - G(1,1,z)*G( - z,1 - z,y)*y^-1*z^-2 + 2*
         G(1,1,z)*G( - z,1 - z,y)*y^-1*z^-1 + G(1,1,z)*G( - z,1 - z,y)*y^-1*
         [1-z]^-3 + G(1,1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-2 + 2*G(1,1,z)*G( - z
         ,1 - z,y)*y^-1*[1-z]^-1 + 2*G(1,1,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-1
          + G(1,1,z)*G( - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 - 2*G(1,1,z)*G( - z,1
          - z,y)*[1-y-z]^-2*[1-z]^-1 + G(1,1,z)*G( - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-3 + G(1,1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(1,1,z)*
         G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3*G(1,1,z)*G( - z,y)*y^-3*
         [1-z]^-1 - G(1,1,z)*G( - z,y)*y^-2*[1-z]^-1 + 3*G(1,1,z)*G( - z,y)*
         y^-1*z^-2 + 2*G(1,1,z)*G( - z,y)*y^-1*z^-1 - 3*G(1,1,z)*G( - z,y)*
         y^-1*[1-z]^-3 + 5*G(1,1,z)*G( - z,y)*y^-1*[1-z]^-2 + 2*G(1,1,z)*G( - 
         z,y)*y^-1*[1-z]^-1 + 2*G(1,1,z)*G( - z,y)*z^-1*[1-y-z]^-1 - 3*G(1,1,z
         )*G( - z,y)*[1-y-z]^-2*[1-z]^-2 + 6*G(1,1,z)*G( - z,y)*[1-y-z]^-2*
         [1-z]^-1 - 3*G(1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-3 + 5*G(1,1,z)*G(
          - z,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(1,1,z)*G( - z,y)*[1-y-z]^-1*
         [1-z]^-1 + G(1,1,z)*G( - z,y)*i_*Pi*y^-3*[1-z]^-1 - 4*G(1,1,z)*G( - z
         ,y)*i_*Pi*y^-2*z^-1 - 3*G(1,1,z)*G( - z,y)*i_*Pi*y^-2*[1-z]^-1 + G(1,
         1,z)*G( - z,y)*i_*Pi*y^-1*z^-2 - 2*G(1,1,z)*G( - z,y)*i_*Pi*y^-1*z^-1
          - G(1,1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-3 - G(1,1,z)*G( - z,y)*i_*Pi*
         y^-1*[1-z]^-2 - 2*G(1,1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 - 2*G(1,1,z)
         *G( - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(1,1,z)*G( - z,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 + 2*G(1,1,z)*G( - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1
          - G(1,1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(1,1,z)*G( - z,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(1,1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*G(1,1,0,1,z)*y^-2*z^-1 + G(1,1,0,1,z)*y^-2*[1-z]^-2 + 2*
         G(1,1,0,1,z)*y^-2*[1-z]^-1 - G(1,1,0,1,z)*y^-1*z^-2 + G(1,1,0,1,z)*
         y^-1*z^-1 + 2*G(1,1,0,1,z)*y^-1*[1-z]^-3 + G(1,1,0,1,z)*y^-1*[1-z]^-2
          + G(1,1,0,1,z)*y^-1*[1-z]^-1 + G(1,1,0,1,z)*z^-1*[1-y-z]^-1 + G(1,1,
         0,1,z)*[1-y-z]^-2*[1-z]^-2 - G(1,1,0,1,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(1
         ,1,0,1,z)*[1-y-z]^-1*[1-z]^-3 + G(1,1,0,1,z)*[1-y-z]^-1*[1-z]^-2 + G(
         1,1,0,1,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,1,z)*y^-2*z^-1 - 3/2*G(1,1,1
         ,z)*y^-2*[1-z]^-2 - 2*G(1,1,1,z)*y^-2*[1-z]^-1 + 4*G(1,1,1,z)*y^-1*
         z^-2 + 9/2*G(1,1,1,z)*y^-1*z^-1 - 3*G(1,1,1,z)*y^-1*[1-z]^-3 + G(1,1,
         1,z)*y^-1*[1-z]^-2 + 9/2*G(1,1,1,z)*y^-1*[1-z]^-1 - 4*G(1,1,1,z)*z^-2
         *[y+z]^-1 - 3/2*G(1,1,1,z)*z^-1*[1-y-z]^-1 - 4*G(1,1,1,z)*z^-1*
         [y+z]^-2 - 6*G(1,1,1,z)*z^-1*[y+z]^-1 - 3/2*G(1,1,1,z)*[1-y-z]^-2*
         [1-z]^-2 + 3*G(1,1,1,z)*[1-y-z]^-2*[1-z]^-1 - 3*G(1,1,1,z)*[1-y-z]^-1
         *[1-z]^-3 + G(1,1,1,z)*[1-y-z]^-1*[1-z]^-2 + 9/2*G(1,1,1,z)*
         [1-y-z]^-1*[1-z]^-1 - G(1,1,1,z)*G( - z,y)*y^-3*[1-z]^-1 + 4*G(1,1,1,
         z)*G( - z,y)*y^-2*z^-1 + 3*G(1,1,1,z)*G( - z,y)*y^-2*[1-z]^-1 - G(1,1
         ,1,z)*G( - z,y)*y^-1*z^-2 + 2*G(1,1,1,z)*G( - z,y)*y^-1*z^-1 + G(1,1,
         1,z)*G( - z,y)*y^-1*[1-z]^-3 + G(1,1,1,z)*G( - z,y)*y^-1*[1-z]^-2 + 2
         *G(1,1,1,z)*G( - z,y)*y^-1*[1-z]^-1 + 2*G(1,1,1,z)*G( - z,y)*z^-1*
         [1-y-z]^-1 + G(1,1,1,z)*G( - z,y)*[1-y-z]^-2*[1-z]^-2 - 2*G(1,1,1,z)*
         G( - z,y)*[1-y-z]^-2*[1-z]^-1 + G(1,1,1,z)*G( - z,y)*[1-y-z]^-1*
         [1-z]^-3 + G(1,1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(1,1,1,z)*G(
          - z,y)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*Nf*q2^-3 * (  - 2/9*zeta3*y^-2*z^-1 - 1/9*zeta3*y^-2*[1-z]^-2 - 2/
         9*zeta3*y^-2*[1-z]^-1 - 1/9*zeta3*y^-1*z^-1 - 2/9*zeta3*y^-1*[1-z]^-3
          - 1/9*zeta3*y^-1*[1-z]^-1 - 1/9*zeta3*z^-1*[1-y-z]^-1 - 1/9*zeta3*
         [1-y-z]^-2*[1-z]^-2 + 2/9*zeta3*[1-y-z]^-2*[1-z]^-1 - 2/9*zeta3*
         [1-y-z]^-1*[1-z]^-3 - 1/9*zeta3*[1-y-z]^-1*[1-z]^-1 - 1/6*i_*Pi^3*
         y^-2*z^-1 - 1/12*i_*Pi^3*y^-2*[1-z]^-2 - 1/6*i_*Pi^3*y^-2*[1-z]^-1 - 
         1/12*i_*Pi^3*y^-1*z^-1 - 1/6*i_*Pi^3*y^-1*[1-z]^-3 - 1/12*i_*Pi^3*
         y^-1*[1-z]^-1 - 1/12*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/12*i_*Pi^3*
         [1-y-z]^-2*[1-z]^-2 + 1/6*i_*Pi^3*[1-y-z]^-2*[1-z]^-1 - 1/6*i_*Pi^3*
         [1-y-z]^-1*[1-z]^-3 - 1/12*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 7/36*G(0,y)*
         Pi^2*y^-2*z^-1 + 7/72*G(0,y)*Pi^2*y^-2*[1-z]^-2 + 7/36*G(0,y)*Pi^2*
         y^-2*[1-z]^-1 + 7/72*G(0,y)*Pi^2*y^-1*z^-1 + 7/36*G(0,y)*Pi^2*y^-1*
         [1-z]^-3 + 7/72*G(0,y)*Pi^2*y^-1*[1-z]^-1 + 7/72*G(0,y)*Pi^2*z^-1*
         [1-y-z]^-1 + 7/72*G(0,y)*Pi^2*[1-y-z]^-2*[1-z]^-2 - 7/36*G(0,y)*Pi^2*
         [1-y-z]^-2*[1-z]^-1 + 7/36*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-3 + 7/72*G(0
         ,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 7/36*G(0,z)*Pi^2*y^-2*z^-1 + 7/72*G(0,
         z)*Pi^2*y^-2*[1-z]^-2 + 7/36*G(0,z)*Pi^2*y^-2*[1-z]^-1 + 7/72*G(0,z)*
         Pi^2*y^-1*z^-1 + 7/36*G(0,z)*Pi^2*y^-1*[1-z]^-3 + 7/72*G(0,z)*Pi^2*
         y^-1*[1-z]^-1 + 7/72*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 + 7/72*G(0,z)*Pi^2*
         [1-y-z]^-2*[1-z]^-2 - 7/36*G(0,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 7/36*G(0
         ,z)*Pi^2*[1-y-z]^-1*[1-z]^-3 + 7/72*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1
          + 1/3*G(0,0,y)*i_*Pi*y^-2*z^-1 + 1/6*G(0,0,y)*i_*Pi*y^-2*[1-z]^-2 + 
         1/3*G(0,0,y)*i_*Pi*y^-2*[1-z]^-1 + 1/6*G(0,0,y)*i_*Pi*y^-1*z^-1 + 1/3
         *G(0,0,y)*i_*Pi*y^-1*[1-z]^-3 + 1/6*G(0,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/
         6*G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/6*G(0,0,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-2 - 1/3*G(0,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 1/3*G(0,0,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-3 + 1/6*G(0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/3
         *G(0,0,z)*i_*Pi*y^-2*z^-1 + 1/6*G(0,0,z)*i_*Pi*y^-2*[1-z]^-2 + 1/3*G(
         0,0,z)*i_*Pi*y^-2*[1-z]^-1 + 1/6*G(0,0,z)*i_*Pi*y^-1*z^-1 + 1/3*G(0,0
         ,z)*i_*Pi*y^-1*[1-z]^-3 + 1/6*G(0,0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/6*G(0,
         0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/6*G(0,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2
          - 1/3*G(0,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 1/3*G(0,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-3 + 1/6*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/3*G(
         0,0,0,y)*y^-2*z^-1 - 1/6*G(0,0,0,y)*y^-2*[1-z]^-2 - 1/3*G(0,0,0,y)*
         y^-2*[1-z]^-1 - 1/6*G(0,0,0,y)*y^-1*z^-1 - 1/3*G(0,0,0,y)*y^-1*
         [1-z]^-3 - 1/6*G(0,0,0,y)*y^-1*[1-z]^-1 - 1/6*G(0,0,0,y)*z^-1*
         [1-y-z]^-1 - 1/6*G(0,0,0,y)*[1-y-z]^-2*[1-z]^-2 + 1/3*G(0,0,0,y)*
         [1-y-z]^-2*[1-z]^-1 - 1/3*G(0,0,0,y)*[1-y-z]^-1*[1-z]^-3 - 1/6*G(0,0,
         0,y)*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,0,0,z)*y^-2*z^-1 - 1/6*G(0,0,0,z)*
         y^-2*[1-z]^-2 - 1/3*G(0,0,0,z)*y^-2*[1-z]^-1 - 1/6*G(0,0,0,z)*y^-1*
         z^-1 - 1/3*G(0,0,0,z)*y^-1*[1-z]^-3 - 1/6*G(0,0,0,z)*y^-1*[1-z]^-1 - 
         1/6*G(0,0,0,z)*z^-1*[1-y-z]^-1 - 1/6*G(0,0,0,z)*[1-y-z]^-2*[1-z]^-2
          + 1/3*G(0,0,0,z)*[1-y-z]^-2*[1-z]^-1 - 1/3*G(0,0,0,z)*[1-y-z]^-1*
         [1-z]^-3 - 1/6*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*N*q2^-3 * ( 10*y^-2*z^-1 + 3*y^-2*[1-z]^-2 + 10*y^-2*[1-z]^-1 + 3
         *y^-1*z^-1 + 6*y^-1*[1-z]^-3 - 6*y^-1*[1-z]^-2 + 3*y^-1*[1-z]^-1 + 3*
         z^-1*[1-y-z]^-1 + 3*[1-y-z]^-2*[1-z]^-2 - 6*[1-y-z]^-2*[1-z]^-1 + 6*
         [1-y-z]^-1*[1-z]^-3 - 6*[1-y-z]^-1*[1-z]^-2 + 3*[1-y-z]^-1*[1-z]^-1
          - 43/9*zeta3*y^-2*z^-1 - 43/18*zeta3*y^-2*[1-z]^-2 - 43/9*zeta3*y^-2
         *[1-z]^-1 - 43/18*zeta3*y^-1*z^-1 - 43/9*zeta3*y^-1*[1-z]^-3 - 43/18*
         zeta3*y^-1*[1-z]^-1 - 43/18*zeta3*z^-1*[1-y-z]^-1 - 43/18*zeta3*
         [1-y-z]^-2*[1-z]^-2 + 43/9*zeta3*[1-y-z]^-2*[1-z]^-1 - 43/9*zeta3*
         [1-y-z]^-1*[1-z]^-3 - 43/18*zeta3*[1-y-z]^-1*[1-z]^-1 - 7/3*Pi^2*y^-2
         *z^-1 - 7/8*Pi^2*y^-2*[1-z]^-2 - 7/3*Pi^2*y^-2*[1-z]^-1 - 7/8*Pi^2*
         y^-1*z^-1 - 3/4*Pi^2*y^-1*[1-z]^-3 - 4/3*Pi^2*y^-1*[1-z]^-2 - 7/8*
         Pi^2*y^-1*[1-z]^-1 - 7/8*Pi^2*z^-1*[1-y-z]^-1 + Pi^2*[1-y-z]^-3*
         [1-z]^-1 - Pi^2*[1-y-z]^-3 + 1/8*Pi^2*[1-y-z]^-2*[1-z]^-2 + 5/12*Pi^2
         *[1-y-z]^-2*[1-z]^-1 - 3/4*Pi^2*[1-y-z]^-1*[1-z]^-3 - 4/3*Pi^2*
         [1-y-z]^-1*[1-z]^-2 - 7/8*Pi^2*[1-y-z]^-1*[1-z]^-1 - 13/45*Pi^4*y^-2*
         z^-1 - 13/90*Pi^4*y^-2*[1-z]^-2 - 13/45*Pi^4*y^-2*[1-z]^-1 - 13/90*
         Pi^4*y^-1*z^-1 - 13/45*Pi^4*y^-1*[1-z]^-3 - 13/90*Pi^4*y^-1*[1-z]^-1
          - 13/90*Pi^4*z^-1*[1-y-z]^-1 - 13/90*Pi^4*[1-y-z]^-2*[1-z]^-2 + 13/
         45*Pi^4*[1-y-z]^-2*[1-z]^-1 - 13/45*Pi^4*[1-y-z]^-1*[1-z]^-3 - 13/90*
         Pi^4*[1-y-z]^-1*[1-z]^-1 + 6*i_*Pi*y^-2*z^-1 + 2*i_*Pi*y^-2*[1-z]^-2
          + 6*i_*Pi*y^-2*[1-z]^-1 + 2*i_*Pi*y^-1*z^-1 + 4*i_*Pi*y^-1*[1-z]^-3
          - 2*i_*Pi*y^-1*[1-z]^-2 + 2*i_*Pi*y^-1*[1-z]^-1 + 2*i_*Pi*z^-1*
         [1-y-z]^-1 + 2*i_*Pi*[1-y-z]^-2*[1-z]^-2 - 4*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 + 4*i_*Pi*[1-y-z]^-1*[1-z]^-3 - 2*i_*Pi*[1-y-z]^-1*[1-z]^-2
          + 2*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 8*i_*Pi*zeta3*y^-2*z^-1 - 4*i_*Pi*
         zeta3*y^-2*[1-z]^-2 - 8*i_*Pi*zeta3*y^-2*[1-z]^-1 - 4*i_*Pi*zeta3*
         y^-1*z^-1 - 8*i_*Pi*zeta3*y^-1*[1-z]^-3 - 4*i_*Pi*zeta3*y^-1*[1-z]^-1
          - 4*i_*Pi*zeta3*z^-1*[1-y-z]^-1 - 4*i_*Pi*zeta3*[1-y-z]^-2*[1-z]^-2
          + 8*i_*Pi*zeta3*[1-y-z]^-2*[1-z]^-1 - 8*i_*Pi*zeta3*[1-y-z]^-1*
         [1-z]^-3 - 4*i_*Pi*zeta3*[1-y-z]^-1*[1-z]^-1 + 11/12*i_*Pi^3*y^-2*
         z^-1 + 11/24*i_*Pi^3*y^-2*[1-z]^-2 + 11/12*i_*Pi^3*y^-2*[1-z]^-1 + 11/
         24*i_*Pi^3*y^-1*z^-1 + 5/4*i_*Pi^3*y^-1*[1-z]^-3 - 2/3*i_*Pi^3*y^-1*
         [1-z]^-2 + 11/24*i_*Pi^3*y^-1*[1-z]^-1 + 11/24*i_*Pi^3*z^-1*
         [1-y-z]^-1 + 1/3*i_*Pi^3*[1-y-z]^-3*[1-z]^-1 - 1/3*i_*Pi^3*[1-y-z]^-3
          + 19/24*i_*Pi^3*[1-y-z]^-2*[1-z]^-2 - 19/12*i_*Pi^3*[1-y-z]^-2*
         [1-z]^-1 + 5/4*i_*Pi^3*[1-y-z]^-1*[1-z]^-3 - 2/3*i_*Pi^3*[1-y-z]^-1*
         [1-z]^-2 + 11/24*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 1/3*G(1 - z,1 - z,y)*
         Pi^2*y^-2*z^-1 + 1/6*G(1 - z,1 - z,y)*Pi^2*y^-2*[1-z]^-2 + 1/3*G(1 - 
         z,1 - z,y)*Pi^2*y^-2*[1-z]^-1 + 1/6*G(1 - z,1 - z,y)*Pi^2*y^-1*z^-1
          + 1/3*G(1 - z,1 - z,y)*Pi^2*y^-1*[1-z]^-3 + 1/6*G(1 - z,1 - z,y)*
         Pi^2*y^-1*[1-z]^-1 + 1/6*G(1 - z,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*
         G(1 - z,1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-2 - 1/3*G(1 - z,1 - z,y)*Pi^2
         *[1-y-z]^-2*[1-z]^-1 + 1/3*G(1 - z,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-3
          + 1/6*G(1 - z,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,1 - z,1,
         0,y)*y^-2*z^-1 - G(1 - z,1 - z,1,0,y)*y^-2*[1-z]^-2 - 2*G(1 - z,1 - z
         ,1,0,y)*y^-2*[1-z]^-1 - G(1 - z,1 - z,1,0,y)*y^-1*z^-1 - 2*G(1 - z,1
          - z,1,0,y)*y^-1*[1-z]^-3 - G(1 - z,1 - z,1,0,y)*y^-1*[1-z]^-1 - G(1
          - z,1 - z,1,0,y)*z^-1*[1-y-z]^-1 - G(1 - z,1 - z,1,0,y)*[1-y-z]^-2*
         [1-z]^-2 + 2*G(1 - z,1 - z,1,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1 - z,1
          - z,1,0,y)*[1-y-z]^-1*[1-z]^-3 - G(1 - z,1 - z,1,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/3*G(1 - z,y)*Pi^2*y^-1*[1-z]^-3 - 2/3*G(1 - z,y)*Pi^2*
         y^-1*[1-z]^-2 + 1/3*G(1 - z,y)*Pi^2*[1-y-z]^-3*[1-z]^-1 - 1/3*G(1 - z
         ,y)*Pi^2*[1-y-z]^-3 + 1/3*G(1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-2 - 2/3*
         G(1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/3*G(1 - z,y)*Pi^2*[1-y-z]^-1*
         [1-z]^-3 - 2/3*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 1/3*G(1 - z,y)*
         i_*Pi^3*y^-2*z^-1 + 1/6*G(1 - z,y)*i_*Pi^3*y^-2*[1-z]^-2 + 1/3*G(1 - 
         z,y)*i_*Pi^3*y^-2*[1-z]^-1 + 1/6*G(1 - z,y)*i_*Pi^3*y^-1*z^-1 + 1/3*
         G(1 - z,y)*i_*Pi^3*y^-1*[1-z]^-3 + 1/6*G(1 - z,y)*i_*Pi^3*y^-1*
         [1-z]^-1 + 1/6*G(1 - z,y)*i_*Pi^3*z^-1*[1-y-z]^-1 + 1/6*G(1 - z,y)*i_
         *Pi^3*[1-y-z]^-2*[1-z]^-2 - 1/3*G(1 - z,y)*i_*Pi^3*[1-y-z]^-2*
         [1-z]^-1 + 1/3*G(1 - z,y)*i_*Pi^3*[1-y-z]^-1*[1-z]^-3 + 1/6*G(1 - z,y
         )*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 1/3*G(1 - z,0,y)*Pi^2*y^-2*z^-1 - 1/6
         *G(1 - z,0,y)*Pi^2*y^-2*[1-z]^-2 - 1/3*G(1 - z,0,y)*Pi^2*y^-2*
         [1-z]^-1 - 1/6*G(1 - z,0,y)*Pi^2*y^-1*z^-1 - 1/3*G(1 - z,0,y)*Pi^2*
         y^-1*[1-z]^-3 - 1/6*G(1 - z,0,y)*Pi^2*y^-1*[1-z]^-1 - 1/6*G(1 - z,0,y
         )*Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(1 - z,0,y)*Pi^2*[1-y-z]^-2*[1-z]^-2 + 
         1/3*G(1 - z,0,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 1/3*G(1 - z,0,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-3 - 1/6*G(1 - z,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 2*
         G(1 - z,0,1,0,y)*y^-2*z^-1 + G(1 - z,0,1,0,y)*y^-2*[1-z]^-2 + 2*G(1
          - z,0,1,0,y)*y^-2*[1-z]^-1 + G(1 - z,0,1,0,y)*y^-1*z^-1 + 2*G(1 - z,
         0,1,0,y)*y^-1*[1-z]^-3 + G(1 - z,0,1,0,y)*y^-1*[1-z]^-1 + G(1 - z,0,1
         ,0,y)*z^-1*[1-y-z]^-1 + G(1 - z,0,1,0,y)*[1-y-z]^-2*[1-z]^-2 - 2*G(1
          - z,0,1,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(1 - z,0,1,0,y)*[1-y-z]^-1*
         [1-z]^-3 + G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,1,0,y)*
         y^-1*[1-z]^-3 + 4*G(1 - z,1,0,y)*y^-1*[1-z]^-2 - 2*G(1 - z,1,0,y)*
         [1-y-z]^-3*[1-z]^-1 + 2*G(1 - z,1,0,y)*[1-y-z]^-3 - 2*G(1 - z,1,0,y)*
         [1-y-z]^-2*[1-z]^-2 + 4*G(1 - z,1,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1 - 
         z,1,0,y)*[1-y-z]^-1*[1-z]^-3 + 4*G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-2
          - 2*G(1 - z,1,0,y)*i_*Pi*y^-2*z^-1 - G(1 - z,1,0,y)*i_*Pi*y^-2*
         [1-z]^-2 - 2*G(1 - z,1,0,y)*i_*Pi*y^-2*[1-z]^-1 - G(1 - z,1,0,y)*i_*
         Pi*y^-1*z^-1 - 2*G(1 - z,1,0,y)*i_*Pi*y^-1*[1-z]^-3 - G(1 - z,1,0,y)*
         i_*Pi*y^-1*[1-z]^-1 - G(1 - z,1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(1 - z,
         1,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + 2*G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 - 2*G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(1 - z,1,0,y
         )*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,1,0,0,y)*y^-2*z^-1 + G(1 - z,
         1,0,0,y)*y^-2*[1-z]^-2 + 2*G(1 - z,1,0,0,y)*y^-2*[1-z]^-1 + G(1 - z,1
         ,0,0,y)*y^-1*z^-1 + 2*G(1 - z,1,0,0,y)*y^-1*[1-z]^-3 + G(1 - z,1,0,0,
         y)*y^-1*[1-z]^-1 + G(1 - z,1,0,0,y)*z^-1*[1-y-z]^-1 + G(1 - z,1,0,0,y
         )*[1-y-z]^-2*[1-z]^-2 - 2*G(1 - z,1,0,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(
         1 - z,1,0,0,y)*[1-y-z]^-1*[1-z]^-3 + G(1 - z,1,0,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/3*G(0,1 - z,y)*Pi^2*y^-2*z^-1 - 1/6*G(0,1 - z,y)*Pi^2*
         y^-2*[1-z]^-2 - 1/3*G(0,1 - z,y)*Pi^2*y^-2*[1-z]^-1 - 1/6*G(0,1 - z,y
         )*Pi^2*y^-1*z^-1 - 1/3*G(0,1 - z,y)*Pi^2*y^-1*[1-z]^-3 - 1/6*G(0,1 - 
         z,y)*Pi^2*y^-1*[1-z]^-1 - 1/6*G(0,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/6
         *G(0,1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-2 + 1/3*G(0,1 - z,y)*Pi^2*
         [1-y-z]^-2*[1-z]^-1 - 1/3*G(0,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-3 - 1/6
         *G(0,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1 - z,y)*G(1,0,z)*y^-2
         *z^-1 + G(0,1 - z,y)*G(1,0,z)*y^-2*[1-z]^-2 + 2*G(0,1 - z,y)*G(1,0,z)
         *y^-2*[1-z]^-1 + G(0,1 - z,y)*G(1,0,z)*y^-1*z^-1 + 2*G(0,1 - z,y)*G(1
         ,0,z)*y^-1*[1-z]^-3 + G(0,1 - z,y)*G(1,0,z)*y^-1*[1-z]^-1 + G(0,1 - z
         ,y)*G(1,0,z)*z^-1*[1-y-z]^-1 + G(0,1 - z,y)*G(1,0,z)*[1-y-z]^-2*
         [1-z]^-2 - 2*G(0,1 - z,y)*G(1,0,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1 - z,
         y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-3 + G(0,1 - z,y)*G(1,0,z)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,1 - z,1,0,y)*y^-2*z^-1 + G(0,1 - z,1,0,y)*y^-2*
         [1-z]^-2 + 2*G(0,1 - z,1,0,y)*y^-2*[1-z]^-1 + G(0,1 - z,1,0,y)*y^-1*
         z^-1 + 2*G(0,1 - z,1,0,y)*y^-1*[1-z]^-3 + G(0,1 - z,1,0,y)*y^-1*
         [1-z]^-1 + G(0,1 - z,1,0,y)*z^-1*[1-y-z]^-1 + G(0,1 - z,1,0,y)*
         [1-y-z]^-2*[1-z]^-2 - 2*G(0,1 - z,1,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,
         1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-3 + G(0,1 - z,1,0,y)*[1-y-z]^-1*
         [1-z]^-1 + G(0,y)*y^-2*[1-z]^-2 + 2*G(0,y)*y^-1*[1-z]^-3 + 10*G(0,y)*
         y^-1*[1-z]^-2 + G(0,y)*[1-y-z]^-2*[1-z]^-2 + 10*G(0,y)*[1-y-z]^-2*
         [1-z]^-1 + 2*G(0,y)*[1-y-z]^-1*[1-z]^-3 + 10*G(0,y)*[1-y-z]^-1*
         [1-z]^-2 + 4*G(0,y)*zeta3*y^-2*z^-1 + 2*G(0,y)*zeta3*y^-2*[1-z]^-2 + 
         4*G(0,y)*zeta3*y^-2*[1-z]^-1 + 2*G(0,y)*zeta3*y^-1*z^-1 + 4*G(0,y)*
         zeta3*y^-1*[1-z]^-3 + 2*G(0,y)*zeta3*y^-1*[1-z]^-1 + 2*G(0,y)*zeta3*
         z^-1*[1-y-z]^-1 + 2*G(0,y)*zeta3*[1-y-z]^-2*[1-z]^-2 - 4*G(0,y)*zeta3
         *[1-y-z]^-2*[1-z]^-1 + 4*G(0,y)*zeta3*[1-y-z]^-1*[1-z]^-3 + 2*G(0,y)*
         zeta3*[1-y-z]^-1*[1-z]^-1 - 35/18*G(0,y)*Pi^2*y^-2*z^-1 - 35/36*G(0,y
         )*Pi^2*y^-2*[1-z]^-2 - 35/18*G(0,y)*Pi^2*y^-2*[1-z]^-1 - 35/36*G(0,y)
         *Pi^2*y^-1*z^-1 - 41/18*G(0,y)*Pi^2*y^-1*[1-z]^-3 - 5/24*G(0,y)*Pi^2*
         y^-1*[1-z]^-2 - 35/36*G(0,y)*Pi^2*y^-1*[1-z]^-1 - 35/36*G(0,y)*Pi^2*
         z^-1*[1-y-z]^-1 - 1/3*G(0,y)*Pi^2*[1-y-z]^-3*[1-z]^-1 + 1/3*G(0,y)*
         Pi^2*[1-y-z]^-3 - 47/36*G(0,y)*Pi^2*[1-y-z]^-2*[1-z]^-2 + 125/72*G(0,
         y)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 41/18*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-3
          - 5/24*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 35/36*G(0,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*i_*Pi*y^-2*[1-z]^-2 + G(0,y)*i_*Pi*
         y^-1*[1-z]^-3 + 7/2*G(0,y)*i_*Pi*y^-1*[1-z]^-2 + 1/2*G(0,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 + 7/2*G(0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + G(0,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-3 + 7/2*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/
         3*G(0,y)*i_*Pi^3*y^-2*z^-1 - 1/6*G(0,y)*i_*Pi^3*y^-2*[1-z]^-2 - 1/3*
         G(0,y)*i_*Pi^3*y^-2*[1-z]^-1 - 1/6*G(0,y)*i_*Pi^3*y^-1*z^-1 - 1/3*G(0
         ,y)*i_*Pi^3*y^-1*[1-z]^-3 - 1/6*G(0,y)*i_*Pi^3*y^-1*[1-z]^-1 - 1/6*G(
         0,y)*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/6*G(0,y)*i_*Pi^3*[1-y-z]^-2*[1-z]^-2
          + 1/3*G(0,y)*i_*Pi^3*[1-y-z]^-2*[1-z]^-1 - 1/3*G(0,y)*i_*Pi^3*
         [1-y-z]^-1*[1-z]^-3 - 1/6*G(0,y)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 6*G(0,
         y)*G(0,z)*y^-1*[1-z]^-3 - 8*G(0,y)*G(0,z)*y^-1*[1-z]^-2 + 6*G(0,y)*G(
         0,z)*[1-y-z]^-3*[1-z]^-1 - 6*G(0,y)*G(0,z)*[1-y-z]^-3 + 6*G(0,y)*G(0,
         z)*[1-y-z]^-2*[1-z]^-2 - 8*G(0,y)*G(0,z)*[1-y-z]^-2*[1-z]^-1 + 6*G(0,
         y)*G(0,z)*[1-y-z]^-1*[1-z]^-3 - 8*G(0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-2
          - 5/6*G(0,y)*G(0,z)*Pi^2*y^-2*z^-1 - 5/12*G(0,y)*G(0,z)*Pi^2*y^-2*
         [1-z]^-2 - 5/6*G(0,y)*G(0,z)*Pi^2*y^-2*[1-z]^-1 - 5/12*G(0,y)*G(0,z)*
         Pi^2*y^-1*z^-1 - 5/6*G(0,y)*G(0,z)*Pi^2*y^-1*[1-z]^-3 - 5/12*G(0,y)*
         G(0,z)*Pi^2*y^-1*[1-z]^-1 - 5/12*G(0,y)*G(0,z)*Pi^2*z^-1*[1-y-z]^-1
          - 5/12*G(0,y)*G(0,z)*Pi^2*[1-y-z]^-2*[1-z]^-2 + 5/6*G(0,y)*G(0,z)*
         Pi^2*[1-y-z]^-2*[1-z]^-1 - 5/6*G(0,y)*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-3
          - 5/12*G(0,y)*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*G(0,z)*i_*
         Pi*y^-1*[1-z]^-3 - 4*G(0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-2 + 2*G(0,y)*G(0
         ,z)*i_*Pi*[1-y-z]^-3*[1-z]^-1 - 2*G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-3 + 2*
         G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - 4*G(0,y)*G(0,z)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 + 2*G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - 4*
         G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/3*G(0,y)*G(1,z)*Pi^2*y^-2
         *z^-1 - 1/6*G(0,y)*G(1,z)*Pi^2*y^-2*[1-z]^-2 - 1/3*G(0,y)*G(1,z)*Pi^2
         *y^-2*[1-z]^-1 - 1/6*G(0,y)*G(1,z)*Pi^2*y^-1*z^-1 - 1/3*G(0,y)*G(1,z)
         *Pi^2*y^-1*[1-z]^-3 - 1/6*G(0,y)*G(1,z)*Pi^2*y^-1*[1-z]^-1 - 1/6*G(0,
         y)*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-2*
         [1-z]^-2 + 1/3*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 1/3*G(0,y)*G(
         1,z)*Pi^2*[1-y-z]^-1*[1-z]^-3 - 1/6*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,y)*G(1,0,z)*y^-1*[1-z]^-3 - 4*G(0,y)*G(1,0,z)*y^-1*
         [1-z]^-2 + 2*G(0,y)*G(1,0,z)*[1-y-z]^-3*[1-z]^-1 - 2*G(0,y)*G(1,0,z)*
         [1-y-z]^-3 + 2*G(0,y)*G(1,0,z)*[1-y-z]^-2*[1-z]^-2 - 4*G(0,y)*G(1,0,z
         )*[1-y-z]^-2*[1-z]^-1 + 2*G(0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-3 - 4*G(0
         ,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,y)*G(1,0,z)*i_*Pi*y^-2*z^-1
          + G(0,y)*G(1,0,z)*i_*Pi*y^-2*[1-z]^-2 + 2*G(0,y)*G(1,0,z)*i_*Pi*y^-2
         *[1-z]^-1 + G(0,y)*G(1,0,z)*i_*Pi*y^-1*z^-1 + 2*G(0,y)*G(1,0,z)*i_*Pi
         *y^-1*[1-z]^-3 + G(0,y)*G(1,0,z)*i_*Pi*y^-1*[1-z]^-1 + G(0,y)*G(1,0,z
         )*i_*Pi*z^-1*[1-y-z]^-1 + G(0,y)*G(1,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2
          - 2*G(0,y)*G(1,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(0,y)*G(1,0,z)*i_
         *Pi*[1-y-z]^-1*[1-z]^-3 + G(0,y)*G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          - 2*G(0,y)*G(1,0,0,z)*y^-2*z^-1 - G(0,y)*G(1,0,0,z)*y^-2*[1-z]^-2 - 
         2*G(0,y)*G(1,0,0,z)*y^-2*[1-z]^-1 - G(0,y)*G(1,0,0,z)*y^-1*z^-1 - 2*
         G(0,y)*G(1,0,0,z)*y^-1*[1-z]^-3 - G(0,y)*G(1,0,0,z)*y^-1*[1-z]^-1 - 
         G(0,y)*G(1,0,0,z)*z^-1*[1-y-z]^-1 - G(0,y)*G(1,0,0,z)*[1-y-z]^-2*
         [1-z]^-2 + 2*G(0,y)*G(1,0,0,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,y)*G(1,0,0
         ,z)*[1-y-z]^-1*[1-z]^-3 - G(0,y)*G(1,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 2*
         G(0,y)*G(1,1,0,z)*y^-2*z^-1 + G(0,y)*G(1,1,0,z)*y^-2*[1-z]^-2 + 2*G(0
         ,y)*G(1,1,0,z)*y^-2*[1-z]^-1 + G(0,y)*G(1,1,0,z)*y^-1*z^-1 + 2*G(0,y)
         *G(1,1,0,z)*y^-1*[1-z]^-3 + G(0,y)*G(1,1,0,z)*y^-1*[1-z]^-1 + G(0,y)*
         G(1,1,0,z)*z^-1*[1-y-z]^-1 + G(0,y)*G(1,1,0,z)*[1-y-z]^-2*[1-z]^-2 - 
         2*G(0,y)*G(1,1,0,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,y)*G(1,1,0,z)*
         [1-y-z]^-1*[1-z]^-3 + G(0,y)*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1 + G(0,z)*
         y^-1*z^-1 - 5*G(0,z)*y^-1*[1-z]^-3 - 5*G(0,z)*y^-1*[1-z]^-2 + G(0,z)*
         y^-1*[1-z]^-1 + G(0,z)*z^-1*[1-y-z]^-1 + 5*G(0,z)*[1-y-z]^-2*[1-z]^-2
          - 6*G(0,z)*[1-y-z]^-2*[1-z]^-1 - 5*G(0,z)*[1-y-z]^-1*[1-z]^-3 - 5*G(
         0,z)*[1-y-z]^-1*[1-z]^-2 + G(0,z)*[1-y-z]^-1*[1-z]^-1 + 4*G(0,z)*
         zeta3*y^-2*z^-1 + 2*G(0,z)*zeta3*y^-2*[1-z]^-2 + 4*G(0,z)*zeta3*y^-2*
         [1-z]^-1 + 2*G(0,z)*zeta3*y^-1*z^-1 + 4*G(0,z)*zeta3*y^-1*[1-z]^-3 + 
         2*G(0,z)*zeta3*y^-1*[1-z]^-1 + 2*G(0,z)*zeta3*z^-1*[1-y-z]^-1 + 2*G(0
         ,z)*zeta3*[1-y-z]^-2*[1-z]^-2 - 4*G(0,z)*zeta3*[1-y-z]^-2*[1-z]^-1 + 
         4*G(0,z)*zeta3*[1-y-z]^-1*[1-z]^-3 + 2*G(0,z)*zeta3*[1-y-z]^-1*
         [1-z]^-1 - 35/18*G(0,z)*Pi^2*y^-2*z^-1 - 35/36*G(0,z)*Pi^2*y^-2*
         [1-z]^-2 - 35/18*G(0,z)*Pi^2*y^-2*[1-z]^-1 - 35/36*G(0,z)*Pi^2*y^-1*
         z^-1 - 59/72*G(0,z)*Pi^2*y^-1*[1-z]^-3 + 2/3*G(0,z)*Pi^2*y^-1*
         [1-z]^-2 - 35/36*G(0,z)*Pi^2*y^-1*[1-z]^-1 - 35/36*G(0,z)*Pi^2*z^-1*
         [1-y-z]^-1 - 1/3*G(0,z)*Pi^2*[1-y-z]^-3*[1-z]^-1 + 1/3*G(0,z)*Pi^2*
         [1-y-z]^-3 - 31/72*G(0,z)*Pi^2*[1-y-z]^-2*[1-z]^-2 + 125/72*G(0,z)*
         Pi^2*[1-y-z]^-2*[1-z]^-1 - 59/72*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-3 + 2/
         3*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 35/36*G(0,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,z)*i_*Pi*y^-1*z^-1 - 4*G(0,z)*i_*Pi*y^-1*[1-z]^-3
          - 3/2*G(0,z)*i_*Pi*y^-1*[1-z]^-2 + 1/2*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 
         1/2*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(0,z)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 - 4*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - 3/2*G(0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,
         z)*i_*Pi^3*y^-2*z^-1 - 1/6*G(0,z)*i_*Pi^3*y^-2*[1-z]^-2 - 1/3*G(0,z)*
         i_*Pi^3*y^-2*[1-z]^-1 - 1/6*G(0,z)*i_*Pi^3*y^-1*z^-1 - 1/3*G(0,z)*i_*
         Pi^3*y^-1*[1-z]^-3 - 1/6*G(0,z)*i_*Pi^3*y^-1*[1-z]^-1 - 1/6*G(0,z)*i_
         *Pi^3*z^-1*[1-y-z]^-1 - 1/6*G(0,z)*i_*Pi^3*[1-y-z]^-2*[1-z]^-2 + 1/3*
         G(0,z)*i_*Pi^3*[1-y-z]^-2*[1-z]^-1 - 1/3*G(0,z)*i_*Pi^3*[1-y-z]^-1*
         [1-z]^-3 - 1/6*G(0,z)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 2*G(0,z)*G(1 - z,
         1 - z,0,y)*y^-2*z^-1 + G(0,z)*G(1 - z,1 - z,0,y)*y^-2*[1-z]^-2 + 2*G(
         0,z)*G(1 - z,1 - z,0,y)*y^-2*[1-z]^-1 + G(0,z)*G(1 - z,1 - z,0,y)*
         y^-1*z^-1 + 2*G(0,z)*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-3 + G(0,z)*G(1 - 
         z,1 - z,0,y)*y^-1*[1-z]^-1 + G(0,z)*G(1 - z,1 - z,0,y)*z^-1*
         [1-y-z]^-1 + G(0,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-2*[1-z]^-2 - 2*G(0,z)
         *G(1 - z,1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,z)*G(1 - z,1 - z,0,y)
         *[1-y-z]^-1*[1-z]^-3 + G(0,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1
          - 1/3*G(0,z)*G(1 - z,y)*Pi^2*y^-2*z^-1 - 1/6*G(0,z)*G(1 - z,y)*Pi^2*
         y^-2*[1-z]^-2 - 1/3*G(0,z)*G(1 - z,y)*Pi^2*y^-2*[1-z]^-1 - 1/6*G(0,z)
         *G(1 - z,y)*Pi^2*y^-1*z^-1 - 1/3*G(0,z)*G(1 - z,y)*Pi^2*y^-1*[1-z]^-3
          - 1/6*G(0,z)*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 - 1/6*G(0,z)*G(1 - z,y)*
         Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(0,z)*G(1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-2
          + 1/3*G(0,z)*G(1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 1/3*G(0,z)*G(1 - 
         z,y)*Pi^2*[1-y-z]^-1*[1-z]^-3 - 1/6*G(0,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1
         *[1-z]^-1 + 2*G(0,z)*G(1 - z,0,y)*y^-1*[1-z]^-3 - 4*G(0,z)*G(1 - z,0,
         y)*y^-1*[1-z]^-2 + 2*G(0,z)*G(1 - z,0,y)*[1-y-z]^-3*[1-z]^-1 - 2*G(0,
         z)*G(1 - z,0,y)*[1-y-z]^-3 + 2*G(0,z)*G(1 - z,0,y)*[1-y-z]^-2*
         [1-z]^-2 - 4*G(0,z)*G(1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,z)*G(1
          - z,0,y)*[1-y-z]^-1*[1-z]^-3 - 4*G(0,z)*G(1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-2 + 2*G(0,z)*G(1 - z,0,y)*i_*Pi*y^-2*z^-1 + G(0,z)*G(1 - z,0,y
         )*i_*Pi*y^-2*[1-z]^-2 + 2*G(0,z)*G(1 - z,0,y)*i_*Pi*y^-2*[1-z]^-1 + 
         G(0,z)*G(1 - z,0,y)*i_*Pi*y^-1*z^-1 + 2*G(0,z)*G(1 - z,0,y)*i_*Pi*
         y^-1*[1-z]^-3 + G(0,z)*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,z)*G(1
          - z,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,z)*G(1 - z,0,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 - 2*G(0,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1
          + 2*G(0,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + G(0,z)*G(1 - z,0
         ,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,z)*G(1 - z,0,0,y)*y^-2*z^-1 - 
         G(0,z)*G(1 - z,0,0,y)*y^-2*[1-z]^-2 - 2*G(0,z)*G(1 - z,0,0,y)*y^-2*
         [1-z]^-1 - G(0,z)*G(1 - z,0,0,y)*y^-1*z^-1 - 2*G(0,z)*G(1 - z,0,0,y)*
         y^-1*[1-z]^-3 - G(0,z)*G(1 - z,0,0,y)*y^-1*[1-z]^-1 - G(0,z)*G(1 - z,
         0,0,y)*z^-1*[1-y-z]^-1 - G(0,z)*G(1 - z,0,0,y)*[1-y-z]^-2*[1-z]^-2 + 
         2*G(0,z)*G(1 - z,0,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,z)*G(1 - z,0,0,y)
         *[1-y-z]^-1*[1-z]^-3 - G(0,z)*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*
         G(0,z)*G(0,1 - z,0,y)*y^-2*z^-1 - G(0,z)*G(0,1 - z,0,y)*y^-2*[1-z]^-2
          - 2*G(0,z)*G(0,1 - z,0,y)*y^-2*[1-z]^-1 - G(0,z)*G(0,1 - z,0,y)*y^-1
         *z^-1 - 2*G(0,z)*G(0,1 - z,0,y)*y^-1*[1-z]^-3 - G(0,z)*G(0,1 - z,0,y)
         *y^-1*[1-z]^-1 - G(0,z)*G(0,1 - z,0,y)*z^-1*[1-y-z]^-1 - G(0,z)*G(0,1
          - z,0,y)*[1-y-z]^-2*[1-z]^-2 + 2*G(0,z)*G(0,1 - z,0,y)*[1-y-z]^-2*
         [1-z]^-1 - 2*G(0,z)*G(0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-3 - G(0,z)*G(0,1
          - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,y)*y^-2*[1-z]^-2 - G(0,0,y)
         *y^-1*[1-z]^-3 - 7/2*G(0,0,y)*y^-1*[1-z]^-2 - 1/2*G(0,0,y)*[1-y-z]^-2
         *[1-z]^-2 - 7/2*G(0,0,y)*[1-y-z]^-2*[1-z]^-1 - G(0,0,y)*[1-y-z]^-1*
         [1-z]^-3 - 7/2*G(0,0,y)*[1-y-z]^-1*[1-z]^-2 + 1/3*G(0,0,y)*Pi^2*y^-2*
         z^-1 + 1/6*G(0,0,y)*Pi^2*y^-2*[1-z]^-2 + 1/3*G(0,0,y)*Pi^2*y^-2*
         [1-z]^-1 + 1/6*G(0,0,y)*Pi^2*y^-1*z^-1 + 1/3*G(0,0,y)*Pi^2*y^-1*
         [1-z]^-3 + 1/6*G(0,0,y)*Pi^2*y^-1*[1-z]^-1 + 1/6*G(0,0,y)*Pi^2*z^-1*
         [1-y-z]^-1 + 1/6*G(0,0,y)*Pi^2*[1-y-z]^-2*[1-z]^-2 - 1/3*G(0,0,y)*
         Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/3*G(0,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-3 + 1/
         6*G(0,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 10/3*G(0,0,y)*i_*Pi*y^-2*z^-1
          - 5/3*G(0,0,y)*i_*Pi*y^-2*[1-z]^-2 - 10/3*G(0,0,y)*i_*Pi*y^-2*
         [1-z]^-1 - 5/3*G(0,0,y)*i_*Pi*y^-1*z^-1 - 10/3*G(0,0,y)*i_*Pi*y^-1*
         [1-z]^-3 - 3/2*G(0,0,y)*i_*Pi*y^-1*[1-z]^-2 - 5/3*G(0,0,y)*i_*Pi*y^-1
         *[1-z]^-1 - 5/3*G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 5/3*G(0,0,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 + 11/6*G(0,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 10/3*
         G(0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - 3/2*G(0,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - 5/3*G(0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,y)*G(0,z)
         *y^-1*[1-z]^-3 + 4*G(0,0,y)*G(0,z)*y^-1*[1-z]^-2 - 2*G(0,0,y)*G(0,z)*
         [1-y-z]^-3*[1-z]^-1 + 2*G(0,0,y)*G(0,z)*[1-y-z]^-3 - 2*G(0,0,y)*G(0,z
         )*[1-y-z]^-2*[1-z]^-2 + 4*G(0,0,y)*G(0,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(0
         ,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-3 + 4*G(0,0,y)*G(0,z)*[1-y-z]^-1*
         [1-z]^-2 - 2*G(0,0,y)*G(0,z)*i_*Pi*y^-2*z^-1 - G(0,0,y)*G(0,z)*i_*Pi*
         y^-2*[1-z]^-2 - 2*G(0,0,y)*G(0,z)*i_*Pi*y^-2*[1-z]^-1 - G(0,0,y)*G(0,
         z)*i_*Pi*y^-1*z^-1 - 2*G(0,0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-3 - G(0,0,y)
         *G(0,z)*i_*Pi*y^-1*[1-z]^-1 - G(0,0,y)*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1
          - G(0,0,y)*G(0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + 2*G(0,0,y)*G(0,z)*i_*
         Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(0,0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3
          - G(0,0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,y)*G(0,0,z)*
         y^-2*z^-1 + G(0,0,y)*G(0,0,z)*y^-2*[1-z]^-2 + 2*G(0,0,y)*G(0,0,z)*
         y^-2*[1-z]^-1 + G(0,0,y)*G(0,0,z)*y^-1*z^-1 + 2*G(0,0,y)*G(0,0,z)*
         y^-1*[1-z]^-3 + G(0,0,y)*G(0,0,z)*y^-1*[1-z]^-1 + G(0,0,y)*G(0,0,z)*
         z^-1*[1-y-z]^-1 + G(0,0,y)*G(0,0,z)*[1-y-z]^-2*[1-z]^-2 - 2*G(0,0,y)*
         G(0,0,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,0,y)*G(0,0,z)*[1-y-z]^-1*
         [1-z]^-3 + G(0,0,y)*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,y)*G(1,0,z
         )*y^-2*z^-1 - G(0,0,y)*G(1,0,z)*y^-2*[1-z]^-2 - 2*G(0,0,y)*G(1,0,z)*
         y^-2*[1-z]^-1 - G(0,0,y)*G(1,0,z)*y^-1*z^-1 - 2*G(0,0,y)*G(1,0,z)*
         y^-1*[1-z]^-3 - G(0,0,y)*G(1,0,z)*y^-1*[1-z]^-1 - G(0,0,y)*G(1,0,z)*
         z^-1*[1-y-z]^-1 - G(0,0,y)*G(1,0,z)*[1-y-z]^-2*[1-z]^-2 + 2*G(0,0,y)*
         G(1,0,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,0,y)*G(1,0,z)*[1-y-z]^-1*
         [1-z]^-3 - G(0,0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,z)*y^-1*
         z^-1 + 4*G(0,0,z)*y^-1*[1-z]^-3 + 3/2*G(0,0,z)*y^-1*[1-z]^-2 - 1/2*G(
         0,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,0,z)*
         [1-y-z]^-2*[1-z]^-1 + 4*G(0,0,z)*[1-y-z]^-1*[1-z]^-3 + 3/2*G(0,0,z)*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/3*G(0,0,z)
         *Pi^2*y^-2*z^-1 + 1/6*G(0,0,z)*Pi^2*y^-2*[1-z]^-2 + 1/3*G(0,0,z)*Pi^2
         *y^-2*[1-z]^-1 + 1/6*G(0,0,z)*Pi^2*y^-1*z^-1 + 1/3*G(0,0,z)*Pi^2*y^-1
         *[1-z]^-3 + 1/6*G(0,0,z)*Pi^2*y^-1*[1-z]^-1 + 1/6*G(0,0,z)*Pi^2*z^-1*
         [1-y-z]^-1 + 1/6*G(0,0,z)*Pi^2*[1-y-z]^-2*[1-z]^-2 - 1/3*G(0,0,z)*
         Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/3*G(0,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-3 + 1/
         6*G(0,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 10/3*G(0,0,z)*i_*Pi*y^-2*z^-1
          - 5/3*G(0,0,z)*i_*Pi*y^-2*[1-z]^-2 - 10/3*G(0,0,z)*i_*Pi*y^-2*
         [1-z]^-1 - 5/3*G(0,0,z)*i_*Pi*y^-1*z^-1 - 5/6*G(0,0,z)*i_*Pi*y^-1*
         [1-z]^-3 - 5/3*G(0,0,z)*i_*Pi*y^-1*[1-z]^-1 - 5/3*G(0,0,z)*i_*Pi*z^-1
         *[1-y-z]^-1 - 1/6*G(0,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + 11/6*G(0,0,z)*
         i_*Pi*[1-y-z]^-2*[1-z]^-1 - 5/6*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - 
         5/3*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,z)*G(1 - z,0,y)*y^-2
         *z^-1 - G(0,0,z)*G(1 - z,0,y)*y^-2*[1-z]^-2 - 2*G(0,0,z)*G(1 - z,0,y)
         *y^-2*[1-z]^-1 - G(0,0,z)*G(1 - z,0,y)*y^-1*z^-1 - 2*G(0,0,z)*G(1 - z
         ,0,y)*y^-1*[1-z]^-3 - G(0,0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 - G(0,0,z)*
         G(1 - z,0,y)*z^-1*[1-y-z]^-1 - G(0,0,z)*G(1 - z,0,y)*[1-y-z]^-2*
         [1-z]^-2 + 2*G(0,0,z)*G(1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,0,z)*
         G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-3 - G(0,0,z)*G(1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(0,0,z)*G(0,y)*y^-1*[1-z]^-3 + 4*G(0,0,z)*G(0,y)*y^-1*
         [1-z]^-2 - 2*G(0,0,z)*G(0,y)*[1-y-z]^-3*[1-z]^-1 + 2*G(0,0,z)*G(0,y)*
         [1-y-z]^-3 - 2*G(0,0,z)*G(0,y)*[1-y-z]^-2*[1-z]^-2 + 4*G(0,0,z)*G(0,y
         )*[1-y-z]^-2*[1-z]^-1 - 2*G(0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-3 + 4*G(0
         ,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(0,0,z)*G(0,y)*i_*Pi*y^-2*z^-1
          - G(0,0,z)*G(0,y)*i_*Pi*y^-2*[1-z]^-2 - 2*G(0,0,z)*G(0,y)*i_*Pi*y^-2
         *[1-z]^-1 - G(0,0,z)*G(0,y)*i_*Pi*y^-1*z^-1 - 2*G(0,0,z)*G(0,y)*i_*Pi
         *y^-1*[1-z]^-3 - G(0,0,z)*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - G(0,0,z)*G(0,y
         )*i_*Pi*z^-1*[1-y-z]^-1 - G(0,0,z)*G(0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2
          + 2*G(0,0,z)*G(0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(0,0,z)*G(0,y)*i_
         *Pi*[1-y-z]^-1*[1-z]^-3 - G(0,0,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + 10/3*G(0,0,0,y)*y^-2*z^-1 + 5/3*G(0,0,0,y)*y^-2*[1-z]^-2 + 10/3*G(
         0,0,0,y)*y^-2*[1-z]^-1 + 5/3*G(0,0,0,y)*y^-1*z^-1 + 10/3*G(0,0,0,y)*
         y^-1*[1-z]^-3 + 3/2*G(0,0,0,y)*y^-1*[1-z]^-2 + 5/3*G(0,0,0,y)*y^-1*
         [1-z]^-1 + 5/3*G(0,0,0,y)*z^-1*[1-y-z]^-1 + 5/3*G(0,0,0,y)*[1-y-z]^-2
         *[1-z]^-2 - 11/6*G(0,0,0,y)*[1-y-z]^-2*[1-z]^-1 + 10/3*G(0,0,0,y)*
         [1-y-z]^-1*[1-z]^-3 + 3/2*G(0,0,0,y)*[1-y-z]^-1*[1-z]^-2 + 5/3*G(0,0,
         0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,0,y)*G(0,z)*y^-2*z^-1 + G(0,0,0,y)
         *G(0,z)*y^-2*[1-z]^-2 + 2*G(0,0,0,y)*G(0,z)*y^-2*[1-z]^-1 + G(0,0,0,y
         )*G(0,z)*y^-1*z^-1 + 2*G(0,0,0,y)*G(0,z)*y^-1*[1-z]^-3 + G(0,0,0,y)*
         G(0,z)*y^-1*[1-z]^-1 + G(0,0,0,y)*G(0,z)*z^-1*[1-y-z]^-1 + G(0,0,0,y)
         *G(0,z)*[1-y-z]^-2*[1-z]^-2 - 2*G(0,0,0,y)*G(0,z)*[1-y-z]^-2*[1-z]^-1
          + 2*G(0,0,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-3 + G(0,0,0,y)*G(0,z)*
         [1-y-z]^-1*[1-z]^-1 + 10/3*G(0,0,0,z)*y^-2*z^-1 + 5/3*G(0,0,0,z)*y^-2
         *[1-z]^-2 + 10/3*G(0,0,0,z)*y^-2*[1-z]^-1 + 5/3*G(0,0,0,z)*y^-1*z^-1
          + 5/6*G(0,0,0,z)*y^-1*[1-z]^-3 + 5/3*G(0,0,0,z)*y^-1*[1-z]^-1 + 5/3*
         G(0,0,0,z)*z^-1*[1-y-z]^-1 + 1/6*G(0,0,0,z)*[1-y-z]^-2*[1-z]^-2 - 11/
         6*G(0,0,0,z)*[1-y-z]^-2*[1-z]^-1 + 5/6*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-3
          + 5/3*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,0,z)*G(0,y)*y^-2*z^-1
          + G(0,0,0,z)*G(0,y)*y^-2*[1-z]^-2 + 2*G(0,0,0,z)*G(0,y)*y^-2*
         [1-z]^-1 + G(0,0,0,z)*G(0,y)*y^-1*z^-1 + 2*G(0,0,0,z)*G(0,y)*y^-1*
         [1-z]^-3 + G(0,0,0,z)*G(0,y)*y^-1*[1-z]^-1 + G(0,0,0,z)*G(0,y)*z^-1*
         [1-y-z]^-1 + G(0,0,0,z)*G(0,y)*[1-y-z]^-2*[1-z]^-2 - 2*G(0,0,0,z)*G(0
         ,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-3 + 
         G(0,0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,1,0,y)*y^-2*z^-1 - G(
         0,0,1,0,y)*y^-2*[1-z]^-2 - 2*G(0,0,1,0,y)*y^-2*[1-z]^-1 - G(0,0,1,0,y
         )*y^-1*z^-1 - 2*G(0,0,1,0,y)*y^-1*[1-z]^-3 - G(0,0,1,0,y)*y^-1*
         [1-z]^-1 - G(0,0,1,0,y)*z^-1*[1-y-z]^-1 - G(0,0,1,0,y)*[1-y-z]^-2*
         [1-z]^-2 + 2*G(0,0,1,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,0,1,0,y)*
         [1-y-z]^-1*[1-z]^-3 - G(0,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,1,0,
         z)*y^-2*z^-1 - G(0,0,1,0,z)*y^-2*[1-z]^-2 - 2*G(0,0,1,0,z)*y^-2*
         [1-z]^-1 - G(0,0,1,0,z)*y^-1*z^-1 - 2*G(0,0,1,0,z)*y^-1*[1-z]^-3 - G(
         0,0,1,0,z)*y^-1*[1-z]^-1 - G(0,0,1,0,z)*z^-1*[1-y-z]^-1 - G(0,0,1,0,z
         )*[1-y-z]^-2*[1-z]^-2 + 2*G(0,0,1,0,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,0,
         1,0,z)*[1-y-z]^-1*[1-z]^-3 - G(0,0,1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/3*
         G(0,1,z)*Pi^2*y^-2*z^-1 - 1/6*G(0,1,z)*Pi^2*y^-2*[1-z]^-2 - 1/3*G(0,1
         ,z)*Pi^2*y^-2*[1-z]^-1 - 1/6*G(0,1,z)*Pi^2*y^-1*z^-1 - 1/3*G(0,1,z)*
         Pi^2*y^-1*[1-z]^-3 - 1/6*G(0,1,z)*Pi^2*y^-1*[1-z]^-1 - 1/6*G(0,1,z)*
         Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(0,1,z)*Pi^2*[1-y-z]^-2*[1-z]^-2 + 1/3*G(
         0,1,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 1/3*G(0,1,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-3 - 1/6*G(0,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,0,y)*y^-1*
         [1-z]^-3 - 4*G(0,1,0,y)*y^-1*[1-z]^-2 + 2*G(0,1,0,y)*[1-y-z]^-3*
         [1-z]^-1 - 2*G(0,1,0,y)*[1-y-z]^-3 + 2*G(0,1,0,y)*[1-y-z]^-2*[1-z]^-2
          - 4*G(0,1,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1,0,y)*[1-y-z]^-1*
         [1-z]^-3 - 4*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,1,0,y)*i_*Pi*y^-2
         *z^-1 + G(0,1,0,y)*i_*Pi*y^-2*[1-z]^-2 + 2*G(0,1,0,y)*i_*Pi*y^-2*
         [1-z]^-1 + G(0,1,0,y)*i_*Pi*y^-1*z^-1 + 2*G(0,1,0,y)*i_*Pi*y^-1*
         [1-z]^-3 + G(0,1,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,1,0,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + G(0,1,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - 2*G(0,1,0,y)*i_*
         Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + G(0
         ,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,0,z)*y^-1*[1-z]^-3 - 4*G(
         0,1,0,z)*y^-1*[1-z]^-2 + 2*G(0,1,0,z)*[1-y-z]^-3*[1-z]^-1 - 2*G(0,1,0
         ,z)*[1-y-z]^-3 + 2*G(0,1,0,z)*[1-y-z]^-2*[1-z]^-2 - 4*G(0,1,0,z)*
         [1-y-z]^-2*[1-z]^-1 + 2*G(0,1,0,z)*[1-y-z]^-1*[1-z]^-3 - 4*G(0,1,0,z)
         *[1-y-z]^-1*[1-z]^-2 + 2*G(0,1,0,z)*i_*Pi*y^-2*z^-1 + G(0,1,0,z)*i_*
         Pi*y^-2*[1-z]^-2 + 2*G(0,1,0,z)*i_*Pi*y^-2*[1-z]^-1 + G(0,1,0,z)*i_*
         Pi*y^-1*z^-1 + 2*G(0,1,0,z)*i_*Pi*y^-1*[1-z]^-3 + G(0,1,0,z)*i_*Pi*
         y^-1*[1-z]^-1 + G(0,1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,1,0,z)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 - 2*G(0,1,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(0,
         1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + G(0,1,0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,1,0,z)*G(1 - z,y)*y^-2*z^-1 + G(0,1,0,z)*G(1 - z,y)*
         y^-2*[1-z]^-2 + 2*G(0,1,0,z)*G(1 - z,y)*y^-2*[1-z]^-1 + G(0,1,0,z)*G(
         1 - z,y)*y^-1*z^-1 + 2*G(0,1,0,z)*G(1 - z,y)*y^-1*[1-z]^-3 + G(0,1,0,
         z)*G(1 - z,y)*y^-1*[1-z]^-1 + G(0,1,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1
          + G(0,1,0,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-2 - 2*G(0,1,0,z)*G(1 - z,y
         )*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-3
          + G(0,1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,0,z)*G(0,y)*
         y^-2*z^-1 - G(0,1,0,z)*G(0,y)*y^-2*[1-z]^-2 - 2*G(0,1,0,z)*G(0,y)*
         y^-2*[1-z]^-1 - G(0,1,0,z)*G(0,y)*y^-1*z^-1 - 2*G(0,1,0,z)*G(0,y)*
         y^-1*[1-z]^-3 - G(0,1,0,z)*G(0,y)*y^-1*[1-z]^-1 - G(0,1,0,z)*G(0,y)*
         z^-1*[1-y-z]^-1 - G(0,1,0,z)*G(0,y)*[1-y-z]^-2*[1-z]^-2 + 2*G(0,1,0,z
         )*G(0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,1,0,z)*G(0,y)*[1-y-z]^-1*
         [1-z]^-3 - G(0,1,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,0,0,y)*
         y^-2*z^-1 - G(0,1,0,0,y)*y^-2*[1-z]^-2 - 2*G(0,1,0,0,y)*y^-2*[1-z]^-1
          - G(0,1,0,0,y)*y^-1*z^-1 - 2*G(0,1,0,0,y)*y^-1*[1-z]^-3 - G(0,1,0,0,
         y)*y^-1*[1-z]^-1 - G(0,1,0,0,y)*z^-1*[1-y-z]^-1 - G(0,1,0,0,y)*
         [1-y-z]^-2*[1-z]^-2 + 2*G(0,1,0,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,1,0,
         0,y)*[1-y-z]^-1*[1-z]^-3 - G(0,1,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1
         ,0,0,z)*y^-2*z^-1 - G(0,1,0,0,z)*y^-2*[1-z]^-2 - 2*G(0,1,0,0,z)*y^-2*
         [1-z]^-1 - G(0,1,0,0,z)*y^-1*z^-1 - 2*G(0,1,0,0,z)*y^-1*[1-z]^-3 - G(
         0,1,0,0,z)*y^-1*[1-z]^-1 - G(0,1,0,0,z)*z^-1*[1-y-z]^-1 - G(0,1,0,0,z
         )*[1-y-z]^-2*[1-z]^-2 + 2*G(0,1,0,0,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,1,
         0,0,z)*[1-y-z]^-1*[1-z]^-3 - G(0,1,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0
         ,1,1,0,z)*y^-2*z^-1 + G(0,1,1,0,z)*y^-2*[1-z]^-2 + 2*G(0,1,1,0,z)*
         y^-2*[1-z]^-1 + G(0,1,1,0,z)*y^-1*z^-1 + 2*G(0,1,1,0,z)*y^-1*[1-z]^-3
          + G(0,1,1,0,z)*y^-1*[1-z]^-1 + G(0,1,1,0,z)*z^-1*[1-y-z]^-1 + G(0,1,
         1,0,z)*[1-y-z]^-2*[1-z]^-2 - 2*G(0,1,1,0,z)*[1-y-z]^-2*[1-z]^-1 + 2*
         G(0,1,1,0,z)*[1-y-z]^-1*[1-z]^-3 + G(0,1,1,0,z)*[1-y-z]^-1*[1-z]^-1
          + 1/3*G(1,z)*Pi^2*y^-1*[1-z]^-3 - 2/3*G(1,z)*Pi^2*y^-1*[1-z]^-2 + 1/
         3*G(1,z)*Pi^2*[1-y-z]^-3*[1-z]^-1 - 1/3*G(1,z)*Pi^2*[1-y-z]^-3 + 1/3*
         G(1,z)*Pi^2*[1-y-z]^-2*[1-z]^-2 - 2/3*G(1,z)*Pi^2*[1-y-z]^-2*[1-z]^-1
          + 1/3*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-3 - 2/3*G(1,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-2 + 1/3*G(1,z)*i_*Pi^3*y^-2*z^-1 + 1/6*G(1,z)*i_*Pi^3*y^-2*
         [1-z]^-2 + 1/3*G(1,z)*i_*Pi^3*y^-2*[1-z]^-1 + 1/6*G(1,z)*i_*Pi^3*y^-1
         *z^-1 + 1/3*G(1,z)*i_*Pi^3*y^-1*[1-z]^-3 + 1/6*G(1,z)*i_*Pi^3*y^-1*
         [1-z]^-1 + 1/6*G(1,z)*i_*Pi^3*z^-1*[1-y-z]^-1 + 1/6*G(1,z)*i_*Pi^3*
         [1-y-z]^-2*[1-z]^-2 - 1/3*G(1,z)*i_*Pi^3*[1-y-z]^-2*[1-z]^-1 + 1/3*G(
         1,z)*i_*Pi^3*[1-y-z]^-1*[1-z]^-3 + 1/6*G(1,z)*i_*Pi^3*[1-y-z]^-1*
         [1-z]^-1 + 1/3*G(1,z)*G(1 - z,y)*Pi^2*y^-2*z^-1 + 1/6*G(1,z)*G(1 - z,
         y)*Pi^2*y^-2*[1-z]^-2 + 1/3*G(1,z)*G(1 - z,y)*Pi^2*y^-2*[1-z]^-1 + 1/
         6*G(1,z)*G(1 - z,y)*Pi^2*y^-1*z^-1 + 1/3*G(1,z)*G(1 - z,y)*Pi^2*y^-1*
         [1-z]^-3 + 1/6*G(1,z)*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/6*G(1,z)*G(1
          - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*G(1,z)*G(1 - z,y)*Pi^2*[1-y-z]^-2*
         [1-z]^-2 - 1/3*G(1,z)*G(1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/3*G(1,z
         )*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-3 + 1/6*G(1,z)*G(1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 6*G(1,0,y)*y^-1*[1-z]^-3 + 8*G(1,0,y)*y^-1*
         [1-z]^-2 - 6*G(1,0,y)*[1-y-z]^-3*[1-z]^-1 + 6*G(1,0,y)*[1-y-z]^-3 - 6
         *G(1,0,y)*[1-y-z]^-2*[1-z]^-2 + 8*G(1,0,y)*[1-y-z]^-2*[1-z]^-1 - 6*G(
         1,0,y)*[1-y-z]^-1*[1-z]^-3 + 8*G(1,0,y)*[1-y-z]^-1*[1-z]^-2 + 7/6*G(1
         ,0,y)*Pi^2*y^-2*z^-1 + 7/12*G(1,0,y)*Pi^2*y^-2*[1-z]^-2 + 7/6*G(1,0,y
         )*Pi^2*y^-2*[1-z]^-1 + 7/12*G(1,0,y)*Pi^2*y^-1*z^-1 + 7/6*G(1,0,y)*
         Pi^2*y^-1*[1-z]^-3 + 7/12*G(1,0,y)*Pi^2*y^-1*[1-z]^-1 + 7/12*G(1,0,y)
         *Pi^2*z^-1*[1-y-z]^-1 + 7/12*G(1,0,y)*Pi^2*[1-y-z]^-2*[1-z]^-2 - 7/6*
         G(1,0,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 7/6*G(1,0,y)*Pi^2*[1-y-z]^-1*
         [1-z]^-3 + 7/12*G(1,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,y)*i_*Pi*
         y^-1*[1-z]^-3 + 4*G(1,0,y)*i_*Pi*y^-1*[1-z]^-2 - 2*G(1,0,y)*i_*Pi*
         [1-y-z]^-3*[1-z]^-1 + 2*G(1,0,y)*i_*Pi*[1-y-z]^-3 - 2*G(1,0,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 + 4*G(1,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(1,0,
         y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + 4*G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2
          - 6*G(1,0,z)*y^-1*[1-z]^-3 + 8*G(1,0,z)*y^-1*[1-z]^-2 - 6*G(1,0,z)*
         [1-y-z]^-3*[1-z]^-1 + 6*G(1,0,z)*[1-y-z]^-3 - 6*G(1,0,z)*[1-y-z]^-2*
         [1-z]^-2 + 8*G(1,0,z)*[1-y-z]^-2*[1-z]^-1 - 6*G(1,0,z)*[1-y-z]^-1*
         [1-z]^-3 + 8*G(1,0,z)*[1-y-z]^-1*[1-z]^-2 + 5/6*G(1,0,z)*Pi^2*y^-2*
         z^-1 + 5/12*G(1,0,z)*Pi^2*y^-2*[1-z]^-2 + 5/6*G(1,0,z)*Pi^2*y^-2*
         [1-z]^-1 + 5/12*G(1,0,z)*Pi^2*y^-1*z^-1 + 5/6*G(1,0,z)*Pi^2*y^-1*
         [1-z]^-3 + 5/12*G(1,0,z)*Pi^2*y^-1*[1-z]^-1 + 5/12*G(1,0,z)*Pi^2*z^-1
         *[1-y-z]^-1 + 5/12*G(1,0,z)*Pi^2*[1-y-z]^-2*[1-z]^-2 - 5/6*G(1,0,z)*
         Pi^2*[1-y-z]^-2*[1-z]^-1 + 5/6*G(1,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-3 + 5/
         12*G(1,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,z)*i_*Pi*y^-1*[1-z]^-3
          + 4*G(1,0,z)*i_*Pi*y^-1*[1-z]^-2 - 2*G(1,0,z)*i_*Pi*[1-y-z]^-3*
         [1-z]^-1 + 2*G(1,0,z)*i_*Pi*[1-y-z]^-3 - 2*G(1,0,z)*i_*Pi*[1-y-z]^-2*
         [1-z]^-2 + 4*G(1,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(1,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-3 + 4*G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(1,0,
         z)*G(1 - z,1 - z,y)*y^-2*z^-1 - G(1,0,z)*G(1 - z,1 - z,y)*y^-2*
         [1-z]^-2 - 2*G(1,0,z)*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 - G(1,0,z)*G(1
          - z,1 - z,y)*y^-1*z^-1 - 2*G(1,0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-3
          - G(1,0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - G(1,0,z)*G(1 - z,1 - z,y
         )*z^-1*[1-y-z]^-1 - G(1,0,z)*G(1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-2 + 2
         *G(1,0,z)*G(1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,0,z)*G(1 - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-3 - G(1,0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(1,0,z)*G(1 - z,y)*y^-1*[1-z]^-3 + 4*G(1,0,z)*G(1 - z,y
         )*y^-1*[1-z]^-2 - 2*G(1,0,z)*G(1 - z,y)*[1-y-z]^-3*[1-z]^-1 + 2*G(1,0
         ,z)*G(1 - z,y)*[1-y-z]^-3 - 2*G(1,0,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-2
          + 4*G(1,0,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,0,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-3 + 4*G(1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 2*
         G(1,0,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 - G(1,0,z)*G(1 - z,y)*i_*Pi*y^-2*
         [1-z]^-2 - 2*G(1,0,z)*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - G(1,0,z)*G(1
          - z,y)*i_*Pi*y^-1*z^-1 - 2*G(1,0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-3
          - G(1,0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - G(1,0,z)*G(1 - z,y)*i_*
         Pi*z^-1*[1-y-z]^-1 - G(1,0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + 
         2*G(1,0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(1,0,z)*G(1 - z,
         y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(1,0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*G(1,0,z)*G(1 - z,0,y)*y^-2*z^-1 + G(1,0,z)*G(1 - z,0,y)*
         y^-2*[1-z]^-2 + 2*G(1,0,z)*G(1 - z,0,y)*y^-2*[1-z]^-1 + G(1,0,z)*G(1
          - z,0,y)*y^-1*z^-1 + 2*G(1,0,z)*G(1 - z,0,y)*y^-1*[1-z]^-3 + G(1,0,z
         )*G(1 - z,0,y)*y^-1*[1-z]^-1 + G(1,0,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1
          + G(1,0,z)*G(1 - z,0,y)*[1-y-z]^-2*[1-z]^-2 - 2*G(1,0,z)*G(1 - z,0,y
         )*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-3
          + G(1,0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,0,y)*y^-1*
         [1-z]^-3 - 4*G(1,0,0,y)*y^-1*[1-z]^-2 + 2*G(1,0,0,y)*[1-y-z]^-3*
         [1-z]^-1 - 2*G(1,0,0,y)*[1-y-z]^-3 + 2*G(1,0,0,y)*[1-y-z]^-2*[1-z]^-2
          - 4*G(1,0,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,0,y)*[1-y-z]^-1*
         [1-z]^-3 - 4*G(1,0,0,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(1,0,0,y)*i_*Pi*y^-2
         *z^-1 + G(1,0,0,y)*i_*Pi*y^-2*[1-z]^-2 + 2*G(1,0,0,y)*i_*Pi*y^-2*
         [1-z]^-1 + G(1,0,0,y)*i_*Pi*y^-1*z^-1 + 2*G(1,0,0,y)*i_*Pi*y^-1*
         [1-z]^-3 + G(1,0,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(1,0,0,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + G(1,0,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-2 - 2*G(1,0,0,y)*i_*
         Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + G(1
         ,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,0,z)*y^-1*[1-z]^-3 - 4*G(
         1,0,0,z)*y^-1*[1-z]^-2 + 2*G(1,0,0,z)*[1-y-z]^-3*[1-z]^-1 - 2*G(1,0,0
         ,z)*[1-y-z]^-3 + 2*G(1,0,0,z)*[1-y-z]^-2*[1-z]^-2 - 4*G(1,0,0,z)*
         [1-y-z]^-2*[1-z]^-1 + 2*G(1,0,0,z)*[1-y-z]^-1*[1-z]^-3 - 4*G(1,0,0,z)
         *[1-y-z]^-1*[1-z]^-2 + 2*G(1,0,0,z)*i_*Pi*y^-2*z^-1 + G(1,0,0,z)*i_*
         Pi*y^-2*[1-z]^-2 + 2*G(1,0,0,z)*i_*Pi*y^-2*[1-z]^-1 + G(1,0,0,z)*i_*
         Pi*y^-1*z^-1 + 2*G(1,0,0,z)*i_*Pi*y^-1*[1-z]^-3 + G(1,0,0,z)*i_*Pi*
         y^-1*[1-z]^-1 + G(1,0,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + G(1,0,0,z)*i_*Pi*
         [1-y-z]^-2*[1-z]^-2 - 2*G(1,0,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(1,
         0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 + G(1,0,0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*G(1,0,0,z)*G(1 - z,y)*y^-2*z^-1 + G(1,0,0,z)*G(1 - z,y)*
         y^-2*[1-z]^-2 + 2*G(1,0,0,z)*G(1 - z,y)*y^-2*[1-z]^-1 + G(1,0,0,z)*G(
         1 - z,y)*y^-1*z^-1 + 2*G(1,0,0,z)*G(1 - z,y)*y^-1*[1-z]^-3 + G(1,0,0,
         z)*G(1 - z,y)*y^-1*[1-z]^-1 + G(1,0,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1
          + G(1,0,0,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-2 - 2*G(1,0,0,z)*G(1 - z,y
         )*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-3
          + G(1,0,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,0,0,y)*y^-2*
         z^-1 - G(1,0,0,0,y)*y^-2*[1-z]^-2 - 2*G(1,0,0,0,y)*y^-2*[1-z]^-1 - G(
         1,0,0,0,y)*y^-1*z^-1 - 2*G(1,0,0,0,y)*y^-1*[1-z]^-3 - G(1,0,0,0,y)*
         y^-1*[1-z]^-1 - G(1,0,0,0,y)*z^-1*[1-y-z]^-1 - G(1,0,0,0,y)*
         [1-y-z]^-2*[1-z]^-2 + 2*G(1,0,0,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,0,0,
         0,y)*[1-y-z]^-1*[1-z]^-3 - G(1,0,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0
         ,0,0,z)*y^-2*z^-1 - G(1,0,0,0,z)*y^-2*[1-z]^-2 - 2*G(1,0,0,0,z)*y^-2*
         [1-z]^-1 - G(1,0,0,0,z)*y^-1*z^-1 - 2*G(1,0,0,0,z)*y^-1*[1-z]^-3 - G(
         1,0,0,0,z)*y^-1*[1-z]^-1 - G(1,0,0,0,z)*z^-1*[1-y-z]^-1 - G(1,0,0,0,z
         )*[1-y-z]^-2*[1-z]^-2 + 2*G(1,0,0,0,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,0,
         0,0,z)*[1-y-z]^-1*[1-z]^-3 - G(1,0,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(1
         ,0,1,0,z)*y^-2*z^-1 + G(1,0,1,0,z)*y^-2*[1-z]^-2 + 2*G(1,0,1,0,z)*
         y^-2*[1-z]^-1 + G(1,0,1,0,z)*y^-1*z^-1 + 2*G(1,0,1,0,z)*y^-1*[1-z]^-3
          + G(1,0,1,0,z)*y^-1*[1-z]^-1 + G(1,0,1,0,z)*z^-1*[1-y-z]^-1 + G(1,0,
         1,0,z)*[1-y-z]^-2*[1-z]^-2 - 2*G(1,0,1,0,z)*[1-y-z]^-2*[1-z]^-1 + 2*
         G(1,0,1,0,z)*[1-y-z]^-1*[1-z]^-3 + G(1,0,1,0,z)*[1-y-z]^-1*[1-z]^-1
          + 1/3*G(1,1,z)*Pi^2*y^-2*z^-1 + 1/6*G(1,1,z)*Pi^2*y^-2*[1-z]^-2 + 1/
         3*G(1,1,z)*Pi^2*y^-2*[1-z]^-1 + 1/6*G(1,1,z)*Pi^2*y^-1*z^-1 + 1/3*G(1
         ,1,z)*Pi^2*y^-1*[1-z]^-3 + 1/6*G(1,1,z)*Pi^2*y^-1*[1-z]^-1 + 1/6*G(1,
         1,z)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*G(1,1,z)*Pi^2*[1-y-z]^-2*[1-z]^-2 - 1/
         3*G(1,1,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/3*G(1,1,z)*Pi^2*[1-y-z]^-1*
         [1-z]^-3 + 1/6*G(1,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,0,z)*y^-1*
         [1-z]^-3 + 4*G(1,1,0,z)*y^-1*[1-z]^-2 - 2*G(1,1,0,z)*[1-y-z]^-3*
         [1-z]^-1 + 2*G(1,1,0,z)*[1-y-z]^-3 - 2*G(1,1,0,z)*[1-y-z]^-2*[1-z]^-2
          + 4*G(1,1,0,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,1,0,z)*[1-y-z]^-1*
         [1-z]^-3 + 4*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-2 - 2*G(1,1,0,z)*i_*Pi*y^-2
         *z^-1 - G(1,1,0,z)*i_*Pi*y^-2*[1-z]^-2 - 2*G(1,1,0,z)*i_*Pi*y^-2*
         [1-z]^-1 - G(1,1,0,z)*i_*Pi*y^-1*z^-1 - 2*G(1,1,0,z)*i_*Pi*y^-1*
         [1-z]^-3 - G(1,1,0,z)*i_*Pi*y^-1*[1-z]^-1 - G(1,1,0,z)*i_*Pi*z^-1*
         [1-y-z]^-1 - G(1,1,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-2 + 2*G(1,1,0,z)*i_*
         Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(1,1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-3 - G(1
         ,1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,0,z)*G(1 - z,y)*y^-2*z^-1
          - G(1,1,0,z)*G(1 - z,y)*y^-2*[1-z]^-2 - 2*G(1,1,0,z)*G(1 - z,y)*y^-2
         *[1-z]^-1 - G(1,1,0,z)*G(1 - z,y)*y^-1*z^-1 - 2*G(1,1,0,z)*G(1 - z,y)
         *y^-1*[1-z]^-3 - G(1,1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - G(1,1,0,z)*G(1
          - z,y)*z^-1*[1-y-z]^-1 - G(1,1,0,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-2
          + 2*G(1,1,0,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,1,0,z)*G(1 - z
         ,y)*[1-y-z]^-1*[1-z]^-3 - G(1,1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1
          + 2*G(1,1,0,0,z)*y^-2*z^-1 + G(1,1,0,0,z)*y^-2*[1-z]^-2 + 2*G(1,1,0,
         0,z)*y^-2*[1-z]^-1 + G(1,1,0,0,z)*y^-1*z^-1 + 2*G(1,1,0,0,z)*y^-1*
         [1-z]^-3 + G(1,1,0,0,z)*y^-1*[1-z]^-1 + G(1,1,0,0,z)*z^-1*[1-y-z]^-1
          + G(1,1,0,0,z)*[1-y-z]^-2*[1-z]^-2 - 2*G(1,1,0,0,z)*[1-y-z]^-2*
         [1-z]^-1 + 2*G(1,1,0,0,z)*[1-y-z]^-1*[1-z]^-3 + G(1,1,0,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1,1,1,0,z)*y^-2*z^-1 - G(1,1,1,0,z)*y^-2*
         [1-z]^-2 - 2*G(1,1,1,0,z)*y^-2*[1-z]^-1 - G(1,1,1,0,z)*y^-1*z^-1 - 2*
         G(1,1,1,0,z)*y^-1*[1-z]^-3 - G(1,1,1,0,z)*y^-1*[1-z]^-1 - G(1,1,1,0,z
         )*z^-1*[1-y-z]^-1 - G(1,1,1,0,z)*[1-y-z]^-2*[1-z]^-2 + 2*G(1,1,1,0,z)
         *[1-y-z]^-2*[1-z]^-1 - 2*G(1,1,1,0,z)*[1-y-z]^-1*[1-z]^-3 - G(1,1,1,0
         ,z)*[1-y-z]^-1*[1-z]^-1 ) ;
g [G4_1l_PS_m0] =  + q2^-3 * (  - 4*y^-1*z^-1 - 4*y^-1*[1-z]^-1 + 4*z^-1*
         [y+z]^-1 - 4*[1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,y)*y^-1*z^-2 - 4*G(1 - z
         ,y)*y^-1*z^-1 - 4*G(1 - z,y)*y^-1*[1-z]^-1 + 4*G(1 - z,y)*z^-2*
         [y+z]^-1 + 4*G(1 - z,y)*z^-1*[y+z]^-2 + 4*G(1 - z,y)*z^-1*[y+z]^-1 - 
         4*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,z)*y^-1*z^-2 - 4*G(1,z)*y^-1
         *z^-1 - 4*G(1,z)*y^-1*[1-z]^-1 + 4*G(1,z)*z^-2*[y+z]^-1 + 4*G(1,z)*
         z^-1*[y+z]^-2 + 4*G(1,z)*z^-1*[y+z]^-1 - 4*G(1,z)*[1-y-z]^-1*[1-z]^-1
          )

       + e*q2^-3 * (  - 12*y^-1*z^-1 - 12*y^-1*[1-z]^-1 + 12*z^-1*[y+z]^-1 - 
         12*[1-y-z]^-1*[1-z]^-1 - 4*i_*Pi*y^-1*z^-1 - 4*i_*Pi*y^-1*[1-z]^-1 + 
         4*i_*Pi*z^-1*[y+z]^-1 - 4*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 4*G(1 - z,1 - z
         ,y)*y^-1*z^-2 + 4*G(1 - z,1 - z,y)*y^-1*z^-1 + 4*G(1 - z,1 - z,y)*
         y^-1*[1-z]^-1 - 4*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 - 4*G(1 - z,1 - z,y)
         *z^-1*[y+z]^-2 - 4*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 + 4*G(1 - z,1 - z,y
         )*[1-y-z]^-1*[1-z]^-1 - 12*G(1 - z,y)*y^-1*z^-2 - 8*G(1 - z,y)*y^-1*
         z^-1 - 8*G(1 - z,y)*y^-1*[1-z]^-1 + 12*G(1 - z,y)*z^-2*[y+z]^-1 + 12*
         G(1 - z,y)*z^-1*[y+z]^-2 + 8*G(1 - z,y)*z^-1*[y+z]^-1 - 8*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,y)*i_*Pi*y^-1*z^-2 - 4*G(1 - z,y)*i_*
         Pi*y^-1*z^-1 - 4*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 4*G(1 - z,y)*i_*Pi*
         z^-2*[y+z]^-1 + 4*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 + 4*G(1 - z,y)*i_*Pi
         *z^-1*[y+z]^-1 - 4*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 12*G(1,z)*
         y^-1*z^-2 - 8*G(1,z)*y^-1*z^-1 - 8*G(1,z)*y^-1*[1-z]^-1 + 12*G(1,z)*
         z^-2*[y+z]^-1 + 12*G(1,z)*z^-1*[y+z]^-2 + 8*G(1,z)*z^-1*[y+z]^-1 - 8*
         G(1,z)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,z)*i_*Pi*y^-1*z^-2 - 4*G(1,z)*i_*
         Pi*y^-1*z^-1 - 4*G(1,z)*i_*Pi*y^-1*[1-z]^-1 + 4*G(1,z)*i_*Pi*z^-2*
         [y+z]^-1 + 4*G(1,z)*i_*Pi*z^-1*[y+z]^-2 + 4*G(1,z)*i_*Pi*z^-1*
         [y+z]^-1 - 4*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 4*G(1,z)*G(1 - z,y)*
         y^-1*z^-2 + 4*G(1,z)*G(1 - z,y)*y^-1*z^-1 + 4*G(1,z)*G(1 - z,y)*y^-1*
         [1-z]^-1 - 4*G(1,z)*G(1 - z,y)*z^-2*[y+z]^-1 - 4*G(1,z)*G(1 - z,y)*
         z^-1*[y+z]^-2 - 4*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-1 + 4*G(1,z)*G(1 - z,
         y)*[1-y-z]^-1*[1-z]^-1 + 4*G(1,1,z)*y^-1*z^-2 + 4*G(1,1,z)*y^-1*z^-1
          + 4*G(1,1,z)*y^-1*[1-z]^-1 - 4*G(1,1,z)*z^-2*[y+z]^-1 - 4*G(1,1,z)*
         z^-1*[y+z]^-2 - 4*G(1,1,z)*z^-1*[y+z]^-1 + 4*G(1,1,z)*[1-y-z]^-1*
         [1-z]^-1 )

       + e^2*q2^-3 * (  - 28*y^-1*z^-1 - 28*y^-1*[1-z]^-1 + 28*z^-1*[y+z]^-1
          - 28*[1-y-z]^-1*[1-z]^-1 + 7/3*Pi^2*y^-1*z^-1 + 7/3*Pi^2*y^-1*
         [1-z]^-1 - 7/3*Pi^2*z^-1*[y+z]^-1 + 7/3*Pi^2*[1-y-z]^-1*[1-z]^-1 - 12
         *i_*Pi*y^-1*z^-1 - 12*i_*Pi*y^-1*[1-z]^-1 + 12*i_*Pi*z^-1*[y+z]^-1 - 
         12*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,1 - z,1 - z,y)*y^-1*z^-2 - 4
         *G(1 - z,1 - z,1 - z,y)*y^-1*z^-1 - 4*G(1 - z,1 - z,1 - z,y)*y^-1*
         [1-z]^-1 + 4*G(1 - z,1 - z,1 - z,y)*z^-2*[y+z]^-1 + 4*G(1 - z,1 - z,1
          - z,y)*z^-1*[y+z]^-2 + 4*G(1 - z,1 - z,1 - z,y)*z^-1*[y+z]^-1 - 4*G(
         1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 12*G(1 - z,1 - z,y)*y^-1*
         z^-2 + 8*G(1 - z,1 - z,y)*y^-1*z^-1 + 8*G(1 - z,1 - z,y)*y^-1*
         [1-z]^-1 - 12*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 - 12*G(1 - z,1 - z,y)*
         z^-1*[y+z]^-2 - 8*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 + 8*G(1 - z,1 - z,y)
         *[1-y-z]^-1*[1-z]^-1 + 4*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-2 + 4*G(1 - z
         ,1 - z,y)*i_*Pi*y^-1*z^-1 + 4*G(1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 
         4*G(1 - z,1 - z,y)*i_*Pi*z^-2*[y+z]^-1 - 4*G(1 - z,1 - z,y)*i_*Pi*
         z^-1*[y+z]^-2 - 4*G(1 - z,1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 4*G(1 - z,1
          - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 28*G(1 - z,y)*y^-1*z^-2 - 16*G(1
          - z,y)*y^-1*z^-1 - 16*G(1 - z,y)*y^-1*[1-z]^-1 + 28*G(1 - z,y)*z^-2*
         [y+z]^-1 + 28*G(1 - z,y)*z^-1*[y+z]^-2 + 16*G(1 - z,y)*z^-1*[y+z]^-1
          - 16*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 7/3*G(1 - z,y)*Pi^2*y^-1*z^-2
          + 7/3*G(1 - z,y)*Pi^2*y^-1*z^-1 + 7/3*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1
          - 7/3*G(1 - z,y)*Pi^2*z^-2*[y+z]^-1 - 7/3*G(1 - z,y)*Pi^2*z^-1*
         [y+z]^-2 - 7/3*G(1 - z,y)*Pi^2*z^-1*[y+z]^-1 + 7/3*G(1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 12*G(1 - z,y)*i_*Pi*y^-1*z^-2 - 8*G(1 - z,y)*i_
         *Pi*y^-1*z^-1 - 8*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 12*G(1 - z,y)*i_*
         Pi*z^-2*[y+z]^-1 + 12*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 + 8*G(1 - z,y)*
         i_*Pi*z^-1*[y+z]^-1 - 8*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 28*G(1
         ,z)*y^-1*z^-2 - 16*G(1,z)*y^-1*z^-1 - 16*G(1,z)*y^-1*[1-z]^-1 + 28*G(
         1,z)*z^-2*[y+z]^-1 + 28*G(1,z)*z^-1*[y+z]^-2 + 16*G(1,z)*z^-1*
         [y+z]^-1 - 16*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 7/3*G(1,z)*Pi^2*y^-1*z^-2
          + 7/3*G(1,z)*Pi^2*y^-1*z^-1 + 7/3*G(1,z)*Pi^2*y^-1*[1-z]^-1 - 7/3*G(
         1,z)*Pi^2*z^-2*[y+z]^-1 - 7/3*G(1,z)*Pi^2*z^-1*[y+z]^-2 - 7/3*G(1,z)*
         Pi^2*z^-1*[y+z]^-1 + 7/3*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 12*G(1,z)*
         i_*Pi*y^-1*z^-2 - 8*G(1,z)*i_*Pi*y^-1*z^-1 - 8*G(1,z)*i_*Pi*y^-1*
         [1-z]^-1 + 12*G(1,z)*i_*Pi*z^-2*[y+z]^-1 + 12*G(1,z)*i_*Pi*z^-1*
         [y+z]^-2 + 8*G(1,z)*i_*Pi*z^-1*[y+z]^-1 - 8*G(1,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 4*G(1,z)*G(1 - z,1 - z,y)*y^-1*z^-2 - 4*G(1,z)*G(1 - z,1
          - z,y)*y^-1*z^-1 - 4*G(1,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + 4*G(1,z
         )*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 + 4*G(1,z)*G(1 - z,1 - z,y)*z^-1*
         [y+z]^-2 + 4*G(1,z)*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 - 4*G(1,z)*G(1 - z
         ,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 12*G(1,z)*G(1 - z,y)*y^-1*z^-2 + 8*G(
         1,z)*G(1 - z,y)*y^-1*z^-1 + 8*G(1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 12*G(
         1,z)*G(1 - z,y)*z^-2*[y+z]^-1 - 12*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-2 - 
         8*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-1 + 8*G(1,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-2 + 4*G(1,z)*G(1 - z,y)*
         i_*Pi*y^-1*z^-1 + 4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 4*G(1,z)*
         G(1 - z,y)*i_*Pi*z^-2*[y+z]^-1 - 4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*
         [y+z]^-2 - 4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 4*G(1,z)*G(1 - z
         ,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 12*G(1,1,z)*y^-1*z^-2 + 8*G(1,1,z)*
         y^-1*z^-1 + 8*G(1,1,z)*y^-1*[1-z]^-1 - 12*G(1,1,z)*z^-2*[y+z]^-1 - 12
         *G(1,1,z)*z^-1*[y+z]^-2 - 8*G(1,1,z)*z^-1*[y+z]^-1 + 8*G(1,1,z)*
         [1-y-z]^-1*[1-z]^-1 + 4*G(1,1,z)*i_*Pi*y^-1*z^-2 + 4*G(1,1,z)*i_*Pi*
         y^-1*z^-1 + 4*G(1,1,z)*i_*Pi*y^-1*[1-z]^-1 - 4*G(1,1,z)*i_*Pi*z^-2*
         [y+z]^-1 - 4*G(1,1,z)*i_*Pi*z^-1*[y+z]^-2 - 4*G(1,1,z)*i_*Pi*z^-1*
         [y+z]^-1 + 4*G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 4*G(1,1,z)*G(1 - z,
         y)*y^-1*z^-2 - 4*G(1,1,z)*G(1 - z,y)*y^-1*z^-1 - 4*G(1,1,z)*G(1 - z,y
         )*y^-1*[1-z]^-1 + 4*G(1,1,z)*G(1 - z,y)*z^-2*[y+z]^-1 + 4*G(1,1,z)*G(
         1 - z,y)*z^-1*[y+z]^-2 + 4*G(1,1,z)*G(1 - z,y)*z^-1*[y+z]^-1 - 4*G(1,
         1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,1,1,z)*y^-1*z^-2 - 4*G(1,
         1,1,z)*y^-1*z^-1 - 4*G(1,1,1,z)*y^-1*[1-z]^-1 + 4*G(1,1,1,z)*z^-2*
         [y+z]^-1 + 4*G(1,1,1,z)*z^-1*[y+z]^-2 + 4*G(1,1,1,z)*z^-1*[y+z]^-1 - 
         4*G(1,1,1,z)*[1-y-z]^-1*[1-z]^-1 ) ;
g [G4_1l_PS_mt] =  + q2^-2 * (  - 1/3*y^-1*[1-z]^-1*mt2^-1 - 1/3*[1-y-z]^-1*
         [1-z]^-1*mt2^-1 )

       + e*q2^-2 * ( 1/3*Log(q2^-1*mt2)*y^-1*[1-z]^-1*mt2^-1 + 1/3*Log(q2^-1*
         mt2)*[1-y-z]^-1*[1-z]^-1*mt2^-1 )

       + e^2*q2^-2 * (  - 1/36*Pi^2*y^-1*[1-z]^-1*mt2^-1 - 1/36*Pi^2*
         [1-y-z]^-1*[1-z]^-1*mt2^-1 - 1/6*Log(q2^-1*mt2)^2*y^-1*[1-z]^-1*
         mt2^-1 - 1/6*Log(q2^-1*mt2)^2*[1-y-z]^-1*[1-z]^-1*mt2^-1 ) ;
g [G5_1l_NS] =  + N^-1*q2^-3 * (  - 8*y^-2*z^-1 - 9/2*y^-2*[1-z]^-1 - 17/2*
         y^-1*z^-1 - 15/2*y^-1*[1-z]^-1 - 9/2*z^-1*[1-y-z]^-2 - 23/2*z^-1*
         [1-y-z]^-1 - z^-1*[1-y]^-1 - 4*z^-1*[y+z]^-1 + 9/2*[1-y-z]^-2*
         [1-z]^-1 - 15/2*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,y)*y^-2*z^-1 - 3/2*G(
         1 - z,y)*y^-2*[1-z]^-1 + 4*G(1 - z,y)*y^-1*z^-2 + 5/2*G(1 - z,y)*y^-1
         *z^-1 + 5/2*G(1 - z,y)*y^-1*[1-z]^-1 - 4*G(1 - z,y)*z^-2*[y+z]^-1 - 3/
         2*G(1 - z,y)*z^-1*[1-y-z]^-2 - 7/2*G(1 - z,y)*z^-1*[1-y-z]^-1 - 4*G(1
          - z,y)*z^-1*[y+z]^-2 - 6*G(1 - z,y)*z^-1*[y+z]^-1 + 3/2*G(1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 + 5/2*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,
         0,y)*y^-2*z^-1 - G(1 - z,0,y)*y^-2*[1-z]^-1 + G(1 - z,0,y)*y^-1*z^-2
          + G(1 - z,0,y)*z^-2*[1-y-z]^-1 + G(1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 - 
         G( - z,1 - z,y)*y^-3 + 4*G( - z,1 - z,y)*y^-2*z^-1 + 2*G( - z,1 - z,y
         )*y^-2*[1-z]^-1 - G( - z,1 - z,y)*y^-1*z^-2 + 3*G( - z,1 - z,y)*y^-1*
         z^-1 + G( - z,1 - z,y)*y^-1*[1-z]^-2 + 3*G( - z,1 - z,y)*y^-1*
         [1-z]^-1 - G( - z,1 - z,y)*z^-2*[1-y-z]^-1 + G( - z,1 - z,y)*z^-1*
         [1-y-z]^-2 + 3*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 - G( - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 + G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 3*G( - z,
         1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1 - z,y)*y^-2*z^-1 - G(0,1 - z,y
         )*y^-2*[1-z]^-1 + G(0,1 - z,y)*y^-1*z^-2 + G(0,1 - z,y)*z^-2*
         [1-y-z]^-1 + G(0,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + G(0,y)*y^-1*z^-1 + 7/
         2*G(0,y)*y^-1*[1-z]^-1 + 3/2*G(0,y)*z^-2*[1-y-z]^-1 - 3/2*G(0,y)*z^-2
         *[1-y]^-1 + 1/2*G(0,y)*z^-1*[1-y-z]^-2 + 7/2*G(0,y)*z^-1*[1-y-z]^-1
          - G(0,y)*z^-1*[1-y]^-2 - 5/2*G(0,y)*z^-1*[1-y]^-1 + 7/2*G(0,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,y)*G(1,z)*y^-2*z^-1 - G(0,y)*G(1,z)*y^-2*
         [1-z]^-1 + G(0,y)*G(1,z)*y^-1*z^-2 + G(0,y)*G(1,z)*z^-2*[1-y-z]^-1 + 
         G(0,y)*G(1,z)*[1-y-z]^-2*[1-z]^-1 + G(0,z)*y^-2*[1-z]^-1 + 1/2*G(0,z)
         *y^-1*[1-z]^-2 - 1/2*G(0,z)*[1-y-z]^-2*[1-z]^-1 + 1/2*G(0,z)*
         [1-y-z]^-1*[1-z]^-2 + G(0,z)*G(1 - z,y)*y^-3 - 2*G(0,z)*G(1 - z,y)*
         y^-2*z^-1 - G(0,z)*G(1 - z,y)*y^-2*[1-z]^-1 - 3*G(0,z)*G(1 - z,y)*
         y^-1*z^-1 - G(0,z)*G(1 - z,y)*y^-1*[1-z]^-2 - 3*G(0,z)*G(1 - z,y)*
         y^-1*[1-z]^-1 - G(0,z)*G(1 - z,y)*z^-1*[1-y-z]^-2 - 3*G(0,z)*G(1 - z,
         y)*z^-1*[1-y-z]^-1 - G(0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3*G(0,z)
         *G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,z)*y^-2*z^-1 + G(0,1,z)*
         y^-2*[1-z]^-1 - G(0,1,z)*y^-1*z^-2 - G(0,1,z)*z^-2*[1-y-z]^-1 - G(0,1
         ,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,z)*y^-2*z^-1 - 3/2*G(1,z)*y^-2*
         [1-z]^-1 + 4*G(1,z)*y^-1*z^-2 + 5/2*G(1,z)*y^-1*z^-1 + 5/2*G(1,z)*
         y^-1*[1-z]^-1 - 4*G(1,z)*z^-2*[y+z]^-1 - 3/2*G(1,z)*z^-1*[1-y-z]^-2
          - 7/2*G(1,z)*z^-1*[1-y-z]^-1 - 4*G(1,z)*z^-1*[y+z]^-2 - 6*G(1,z)*
         z^-1*[y+z]^-1 + 3/2*G(1,z)*[1-y-z]^-2*[1-z]^-1 + 5/2*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - G(1,z)*G( - z,y)*y^-3 + 4*G(1,z)*G( - z,y)*y^-2
         *z^-1 + 2*G(1,z)*G( - z,y)*y^-2*[1-z]^-1 - G(1,z)*G( - z,y)*y^-1*z^-2
          + 3*G(1,z)*G( - z,y)*y^-1*z^-1 + G(1,z)*G( - z,y)*y^-1*[1-z]^-2 + 3*
         G(1,z)*G( - z,y)*y^-1*[1-z]^-1 - G(1,z)*G( - z,y)*z^-2*[1-y-z]^-1 + 
         G(1,z)*G( - z,y)*z^-1*[1-y-z]^-2 + 3*G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1
          - G(1,z)*G( - z,y)*[1-y-z]^-2*[1-z]^-1 + G(1,z)*G( - z,y)*[1-y-z]^-1
         *[1-z]^-2 + 3*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,y)*y^-2*
         z^-1 + G(1,0,y)*y^-2*[1-z]^-1 - G(1,0,y)*y^-1*z^-2 - G(1,0,y)*z^-2*
         [1-y-z]^-1 - G(1,0,y)*[1-y-z]^-2*[1-z]^-1 )

       + Nf*q2^-3 * ( 2/3*i_*Pi*y^-2*z^-1 + 1/3*i_*Pi*y^-2*[1-z]^-1 + i_*Pi*
         y^-1*z^-1 + i_*Pi*y^-1*[1-z]^-1 + 1/3*i_*Pi*z^-1*[1-y-z]^-2 + i_*Pi*
         z^-1*[1-y-z]^-1 - 1/3*i_*Pi*[1-y-z]^-2*[1-z]^-1 + i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/3*G(0,y)*y^-2*z^-1 - 1/6*G(0,y)*y^-2*[1-z]^-1 - 1/2*G(0,
         y)*y^-1*z^-1 - 1/2*G(0,y)*y^-1*[1-z]^-1 - 1/6*G(0,y)*z^-1*[1-y-z]^-2
          - 1/2*G(0,y)*z^-1*[1-y-z]^-1 + 1/6*G(0,y)*[1-y-z]^-2*[1-z]^-1 - 1/2*
         G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,z)*y^-2*z^-1 - 1/6*G(0,z)*y^-2*
         [1-z]^-1 - 1/2*G(0,z)*y^-1*z^-1 - 1/2*G(0,z)*y^-1*[1-z]^-1 - 1/6*G(0,
         z)*z^-1*[1-y-z]^-2 - 1/2*G(0,z)*z^-1*[1-y-z]^-1 + 1/6*G(0,z)*
         [1-y-z]^-2*[1-z]^-1 - 1/2*G(0,z)*[1-y-z]^-1*[1-z]^-1 )

       + N*q2^-3 * ( 8*y^-2*z^-1 + 7/2*y^-2*[1-z]^-1 + 23/2*y^-1*z^-1 + 21/2*
         y^-1*[1-z]^-1 + 7/2*z^-1*[1-y-z]^-2 + 21/2*z^-1*[1-y-z]^-1 + z^-1*
         [1-y]^-1 - 7/2*[1-y-z]^-2*[1-z]^-1 + 21/2*[1-y-z]^-1*[1-z]^-1 + 1/3*
         Pi^2*y^-2*z^-1 + 1/6*Pi^2*y^-2*[1-z]^-1 + 1/2*Pi^2*y^-1*z^-1 + 1/2*
         Pi^2*y^-1*[1-z]^-1 + 1/6*Pi^2*z^-1*[1-y-z]^-2 + 1/2*Pi^2*z^-1*
         [1-y-z]^-1 - 1/6*Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/2*Pi^2*[1-y-z]^-1*
         [1-z]^-1 - 11/3*i_*Pi*y^-2*z^-1 - 11/6*i_*Pi*y^-2*[1-z]^-1 - 11/2*i_*
         Pi*y^-1*z^-1 - 11/2*i_*Pi*y^-1*[1-z]^-1 - 11/6*i_*Pi*z^-1*[1-y-z]^-2
          - 11/2*i_*Pi*z^-1*[1-y-z]^-1 + 11/6*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 11/2
         *i_*Pi*[1-y-z]^-1*[1-z]^-1 + 10/3*G(0,y)*y^-2*z^-1 + 5/3*G(0,y)*y^-2*
         [1-z]^-1 + 5*G(0,y)*y^-1*z^-1 + 5/2*G(0,y)*y^-1*[1-z]^-1 + 1/2*G(0,y)
         *z^-2*[1-y-z]^-1 - 1/2*G(0,y)*z^-2*[1-y]^-1 + 1/6*G(0,y)*z^-1*
         [1-y-z]^-2 + 5/2*G(0,y)*z^-1*[1-y-z]^-1 + G(0,y)*z^-1*[1-y]^-2 + 5/2*
         G(0,y)*z^-1*[1-y]^-1 - 5/3*G(0,y)*[1-y-z]^-2*[1-z]^-1 + 5/2*G(0,y)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*G(0,z)*y^-2*z^-1 + G(0,y)*G(0,z)*y^-2*
         [1-z]^-1 + 3*G(0,y)*G(0,z)*y^-1*z^-1 + 3*G(0,y)*G(0,z)*y^-1*[1-z]^-1
          + G(0,y)*G(0,z)*z^-1*[1-y-z]^-2 + 3*G(0,y)*G(0,z)*z^-1*[1-y-z]^-1 - 
         G(0,y)*G(0,z)*[1-y-z]^-2*[1-z]^-1 + 3*G(0,y)*G(0,z)*[1-y-z]^-1*
         [1-z]^-1 + 10/3*G(0,z)*y^-2*z^-1 + 5/3*G(0,z)*y^-2*[1-z]^-1 + 5*G(0,z
         )*y^-1*z^-1 + 3/2*G(0,z)*y^-1*[1-z]^-2 + 5*G(0,z)*y^-1*[1-z]^-1 + 5/3
         *G(0,z)*z^-1*[1-y-z]^-2 + 5*G(0,z)*z^-1*[1-y-z]^-1 - 1/6*G(0,z)*
         [1-y-z]^-2*[1-z]^-1 + 3/2*G(0,z)*[1-y-z]^-1*[1-z]^-2 + 5*G(0,z)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1,0,y)*y^-2*z^-1 - G(1,0,y)*y^-2*[1-z]^-1
          - 3*G(1,0,y)*y^-1*z^-1 - 3*G(1,0,y)*y^-1*[1-z]^-1 - G(1,0,y)*z^-1*
         [1-y-z]^-2 - 3*G(1,0,y)*z^-1*[1-y-z]^-1 + G(1,0,y)*[1-y-z]^-2*
         [1-z]^-1 - 3*G(1,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,z)*y^-2*z^-1 - G(
         1,0,z)*y^-2*[1-z]^-1 - 3*G(1,0,z)*y^-1*z^-1 - 3*G(1,0,z)*y^-1*
         [1-z]^-1 - G(1,0,z)*z^-1*[1-y-z]^-2 - 3*G(1,0,z)*z^-1*[1-y-z]^-1 + G(
         1,0,z)*[1-y-z]^-2*[1-z]^-1 - 3*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e*N^-1*q2^-3 * (  - 6*y^-2*z^-1 - 4*y^-2*[1-z]^-1 + 6*y^-1*z^-1 + 10*
         y^-1*[1-z]^-1 - 4*z^-1*[1-y-z]^-2 - 6*z^-1*[1-y-z]^-1 - 4*z^-1*
         [1-y]^-1 - 16*z^-1*[y+z]^-1 + 4*[1-y-z]^-2*[1-z]^-1 + 10*[1-y-z]^-1*
         [1-z]^-1 + 4*zeta3*y^-2*z^-1 + 2*zeta3*y^-2*[1-z]^-1 + 6*zeta3*y^-1*
         z^-1 + 6*zeta3*y^-1*[1-z]^-1 + 2*zeta3*z^-1*[1-y-z]^-2 + 6*zeta3*z^-1
         *[1-y-z]^-1 - 2*zeta3*[1-y-z]^-2*[1-z]^-1 + 6*zeta3*[1-y-z]^-1*
         [1-z]^-1 - 4*i_*Pi*y^-2*z^-1 - 5/2*i_*Pi*y^-2*[1-z]^-1 - 5/2*i_*Pi*
         y^-1*z^-1 - 3/2*i_*Pi*y^-1*[1-z]^-1 - 5/2*i_*Pi*z^-1*[1-y-z]^-2 - 11/
         2*i_*Pi*z^-1*[1-y-z]^-1 - i_*Pi*z^-1*[1-y]^-1 - 4*i_*Pi*z^-1*[y+z]^-1
          + 5/2*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 3/2*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*
         G(1 - z,1 - z,y)*y^-2*z^-1 + 3/2*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 - 4*
         G(1 - z,1 - z,y)*y^-1*z^-2 - 5/2*G(1 - z,1 - z,y)*y^-1*z^-1 - 5/2*G(1
          - z,1 - z,y)*y^-1*[1-z]^-1 + 4*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 + 3/2*
         G(1 - z,1 - z,y)*z^-1*[1-y-z]^-2 + 7/2*G(1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 + 4*G(1 - z,1 - z,y)*z^-1*[y+z]^-2 + 6*G(1 - z,1 - z,y)*
         z^-1*[y+z]^-1 - 3/2*G(1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 5/2*G(1 - 
         z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,1 - z,0,y)*y^-2*z^-1 + G(1
          - z,1 - z,0,y)*y^-2*[1-z]^-1 - G(1 - z,1 - z,0,y)*y^-1*z^-2 - G(1 - 
         z,1 - z,0,y)*z^-2*[1-y-z]^-1 - G(1 - z,1 - z,0,y)*[1-y-z]^-2*[1-z]^-1
          + G(1 - z, - z,1 - z,y)*y^-3 - 4*G(1 - z, - z,1 - z,y)*y^-2*z^-1 - 2
         *G(1 - z, - z,1 - z,y)*y^-2*[1-z]^-1 + G(1 - z, - z,1 - z,y)*y^-1*
         z^-2 - 3*G(1 - z, - z,1 - z,y)*y^-1*z^-1 - G(1 - z, - z,1 - z,y)*y^-1
         *[1-z]^-2 - 3*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 + G(1 - z, - z,1 - 
         z,y)*z^-2*[1-y-z]^-1 - G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-2 - 3*G(1
          - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 + G(1 - z, - z,1 - z,y)*[1-y-z]^-2
         *[1-z]^-1 - G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3*G(1 - z, - 
         z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 4*G(1 - z,y)*y^-2*z^-1 + 16*G(1 - z,
         y)*y^-1*z^-2 + 24*G(1 - z,y)*y^-1*z^-1 + 24*G(1 - z,y)*y^-1*[1-z]^-1
          - 16*G(1 - z,y)*z^-2*[y+z]^-1 + 4*G(1 - z,y)*z^-1*[1-y-z]^-1 - 16*G(
         1 - z,y)*z^-1*[y+z]^-2 - 20*G(1 - z,y)*z^-1*[y+z]^-1 + 24*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,y)*i_*Pi*y^-2*z^-1 - 3/2*G(1 - z,y)*
         i_*Pi*y^-2*[1-z]^-1 + 4*G(1 - z,y)*i_*Pi*y^-1*z^-2 + 5/2*G(1 - z,y)*
         i_*Pi*y^-1*z^-1 + 5/2*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 4*G(1 - z,y)*
         i_*Pi*z^-2*[y+z]^-1 - 3/2*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-2 - 7/2*G(1
          - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 4*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 - 6*
         G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 3/2*G(1 - z,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 + 5/2*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,0,1
          - z,y)*y^-2*z^-1 + G(1 - z,0,1 - z,y)*y^-2*[1-z]^-1 - G(1 - z,0,1 - 
         z,y)*y^-1*z^-2 - G(1 - z,0,1 - z,y)*z^-2*[1-y-z]^-1 - G(1 - z,0,1 - z
         ,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(1 - z,0,y)*y^-1*z^-2 - G(1 - z,0,y)*
         y^-1*z^-1 - G(1 - z,0,y)*y^-1*[1-z]^-1 + 3*G(1 - z,0,y)*z^-2*
         [1-y-z]^-1 - 3*G(1 - z,0,y)*z^-1*[1-y-z]^-2 - G(1 - z,0,y)*z^-1*
         [1-y-z]^-1 - G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,0,y)*i_*Pi*
         y^-2*z^-1 - G(1 - z,0,y)*i_*Pi*y^-2*[1-z]^-1 + G(1 - z,0,y)*i_*Pi*
         y^-1*z^-2 + G(1 - z,0,y)*i_*Pi*z^-2*[1-y-z]^-1 + G(1 - z,0,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 + 2*G(1 - z,0,0,y)*y^-2*z^-1 + G(1 - z,0,0,y)*
         y^-2*[1-z]^-1 - G(1 - z,0,0,y)*y^-1*z^-2 - G(1 - z,0,0,y)*z^-2*
         [1-y-z]^-1 - G(1 - z,0,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1 - z,1,0,y)*
         y^-2*z^-1 - G(1 - z,1,0,y)*y^-2*[1-z]^-1 + G(1 - z,1,0,y)*y^-1*z^-2
          + G(1 - z,1,0,y)*z^-2*[1-y-z]^-1 + G(1 - z,1,0,y)*[1-y-z]^-2*
         [1-z]^-1 + G( - z,1 - z,1 - z,y)*y^-3 - 4*G( - z,1 - z,1 - z,y)*y^-2*
         z^-1 - 2*G( - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 + G( - z,1 - z,1 - z,y)*
         y^-1*z^-2 - 3*G( - z,1 - z,1 - z,y)*y^-1*z^-1 - G( - z,1 - z,1 - z,y)
         *y^-1*[1-z]^-2 - 3*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + G( - z,1 - z
         ,1 - z,y)*z^-2*[1-y-z]^-1 - G( - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-2 - 3
         *G( - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + G( - z,1 - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 - G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3*
         G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3*G( - z,1 - z,y)*y^-3 - 
         2*G( - z,1 - z,y)*y^-2*[1-z]^-1 - 3*G( - z,1 - z,y)*y^-1*z^-2 + G( - 
         z,1 - z,y)*y^-1*z^-1 - 5*G( - z,1 - z,y)*y^-1*[1-z]^-2 + G( - z,1 - z
         ,y)*y^-1*[1-z]^-1 - 3*G( - z,1 - z,y)*z^-2*[1-y-z]^-1 + 3*G( - z,1 - 
         z,y)*z^-1*[1-y-z]^-2 + G( - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3*G( - z,1
          - z,y)*[1-y-z]^-2*[1-z]^-1 - 5*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2
          + G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G( - z,1 - z,y)*i_*Pi*y^-3
          + 4*G( - z,1 - z,y)*i_*Pi*y^-2*z^-1 + 2*G( - z,1 - z,y)*i_*Pi*y^-2*
         [1-z]^-1 - G( - z,1 - z,y)*i_*Pi*y^-1*z^-2 + 3*G( - z,1 - z,y)*i_*Pi*
         y^-1*z^-1 + G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 + 3*G( - z,1 - z,y)*
         i_*Pi*y^-1*[1-z]^-1 - G( - z,1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 + G( - z,
         1 - z,y)*i_*Pi*z^-1*[1-y-z]^-2 + 3*G( - z,1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - G( - z,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + G( - z,1 - z
         ,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,1 - z,1 - z,y)*y^-2*z^-1 + G(0,1 - z,1 - z,y)*y^-2*
         [1-z]^-1 - G(0,1 - z,1 - z,y)*y^-1*z^-2 - G(0,1 - z,1 - z,y)*z^-2*
         [1-y-z]^-1 - G(0,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(0,1 - z,y)*
         y^-1*z^-2 - G(0,1 - z,y)*y^-1*z^-1 - G(0,1 - z,y)*y^-1*[1-z]^-1 + 3*
         G(0,1 - z,y)*z^-2*[1-y-z]^-1 - 3*G(0,1 - z,y)*z^-1*[1-y-z]^-2 - G(0,1
          - z,y)*z^-1*[1-y-z]^-1 - G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1
          - z,y)*i_*Pi*y^-2*z^-1 - G(0,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + G(0,1 - 
         z,y)*i_*Pi*y^-1*z^-2 + G(0,1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 + G(0,1 - z
         ,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1 - z,y)*G(1,z)*y^-2*z^-1 + G(0
         ,1 - z,y)*G(1,z)*y^-2*[1-z]^-1 - G(0,1 - z,y)*G(1,z)*y^-1*z^-2 - G(0,
         1 - z,y)*G(1,z)*z^-2*[1-y-z]^-1 - G(0,1 - z,y)*G(1,z)*[1-y-z]^-2*
         [1-z]^-1 + 2*G(0,1 - z,0,y)*y^-2*z^-1 + G(0,1 - z,0,y)*y^-2*[1-z]^-1
          - G(0,1 - z,0,y)*y^-1*z^-2 - G(0,1 - z,0,y)*z^-2*[1-y-z]^-1 - G(0,1
          - z,0,y)*[1-y-z]^-2*[1-z]^-1 - G(0, - z,1 - z,y)*y^-3 + G(0, - z,1
          - z,y)*y^-1*z^-2 + 3*G(0, - z,1 - z,y)*y^-1*z^-1 + G(0, - z,1 - z,y)
         *y^-1*[1-z]^-2 + 3*G(0, - z,1 - z,y)*y^-1*[1-z]^-1 + G(0, - z,1 - z,y
         )*z^-2*[1-y-z]^-1 + G(0, - z,1 - z,y)*z^-1*[1-y-z]^-2 + 3*G(0, - z,1
          - z,y)*z^-1*[1-y-z]^-1 + G(0, - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + G(0
         , - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 3*G(0, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - G(0, - z,y)*G(1,z)*y^-3 + G(0, - z,y)*G(1,z)*y^-1*z^-2 + 3
         *G(0, - z,y)*G(1,z)*y^-1*z^-1 + G(0, - z,y)*G(1,z)*y^-1*[1-z]^-2 + 3*
         G(0, - z,y)*G(1,z)*y^-1*[1-z]^-1 + G(0, - z,y)*G(1,z)*z^-2*[1-y-z]^-1
          + G(0, - z,y)*G(1,z)*z^-1*[1-y-z]^-2 + 3*G(0, - z,y)*G(1,z)*z^-1*
         [1-y-z]^-1 + G(0, - z,y)*G(1,z)*[1-y-z]^-2*[1-z]^-1 + G(0, - z,y)*G(1
         ,z)*[1-y-z]^-1*[1-z]^-2 + 3*G(0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 
         1/2*G(0,y)*y^-2*[1-z]^-1 + 4*G(0,y)*y^-1*z^-1 + 9*G(0,y)*y^-1*
         [1-z]^-1 + 10*G(0,y)*z^-2*[1-y-z]^-1 - 10*G(0,y)*z^-2*[1-y]^-1 - 2*G(
         0,y)*z^-1*[1-y-z]^-2 + 9*G(0,y)*z^-1*[1-y-z]^-1 - 4*G(0,y)*z^-1*
         [1-y]^-2 - 5*G(0,y)*z^-1*[1-y]^-1 - 1/2*G(0,y)*[1-y-z]^-2*[1-z]^-1 + 
         9*G(0,y)*[1-y-z]^-1*[1-z]^-1 + G(0,y)*i_*Pi*y^-1*z^-1 + 7/2*G(0,y)*i_
         *Pi*y^-1*[1-z]^-1 + 3/2*G(0,y)*i_*Pi*z^-2*[1-y-z]^-1 - 3/2*G(0,y)*i_*
         Pi*z^-2*[1-y]^-1 + 1/2*G(0,y)*i_*Pi*z^-1*[1-y-z]^-2 + 7/2*G(0,y)*i_*
         Pi*z^-1*[1-y-z]^-1 - G(0,y)*i_*Pi*z^-1*[1-y]^-2 - 5/2*G(0,y)*i_*Pi*
         z^-1*[1-y]^-1 + 7/2*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3*G(0,y)*G(1,z
         )*y^-1*z^-2 - G(0,y)*G(1,z)*y^-1*z^-1 - G(0,y)*G(1,z)*y^-1*[1-z]^-1
          + 3*G(0,y)*G(1,z)*z^-2*[1-y-z]^-1 - 3*G(0,y)*G(1,z)*z^-1*[1-y-z]^-2
          - G(0,y)*G(1,z)*z^-1*[1-y-z]^-1 - G(0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1
          - 2*G(0,y)*G(1,z)*i_*Pi*y^-2*z^-1 - G(0,y)*G(1,z)*i_*Pi*y^-2*
         [1-z]^-1 + G(0,y)*G(1,z)*i_*Pi*y^-1*z^-2 + G(0,y)*G(1,z)*i_*Pi*z^-2*
         [1-y-z]^-1 + G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(0,y)*G(1,1
         ,z)*y^-2*z^-1 + G(0,y)*G(1,1,z)*y^-2*[1-z]^-1 - G(0,y)*G(1,1,z)*y^-1*
         z^-2 - G(0,y)*G(1,1,z)*z^-2*[1-y-z]^-1 - G(0,y)*G(1,1,z)*[1-y-z]^-2*
         [1-z]^-1 + 4*G(0,z)*y^-2*[1-z]^-1 + 1/2*G(0,z)*y^-1*z^-1 + 6*G(0,z)*
         y^-1*[1-z]^-2 + 1/2*G(0,z)*y^-1*[1-z]^-1 + 1/2*G(0,z)*z^-1*[1-y-z]^-2
          + 1/2*G(0,z)*z^-1*[1-y-z]^-1 + 2*G(0,z)*[1-y-z]^-2*[1-z]^-1 + 6*G(0,
         z)*[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,z)*[1-y-z]^-1*[1-z]^-1 + G(0,z)*i_*
         Pi*y^-2*[1-z]^-1 + 1/2*G(0,z)*i_*Pi*y^-1*[1-z]^-2 - 1/2*G(0,z)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 + 1/2*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - G(0,z)*
         G(1 - z,1 - z,y)*y^-3 + 2*G(0,z)*G(1 - z,1 - z,y)*y^-2*z^-1 + G(0,z)*
         G(1 - z,1 - z,y)*y^-2*[1-z]^-1 + 3*G(0,z)*G(1 - z,1 - z,y)*y^-1*z^-1
          + G(0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-2 + 3*G(0,z)*G(1 - z,1 - z,y)*
         y^-1*[1-z]^-1 + G(0,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-2 + 3*G(0,z)*G(
         1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 + 3*G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3*G(0,z)*
         G(1 - z,y)*y^-3 + 2*G(0,z)*G(1 - z,y)*y^-2*[1-z]^-1 + 5*G(0,z)*G(1 - 
         z,y)*y^-1*[1-z]^-2 + 3*G(0,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 5*G(0,
         z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 + G(0,z)*G(1 - z,y)*i_*Pi*y^-3 - 2*
         G(0,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 - G(0,z)*G(1 - z,y)*i_*Pi*y^-2*
         [1-z]^-1 - 3*G(0,z)*G(1 - z,y)*i_*Pi*y^-1*z^-1 - G(0,z)*G(1 - z,y)*i_
         *Pi*y^-1*[1-z]^-2 - 3*G(0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - G(0,z)*
         G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-2 - 3*G(0,z)*G(1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - G(0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3*G(0,z)*
         G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(0,z)*G(0,1 - z,y)*y^-3 - 2*
         G(0,z)*G(0,1 - z,y)*y^-2*z^-1 - G(0,z)*G(0,1 - z,y)*y^-2*[1-z]^-1 - 3
         *G(0,z)*G(0,1 - z,y)*y^-1*z^-1 - G(0,z)*G(0,1 - z,y)*y^-1*[1-z]^-2 - 
         3*G(0,z)*G(0,1 - z,y)*y^-1*[1-z]^-1 - G(0,z)*G(0,1 - z,y)*z^-1*
         [1-y-z]^-2 - 3*G(0,z)*G(0,1 - z,y)*z^-1*[1-y-z]^-1 - G(0,z)*G(0,1 - z
         ,y)*[1-y-z]^-1*[1-z]^-2 - 3*G(0,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1
          + 2*G(0,0,1 - z,y)*y^-2*z^-1 + G(0,0,1 - z,y)*y^-2*[1-z]^-1 - G(0,0,
         1 - z,y)*y^-1*z^-2 - G(0,0,1 - z,y)*z^-2*[1-y-z]^-1 - G(0,0,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 - G(0,0,y)*y^-1*z^-1 - 7/2*G(0,0,y)*y^-1*[1-z]^-1
          - 3/2*G(0,0,y)*z^-2*[1-y-z]^-1 + 3/2*G(0,0,y)*z^-2*[1-y]^-1 - 1/2*G(
         0,0,y)*z^-1*[1-y-z]^-2 - 7/2*G(0,0,y)*z^-1*[1-y-z]^-1 + G(0,0,y)*z^-1
         *[1-y]^-2 + 5/2*G(0,0,y)*z^-1*[1-y]^-1 - 7/2*G(0,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,0,y)*G(1,z)*y^-2*z^-1 + G(0,0,y)*G(1,z)*y^-2*
         [1-z]^-1 - G(0,0,y)*G(1,z)*y^-1*z^-2 - G(0,0,y)*G(1,z)*z^-2*
         [1-y-z]^-1 - G(0,0,y)*G(1,z)*[1-y-z]^-2*[1-z]^-1 - G(0,0,z)*y^-2*
         [1-z]^-1 - 1/2*G(0,0,z)*y^-1*[1-z]^-2 + 1/2*G(0,0,z)*[1-y-z]^-2*
         [1-z]^-1 - 1/2*G(0,0,z)*[1-y-z]^-1*[1-z]^-2 - G(0,0,z)*G(1 - z,y)*
         y^-3 + 2*G(0,0,z)*G(1 - z,y)*y^-2*z^-1 + G(0,0,z)*G(1 - z,y)*y^-2*
         [1-z]^-1 + 3*G(0,0,z)*G(1 - z,y)*y^-1*z^-1 + G(0,0,z)*G(1 - z,y)*y^-1
         *[1-z]^-2 + 3*G(0,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + G(0,0,z)*G(1 - z,y)
         *z^-1*[1-y-z]^-2 + 3*G(0,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + G(0,0,z)*
         G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 3*G(0,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,0,1,z)*y^-2*z^-1 + G(0,0,1,z)*y^-2*[1-z]^-1 - G(0,0,
         1,z)*y^-1*z^-2 - G(0,0,1,z)*z^-2*[1-y-z]^-1 - G(0,0,1,z)*[1-y-z]^-2*
         [1-z]^-1 - 3*G(0,1,z)*y^-1*z^-2 + G(0,1,z)*y^-1*z^-1 + G(0,1,z)*y^-1*
         [1-z]^-1 - 3*G(0,1,z)*z^-2*[1-y-z]^-1 + 3*G(0,1,z)*z^-1*[1-y-z]^-2 + 
         G(0,1,z)*z^-1*[1-y-z]^-1 + G(0,1,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,z)*
         i_*Pi*y^-2*z^-1 + G(0,1,z)*i_*Pi*y^-2*[1-z]^-1 - G(0,1,z)*i_*Pi*y^-1*
         z^-2 - G(0,1,z)*i_*Pi*z^-2*[1-y-z]^-1 - G(0,1,z)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 - 2*G(0,1,z)*G(1 - z,y)*y^-2*z^-1 - G(0,1,z)*G(1 - z,y)*y^-2
         *[1-z]^-1 + G(0,1,z)*G(1 - z,y)*y^-1*z^-2 + G(0,1,z)*G(1 - z,y)*z^-2*
         [1-y-z]^-1 + G(0,1,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,1,z)*G(0
         ,y)*y^-2*z^-1 - G(0,1,z)*G(0,y)*y^-2*[1-z]^-1 + G(0,1,z)*G(0,y)*y^-1*
         z^-2 + G(0,1,z)*G(0,y)*z^-2*[1-y-z]^-1 + G(0,1,z)*G(0,y)*[1-y-z]^-2*
         [1-z]^-1 - 2*G(0,1,0,y)*y^-2*z^-1 - G(0,1,0,y)*y^-2*[1-z]^-1 + G(0,1,
         0,y)*y^-1*z^-2 + G(0,1,0,y)*z^-2*[1-y-z]^-1 + G(0,1,0,y)*[1-y-z]^-2*
         [1-z]^-1 - 2*G(0,1,1,z)*y^-2*z^-1 - G(0,1,1,z)*y^-2*[1-z]^-1 + G(0,1,
         1,z)*y^-1*z^-2 + G(0,1,1,z)*z^-2*[1-y-z]^-1 + G(0,1,1,z)*[1-y-z]^-2*
         [1-z]^-1 + 4*G(1,z)*y^-2*z^-1 + 16*G(1,z)*y^-1*z^-2 + 24*G(1,z)*y^-1*
         z^-1 + 24*G(1,z)*y^-1*[1-z]^-1 - 16*G(1,z)*z^-2*[y+z]^-1 + 4*G(1,z)*
         z^-1*[1-y-z]^-1 - 16*G(1,z)*z^-1*[y+z]^-2 - 20*G(1,z)*z^-1*[y+z]^-1
          + 24*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*i_*Pi*y^-2*z^-1 - 3/2*G(1
         ,z)*i_*Pi*y^-2*[1-z]^-1 + 4*G(1,z)*i_*Pi*y^-1*z^-2 + 5/2*G(1,z)*i_*Pi
         *y^-1*z^-1 + 5/2*G(1,z)*i_*Pi*y^-1*[1-z]^-1 - 4*G(1,z)*i_*Pi*z^-2*
         [y+z]^-1 - 3/2*G(1,z)*i_*Pi*z^-1*[1-y-z]^-2 - 7/2*G(1,z)*i_*Pi*z^-1*
         [1-y-z]^-1 - 4*G(1,z)*i_*Pi*z^-1*[y+z]^-2 - 6*G(1,z)*i_*Pi*z^-1*
         [y+z]^-1 + 3/2*G(1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 5/2*G(1,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + G(1,z)*G(1 - z, - z,y)*y^-3 - 4*G(1,z)*G(1 - z,
          - z,y)*y^-2*z^-1 - 2*G(1,z)*G(1 - z, - z,y)*y^-2*[1-z]^-1 + G(1,z)*
         G(1 - z, - z,y)*y^-1*z^-2 - 3*G(1,z)*G(1 - z, - z,y)*y^-1*z^-1 - G(1,
         z)*G(1 - z, - z,y)*y^-1*[1-z]^-2 - 3*G(1,z)*G(1 - z, - z,y)*y^-1*
         [1-z]^-1 + G(1,z)*G(1 - z, - z,y)*z^-2*[1-y-z]^-1 - G(1,z)*G(1 - z,
          - z,y)*z^-1*[1-y-z]^-2 - 3*G(1,z)*G(1 - z, - z,y)*z^-1*[1-y-z]^-1 + 
         G(1,z)*G(1 - z, - z,y)*[1-y-z]^-2*[1-z]^-1 - G(1,z)*G(1 - z, - z,y)*
         [1-y-z]^-1*[1-z]^-2 - 3*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 + 
         2*G(1,z)*G(1 - z,y)*y^-2*z^-1 + 3/2*G(1,z)*G(1 - z,y)*y^-2*[1-z]^-1
          - 4*G(1,z)*G(1 - z,y)*y^-1*z^-2 - 5/2*G(1,z)*G(1 - z,y)*y^-1*z^-1 - 
         5/2*G(1,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 4*G(1,z)*G(1 - z,y)*z^-2*
         [y+z]^-1 + 3/2*G(1,z)*G(1 - z,y)*z^-1*[1-y-z]^-2 + 7/2*G(1,z)*G(1 - z
         ,y)*z^-1*[1-y-z]^-1 + 4*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-2 + 6*G(1,z)*G(
         1 - z,y)*z^-1*[y+z]^-1 - 3/2*G(1,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 
         5/2*G(1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,z)*G(1 - z,0,y)*
         y^-2*z^-1 + G(1,z)*G(1 - z,0,y)*y^-2*[1-z]^-1 - G(1,z)*G(1 - z,0,y)*
         y^-1*z^-2 - G(1,z)*G(1 - z,0,y)*z^-2*[1-y-z]^-1 - G(1,z)*G(1 - z,0,y)
         *[1-y-z]^-2*[1-z]^-1 + G(1,z)*G( - z,1 - z,y)*y^-3 - 4*G(1,z)*G( - z,
         1 - z,y)*y^-2*z^-1 - 2*G(1,z)*G( - z,1 - z,y)*y^-2*[1-z]^-1 + G(1,z)*
         G( - z,1 - z,y)*y^-1*z^-2 - 3*G(1,z)*G( - z,1 - z,y)*y^-1*z^-1 - G(1,
         z)*G( - z,1 - z,y)*y^-1*[1-z]^-2 - 3*G(1,z)*G( - z,1 - z,y)*y^-1*
         [1-z]^-1 + G(1,z)*G( - z,1 - z,y)*z^-2*[1-y-z]^-1 - G(1,z)*G( - z,1
          - z,y)*z^-1*[1-y-z]^-2 - 3*G(1,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 + 
         G(1,z)*G( - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - G(1,z)*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - 3*G(1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 
         3*G(1,z)*G( - z,y)*y^-3 - 2*G(1,z)*G( - z,y)*y^-2*[1-z]^-1 - 3*G(1,z)
         *G( - z,y)*y^-1*z^-2 + G(1,z)*G( - z,y)*y^-1*z^-1 - 5*G(1,z)*G( - z,y
         )*y^-1*[1-z]^-2 + G(1,z)*G( - z,y)*y^-1*[1-z]^-1 - 3*G(1,z)*G( - z,y)
         *z^-2*[1-y-z]^-1 + 3*G(1,z)*G( - z,y)*z^-1*[1-y-z]^-2 + G(1,z)*G( - z
         ,y)*z^-1*[1-y-z]^-1 - 3*G(1,z)*G( - z,y)*[1-y-z]^-2*[1-z]^-1 - 5*G(1,
         z)*G( - z,y)*[1-y-z]^-1*[1-z]^-2 + G(1,z)*G( - z,y)*[1-y-z]^-1*
         [1-z]^-1 - G(1,z)*G( - z,y)*i_*Pi*y^-3 + 4*G(1,z)*G( - z,y)*i_*Pi*
         y^-2*z^-1 + 2*G(1,z)*G( - z,y)*i_*Pi*y^-2*[1-z]^-1 - G(1,z)*G( - z,y)
         *i_*Pi*y^-1*z^-2 + 3*G(1,z)*G( - z,y)*i_*Pi*y^-1*z^-1 + G(1,z)*G( - z
         ,y)*i_*Pi*y^-1*[1-z]^-2 + 3*G(1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 - G(
         1,z)*G( - z,y)*i_*Pi*z^-2*[1-y-z]^-1 + G(1,z)*G( - z,y)*i_*Pi*z^-1*
         [1-y-z]^-2 + 3*G(1,z)*G( - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(1,z)*G( - z
         ,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 + 3*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3*G(1,0,y)*
         y^-1*z^-2 + G(1,0,y)*y^-1*z^-1 + G(1,0,y)*y^-1*[1-z]^-1 - 3*G(1,0,y)*
         z^-2*[1-y-z]^-1 + 3*G(1,0,y)*z^-1*[1-y-z]^-2 + G(1,0,y)*z^-1*
         [1-y-z]^-1 + G(1,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,y)*i_*Pi*y^-2*
         z^-1 + G(1,0,y)*i_*Pi*y^-2*[1-z]^-1 - G(1,0,y)*i_*Pi*y^-1*z^-2 - G(1,
         0,y)*i_*Pi*z^-2*[1-y-z]^-1 - G(1,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 2*
         G(1,0,0,y)*y^-2*z^-1 - G(1,0,0,y)*y^-2*[1-z]^-1 + G(1,0,0,y)*y^-1*
         z^-2 + G(1,0,0,y)*z^-2*[1-y-z]^-1 + G(1,0,0,y)*[1-y-z]^-2*[1-z]^-1 - 
         2*G(1,0,1,z)*y^-2*z^-1 - G(1,0,1,z)*y^-2*[1-z]^-1 + G(1,0,1,z)*y^-1*
         z^-2 + G(1,0,1,z)*z^-2*[1-y-z]^-1 + G(1,0,1,z)*[1-y-z]^-2*[1-z]^-1 + 
         2*G(1,1,z)*y^-2*z^-1 + 3/2*G(1,1,z)*y^-2*[1-z]^-1 - 4*G(1,1,z)*y^-1*
         z^-2 - 5/2*G(1,1,z)*y^-1*z^-1 - 5/2*G(1,1,z)*y^-1*[1-z]^-1 + 4*G(1,1,
         z)*z^-2*[y+z]^-1 + 3/2*G(1,1,z)*z^-1*[1-y-z]^-2 + 7/2*G(1,1,z)*z^-1*
         [1-y-z]^-1 + 4*G(1,1,z)*z^-1*[y+z]^-2 + 6*G(1,1,z)*z^-1*[y+z]^-1 - 3/
         2*G(1,1,z)*[1-y-z]^-2*[1-z]^-1 - 5/2*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + 
         G(1,1,z)*G( - z,y)*y^-3 - 4*G(1,1,z)*G( - z,y)*y^-2*z^-1 - 2*G(1,1,z)
         *G( - z,y)*y^-2*[1-z]^-1 + G(1,1,z)*G( - z,y)*y^-1*z^-2 - 3*G(1,1,z)*
         G( - z,y)*y^-1*z^-1 - G(1,1,z)*G( - z,y)*y^-1*[1-z]^-2 - 3*G(1,1,z)*
         G( - z,y)*y^-1*[1-z]^-1 + G(1,1,z)*G( - z,y)*z^-2*[1-y-z]^-1 - G(1,1,
         z)*G( - z,y)*z^-1*[1-y-z]^-2 - 3*G(1,1,z)*G( - z,y)*z^-1*[1-y-z]^-1
          + G(1,1,z)*G( - z,y)*[1-y-z]^-2*[1-z]^-1 - G(1,1,z)*G( - z,y)*
         [1-y-z]^-1*[1-z]^-2 - 3*G(1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 )

       + e*Nf*q2^-3 * (  - 7/18*Pi^2*y^-2*z^-1 - 7/36*Pi^2*y^-2*[1-z]^-1 - 7/
         12*Pi^2*y^-1*z^-1 - 7/12*Pi^2*y^-1*[1-z]^-1 - 7/36*Pi^2*z^-1*
         [1-y-z]^-2 - 7/12*Pi^2*z^-1*[1-y-z]^-1 + 7/36*Pi^2*[1-y-z]^-2*
         [1-z]^-1 - 7/12*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,y)*i_*Pi*y^-2*z^-1
          - 1/6*G(0,y)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(0,y)*i_*Pi*y^-1*z^-1 - 1/2*
         G(0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/6*G(0,y)*i_*Pi*z^-1*[1-y-z]^-2 - 1/2*
         G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/6*G(0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1
          - 1/2*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,z)*i_*Pi*y^-2*z^-1
          - 1/6*G(0,z)*i_*Pi*y^-2*[1-z]^-1 - 1/2*G(0,z)*i_*Pi*y^-1*z^-1 - 1/2*
         G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/6*G(0,z)*i_*Pi*z^-1*[1-y-z]^-2 - 1/2*
         G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/6*G(0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1
          - 1/2*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/3*G(0,0,y)*y^-2*z^-1 + 1/
         6*G(0,0,y)*y^-2*[1-z]^-1 + 1/2*G(0,0,y)*y^-1*z^-1 + 1/2*G(0,0,y)*y^-1
         *[1-z]^-1 + 1/6*G(0,0,y)*z^-1*[1-y-z]^-2 + 1/2*G(0,0,y)*z^-1*
         [1-y-z]^-1 - 1/6*G(0,0,y)*[1-y-z]^-2*[1-z]^-1 + 1/2*G(0,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/3*G(0,0,z)*y^-2*z^-1 + 1/6*G(0,0,z)*y^-2*
         [1-z]^-1 + 1/2*G(0,0,z)*y^-1*z^-1 + 1/2*G(0,0,z)*y^-1*[1-z]^-1 + 1/6*
         G(0,0,z)*z^-1*[1-y-z]^-2 + 1/2*G(0,0,z)*z^-1*[1-y-z]^-1 - 1/6*G(0,0,z
         )*[1-y-z]^-2*[1-z]^-1 + 1/2*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e*N*q2^-3 * ( 6*y^-2*z^-1 + 2*y^-2*[1-z]^-1 + 8*y^-1*z^-1 + 4*y^-1*
         [1-z]^-1 + 2*z^-1*[1-y-z]^-2 + 4*z^-1*[1-y-z]^-1 + 4*z^-1*[1-y]^-1 - 
         2*[1-y-z]^-2*[1-z]^-1 + 4*[1-y-z]^-1*[1-z]^-1 - 8*zeta3*y^-2*z^-1 - 4
         *zeta3*y^-2*[1-z]^-1 - 12*zeta3*y^-1*z^-1 - 12*zeta3*y^-1*[1-z]^-1 - 
         4*zeta3*z^-1*[1-y-z]^-2 - 12*zeta3*z^-1*[1-y-z]^-1 + 4*zeta3*
         [1-y-z]^-2*[1-z]^-1 - 12*zeta3*[1-y-z]^-1*[1-z]^-1 + 77/36*Pi^2*y^-2*
         z^-1 + 77/72*Pi^2*y^-2*[1-z]^-1 + 77/24*Pi^2*y^-1*z^-1 - 1/3*Pi^2*
         y^-1*[1-z]^-2 + 77/24*Pi^2*y^-1*[1-z]^-1 + 77/72*Pi^2*z^-1*[1-y-z]^-2
          + 77/24*Pi^2*z^-1*[1-y-z]^-1 + 1/3*Pi^2*[1-y-z]^-3 - 101/72*Pi^2*
         [1-y-z]^-2*[1-z]^-1 - 1/3*Pi^2*[1-y-z]^-1*[1-z]^-2 + 77/24*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 4*i_*Pi*y^-2*z^-1 + 3/2*i_*Pi*y^-2*[1-z]^-1 + 
         11/2*i_*Pi*y^-1*z^-1 + 9/2*i_*Pi*y^-1*[1-z]^-1 + 3/2*i_*Pi*z^-1*
         [1-y-z]^-2 + 9/2*i_*Pi*z^-1*[1-y-z]^-1 + i_*Pi*z^-1*[1-y]^-1 - 3/2*i_
         *Pi*[1-y-z]^-2*[1-z]^-1 + 9/2*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/3*i_*Pi^3
         *y^-2*z^-1 + 1/6*i_*Pi^3*y^-2*[1-z]^-1 + 1/2*i_*Pi^3*y^-1*z^-1 + 1/2*
         i_*Pi^3*y^-1*[1-z]^-1 + 1/6*i_*Pi^3*z^-1*[1-y-z]^-2 + 1/2*i_*Pi^3*
         z^-1*[1-y-z]^-1 - 1/6*i_*Pi^3*[1-y-z]^-2*[1-z]^-1 + 1/2*i_*Pi^3*
         [1-y-z]^-1*[1-z]^-1 + 1/3*G(1 - z,y)*Pi^2*y^-2*z^-1 + 1/6*G(1 - z,y)*
         Pi^2*y^-2*[1-z]^-1 + 1/2*G(1 - z,y)*Pi^2*y^-1*z^-1 + 1/2*G(1 - z,y)*
         Pi^2*y^-1*[1-z]^-1 + 1/6*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-2 + 1/2*G(1 - 
         z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1
          + 1/2*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,1,0,y)*y^-2*
         z^-1 - G(1 - z,1,0,y)*y^-2*[1-z]^-1 - 3*G(1 - z,1,0,y)*y^-1*z^-1 - 3*
         G(1 - z,1,0,y)*y^-1*[1-z]^-1 - G(1 - z,1,0,y)*z^-1*[1-y-z]^-2 - 3*G(1
          - z,1,0,y)*z^-1*[1-y-z]^-1 + G(1 - z,1,0,y)*[1-y-z]^-2*[1-z]^-1 - 3*
         G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*y^-2*[1-z]^-1 - 5*G(0
         ,y)*y^-1*[1-z]^-1 - 4*G(0,y)*z^-2*[1-y-z]^-1 + 4*G(0,y)*z^-2*[1-y]^-1
          - 5*G(0,y)*z^-1*[1-y-z]^-1 + 4*G(0,y)*z^-1*[1-y]^-2 + 5*G(0,y)*z^-1*
         [1-y]^-1 - 1/2*G(0,y)*[1-y-z]^-2*[1-z]^-1 - 5*G(0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/3*G(0,y)*Pi^2*y^-2*z^-1 - 1/6*G(0,y)*Pi^2*y^-2*[1-z]^-1
          - 1/2*G(0,y)*Pi^2*y^-1*z^-1 - 1/2*G(0,y)*Pi^2*y^-1*[1-z]^-1 - 1/6*G(
         0,y)*Pi^2*z^-1*[1-y-z]^-2 - 1/2*G(0,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*G(0
         ,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 1/2*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 
         10/3*G(0,y)*i_*Pi*y^-2*z^-1 + 5/3*G(0,y)*i_*Pi*y^-2*[1-z]^-1 + 5*G(0,
         y)*i_*Pi*y^-1*z^-1 + 5/2*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,y)*i_*
         Pi*z^-2*[1-y-z]^-1 - 1/2*G(0,y)*i_*Pi*z^-2*[1-y]^-1 + 1/6*G(0,y)*i_*
         Pi*z^-1*[1-y-z]^-2 + 5/2*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,y)*i_*Pi*
         z^-1*[1-y]^-2 + 5/2*G(0,y)*i_*Pi*z^-1*[1-y]^-1 - 5/3*G(0,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 + 5/2*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,y)
         *G(0,z)*y^-1*[1-z]^-2 + 2*G(0,y)*G(0,z)*[1-y-z]^-3 - 2*G(0,y)*G(0,z)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,y)*
         G(0,z)*i_*Pi*y^-2*z^-1 + G(0,y)*G(0,z)*i_*Pi*y^-2*[1-z]^-1 + 3*G(0,y)
         *G(0,z)*i_*Pi*y^-1*z^-1 + 3*G(0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + G(0,y
         )*G(0,z)*i_*Pi*z^-1*[1-y-z]^-2 + 3*G(0,y)*G(0,z)*i_*Pi*z^-1*
         [1-y-z]^-1 - G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 3*G(0,y)*G(0,z
         )*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*G(1,0,z)*y^-2*z^-1 + G(0,y)*G(
         1,0,z)*y^-2*[1-z]^-1 + 3*G(0,y)*G(1,0,z)*y^-1*z^-1 + 3*G(0,y)*G(1,0,z
         )*y^-1*[1-z]^-1 + G(0,y)*G(1,0,z)*z^-1*[1-y-z]^-2 + 3*G(0,y)*G(1,0,z)
         *z^-1*[1-y-z]^-1 - G(0,y)*G(1,0,z)*[1-y-z]^-2*[1-z]^-1 + 3*G(0,y)*G(1
         ,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z)*y^-1*z^-1 + 4*G(0,z)*y^-1*
         [1-z]^-2 + 1/2*G(0,z)*y^-1*[1-z]^-1 + 1/2*G(0,z)*z^-1*[1-y-z]^-2 + 1/
         2*G(0,z)*z^-1*[1-y-z]^-1 + 4*G(0,z)*[1-y-z]^-2*[1-z]^-1 + 4*G(0,z)*
         [1-y-z]^-1*[1-z]^-2 + 1/2*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,z)*
         Pi^2*y^-2*z^-1 - 1/6*G(0,z)*Pi^2*y^-2*[1-z]^-1 - 1/2*G(0,z)*Pi^2*y^-1
         *z^-1 - 1/2*G(0,z)*Pi^2*y^-1*[1-z]^-1 - 1/6*G(0,z)*Pi^2*z^-1*
         [1-y-z]^-2 - 1/2*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*G(0,z)*Pi^2*
         [1-y-z]^-2*[1-z]^-1 - 1/2*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 10/3*G(0,
         z)*i_*Pi*y^-2*z^-1 + 5/3*G(0,z)*i_*Pi*y^-2*[1-z]^-1 + 5*G(0,z)*i_*Pi*
         y^-1*z^-1 + 3/2*G(0,z)*i_*Pi*y^-1*[1-z]^-2 + 5*G(0,z)*i_*Pi*y^-1*
         [1-z]^-1 + 5/3*G(0,z)*i_*Pi*z^-1*[1-y-z]^-2 + 5*G(0,z)*i_*Pi*z^-1*
         [1-y-z]^-1 - 1/6*G(0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 3/2*G(0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-2 + 5*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,z)*
         G(1 - z,0,y)*y^-2*z^-1 + G(0,z)*G(1 - z,0,y)*y^-2*[1-z]^-1 + 3*G(0,z)
         *G(1 - z,0,y)*y^-1*z^-1 + 3*G(0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + G(0,z
         )*G(1 - z,0,y)*z^-1*[1-y-z]^-2 + 3*G(0,z)*G(1 - z,0,y)*z^-1*
         [1-y-z]^-1 - G(0,z)*G(1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(0,z)*G(1
          - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 10/3*G(0,0,y)*y^-2*z^-1 - 5/3*G(0,0,y
         )*y^-2*[1-z]^-1 - 5*G(0,0,y)*y^-1*z^-1 - 5/2*G(0,0,y)*y^-1*[1-z]^-1
          - 1/2*G(0,0,y)*z^-2*[1-y-z]^-1 + 1/2*G(0,0,y)*z^-2*[1-y]^-1 - 1/6*G(
         0,0,y)*z^-1*[1-y-z]^-2 - 5/2*G(0,0,y)*z^-1*[1-y-z]^-1 - G(0,0,y)*z^-1
         *[1-y]^-2 - 5/2*G(0,0,y)*z^-1*[1-y]^-1 + 5/3*G(0,0,y)*[1-y-z]^-2*
         [1-z]^-1 - 5/2*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,y)*G(0,z)*y^-2*
         z^-1 - G(0,0,y)*G(0,z)*y^-2*[1-z]^-1 - 3*G(0,0,y)*G(0,z)*y^-1*z^-1 - 
         3*G(0,0,y)*G(0,z)*y^-1*[1-z]^-1 - G(0,0,y)*G(0,z)*z^-1*[1-y-z]^-2 - 3
         *G(0,0,y)*G(0,z)*z^-1*[1-y-z]^-1 + G(0,0,y)*G(0,z)*[1-y-z]^-2*
         [1-z]^-1 - 3*G(0,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 10/3*G(0,0,z)*y^-2
         *z^-1 - 5/3*G(0,0,z)*y^-2*[1-z]^-1 - 5*G(0,0,z)*y^-1*z^-1 - 3/2*G(0,0
         ,z)*y^-1*[1-z]^-2 - 5*G(0,0,z)*y^-1*[1-z]^-1 - 5/3*G(0,0,z)*z^-1*
         [1-y-z]^-2 - 5*G(0,0,z)*z^-1*[1-y-z]^-1 + 1/6*G(0,0,z)*[1-y-z]^-2*
         [1-z]^-1 - 3/2*G(0,0,z)*[1-y-z]^-1*[1-z]^-2 - 5*G(0,0,z)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(0,0,z)*G(0,y)*y^-2*z^-1 - G(0,0,z)*G(0,y)*y^-2*
         [1-z]^-1 - 3*G(0,0,z)*G(0,y)*y^-1*z^-1 - 3*G(0,0,z)*G(0,y)*y^-1*
         [1-z]^-1 - G(0,0,z)*G(0,y)*z^-1*[1-y-z]^-2 - 3*G(0,0,z)*G(0,y)*z^-1*
         [1-y-z]^-1 + G(0,0,z)*G(0,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,0,z)*G(0,y)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,1,0,y)*y^-2*z^-1 + G(0,1,0,y)*y^-2*
         [1-z]^-1 + 3*G(0,1,0,y)*y^-1*z^-1 + 3*G(0,1,0,y)*y^-1*[1-z]^-1 + G(0,
         1,0,y)*z^-1*[1-y-z]^-2 + 3*G(0,1,0,y)*z^-1*[1-y-z]^-1 - G(0,1,0,y)*
         [1-y-z]^-2*[1-z]^-1 + 3*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,0,z)
         *y^-2*z^-1 + G(0,1,0,z)*y^-2*[1-z]^-1 + 3*G(0,1,0,z)*y^-1*z^-1 + 3*G(
         0,1,0,z)*y^-1*[1-z]^-1 + G(0,1,0,z)*z^-1*[1-y-z]^-2 + 3*G(0,1,0,z)*
         z^-1*[1-y-z]^-1 - G(0,1,0,z)*[1-y-z]^-2*[1-z]^-1 + 3*G(0,1,0,z)*
         [1-y-z]^-1*[1-z]^-1 + 1/3*G(1,z)*Pi^2*y^-2*z^-1 + 1/6*G(1,z)*Pi^2*
         y^-2*[1-z]^-1 + 1/2*G(1,z)*Pi^2*y^-1*z^-1 + 1/2*G(1,z)*Pi^2*y^-1*
         [1-z]^-1 + 1/6*G(1,z)*Pi^2*z^-1*[1-y-z]^-2 + 1/2*G(1,z)*Pi^2*z^-1*
         [1-y-z]^-1 - 1/6*G(1,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/2*G(1,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 2*G(1,0,y)*y^-1*[1-z]^-2 - 2*G(1,0,y)*
         [1-y-z]^-3 + 2*G(1,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,y)*[1-y-z]^-1*
         [1-z]^-2 - 2*G(1,0,y)*i_*Pi*y^-2*z^-1 - G(1,0,y)*i_*Pi*y^-2*[1-z]^-1
          - 3*G(1,0,y)*i_*Pi*y^-1*z^-1 - 3*G(1,0,y)*i_*Pi*y^-1*[1-z]^-1 - G(1,
         0,y)*i_*Pi*z^-1*[1-y-z]^-2 - 3*G(1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(1,0
         ,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 3*G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + 2*G(1,0,z)*y^-1*[1-z]^-2 - 2*G(1,0,z)*[1-y-z]^-3 + 2*G(1,0,z)*
         [1-y-z]^-2*[1-z]^-1 + 2*G(1,0,z)*[1-y-z]^-1*[1-z]^-2 - 2*G(1,0,z)*i_*
         Pi*y^-2*z^-1 - G(1,0,z)*i_*Pi*y^-2*[1-z]^-1 - 3*G(1,0,z)*i_*Pi*y^-1*
         z^-1 - 3*G(1,0,z)*i_*Pi*y^-1*[1-z]^-1 - G(1,0,z)*i_*Pi*z^-1*
         [1-y-z]^-2 - 3*G(1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + G(1,0,z)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 - 3*G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,
         z)*G(1 - z,y)*y^-2*z^-1 - G(1,0,z)*G(1 - z,y)*y^-2*[1-z]^-1 - 3*G(1,0
         ,z)*G(1 - z,y)*y^-1*z^-1 - 3*G(1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - G(1,
         0,z)*G(1 - z,y)*z^-1*[1-y-z]^-2 - 3*G(1,0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 + G(1,0,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(1,0,z)*G(1
          - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,0,y)*y^-2*z^-1 + G(1,0,0,y)*
         y^-2*[1-z]^-1 + 3*G(1,0,0,y)*y^-1*z^-1 + 3*G(1,0,0,y)*y^-1*[1-z]^-1
          + G(1,0,0,y)*z^-1*[1-y-z]^-2 + 3*G(1,0,0,y)*z^-1*[1-y-z]^-1 - G(1,0,
         0,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(1,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0
         ,0,z)*y^-2*z^-1 + G(1,0,0,z)*y^-2*[1-z]^-1 + 3*G(1,0,0,z)*y^-1*z^-1
          + 3*G(1,0,0,z)*y^-1*[1-z]^-1 + G(1,0,0,z)*z^-1*[1-y-z]^-2 + 3*G(1,0,
         0,z)*z^-1*[1-y-z]^-1 - G(1,0,0,z)*[1-y-z]^-2*[1-z]^-1 + 3*G(1,0,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1,1,0,z)*y^-2*z^-1 - G(1,1,0,z)*y^-2*
         [1-z]^-1 - 3*G(1,1,0,z)*y^-1*z^-1 - 3*G(1,1,0,z)*y^-1*[1-z]^-1 - G(1,
         1,0,z)*z^-1*[1-y-z]^-2 - 3*G(1,1,0,z)*z^-1*[1-y-z]^-1 + G(1,1,0,z)*
         [1-y-z]^-2*[1-z]^-1 - 3*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*N^-1*q2^-3 * (  - 10*y^-2*z^-1 - 7*y^-2*[1-z]^-1 + 23*y^-1*z^-1
          + 33*y^-1*[1-z]^-1 - 7*z^-1*[1-y-z]^-2 - 7*z^-1*[1-y-z]^-1 - 10*z^-1
         *[1-y]^-1 - 40*z^-1*[y+z]^-1 + 7*[1-y-z]^-2*[1-z]^-1 + 33*[1-y-z]^-1*
         [1-z]^-1 + 6*zeta3*y^-2*z^-1 + 3*zeta3*y^-2*[1-z]^-1 + 9*zeta3*y^-1*
         z^-1 + 9*zeta3*y^-1*[1-z]^-1 + 3*zeta3*z^-1*[1-y-z]^-2 + 9*zeta3*z^-1
         *[1-y-z]^-1 - 3*zeta3*[1-y-z]^-2*[1-z]^-1 + 9*zeta3*[1-y-z]^-1*
         [1-z]^-1 + 7/3*Pi^2*y^-2*z^-1 + 35/24*Pi^2*y^-2*[1-z]^-1 + 35/24*Pi^2
         *y^-1*z^-1 + 7/8*Pi^2*y^-1*[1-z]^-1 + 35/24*Pi^2*z^-1*[1-y-z]^-2 + 77/
         24*Pi^2*z^-1*[1-y-z]^-1 + 7/12*Pi^2*z^-1*[1-y]^-1 + 7/3*Pi^2*z^-1*
         [y+z]^-1 - 35/24*Pi^2*[1-y-z]^-2*[1-z]^-1 + 7/8*Pi^2*[1-y-z]^-1*
         [1-z]^-1 + 1/15*Pi^4*y^-2*z^-1 + 1/30*Pi^4*y^-2*[1-z]^-1 + 1/10*Pi^4*
         y^-1*z^-1 + 1/10*Pi^4*y^-1*[1-z]^-1 + 1/30*Pi^4*z^-1*[1-y-z]^-2 + 1/
         10*Pi^4*z^-1*[1-y-z]^-1 - 1/30*Pi^4*[1-y-z]^-2*[1-z]^-1 + 1/10*Pi^4*
         [1-y-z]^-1*[1-z]^-1 - 6*i_*Pi*y^-2*z^-1 - 4*i_*Pi*y^-2*[1-z]^-1 + 6*
         i_*Pi*y^-1*z^-1 + 10*i_*Pi*y^-1*[1-z]^-1 - 4*i_*Pi*z^-1*[1-y-z]^-2 - 
         6*i_*Pi*z^-1*[1-y-z]^-1 - 4*i_*Pi*z^-1*[1-y]^-1 - 16*i_*Pi*z^-1*
         [y+z]^-1 + 4*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 10*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + 4*i_*Pi*zeta3*y^-2*z^-1 + 2*i_*Pi*zeta3*y^-2*[1-z]^-1 + 6*i_*Pi*
         zeta3*y^-1*z^-1 + 6*i_*Pi*zeta3*y^-1*[1-z]^-1 + 2*i_*Pi*zeta3*z^-1*
         [1-y-z]^-2 + 6*i_*Pi*zeta3*z^-1*[1-y-z]^-1 - 2*i_*Pi*zeta3*[1-y-z]^-2
         *[1-z]^-1 + 6*i_*Pi*zeta3*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,1 - z,1 - z
         ,y)*y^-2*z^-1 - 3/2*G(1 - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 + 4*G(1 - z,
         1 - z,1 - z,y)*y^-1*z^-2 + 5/2*G(1 - z,1 - z,1 - z,y)*y^-1*z^-1 + 5/2
         *G(1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 4*G(1 - z,1 - z,1 - z,y)*z^-2
         *[y+z]^-1 - 3/2*G(1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-2 - 7/2*G(1 - z,
         1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 4*G(1 - z,1 - z,1 - z,y)*z^-1*
         [y+z]^-2 - 6*G(1 - z,1 - z,1 - z,y)*z^-1*[y+z]^-1 + 3/2*G(1 - z,1 - z
         ,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 5/2*G(1 - z,1 - z,1 - z,y)*[1-y-z]^-1
         *[1-z]^-1 - 2*G(1 - z,1 - z,1 - z,0,y)*y^-2*z^-1 - G(1 - z,1 - z,1 - 
         z,0,y)*y^-2*[1-z]^-1 + G(1 - z,1 - z,1 - z,0,y)*y^-1*z^-2 + G(1 - z,1
          - z,1 - z,0,y)*z^-2*[1-y-z]^-1 + G(1 - z,1 - z,1 - z,0,y)*[1-y-z]^-2
         *[1-z]^-1 - G(1 - z,1 - z, - z,1 - z,y)*y^-3 + 4*G(1 - z,1 - z, - z,1
          - z,y)*y^-2*z^-1 + 2*G(1 - z,1 - z, - z,1 - z,y)*y^-2*[1-z]^-1 - G(1
          - z,1 - z, - z,1 - z,y)*y^-1*z^-2 + 3*G(1 - z,1 - z, - z,1 - z,y)*
         y^-1*z^-1 + G(1 - z,1 - z, - z,1 - z,y)*y^-1*[1-z]^-2 + 3*G(1 - z,1
          - z, - z,1 - z,y)*y^-1*[1-z]^-1 - G(1 - z,1 - z, - z,1 - z,y)*z^-2*
         [1-y-z]^-1 + G(1 - z,1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-2 + 3*G(1 - z,
         1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(1 - z,1 - z, - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 + G(1 - z,1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2
          + 3*G(1 - z,1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,1 - 
         z,y)*y^-2*z^-1 - 16*G(1 - z,1 - z,y)*y^-1*z^-2 - 24*G(1 - z,1 - z,y)*
         y^-1*z^-1 - 24*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + 16*G(1 - z,1 - z,y)*
         z^-2*[y+z]^-1 - 4*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 16*G(1 - z,1 - z
         ,y)*z^-1*[y+z]^-2 + 20*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 - 24*G(1 - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,1 - z,y)*i_*Pi*y^-2*z^-1 + 3/
         2*G(1 - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - 4*G(1 - z,1 - z,y)*i_*Pi*
         y^-1*z^-2 - 5/2*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-1 - 5/2*G(1 - z,1 - z,
         y)*i_*Pi*y^-1*[1-z]^-1 + 4*G(1 - z,1 - z,y)*i_*Pi*z^-2*[y+z]^-1 + 3/2
         *G(1 - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-2 + 7/2*G(1 - z,1 - z,y)*i_*Pi*
         z^-1*[1-y-z]^-1 + 4*G(1 - z,1 - z,y)*i_*Pi*z^-1*[y+z]^-2 + 6*G(1 - z,
         1 - z,y)*i_*Pi*z^-1*[y+z]^-1 - 3/2*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 - 5/2*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z
         ,1 - z,0,1 - z,y)*y^-2*z^-1 - G(1 - z,1 - z,0,1 - z,y)*y^-2*[1-z]^-1
          + G(1 - z,1 - z,0,1 - z,y)*y^-1*z^-2 + G(1 - z,1 - z,0,1 - z,y)*z^-2
         *[1-y-z]^-1 + G(1 - z,1 - z,0,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(1 - 
         z,1 - z,0,y)*y^-1*z^-2 + G(1 - z,1 - z,0,y)*y^-1*z^-1 + G(1 - z,1 - z
         ,0,y)*y^-1*[1-z]^-1 - 3*G(1 - z,1 - z,0,y)*z^-2*[1-y-z]^-1 + 3*G(1 - 
         z,1 - z,0,y)*z^-1*[1-y-z]^-2 + G(1 - z,1 - z,0,y)*z^-1*[1-y-z]^-1 + 
         G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,1 - z,0,y)*i_*Pi*
         y^-2*z^-1 + G(1 - z,1 - z,0,y)*i_*Pi*y^-2*[1-z]^-1 - G(1 - z,1 - z,0,
         y)*i_*Pi*y^-1*z^-2 - G(1 - z,1 - z,0,y)*i_*Pi*z^-2*[1-y-z]^-1 - G(1
          - z,1 - z,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(1 - z,1 - z,0,0,y)*
         y^-2*z^-1 - G(1 - z,1 - z,0,0,y)*y^-2*[1-z]^-1 + G(1 - z,1 - z,0,0,y)
         *y^-1*z^-2 + G(1 - z,1 - z,0,0,y)*z^-2*[1-y-z]^-1 + G(1 - z,1 - z,0,0
         ,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(1 - z,1 - z,1,0,y)*y^-2*z^-1 + G(1 - z,
         1 - z,1,0,y)*y^-2*[1-z]^-1 - G(1 - z,1 - z,1,0,y)*y^-1*z^-2 - G(1 - z
         ,1 - z,1,0,y)*z^-2*[1-y-z]^-1 - G(1 - z,1 - z,1,0,y)*[1-y-z]^-2*
         [1-z]^-1 - G(1 - z, - z,1 - z,1 - z,y)*y^-3 + 4*G(1 - z, - z,1 - z,1
          - z,y)*y^-2*z^-1 + 2*G(1 - z, - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 - G(1
          - z, - z,1 - z,1 - z,y)*y^-1*z^-2 + 3*G(1 - z, - z,1 - z,1 - z,y)*
         y^-1*z^-1 + G(1 - z, - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 + 3*G(1 - z, - 
         z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - G(1 - z, - z,1 - z,1 - z,y)*z^-2*
         [1-y-z]^-1 + G(1 - z, - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-2 + 3*G(1 - z,
          - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(1 - z, - z,1 - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 + G(1 - z, - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2
          + 3*G(1 - z, - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3*G(1 - z, - z
         ,1 - z,y)*y^-3 + 2*G(1 - z, - z,1 - z,y)*y^-2*[1-z]^-1 + 3*G(1 - z,
          - z,1 - z,y)*y^-1*z^-2 - G(1 - z, - z,1 - z,y)*y^-1*z^-1 + 5*G(1 - z
         , - z,1 - z,y)*y^-1*[1-z]^-2 - G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 + 
         3*G(1 - z, - z,1 - z,y)*z^-2*[1-y-z]^-1 - 3*G(1 - z, - z,1 - z,y)*
         z^-1*[1-y-z]^-2 - G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3*G(1 - z,
          - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 5*G(1 - z, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G(1
          - z, - z,1 - z,y)*i_*Pi*y^-3 - 4*G(1 - z, - z,1 - z,y)*i_*Pi*y^-2*
         z^-1 - 2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + G(1 - z, - z,1
          - z,y)*i_*Pi*y^-1*z^-2 - 3*G(1 - z, - z,1 - z,y)*i_*Pi*y^-1*z^-1 - 
         G(1 - z, - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 - 3*G(1 - z, - z,1 - z,y)*
         i_*Pi*y^-1*[1-z]^-1 + G(1 - z, - z,1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 - 
         G(1 - z, - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-2 - 3*G(1 - z, - z,1 - z,y)
         *i_*Pi*z^-1*[1-y-z]^-1 + G(1 - z, - z,1 - z,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 - G(1 - z, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3*G(1 - 
         z, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 10*G(1 - z,y)*y^-2*z^-1
          + 40*G(1 - z,y)*y^-1*z^-2 + 54*G(1 - z,y)*y^-1*z^-1 + 54*G(1 - z,y)*
         y^-1*[1-z]^-1 - 40*G(1 - z,y)*z^-2*[y+z]^-1 + 10*G(1 - z,y)*z^-1*
         [1-y-z]^-1 - 40*G(1 - z,y)*z^-1*[y+z]^-2 - 44*G(1 - z,y)*z^-1*
         [y+z]^-1 + 54*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,y)*zeta3*
         y^-2*z^-1 - 2*G(1 - z,y)*zeta3*y^-2*[1-z]^-1 - 6*G(1 - z,y)*zeta3*
         y^-1*z^-1 - 6*G(1 - z,y)*zeta3*y^-1*[1-z]^-1 - 2*G(1 - z,y)*zeta3*
         z^-1*[1-y-z]^-2 - 6*G(1 - z,y)*zeta3*z^-1*[1-y-z]^-1 + 2*G(1 - z,y)*
         zeta3*[1-y-z]^-2*[1-z]^-1 - 6*G(1 - z,y)*zeta3*[1-y-z]^-1*[1-z]^-1 + 
         7/6*G(1 - z,y)*Pi^2*y^-2*z^-1 + 7/8*G(1 - z,y)*Pi^2*y^-2*[1-z]^-1 - 7/
         3*G(1 - z,y)*Pi^2*y^-1*z^-2 - 35/24*G(1 - z,y)*Pi^2*y^-1*z^-1 - 35/24
         *G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/3*G(1 - z,y)*Pi^2*z^-2*[y+z]^-1 + 
         7/8*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-2 + 49/24*G(1 - z,y)*Pi^2*z^-1*
         [1-y-z]^-1 + 7/3*G(1 - z,y)*Pi^2*z^-1*[y+z]^-2 + 7/2*G(1 - z,y)*Pi^2*
         z^-1*[y+z]^-1 - 7/8*G(1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 35/24*G(1
          - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 4*G(1 - z,y)*i_*Pi*y^-2*z^-1 + 16*
         G(1 - z,y)*i_*Pi*y^-1*z^-2 + 24*G(1 - z,y)*i_*Pi*y^-1*z^-1 + 24*G(1
          - z,y)*i_*Pi*y^-1*[1-z]^-1 - 16*G(1 - z,y)*i_*Pi*z^-2*[y+z]^-1 + 4*
         G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 16*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2
          - 20*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 24*G(1 - z,y)*i_*Pi*[1-y-z]^-1
         *[1-z]^-1 - 2*G(1 - z,0,1 - z,1 - z,y)*y^-2*z^-1 - G(1 - z,0,1 - z,1
          - z,y)*y^-2*[1-z]^-1 + G(1 - z,0,1 - z,1 - z,y)*y^-1*z^-2 + G(1 - z,
         0,1 - z,1 - z,y)*z^-2*[1-y-z]^-1 + G(1 - z,0,1 - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 - 3*G(1 - z,0,1 - z,y)*y^-1*z^-2 + G(1 - z,0,1 - 
         z,y)*y^-1*z^-1 + G(1 - z,0,1 - z,y)*y^-1*[1-z]^-1 - 3*G(1 - z,0,1 - z
         ,y)*z^-2*[1-y-z]^-1 + 3*G(1 - z,0,1 - z,y)*z^-1*[1-y-z]^-2 + G(1 - z,
         0,1 - z,y)*z^-1*[1-y-z]^-1 + G(1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1
          + 2*G(1 - z,0,1 - z,y)*i_*Pi*y^-2*z^-1 + G(1 - z,0,1 - z,y)*i_*Pi*
         y^-2*[1-z]^-1 - G(1 - z,0,1 - z,y)*i_*Pi*y^-1*z^-2 - G(1 - z,0,1 - z,
         y)*i_*Pi*z^-2*[1-y-z]^-1 - G(1 - z,0,1 - z,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 - 2*G(1 - z,0,1 - z,0,y)*y^-2*z^-1 - G(1 - z,0,1 - z,0,y)*
         y^-2*[1-z]^-1 + G(1 - z,0,1 - z,0,y)*y^-1*z^-2 + G(1 - z,0,1 - z,0,y)
         *z^-2*[1-y-z]^-1 + G(1 - z,0,1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 + G(1 - z
         ,0, - z,1 - z,y)*y^-3 - G(1 - z,0, - z,1 - z,y)*y^-1*z^-2 - 3*G(1 - z
         ,0, - z,1 - z,y)*y^-1*z^-1 - G(1 - z,0, - z,1 - z,y)*y^-1*[1-z]^-2 - 
         3*G(1 - z,0, - z,1 - z,y)*y^-1*[1-z]^-1 - G(1 - z,0, - z,1 - z,y)*
         z^-2*[1-y-z]^-1 - G(1 - z,0, - z,1 - z,y)*z^-1*[1-y-z]^-2 - 3*G(1 - z
         ,0, - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(1 - z,0, - z,1 - z,y)*[1-y-z]^-2
         *[1-z]^-1 - G(1 - z,0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3*G(1 - z,0
         , - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 6*G(1 - z,0,y)*y^-1*z^-2 - 2*G(1
          - z,0,y)*y^-1*z^-1 - 2*G(1 - z,0,y)*y^-1*[1-z]^-1 + 6*G(1 - z,0,y)*
         z^-2*[1-y-z]^-1 - 6*G(1 - z,0,y)*z^-1*[1-y-z]^-2 - 2*G(1 - z,0,y)*
         z^-1*[1-y-z]^-1 - 2*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 7/6*G(1 - z,0,
         y)*Pi^2*y^-2*z^-1 + 7/12*G(1 - z,0,y)*Pi^2*y^-2*[1-z]^-1 - 7/12*G(1
          - z,0,y)*Pi^2*y^-1*z^-2 - 7/12*G(1 - z,0,y)*Pi^2*z^-2*[1-y-z]^-1 - 7/
         12*G(1 - z,0,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 3*G(1 - z,0,y)*i_*Pi*y^-1*
         z^-2 - G(1 - z,0,y)*i_*Pi*y^-1*z^-1 - G(1 - z,0,y)*i_*Pi*y^-1*
         [1-z]^-1 + 3*G(1 - z,0,y)*i_*Pi*z^-2*[1-y-z]^-1 - 3*G(1 - z,0,y)*i_*
         Pi*z^-1*[1-y-z]^-2 - G(1 - z,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(1 - z,0,y
         )*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,0,0,1 - z,y)*y^-2*z^-1 - G(1
          - z,0,0,1 - z,y)*y^-2*[1-z]^-1 + G(1 - z,0,0,1 - z,y)*y^-1*z^-2 + G(
         1 - z,0,0,1 - z,y)*z^-2*[1-y-z]^-1 + G(1 - z,0,0,1 - z,y)*[1-y-z]^-2*
         [1-z]^-1 - 3*G(1 - z,0,0,y)*y^-1*z^-2 + G(1 - z,0,0,y)*y^-1*z^-1 + G(
         1 - z,0,0,y)*y^-1*[1-z]^-1 - 3*G(1 - z,0,0,y)*z^-2*[1-y-z]^-1 + 3*G(1
          - z,0,0,y)*z^-1*[1-y-z]^-2 + G(1 - z,0,0,y)*z^-1*[1-y-z]^-1 + G(1 - 
         z,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,0,0,y)*i_*Pi*y^-2*z^-1 + G(1
          - z,0,0,y)*i_*Pi*y^-2*[1-z]^-1 - G(1 - z,0,0,y)*i_*Pi*y^-1*z^-2 - G(
         1 - z,0,0,y)*i_*Pi*z^-2*[1-y-z]^-1 - G(1 - z,0,0,y)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 - 2*G(1 - z,0,0,0,y)*y^-2*z^-1 - G(1 - z,0,0,0,y)*y^-2*
         [1-z]^-1 + G(1 - z,0,0,0,y)*y^-1*z^-2 + G(1 - z,0,0,0,y)*z^-2*
         [1-y-z]^-1 + G(1 - z,0,0,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(1 - z,0,1,0,y
         )*y^-2*z^-1 + G(1 - z,0,1,0,y)*y^-2*[1-z]^-1 - G(1 - z,0,1,0,y)*y^-1*
         z^-2 - G(1 - z,0,1,0,y)*z^-2*[1-y-z]^-1 - G(1 - z,0,1,0,y)*[1-y-z]^-2
         *[1-z]^-1 + 3*G(1 - z,1,0,y)*y^-1*z^-2 - G(1 - z,1,0,y)*y^-1*z^-1 - 
         G(1 - z,1,0,y)*y^-1*[1-z]^-1 + 3*G(1 - z,1,0,y)*z^-2*[1-y-z]^-1 - 3*
         G(1 - z,1,0,y)*z^-1*[1-y-z]^-2 - G(1 - z,1,0,y)*z^-1*[1-y-z]^-1 - G(1
          - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,1,0,y)*i_*Pi*y^-2*z^-1 - 
         G(1 - z,1,0,y)*i_*Pi*y^-2*[1-z]^-1 + G(1 - z,1,0,y)*i_*Pi*y^-1*z^-2
          + G(1 - z,1,0,y)*i_*Pi*z^-2*[1-y-z]^-1 + G(1 - z,1,0,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 + 2*G(1 - z,1,0,0,y)*y^-2*z^-1 + G(1 - z,1,0,0,y)
         *y^-2*[1-z]^-1 - G(1 - z,1,0,0,y)*y^-1*z^-2 - G(1 - z,1,0,0,y)*z^-2*
         [1-y-z]^-1 - G(1 - z,1,0,0,y)*[1-y-z]^-2*[1-z]^-1 - G( - z,1 - z,1 - 
         z,1 - z,y)*y^-3 + 4*G( - z,1 - z,1 - z,1 - z,y)*y^-2*z^-1 + 2*G( - z,
         1 - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 - G( - z,1 - z,1 - z,1 - z,y)*y^-1
         *z^-2 + 3*G( - z,1 - z,1 - z,1 - z,y)*y^-1*z^-1 + G( - z,1 - z,1 - z,
         1 - z,y)*y^-1*[1-z]^-2 + 3*G( - z,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1
          - G( - z,1 - z,1 - z,1 - z,y)*z^-2*[1-y-z]^-1 + G( - z,1 - z,1 - z,1
          - z,y)*z^-1*[1-y-z]^-2 + 3*G( - z,1 - z,1 - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - G( - z,1 - z,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + G( - z
         ,1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 3*G( - z,1 - z,1 - z,1 - 
         z,y)*[1-y-z]^-1*[1-z]^-1 + 3*G( - z,1 - z,1 - z,y)*y^-3 + 2*G( - z,1
          - z,1 - z,y)*y^-2*[1-z]^-1 + 3*G( - z,1 - z,1 - z,y)*y^-1*z^-2 - G(
          - z,1 - z,1 - z,y)*y^-1*z^-1 + 5*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-2
          - G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 3*G( - z,1 - z,1 - z,y)*z^-2
         *[1-y-z]^-1 - 3*G( - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-2 - G( - z,1 - z,
         1 - z,y)*z^-1*[1-y-z]^-1 + 3*G( - z,1 - z,1 - z,y)*[1-y-z]^-2*
         [1-z]^-1 + 5*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - G( - z,1 - z
         ,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G( - z,1 - z,1 - z,y)*i_*Pi*y^-3 - 4*
         G( - z,1 - z,1 - z,y)*i_*Pi*y^-2*z^-1 - 2*G( - z,1 - z,1 - z,y)*i_*Pi
         *y^-2*[1-z]^-1 + G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*z^-2 - 3*G( - z,1
          - z,1 - z,y)*i_*Pi*y^-1*z^-1 - G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*
         [1-z]^-2 - 3*G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + G( - z,1 - z
         ,1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 - G( - z,1 - z,1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-2 - 3*G( - z,1 - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + G( - z,1
          - z,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - G( - z,1 - z,1 - z,y)*i_*Pi
         *[1-y-z]^-1*[1-z]^-2 - 3*G( - z,1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 6*G( - z,1 - z,y)*y^-3 - 4*G( - z,1 - z,y)*y^-2*[1-z]^-1
          - 6*G( - z,1 - z,y)*y^-1*z^-2 + 2*G( - z,1 - z,y)*y^-1*z^-1 - 10*G(
          - z,1 - z,y)*y^-1*[1-z]^-2 + 2*G( - z,1 - z,y)*y^-1*[1-z]^-1 - 6*G(
          - z,1 - z,y)*z^-2*[1-y-z]^-1 + 6*G( - z,1 - z,y)*z^-1*[1-y-z]^-2 + 2
         *G( - z,1 - z,y)*z^-1*[1-y-z]^-1 - 6*G( - z,1 - z,y)*[1-y-z]^-2*
         [1-z]^-1 - 10*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 2*G( - z,1 - z,y)
         *[1-y-z]^-1*[1-z]^-1 + 7/12*G( - z,1 - z,y)*Pi^2*y^-3 - 7/3*G( - z,1
          - z,y)*Pi^2*y^-2*z^-1 - 7/6*G( - z,1 - z,y)*Pi^2*y^-2*[1-z]^-1 + 7/
         12*G( - z,1 - z,y)*Pi^2*y^-1*z^-2 - 7/4*G( - z,1 - z,y)*Pi^2*y^-1*
         z^-1 - 7/12*G( - z,1 - z,y)*Pi^2*y^-1*[1-z]^-2 - 7/4*G( - z,1 - z,y)*
         Pi^2*y^-1*[1-z]^-1 + 7/12*G( - z,1 - z,y)*Pi^2*z^-2*[1-y-z]^-1 - 7/12
         *G( - z,1 - z,y)*Pi^2*z^-1*[1-y-z]^-2 - 7/4*G( - z,1 - z,y)*Pi^2*z^-1
         *[1-y-z]^-1 + 7/12*G( - z,1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 7/12*G(
          - z,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 7/4*G( - z,1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 3*G( - z,1 - z,y)*i_*Pi*y^-3 - 2*G( - z,1 - z,y
         )*i_*Pi*y^-2*[1-z]^-1 - 3*G( - z,1 - z,y)*i_*Pi*y^-1*z^-2 + G( - z,1
          - z,y)*i_*Pi*y^-1*z^-1 - 5*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 + G(
          - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 3*G( - z,1 - z,y)*i_*Pi*z^-2*
         [1-y-z]^-1 + 3*G( - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-2 + G( - z,1 - z,y
         )*i_*Pi*z^-1*[1-y-z]^-1 - 3*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1
          - 5*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + G( - z,1 - z,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1 - z,1 - z,1 - z,y)*y^-2*z^-1 - G(0,1
          - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 + G(0,1 - z,1 - z,1 - z,y)*y^-1*
         z^-2 + G(0,1 - z,1 - z,1 - z,y)*z^-2*[1-y-z]^-1 + G(0,1 - z,1 - z,1
          - z,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,1 - z,1 - z,y)*y^-1*z^-2 + G(0,1
          - z,1 - z,y)*y^-1*z^-1 + G(0,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 3*G(0,1
          - z,1 - z,y)*z^-2*[1-y-z]^-1 + 3*G(0,1 - z,1 - z,y)*z^-1*[1-y-z]^-2
          + G(0,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + G(0,1 - z,1 - z,y)*[1-y-z]^-1
         *[1-z]^-1 + 2*G(0,1 - z,1 - z,y)*i_*Pi*y^-2*z^-1 + G(0,1 - z,1 - z,y)
         *i_*Pi*y^-2*[1-z]^-1 - G(0,1 - z,1 - z,y)*i_*Pi*y^-1*z^-2 - G(0,1 - z
         ,1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 - G(0,1 - z,1 - z,y)*i_*Pi*[1-y-z]^-2
         *[1-z]^-1 - 2*G(0,1 - z,1 - z,y)*G(1,z)*y^-2*z^-1 - G(0,1 - z,1 - z,y
         )*G(1,z)*y^-2*[1-z]^-1 + G(0,1 - z,1 - z,y)*G(1,z)*y^-1*z^-2 + G(0,1
          - z,1 - z,y)*G(1,z)*z^-2*[1-y-z]^-1 + G(0,1 - z,1 - z,y)*G(1,z)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(0,1 - z,1 - z,0,y)*y^-2*z^-1 - G(0,1 - z,1
          - z,0,y)*y^-2*[1-z]^-1 + G(0,1 - z,1 - z,0,y)*y^-1*z^-2 + G(0,1 - z,
         1 - z,0,y)*z^-2*[1-y-z]^-1 + G(0,1 - z,1 - z,0,y)*[1-y-z]^-2*[1-z]^-1
          + G(0,1 - z, - z,1 - z,y)*y^-3 - G(0,1 - z, - z,1 - z,y)*y^-1*z^-2
          - 3*G(0,1 - z, - z,1 - z,y)*y^-1*z^-1 - G(0,1 - z, - z,1 - z,y)*y^-1
         *[1-z]^-2 - 3*G(0,1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 - G(0,1 - z, - z,
         1 - z,y)*z^-2*[1-y-z]^-1 - G(0,1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-2 - 
         3*G(0,1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(0,1 - z, - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 - G(0,1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3
         *G(0,1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G(0,1 - z, - z,y)*G(1,
         z)*y^-3 - G(0,1 - z, - z,y)*G(1,z)*y^-1*z^-2 - 3*G(0,1 - z, - z,y)*G(
         1,z)*y^-1*z^-1 - G(0,1 - z, - z,y)*G(1,z)*y^-1*[1-z]^-2 - 3*G(0,1 - z
         , - z,y)*G(1,z)*y^-1*[1-z]^-1 - G(0,1 - z, - z,y)*G(1,z)*z^-2*
         [1-y-z]^-1 - G(0,1 - z, - z,y)*G(1,z)*z^-1*[1-y-z]^-2 - 3*G(0,1 - z,
          - z,y)*G(1,z)*z^-1*[1-y-z]^-1 - G(0,1 - z, - z,y)*G(1,z)*[1-y-z]^-2*
         [1-z]^-1 - G(0,1 - z, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 - 3*G(0,1 - z
         , - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 6*G(0,1 - z,y)*y^-1*z^-2 - 2*G(
         0,1 - z,y)*y^-1*z^-1 - 2*G(0,1 - z,y)*y^-1*[1-z]^-1 + 6*G(0,1 - z,y)*
         z^-2*[1-y-z]^-1 - 6*G(0,1 - z,y)*z^-1*[1-y-z]^-2 - 2*G(0,1 - z,y)*
         z^-1*[1-y-z]^-1 - 2*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 7/6*G(0,1 - z,
         y)*Pi^2*y^-2*z^-1 + 7/12*G(0,1 - z,y)*Pi^2*y^-2*[1-z]^-1 - 7/12*G(0,1
          - z,y)*Pi^2*y^-1*z^-2 - 7/12*G(0,1 - z,y)*Pi^2*z^-2*[1-y-z]^-1 - 7/
         12*G(0,1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 3*G(0,1 - z,y)*i_*Pi*y^-1*
         z^-2 - G(0,1 - z,y)*i_*Pi*y^-1*z^-1 - G(0,1 - z,y)*i_*Pi*y^-1*
         [1-z]^-1 + 3*G(0,1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 - 3*G(0,1 - z,y)*i_*
         Pi*z^-1*[1-y-z]^-2 - G(0,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,1 - z,y
         )*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3*G(0,1 - z,y)*G(1,z)*y^-1*z^-2 + G(0,1
          - z,y)*G(1,z)*y^-1*z^-1 + G(0,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 - 3*G(0,
         1 - z,y)*G(1,z)*z^-2*[1-y-z]^-1 + 3*G(0,1 - z,y)*G(1,z)*z^-1*
         [1-y-z]^-2 + G(0,1 - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + G(0,1 - z,y)*G(1,z
         )*[1-y-z]^-1*[1-z]^-1 + 2*G(0,1 - z,y)*G(1,z)*i_*Pi*y^-2*z^-1 + G(0,1
          - z,y)*G(1,z)*i_*Pi*y^-2*[1-z]^-1 - G(0,1 - z,y)*G(1,z)*i_*Pi*y^-1*
         z^-2 - G(0,1 - z,y)*G(1,z)*i_*Pi*z^-2*[1-y-z]^-1 - G(0,1 - z,y)*G(1,z
         )*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(0,1 - z,y)*G(1,1,z)*y^-2*z^-1 - G(0
         ,1 - z,y)*G(1,1,z)*y^-2*[1-z]^-1 + G(0,1 - z,y)*G(1,1,z)*y^-1*z^-2 + 
         G(0,1 - z,y)*G(1,1,z)*z^-2*[1-y-z]^-1 + G(0,1 - z,y)*G(1,1,z)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(0,1 - z,0,1 - z,y)*y^-2*z^-1 - G(0,1 - z,0,
         1 - z,y)*y^-2*[1-z]^-1 + G(0,1 - z,0,1 - z,y)*y^-1*z^-2 + G(0,1 - z,0
         ,1 - z,y)*z^-2*[1-y-z]^-1 + G(0,1 - z,0,1 - z,y)*[1-y-z]^-2*[1-z]^-1
          - 3*G(0,1 - z,0,y)*y^-1*z^-2 + G(0,1 - z,0,y)*y^-1*z^-1 + G(0,1 - z,
         0,y)*y^-1*[1-z]^-1 - 3*G(0,1 - z,0,y)*z^-2*[1-y-z]^-1 + 3*G(0,1 - z,0
         ,y)*z^-1*[1-y-z]^-2 + G(0,1 - z,0,y)*z^-1*[1-y-z]^-1 + G(0,1 - z,0,y)
         *[1-y-z]^-1*[1-z]^-1 + 2*G(0,1 - z,0,y)*i_*Pi*y^-2*z^-1 + G(0,1 - z,0
         ,y)*i_*Pi*y^-2*[1-z]^-1 - G(0,1 - z,0,y)*i_*Pi*y^-1*z^-2 - G(0,1 - z,
         0,y)*i_*Pi*z^-2*[1-y-z]^-1 - G(0,1 - z,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1
          - 2*G(0,1 - z,0,y)*G(1,z)*y^-2*z^-1 - G(0,1 - z,0,y)*G(1,z)*y^-2*
         [1-z]^-1 + G(0,1 - z,0,y)*G(1,z)*y^-1*z^-2 + G(0,1 - z,0,y)*G(1,z)*
         z^-2*[1-y-z]^-1 + G(0,1 - z,0,y)*G(1,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,1
          - z,0,0,y)*y^-2*z^-1 - G(0,1 - z,0,0,y)*y^-2*[1-z]^-1 + G(0,1 - z,0,
         0,y)*y^-1*z^-2 + G(0,1 - z,0,0,y)*z^-2*[1-y-z]^-1 + G(0,1 - z,0,0,y)*
         [1-y-z]^-2*[1-z]^-1 + 2*G(0,1 - z,1,0,y)*y^-2*z^-1 + G(0,1 - z,1,0,y)
         *y^-2*[1-z]^-1 - G(0,1 - z,1,0,y)*y^-1*z^-2 - G(0,1 - z,1,0,y)*z^-2*
         [1-y-z]^-1 - G(0,1 - z,1,0,y)*[1-y-z]^-2*[1-z]^-1 + G(0, - z,1 - z,1
          - z,y)*y^-3 - G(0, - z,1 - z,1 - z,y)*y^-1*z^-2 - 3*G(0, - z,1 - z,1
          - z,y)*y^-1*z^-1 - G(0, - z,1 - z,1 - z,y)*y^-1*[1-z]^-2 - 3*G(0, - 
         z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - G(0, - z,1 - z,1 - z,y)*z^-2*
         [1-y-z]^-1 - G(0, - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-2 - 3*G(0, - z,1
          - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(0, - z,1 - z,1 - z,y)*[1-y-z]^-2*
         [1-z]^-1 - G(0, - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3*G(0, - z,1
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3*G(0, - z,1 - z,y)*y^-3 - 2*G(0,
          - z,1 - z,y)*y^-2*[1-z]^-1 + 3*G(0, - z,1 - z,y)*y^-1*z^-2 - G(0, - 
         z,1 - z,y)*y^-1*z^-1 - 5*G(0, - z,1 - z,y)*y^-1*[1-z]^-2 - G(0, - z,1
          - z,y)*y^-1*[1-z]^-1 + 3*G(0, - z,1 - z,y)*z^-2*[1-y-z]^-1 - 3*G(0,
          - z,1 - z,y)*z^-1*[1-y-z]^-2 - G(0, - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3
         *G(0, - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 5*G(0, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-2 - G(0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(0, - 
         z,1 - z,y)*i_*Pi*y^-3 + G(0, - z,1 - z,y)*i_*Pi*y^-1*z^-2 + 3*G(0, - 
         z,1 - z,y)*i_*Pi*y^-1*z^-1 + G(0, - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-2 + 
         3*G(0, - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + G(0, - z,1 - z,y)*i_*Pi*
         z^-2*[1-y-z]^-1 + G(0, - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-2 + 3*G(0, - 
         z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(0, - z,1 - z,y)*i_*Pi*[1-y-z]^-2
         *[1-z]^-1 + G(0, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3*G(0, - z,
         1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(0, - z,1 - z,y)*G(1,z)*y^-3 - 
         G(0, - z,1 - z,y)*G(1,z)*y^-1*z^-2 - 3*G(0, - z,1 - z,y)*G(1,z)*y^-1*
         z^-1 - G(0, - z,1 - z,y)*G(1,z)*y^-1*[1-z]^-2 - 3*G(0, - z,1 - z,y)*
         G(1,z)*y^-1*[1-z]^-1 - G(0, - z,1 - z,y)*G(1,z)*z^-2*[1-y-z]^-1 - G(0
         , - z,1 - z,y)*G(1,z)*z^-1*[1-y-z]^-2 - 3*G(0, - z,1 - z,y)*G(1,z)*
         z^-1*[1-y-z]^-1 - G(0, - z,1 - z,y)*G(1,z)*[1-y-z]^-2*[1-z]^-1 - G(0,
          - z,1 - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-2 - 3*G(0, - z,1 - z,y)*G(1,z)
         *[1-y-z]^-1*[1-z]^-1 - 3*G(0, - z,y)*G(1,z)*y^-3 - 2*G(0, - z,y)*G(1,
         z)*y^-2*[1-z]^-1 + 3*G(0, - z,y)*G(1,z)*y^-1*z^-2 - G(0, - z,y)*G(1,z
         )*y^-1*z^-1 - 5*G(0, - z,y)*G(1,z)*y^-1*[1-z]^-2 - G(0, - z,y)*G(1,z)
         *y^-1*[1-z]^-1 + 3*G(0, - z,y)*G(1,z)*z^-2*[1-y-z]^-1 - 3*G(0, - z,y)
         *G(1,z)*z^-1*[1-y-z]^-2 - G(0, - z,y)*G(1,z)*z^-1*[1-y-z]^-1 - 3*G(0,
          - z,y)*G(1,z)*[1-y-z]^-2*[1-z]^-1 - 5*G(0, - z,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-2 - G(0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - G(0, - z,y)*G(1,z
         )*i_*Pi*y^-3 + G(0, - z,y)*G(1,z)*i_*Pi*y^-1*z^-2 + 3*G(0, - z,y)*G(1
         ,z)*i_*Pi*y^-1*z^-1 + G(0, - z,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-2 + 3*G(0,
          - z,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 + G(0, - z,y)*G(1,z)*i_*Pi*z^-2*
         [1-y-z]^-1 + G(0, - z,y)*G(1,z)*i_*Pi*z^-1*[1-y-z]^-2 + 3*G(0, - z,y)
         *G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 + G(0, - z,y)*G(1,z)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 + G(0, - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3*G(0, - z,
         y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(0, - z,y)*G(1,1,z)*y^-3 - G(0
         , - z,y)*G(1,1,z)*y^-1*z^-2 - 3*G(0, - z,y)*G(1,1,z)*y^-1*z^-1 - G(0,
          - z,y)*G(1,1,z)*y^-1*[1-z]^-2 - 3*G(0, - z,y)*G(1,1,z)*y^-1*[1-z]^-1
          - G(0, - z,y)*G(1,1,z)*z^-2*[1-y-z]^-1 - G(0, - z,y)*G(1,1,z)*z^-1*
         [1-y-z]^-2 - 3*G(0, - z,y)*G(1,1,z)*z^-1*[1-y-z]^-1 - G(0, - z,y)*G(1
         ,1,z)*[1-y-z]^-2*[1-z]^-1 - G(0, - z,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-2
          - 3*G(0, - z,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + G(0,y)*y^-2*[1-z]^-1
          + 10*G(0,y)*y^-1*z^-1 + 19*G(0,y)*y^-1*[1-z]^-1 + 27*G(0,y)*z^-2*
         [1-y-z]^-1 - 27*G(0,y)*z^-2*[1-y]^-1 - 7*G(0,y)*z^-1*[1-y-z]^-2 + 19*
         G(0,y)*z^-1*[1-y-z]^-1 - 10*G(0,y)*z^-1*[1-y]^-2 - 9*G(0,y)*z^-1*
         [1-y]^-1 - G(0,y)*[1-y-z]^-2*[1-z]^-1 + 19*G(0,y)*[1-y-z]^-1*[1-z]^-1
          - 7/12*G(0,y)*Pi^2*y^-1*z^-1 - 49/24*G(0,y)*Pi^2*y^-1*[1-z]^-1 - 7/8
         *G(0,y)*Pi^2*z^-2*[1-y-z]^-1 + 7/8*G(0,y)*Pi^2*z^-2*[1-y]^-1 - 7/24*
         G(0,y)*Pi^2*z^-1*[1-y-z]^-2 - 49/24*G(0,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/
         12*G(0,y)*Pi^2*z^-1*[1-y]^-2 + 35/24*G(0,y)*Pi^2*z^-1*[1-y]^-1 - 49/
         24*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,y)*i_*Pi*y^-2*[1-z]^-1
          + 4*G(0,y)*i_*Pi*y^-1*z^-1 + 9*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 10*G(0,y
         )*i_*Pi*z^-2*[1-y-z]^-1 - 10*G(0,y)*i_*Pi*z^-2*[1-y]^-1 - 2*G(0,y)*i_
         *Pi*z^-1*[1-y-z]^-2 + 9*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 4*G(0,y)*i_*Pi
         *z^-1*[1-y]^-2 - 5*G(0,y)*i_*Pi*z^-1*[1-y]^-1 - 1/2*G(0,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 + 9*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 6*G(0,y)*
         G(1,z)*y^-1*z^-2 - 2*G(0,y)*G(1,z)*y^-1*z^-1 - 2*G(0,y)*G(1,z)*y^-1*
         [1-z]^-1 + 6*G(0,y)*G(1,z)*z^-2*[1-y-z]^-1 - 6*G(0,y)*G(1,z)*z^-1*
         [1-y-z]^-2 - 2*G(0,y)*G(1,z)*z^-1*[1-y-z]^-1 - 2*G(0,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 + 7/6*G(0,y)*G(1,z)*Pi^2*y^-2*z^-1 + 7/12*G(0,y)*
         G(1,z)*Pi^2*y^-2*[1-z]^-1 - 7/12*G(0,y)*G(1,z)*Pi^2*y^-1*z^-2 - 7/12*
         G(0,y)*G(1,z)*Pi^2*z^-2*[1-y-z]^-1 - 7/12*G(0,y)*G(1,z)*Pi^2*
         [1-y-z]^-2*[1-z]^-1 + 3*G(0,y)*G(1,z)*i_*Pi*y^-1*z^-2 - G(0,y)*G(1,z)
         *i_*Pi*y^-1*z^-1 - G(0,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 + 3*G(0,y)*G(1,z
         )*i_*Pi*z^-2*[1-y-z]^-1 - 3*G(0,y)*G(1,z)*i_*Pi*z^-1*[1-y-z]^-2 - G(0
         ,y)*G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,y)*G(1,0,1,z)*y^-2*z^-1 + G(0,y)*G(1,0,1,z)*y^-2*
         [1-z]^-1 - G(0,y)*G(1,0,1,z)*y^-1*z^-2 - G(0,y)*G(1,0,1,z)*z^-2*
         [1-y-z]^-1 - G(0,y)*G(1,0,1,z)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,y)*G(1,1,z
         )*y^-1*z^-2 + G(0,y)*G(1,1,z)*y^-1*z^-1 + G(0,y)*G(1,1,z)*y^-1*
         [1-z]^-1 - 3*G(0,y)*G(1,1,z)*z^-2*[1-y-z]^-1 + 3*G(0,y)*G(1,1,z)*z^-1
         *[1-y-z]^-2 + G(0,y)*G(1,1,z)*z^-1*[1-y-z]^-1 + G(0,y)*G(1,1,z)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*G(1,1,z)*i_*Pi*y^-2*z^-1 + G(0,y)*G(1,
         1,z)*i_*Pi*y^-2*[1-z]^-1 - G(0,y)*G(1,1,z)*i_*Pi*y^-1*z^-2 - G(0,y)*
         G(1,1,z)*i_*Pi*z^-2*[1-y-z]^-1 - G(0,y)*G(1,1,z)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 - 2*G(0,y)*G(1,1,1,z)*y^-2*z^-1 - G(0,y)*G(1,1,1,z)*y^-2*
         [1-z]^-1 + G(0,y)*G(1,1,1,z)*y^-1*z^-2 + G(0,y)*G(1,1,1,z)*z^-2*
         [1-y-z]^-1 + G(0,y)*G(1,1,1,z)*[1-y-z]^-2*[1-z]^-1 + 10*G(0,z)*y^-2*
         [1-z]^-1 + G(0,z)*y^-1*z^-1 + 17*G(0,z)*y^-1*[1-z]^-2 + G(0,z)*y^-1*
         [1-z]^-1 + G(0,z)*z^-1*[1-y-z]^-2 + G(0,z)*z^-1*[1-y-z]^-1 + 7*G(0,z)
         *[1-y-z]^-2*[1-z]^-1 + 17*G(0,z)*[1-y-z]^-1*[1-z]^-2 + G(0,z)*
         [1-y-z]^-1*[1-z]^-1 - 7/12*G(0,z)*Pi^2*y^-2*[1-z]^-1 - 7/24*G(0,z)*
         Pi^2*y^-1*[1-z]^-2 + 7/24*G(0,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 7/24*G(0,
         z)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 4*G(0,z)*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(0,
         z)*i_*Pi*y^-1*z^-1 + 6*G(0,z)*i_*Pi*y^-1*[1-z]^-2 + 1/2*G(0,z)*i_*Pi*
         y^-1*[1-z]^-1 + 1/2*G(0,z)*i_*Pi*z^-1*[1-y-z]^-2 + 1/2*G(0,z)*i_*Pi*
         z^-1*[1-y-z]^-1 + 2*G(0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 6*G(0,z)*i_*Pi
         *[1-y-z]^-1*[1-z]^-2 + 1/2*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + G(0,z)*
         G(1 - z,1 - z,1 - z,y)*y^-3 - 2*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-2*
         z^-1 - G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-2*[1-z]^-1 - 3*G(0,z)*G(1 - z
         ,1 - z,1 - z,y)*y^-1*z^-1 - G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-1*
         [1-z]^-2 - 3*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - G(0,z)*G(1
          - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-2 - 3*G(0,z)*G(1 - z,1 - z,1 - z,y)
         *z^-1*[1-y-z]^-1 - G(0,z)*G(1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2
          - 3*G(0,z)*G(1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3*G(0,z)*G(1
          - z,1 - z,y)*y^-3 - 2*G(0,z)*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 - 5*G(0,
         z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-2 - 3*G(0,z)*G(1 - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 - 5*G(0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2
          - G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-3 + 2*G(0,z)*G(1 - z,1 - z,y)*i_*
         Pi*y^-2*z^-1 + G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + 3*G(0,z)
         *G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-1 + G(0,z)*G(1 - z,1 - z,y)*i_*Pi*
         y^-1*[1-z]^-2 + 3*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,z
         )*G(1 - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-2 + 3*G(0,z)*G(1 - z,1 - z,y)*
         i_*Pi*z^-1*[1-y-z]^-1 + G(0,z)*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 + 3*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 6*G(
         0,z)*G(1 - z,y)*y^-3 + 4*G(0,z)*G(1 - z,y)*y^-2*[1-z]^-1 + 10*G(0,z)*
         G(1 - z,y)*y^-1*[1-z]^-2 + 6*G(0,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 
         10*G(0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 7/12*G(0,z)*G(1 - z,y)*
         Pi^2*y^-3 + 7/6*G(0,z)*G(1 - z,y)*Pi^2*y^-2*z^-1 + 7/12*G(0,z)*G(1 - 
         z,y)*Pi^2*y^-2*[1-z]^-1 + 7/4*G(0,z)*G(1 - z,y)*Pi^2*y^-1*z^-1 + 7/12
         *G(0,z)*G(1 - z,y)*Pi^2*y^-1*[1-z]^-2 + 7/4*G(0,z)*G(1 - z,y)*Pi^2*
         y^-1*[1-z]^-1 + 7/12*G(0,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-2 + 7/4*G(0
         ,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/12*G(0,z)*G(1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 + 7/4*G(0,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1
          + 3*G(0,z)*G(1 - z,y)*i_*Pi*y^-3 + 2*G(0,z)*G(1 - z,y)*i_*Pi*y^-2*
         [1-z]^-1 + 5*G(0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-2 + 3*G(0,z)*G(1 - z
         ,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 5*G(0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - G(0,z)*G(1 - z,0,1 - z,y)*y^-3 + 2*G(0,z)*G(1 - z,0,1 - z,
         y)*y^-2*z^-1 + G(0,z)*G(1 - z,0,1 - z,y)*y^-2*[1-z]^-1 + 3*G(0,z)*G(1
          - z,0,1 - z,y)*y^-1*z^-1 + G(0,z)*G(1 - z,0,1 - z,y)*y^-1*[1-z]^-2
          + 3*G(0,z)*G(1 - z,0,1 - z,y)*y^-1*[1-z]^-1 + G(0,z)*G(1 - z,0,1 - z
         ,y)*z^-1*[1-y-z]^-2 + 3*G(0,z)*G(1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 + 
         G(0,z)*G(1 - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 3*G(0,z)*G(1 - z,0,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 - G(0,z)*G(0,1 - z,1 - z,y)*y^-3 + 2*G(0,
         z)*G(0,1 - z,1 - z,y)*y^-2*z^-1 + G(0,z)*G(0,1 - z,1 - z,y)*y^-2*
         [1-z]^-1 + 3*G(0,z)*G(0,1 - z,1 - z,y)*y^-1*z^-1 + G(0,z)*G(0,1 - z,1
          - z,y)*y^-1*[1-z]^-2 + 3*G(0,z)*G(0,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 
         G(0,z)*G(0,1 - z,1 - z,y)*z^-1*[1-y-z]^-2 + 3*G(0,z)*G(0,1 - z,1 - z,
         y)*z^-1*[1-y-z]^-1 + G(0,z)*G(0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 
         3*G(0,z)*G(0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3*G(0,z)*G(0,1 - z,
         y)*y^-3 + 2*G(0,z)*G(0,1 - z,y)*y^-2*[1-z]^-1 + 5*G(0,z)*G(0,1 - z,y)
         *y^-1*[1-z]^-2 + 3*G(0,z)*G(0,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 5*G(0,z)
         *G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + G(0,z)*G(0,1 - z,y)*i_*Pi*y^-3 - 
         2*G(0,z)*G(0,1 - z,y)*i_*Pi*y^-2*z^-1 - G(0,z)*G(0,1 - z,y)*i_*Pi*
         y^-2*[1-z]^-1 - 3*G(0,z)*G(0,1 - z,y)*i_*Pi*y^-1*z^-1 - G(0,z)*G(0,1
          - z,y)*i_*Pi*y^-1*[1-z]^-2 - 3*G(0,z)*G(0,1 - z,y)*i_*Pi*y^-1*
         [1-z]^-1 - G(0,z)*G(0,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-2 - 3*G(0,z)*G(0,1
          - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,z)*G(0,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - 3*G(0,z)*G(0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,
         1 - z,1 - z,y)*y^-2*z^-1 - G(0,0,1 - z,1 - z,y)*y^-2*[1-z]^-1 + G(0,0
         ,1 - z,1 - z,y)*y^-1*z^-2 + G(0,0,1 - z,1 - z,y)*z^-2*[1-y-z]^-1 + G(
         0,0,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,0,1 - z,y)*y^-1*z^-2
          + G(0,0,1 - z,y)*y^-1*z^-1 + G(0,0,1 - z,y)*y^-1*[1-z]^-1 - 3*G(0,0,
         1 - z,y)*z^-2*[1-y-z]^-1 + 3*G(0,0,1 - z,y)*z^-1*[1-y-z]^-2 + G(0,0,1
          - z,y)*z^-1*[1-y-z]^-1 + G(0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,
         0,1 - z,y)*i_*Pi*y^-2*z^-1 + G(0,0,1 - z,y)*i_*Pi*y^-2*[1-z]^-1 - G(0
         ,0,1 - z,y)*i_*Pi*y^-1*z^-2 - G(0,0,1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 - 
         G(0,0,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + G(0,0,1 - z,y)*G(0,z)*y^-3
          - 2*G(0,0,1 - z,y)*G(0,z)*y^-2*z^-1 - G(0,0,1 - z,y)*G(0,z)*y^-2*
         [1-z]^-1 - 3*G(0,0,1 - z,y)*G(0,z)*y^-1*z^-1 - G(0,0,1 - z,y)*G(0,z)*
         y^-1*[1-z]^-2 - 3*G(0,0,1 - z,y)*G(0,z)*y^-1*[1-z]^-1 - G(0,0,1 - z,y
         )*G(0,z)*z^-1*[1-y-z]^-2 - 3*G(0,0,1 - z,y)*G(0,z)*z^-1*[1-y-z]^-1 - 
         G(0,0,1 - z,y)*G(0,z)*[1-y-z]^-1*[1-z]^-2 - 3*G(0,0,1 - z,y)*G(0,z)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,0,1 - z,y)*G(1,z)*y^-2*z^-1 - G(0,0,1 - z
         ,y)*G(1,z)*y^-2*[1-z]^-1 + G(0,0,1 - z,y)*G(1,z)*y^-1*z^-2 + G(0,0,1
          - z,y)*G(1,z)*z^-2*[1-y-z]^-1 + G(0,0,1 - z,y)*G(1,z)*[1-y-z]^-2*
         [1-z]^-1 - 2*G(0,0,1 - z,0,y)*y^-2*z^-1 - G(0,0,1 - z,0,y)*y^-2*
         [1-z]^-1 + G(0,0,1 - z,0,y)*y^-1*z^-2 + G(0,0,1 - z,0,y)*z^-2*
         [1-y-z]^-1 + G(0,0,1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 - G(0,0, - z,1 - z,
         y)*y^-3 + 4*G(0,0, - z,1 - z,y)*y^-2*z^-1 + 2*G(0,0, - z,1 - z,y)*
         y^-2*[1-z]^-1 - G(0,0, - z,1 - z,y)*y^-1*z^-2 + 3*G(0,0, - z,1 - z,y)
         *y^-1*z^-1 + G(0,0, - z,1 - z,y)*y^-1*[1-z]^-2 + 3*G(0,0, - z,1 - z,y
         )*y^-1*[1-z]^-1 - G(0,0, - z,1 - z,y)*z^-2*[1-y-z]^-1 + G(0,0, - z,1
          - z,y)*z^-1*[1-y-z]^-2 + 3*G(0,0, - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(0
         ,0, - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + G(0,0, - z,1 - z,y)*[1-y-z]^-1
         *[1-z]^-2 + 3*G(0,0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - G(0,0, - z,y)
         *G(1,z)*y^-3 + 4*G(0,0, - z,y)*G(1,z)*y^-2*z^-1 + 2*G(0,0, - z,y)*G(1
         ,z)*y^-2*[1-z]^-1 - G(0,0, - z,y)*G(1,z)*y^-1*z^-2 + 3*G(0,0, - z,y)*
         G(1,z)*y^-1*z^-1 + G(0,0, - z,y)*G(1,z)*y^-1*[1-z]^-2 + 3*G(0,0, - z,
         y)*G(1,z)*y^-1*[1-z]^-1 - G(0,0, - z,y)*G(1,z)*z^-2*[1-y-z]^-1 + G(0,
         0, - z,y)*G(1,z)*z^-1*[1-y-z]^-2 + 3*G(0,0, - z,y)*G(1,z)*z^-1*
         [1-y-z]^-1 - G(0,0, - z,y)*G(1,z)*[1-y-z]^-2*[1-z]^-1 + G(0,0, - z,y)
         *G(1,z)*[1-y-z]^-1*[1-z]^-2 + 3*G(0,0, - z,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,0,y)*y^-2*[1-z]^-1 - 4*G(0,0,y)*y^-1*z^-1 - 9*G(0,
         0,y)*y^-1*[1-z]^-1 - 10*G(0,0,y)*z^-2*[1-y-z]^-1 + 10*G(0,0,y)*z^-2*
         [1-y]^-1 + 2*G(0,0,y)*z^-1*[1-y-z]^-2 - 9*G(0,0,y)*z^-1*[1-y-z]^-1 + 
         4*G(0,0,y)*z^-1*[1-y]^-2 + 5*G(0,0,y)*z^-1*[1-y]^-1 + 1/2*G(0,0,y)*
         [1-y-z]^-2*[1-z]^-1 - 9*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 - G(0,0,y)*i_*Pi
         *y^-1*z^-1 - 7/2*G(0,0,y)*i_*Pi*y^-1*[1-z]^-1 - 3/2*G(0,0,y)*i_*Pi*
         z^-2*[1-y-z]^-1 + 3/2*G(0,0,y)*i_*Pi*z^-2*[1-y]^-1 - 1/2*G(0,0,y)*i_*
         Pi*z^-1*[1-y-z]^-2 - 7/2*G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,0,y)*i_
         *Pi*z^-1*[1-y]^-2 + 5/2*G(0,0,y)*i_*Pi*z^-1*[1-y]^-1 - 7/2*G(0,0,y)*
         i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,y)*G(0,1,z)*y^-2*z^-1 + G(0,0,y)*
         G(0,1,z)*y^-2*[1-z]^-1 - G(0,0,y)*G(0,1,z)*y^-1*z^-2 - G(0,0,y)*G(0,1
         ,z)*z^-2*[1-y-z]^-1 - G(0,0,y)*G(0,1,z)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,0
         ,y)*G(1,z)*y^-1*z^-2 + G(0,0,y)*G(1,z)*y^-1*z^-1 + G(0,0,y)*G(1,z)*
         y^-1*[1-z]^-1 - 3*G(0,0,y)*G(1,z)*z^-2*[1-y-z]^-1 + 3*G(0,0,y)*G(1,z)
         *z^-1*[1-y-z]^-2 + G(0,0,y)*G(1,z)*z^-1*[1-y-z]^-1 + G(0,0,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,0,y)*G(1,z)*i_*Pi*y^-2*z^-1 + G(0,0,y)*G(
         1,z)*i_*Pi*y^-2*[1-z]^-1 - G(0,0,y)*G(1,z)*i_*Pi*y^-1*z^-2 - G(0,0,y)
         *G(1,z)*i_*Pi*z^-2*[1-y-z]^-1 - G(0,0,y)*G(1,z)*i_*Pi*[1-y-z]^-2*
         [1-z]^-1 - 2*G(0,0,y)*G(1,1,z)*y^-2*z^-1 - G(0,0,y)*G(1,1,z)*y^-2*
         [1-z]^-1 + G(0,0,y)*G(1,1,z)*y^-1*z^-2 + G(0,0,y)*G(1,1,z)*z^-2*
         [1-y-z]^-1 + G(0,0,y)*G(1,1,z)*[1-y-z]^-2*[1-z]^-1 - 4*G(0,0,z)*y^-2*
         [1-z]^-1 - 1/2*G(0,0,z)*y^-1*z^-1 - 6*G(0,0,z)*y^-1*[1-z]^-2 - 1/2*G(
         0,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,z)*z^-1*[1-y-z]^-2 - 1/2*G(0,0,z)*
         z^-1*[1-y-z]^-1 - 2*G(0,0,z)*[1-y-z]^-2*[1-z]^-1 - 6*G(0,0,z)*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 - G(0,0,z)*i_*
         Pi*y^-2*[1-z]^-1 - 1/2*G(0,0,z)*i_*Pi*y^-1*[1-z]^-2 + 1/2*G(0,0,z)*i_
         *Pi*[1-y-z]^-2*[1-z]^-1 - 1/2*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + G(
         0,0,z)*G(1 - z,1 - z,y)*y^-3 - 2*G(0,0,z)*G(1 - z,1 - z,y)*y^-2*z^-1
          - G(0,0,z)*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 - 3*G(0,0,z)*G(1 - z,1 - z
         ,y)*y^-1*z^-1 - G(0,0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-2 - 3*G(0,0,z)*
         G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - G(0,0,z)*G(1 - z,1 - z,y)*z^-1*
         [1-y-z]^-2 - 3*G(0,0,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(0,0,z)*
         G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - 3*G(0,0,z)*G(1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 3*G(0,0,z)*G(1 - z,y)*y^-3 - 2*G(0,0,z)*G(1 - z
         ,y)*y^-2*[1-z]^-1 - 5*G(0,0,z)*G(1 - z,y)*y^-1*[1-z]^-2 - 3*G(0,0,z)*
         G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 5*G(0,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 - G(0,0,z)*G(1 - z,y)*i_*Pi*y^-3 + 2*G(0,0,z)*G(1 - z,y)*i_*
         Pi*y^-2*z^-1 + G(0,0,z)*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + 3*G(0,0,z)*
         G(1 - z,y)*i_*Pi*y^-1*z^-1 + G(0,0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-2
          + 3*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,0,z)*G(1 - z,y)*i_
         *Pi*z^-1*[1-y-z]^-2 + 3*G(0,0,z)*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 
         G(0,0,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 3*G(0,0,z)*G(1 - z,y)
         *i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(0,0,z)*G(0,1 - z,y)*y^-3 + 2*G(0,0,z)*
         G(0,1 - z,y)*y^-2*z^-1 + G(0,0,z)*G(0,1 - z,y)*y^-2*[1-z]^-1 + 3*G(0,
         0,z)*G(0,1 - z,y)*y^-1*z^-1 + G(0,0,z)*G(0,1 - z,y)*y^-1*[1-z]^-2 + 3
         *G(0,0,z)*G(0,1 - z,y)*y^-1*[1-z]^-1 + G(0,0,z)*G(0,1 - z,y)*z^-1*
         [1-y-z]^-2 + 3*G(0,0,z)*G(0,1 - z,y)*z^-1*[1-y-z]^-1 + G(0,0,z)*G(0,1
          - z,y)*[1-y-z]^-1*[1-z]^-2 + 3*G(0,0,z)*G(0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(0,0,0,1 - z,y)*y^-2*z^-1 - G(0,0,0,1 - z,y)*y^-2*
         [1-z]^-1 + G(0,0,0,1 - z,y)*y^-1*z^-2 + G(0,0,0,1 - z,y)*z^-2*
         [1-y-z]^-1 + G(0,0,0,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + G(0,0,0,y)*y^-1*
         z^-1 + 7/2*G(0,0,0,y)*y^-1*[1-z]^-1 + 3/2*G(0,0,0,y)*z^-2*[1-y-z]^-1
          - 3/2*G(0,0,0,y)*z^-2*[1-y]^-1 + 1/2*G(0,0,0,y)*z^-1*[1-y-z]^-2 + 7/
         2*G(0,0,0,y)*z^-1*[1-y-z]^-1 - G(0,0,0,y)*z^-1*[1-y]^-2 - 5/2*G(0,0,0
         ,y)*z^-1*[1-y]^-1 + 7/2*G(0,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,0,y)
         *G(1,z)*y^-2*z^-1 - G(0,0,0,y)*G(1,z)*y^-2*[1-z]^-1 + G(0,0,0,y)*G(1,
         z)*y^-1*z^-2 + G(0,0,0,y)*G(1,z)*z^-2*[1-y-z]^-1 + G(0,0,0,y)*G(1,z)*
         [1-y-z]^-2*[1-z]^-1 + G(0,0,0,z)*y^-2*[1-z]^-1 + 1/2*G(0,0,0,z)*y^-1*
         [1-z]^-2 - 1/2*G(0,0,0,z)*[1-y-z]^-2*[1-z]^-1 + 1/2*G(0,0,0,z)*
         [1-y-z]^-1*[1-z]^-2 + G(0,0,0,z)*G(1 - z,y)*y^-3 - 2*G(0,0,0,z)*G(1
          - z,y)*y^-2*z^-1 - G(0,0,0,z)*G(1 - z,y)*y^-2*[1-z]^-1 - 3*G(0,0,0,z
         )*G(1 - z,y)*y^-1*z^-1 - G(0,0,0,z)*G(1 - z,y)*y^-1*[1-z]^-2 - 3*G(0,
         0,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - G(0,0,0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-2 - 3*G(0,0,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - G(0,0,0,z)*G(1
          - z,y)*[1-y-z]^-1*[1-z]^-2 - 3*G(0,0,0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,0,0,1,z)*y^-2*z^-1 + G(0,0,0,1,z)*y^-2*[1-z]^-1 - G(
         0,0,0,1,z)*y^-1*z^-2 - G(0,0,0,1,z)*z^-2*[1-y-z]^-1 - G(0,0,0,1,z)*
         [1-y-z]^-2*[1-z]^-1 - 3*G(0,0,1,z)*y^-1*z^-2 + G(0,0,1,z)*y^-1*z^-1
          + G(0,0,1,z)*y^-1*[1-z]^-1 - 3*G(0,0,1,z)*z^-2*[1-y-z]^-1 + 3*G(0,0,
         1,z)*z^-1*[1-y-z]^-2 + G(0,0,1,z)*z^-1*[1-y-z]^-1 + G(0,0,1,z)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,0,1,z)*i_*Pi*y^-2*z^-1 + G(0,0,1,z)*i_*Pi
         *y^-2*[1-z]^-1 - G(0,0,1,z)*i_*Pi*y^-1*z^-2 - G(0,0,1,z)*i_*Pi*z^-2*
         [1-y-z]^-1 - G(0,0,1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(0,0,1,z)*G(1
          - z,y)*y^-2*z^-1 - G(0,0,1,z)*G(1 - z,y)*y^-2*[1-z]^-1 + G(0,0,1,z)*
         G(1 - z,y)*y^-1*z^-2 + G(0,0,1,z)*G(1 - z,y)*z^-2*[1-y-z]^-1 + G(0,0,
         1,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,0,1,z)*G(0,y)*y^-2*z^-1
          - G(0,0,1,z)*G(0,y)*y^-2*[1-z]^-1 + G(0,0,1,z)*G(0,y)*y^-1*z^-2 + G(
         0,0,1,z)*G(0,y)*z^-2*[1-y-z]^-1 + G(0,0,1,z)*G(0,y)*[1-y-z]^-2*
         [1-z]^-1 + 2*G(0,0,1,0,y)*y^-2*z^-1 + G(0,0,1,0,y)*y^-2*[1-z]^-1 - G(
         0,0,1,0,y)*y^-1*z^-2 - G(0,0,1,0,y)*z^-2*[1-y-z]^-1 - G(0,0,1,0,y)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(0,0,1,1,z)*y^-2*z^-1 - G(0,0,1,1,z)*y^-2*
         [1-z]^-1 + G(0,0,1,1,z)*y^-1*z^-2 + G(0,0,1,1,z)*z^-2*[1-y-z]^-1 + G(
         0,0,1,1,z)*[1-y-z]^-2*[1-z]^-1 - 6*G(0,1,z)*y^-1*z^-2 + 2*G(0,1,z)*
         y^-1*z^-1 + 2*G(0,1,z)*y^-1*[1-z]^-1 - 6*G(0,1,z)*z^-2*[1-y-z]^-1 + 6
         *G(0,1,z)*z^-1*[1-y-z]^-2 + 2*G(0,1,z)*z^-1*[1-y-z]^-1 + 2*G(0,1,z)*
         [1-y-z]^-1*[1-z]^-1 - 7/6*G(0,1,z)*Pi^2*y^-2*z^-1 - 7/12*G(0,1,z)*
         Pi^2*y^-2*[1-z]^-1 + 7/12*G(0,1,z)*Pi^2*y^-1*z^-2 + 7/12*G(0,1,z)*
         Pi^2*z^-2*[1-y-z]^-1 + 7/12*G(0,1,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 3*G(0
         ,1,z)*i_*Pi*y^-1*z^-2 + G(0,1,z)*i_*Pi*y^-1*z^-1 + G(0,1,z)*i_*Pi*
         y^-1*[1-z]^-1 - 3*G(0,1,z)*i_*Pi*z^-2*[1-y-z]^-1 + 3*G(0,1,z)*i_*Pi*
         z^-1*[1-y-z]^-2 + G(0,1,z)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,1,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,1,z)*G(1 - z,1 - z,y)*y^-2*z^-1 + G(0,1,z
         )*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 - G(0,1,z)*G(1 - z,1 - z,y)*y^-1*
         z^-2 - G(0,1,z)*G(1 - z,1 - z,y)*z^-2*[1-y-z]^-1 - G(0,1,z)*G(1 - z,1
          - z,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(0,1,z)*G(1 - z,y)*y^-1*z^-2 - G(0,1
         ,z)*G(1 - z,y)*y^-1*z^-1 - G(0,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 3*G(0,
         1,z)*G(1 - z,y)*z^-2*[1-y-z]^-1 - 3*G(0,1,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-2 - G(0,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - G(0,1,z)*G(1 - z,y
         )*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 - G(0,1
         ,z)*G(1 - z,y)*i_*Pi*y^-2*[1-z]^-1 + G(0,1,z)*G(1 - z,y)*i_*Pi*y^-1*
         z^-2 + G(0,1,z)*G(1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 + G(0,1,z)*G(1 - z,y
         )*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1,z)*G(1 - z,0,y)*y^-2*z^-1 + G(0
         ,1,z)*G(1 - z,0,y)*y^-2*[1-z]^-1 - G(0,1,z)*G(1 - z,0,y)*y^-1*z^-2 - 
         G(0,1,z)*G(1 - z,0,y)*z^-2*[1-y-z]^-1 - G(0,1,z)*G(1 - z,0,y)*
         [1-y-z]^-2*[1-z]^-1 + 2*G(0,1,z)*G(0,1 - z,y)*y^-2*z^-1 + G(0,1,z)*G(
         0,1 - z,y)*y^-2*[1-z]^-1 - G(0,1,z)*G(0,1 - z,y)*y^-1*z^-2 - G(0,1,z)
         *G(0,1 - z,y)*z^-2*[1-y-z]^-1 - G(0,1,z)*G(0,1 - z,y)*[1-y-z]^-2*
         [1-z]^-1 + 3*G(0,1,z)*G(0,y)*y^-1*z^-2 - G(0,1,z)*G(0,y)*y^-1*z^-1 - 
         G(0,1,z)*G(0,y)*y^-1*[1-z]^-1 + 3*G(0,1,z)*G(0,y)*z^-2*[1-y-z]^-1 - 3
         *G(0,1,z)*G(0,y)*z^-1*[1-y-z]^-2 - G(0,1,z)*G(0,y)*z^-1*[1-y-z]^-1 - 
         G(0,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,z)*G(0,y)*i_*Pi*y^-2*
         z^-1 - G(0,1,z)*G(0,y)*i_*Pi*y^-2*[1-z]^-1 + G(0,1,z)*G(0,y)*i_*Pi*
         y^-1*z^-2 + G(0,1,z)*G(0,y)*i_*Pi*z^-2*[1-y-z]^-1 + G(0,1,z)*G(0,y)*
         i_*Pi*[1-y-z]^-2*[1-z]^-1 + 3*G(0,1,0,y)*y^-1*z^-2 - G(0,1,0,y)*y^-1*
         z^-1 - G(0,1,0,y)*y^-1*[1-z]^-1 + 3*G(0,1,0,y)*z^-2*[1-y-z]^-1 - 3*G(
         0,1,0,y)*z^-1*[1-y-z]^-2 - G(0,1,0,y)*z^-1*[1-y-z]^-1 - G(0,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,1,0,y)*i_*Pi*y^-2*z^-1 - G(0,1,0,y)*i_*Pi
         *y^-2*[1-z]^-1 + G(0,1,0,y)*i_*Pi*y^-1*z^-2 + G(0,1,0,y)*i_*Pi*z^-2*
         [1-y-z]^-1 + G(0,1,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1,0,0,y)*
         y^-2*z^-1 + G(0,1,0,0,y)*y^-2*[1-z]^-1 - G(0,1,0,0,y)*y^-1*z^-2 - G(0
         ,1,0,0,y)*z^-2*[1-y-z]^-1 - G(0,1,0,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,
         1,0,1,z)*y^-2*z^-1 - G(0,1,0,1,z)*y^-2*[1-z]^-1 + G(0,1,0,1,z)*y^-1*
         z^-2 + G(0,1,0,1,z)*z^-2*[1-y-z]^-1 + G(0,1,0,1,z)*[1-y-z]^-2*
         [1-z]^-1 + 3*G(0,1,1,z)*y^-1*z^-2 - G(0,1,1,z)*y^-1*z^-1 - G(0,1,1,z)
         *y^-1*[1-z]^-1 + 3*G(0,1,1,z)*z^-2*[1-y-z]^-1 - 3*G(0,1,1,z)*z^-1*
         [1-y-z]^-2 - G(0,1,1,z)*z^-1*[1-y-z]^-1 - G(0,1,1,z)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(0,1,1,z)*i_*Pi*y^-2*z^-1 - G(0,1,1,z)*i_*Pi*y^-2*
         [1-z]^-1 + G(0,1,1,z)*i_*Pi*y^-1*z^-2 + G(0,1,1,z)*i_*Pi*z^-2*
         [1-y-z]^-1 + G(0,1,1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1,1,z)*G(1
          - z,y)*y^-2*z^-1 + G(0,1,1,z)*G(1 - z,y)*y^-2*[1-z]^-1 - G(0,1,1,z)*
         G(1 - z,y)*y^-1*z^-2 - G(0,1,1,z)*G(1 - z,y)*z^-2*[1-y-z]^-1 - G(0,1,
         1,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,1,1,z)*G(0,y)*y^-2*z^-1
          + G(0,1,1,z)*G(0,y)*y^-2*[1-z]^-1 - G(0,1,1,z)*G(0,y)*y^-1*z^-2 - G(
         0,1,1,z)*G(0,y)*z^-2*[1-y-z]^-1 - G(0,1,1,z)*G(0,y)*[1-y-z]^-2*
         [1-z]^-1 + 2*G(0,1,1,1,z)*y^-2*z^-1 + G(0,1,1,1,z)*y^-2*[1-z]^-1 - G(
         0,1,1,1,z)*y^-1*z^-2 - G(0,1,1,1,z)*z^-2*[1-y-z]^-1 - G(0,1,1,1,z)*
         [1-y-z]^-2*[1-z]^-1 + 10*G(1,z)*y^-2*z^-1 + 40*G(1,z)*y^-1*z^-2 + 54*
         G(1,z)*y^-1*z^-1 + 54*G(1,z)*y^-1*[1-z]^-1 - 40*G(1,z)*z^-2*[y+z]^-1
          + 10*G(1,z)*z^-1*[1-y-z]^-1 - 40*G(1,z)*z^-1*[y+z]^-2 - 44*G(1,z)*
         z^-1*[y+z]^-1 + 54*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,z)*zeta3*y^-2*
         z^-1 - 2*G(1,z)*zeta3*y^-2*[1-z]^-1 - 6*G(1,z)*zeta3*y^-1*z^-1 - 6*G(
         1,z)*zeta3*y^-1*[1-z]^-1 - 2*G(1,z)*zeta3*z^-1*[1-y-z]^-2 - 6*G(1,z)*
         zeta3*z^-1*[1-y-z]^-1 + 2*G(1,z)*zeta3*[1-y-z]^-2*[1-z]^-1 - 6*G(1,z)
         *zeta3*[1-y-z]^-1*[1-z]^-1 + 7/6*G(1,z)*Pi^2*y^-2*z^-1 + 7/8*G(1,z)*
         Pi^2*y^-2*[1-z]^-1 - 7/3*G(1,z)*Pi^2*y^-1*z^-2 - 35/24*G(1,z)*Pi^2*
         y^-1*z^-1 - 35/24*G(1,z)*Pi^2*y^-1*[1-z]^-1 + 7/3*G(1,z)*Pi^2*z^-2*
         [y+z]^-1 + 7/8*G(1,z)*Pi^2*z^-1*[1-y-z]^-2 + 49/24*G(1,z)*Pi^2*z^-1*
         [1-y-z]^-1 + 7/3*G(1,z)*Pi^2*z^-1*[y+z]^-2 + 7/2*G(1,z)*Pi^2*z^-1*
         [y+z]^-1 - 7/8*G(1,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 35/24*G(1,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 4*G(1,z)*i_*Pi*y^-2*z^-1 + 16*G(1,z)*i_*Pi*y^-1
         *z^-2 + 24*G(1,z)*i_*Pi*y^-1*z^-1 + 24*G(1,z)*i_*Pi*y^-1*[1-z]^-1 - 
         16*G(1,z)*i_*Pi*z^-2*[y+z]^-1 + 4*G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 16*
         G(1,z)*i_*Pi*z^-1*[y+z]^-2 - 20*G(1,z)*i_*Pi*z^-1*[y+z]^-1 + 24*G(1,z
         )*i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(1,z)*G(1 - z,1 - z, - z,y)*y^-3 + 4*
         G(1,z)*G(1 - z,1 - z, - z,y)*y^-2*z^-1 + 2*G(1,z)*G(1 - z,1 - z, - z,
         y)*y^-2*[1-z]^-1 - G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*z^-2 + 3*G(1,z)*
         G(1 - z,1 - z, - z,y)*y^-1*z^-1 + G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*
         [1-z]^-2 + 3*G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*[1-z]^-1 - G(1,z)*G(1
          - z,1 - z, - z,y)*z^-2*[1-y-z]^-1 + G(1,z)*G(1 - z,1 - z, - z,y)*
         z^-1*[1-y-z]^-2 + 3*G(1,z)*G(1 - z,1 - z, - z,y)*z^-1*[1-y-z]^-1 - G(
         1,z)*G(1 - z,1 - z, - z,y)*[1-y-z]^-2*[1-z]^-1 + G(1,z)*G(1 - z,1 - z
         , - z,y)*[1-y-z]^-1*[1-z]^-2 + 3*G(1,z)*G(1 - z,1 - z, - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*G(1 - z,1 - z,y)*y^-2*z^-1 - 3/2*G(1,z
         )*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 + 4*G(1,z)*G(1 - z,1 - z,y)*y^-1*
         z^-2 + 5/2*G(1,z)*G(1 - z,1 - z,y)*y^-1*z^-1 + 5/2*G(1,z)*G(1 - z,1
          - z,y)*y^-1*[1-z]^-1 - 4*G(1,z)*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 - 3/2
         *G(1,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-2 - 7/2*G(1,z)*G(1 - z,1 - z,y
         )*z^-1*[1-y-z]^-1 - 4*G(1,z)*G(1 - z,1 - z,y)*z^-1*[y+z]^-2 - 6*G(1,z
         )*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 + 3/2*G(1,z)*G(1 - z,1 - z,y)*
         [1-y-z]^-2*[1-z]^-1 + 5/2*G(1,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1
          - 2*G(1,z)*G(1 - z,1 - z,0,y)*y^-2*z^-1 - G(1,z)*G(1 - z,1 - z,0,y)*
         y^-2*[1-z]^-1 + G(1,z)*G(1 - z,1 - z,0,y)*y^-1*z^-2 + G(1,z)*G(1 - z,
         1 - z,0,y)*z^-2*[1-y-z]^-1 + G(1,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-2*
         [1-z]^-1 - G(1,z)*G(1 - z, - z,1 - z,y)*y^-3 + 4*G(1,z)*G(1 - z, - z,
         1 - z,y)*y^-2*z^-1 + 2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-2*[1-z]^-1 - 
         G(1,z)*G(1 - z, - z,1 - z,y)*y^-1*z^-2 + 3*G(1,z)*G(1 - z, - z,1 - z,
         y)*y^-1*z^-1 + G(1,z)*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-2 + 3*G(1,z)*
         G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 - G(1,z)*G(1 - z, - z,1 - z,y)*
         z^-2*[1-y-z]^-1 + G(1,z)*G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-2 + 3*G(
         1,z)*G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(1,z)*G(1 - z, - z,1 - 
         z,y)*[1-y-z]^-2*[1-z]^-1 + G(1,z)*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-2 + 3*G(1,z)*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3*G(1
         ,z)*G(1 - z, - z,y)*y^-3 + 2*G(1,z)*G(1 - z, - z,y)*y^-2*[1-z]^-1 + 3
         *G(1,z)*G(1 - z, - z,y)*y^-1*z^-2 - G(1,z)*G(1 - z, - z,y)*y^-1*z^-1
          + 5*G(1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-2 - G(1,z)*G(1 - z, - z,y)*
         y^-1*[1-z]^-1 + 3*G(1,z)*G(1 - z, - z,y)*z^-2*[1-y-z]^-1 - 3*G(1,z)*
         G(1 - z, - z,y)*z^-1*[1-y-z]^-2 - G(1,z)*G(1 - z, - z,y)*z^-1*
         [1-y-z]^-1 + 3*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-2*[1-z]^-1 + 5*G(1,z)*
         G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-2 - G(1,z)*G(1 - z, - z,y)*
         [1-y-z]^-1*[1-z]^-1 + G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-3 - 4*G(1,z)*G(
         1 - z, - z,y)*i_*Pi*y^-2*z^-1 - 2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-2*
         [1-z]^-1 + G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-1*z^-2 - 3*G(1,z)*G(1 - z,
          - z,y)*i_*Pi*y^-1*z^-1 - G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-1*[1-z]^-2
          - 3*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-1*[1-z]^-1 + G(1,z)*G(1 - z, - z
         ,y)*i_*Pi*z^-2*[1-y-z]^-1 - G(1,z)*G(1 - z, - z,y)*i_*Pi*z^-1*
         [1-y-z]^-2 - 3*G(1,z)*G(1 - z, - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(1,z)*
         G(1 - z, - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - G(1,z)*G(1 - z, - z,y)*i_
         *Pi*[1-y-z]^-1*[1-z]^-2 - 3*G(1,z)*G(1 - z, - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 4*G(1,z)*G(1 - z,y)*y^-2*z^-1 - 16*G(1,z)*G(1 - z,y)*y^-1*
         z^-2 - 24*G(1,z)*G(1 - z,y)*y^-1*z^-1 - 24*G(1,z)*G(1 - z,y)*y^-1*
         [1-z]^-1 + 16*G(1,z)*G(1 - z,y)*z^-2*[y+z]^-1 - 4*G(1,z)*G(1 - z,y)*
         z^-1*[1-y-z]^-1 + 16*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-2 + 20*G(1,z)*G(1
          - z,y)*z^-1*[y+z]^-1 - 24*G(1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*
         G(1,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 + 3/2*G(1,z)*G(1 - z,y)*i_*Pi*y^-2*
         [1-z]^-1 - 4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-2 - 5/2*G(1,z)*G(1 - z,y
         )*i_*Pi*y^-1*z^-1 - 5/2*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 4*G(1
         ,z)*G(1 - z,y)*i_*Pi*z^-2*[y+z]^-1 + 3/2*G(1,z)*G(1 - z,y)*i_*Pi*z^-1
         *[1-y-z]^-2 + 7/2*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 4*G(1,z)*
         G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 + 6*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*
         [y+z]^-1 - 3/2*G(1,z)*G(1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 5/2*G(1,
         z)*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*G(1,z)*G(1 - z,0,1 - z,y)
         *y^-2*z^-1 - G(1,z)*G(1 - z,0,1 - z,y)*y^-2*[1-z]^-1 + G(1,z)*G(1 - z
         ,0,1 - z,y)*y^-1*z^-2 + G(1,z)*G(1 - z,0,1 - z,y)*z^-2*[1-y-z]^-1 + 
         G(1,z)*G(1 - z,0,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + G(1,z)*G(1 - z,0, - z
         ,y)*y^-3 - G(1,z)*G(1 - z,0, - z,y)*y^-1*z^-2 - 3*G(1,z)*G(1 - z,0,
          - z,y)*y^-1*z^-1 - G(1,z)*G(1 - z,0, - z,y)*y^-1*[1-z]^-2 - 3*G(1,z)
         *G(1 - z,0, - z,y)*y^-1*[1-z]^-1 - G(1,z)*G(1 - z,0, - z,y)*z^-2*
         [1-y-z]^-1 - G(1,z)*G(1 - z,0, - z,y)*z^-1*[1-y-z]^-2 - 3*G(1,z)*G(1
          - z,0, - z,y)*z^-1*[1-y-z]^-1 - G(1,z)*G(1 - z,0, - z,y)*[1-y-z]^-2*
         [1-z]^-1 - G(1,z)*G(1 - z,0, - z,y)*[1-y-z]^-1*[1-z]^-2 - 3*G(1,z)*G(
         1 - z,0, - z,y)*[1-y-z]^-1*[1-z]^-1 - 3*G(1,z)*G(1 - z,0,y)*y^-1*z^-2
          + G(1,z)*G(1 - z,0,y)*y^-1*z^-1 + G(1,z)*G(1 - z,0,y)*y^-1*[1-z]^-1
          - 3*G(1,z)*G(1 - z,0,y)*z^-2*[1-y-z]^-1 + 3*G(1,z)*G(1 - z,0,y)*z^-1
         *[1-y-z]^-2 + G(1,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 + G(1,z)*G(1 - z,0,
         y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,z)*G(1 - z,0,y)*i_*Pi*y^-2*z^-1 + G(1,
         z)*G(1 - z,0,y)*i_*Pi*y^-2*[1-z]^-1 - G(1,z)*G(1 - z,0,y)*i_*Pi*y^-1*
         z^-2 - G(1,z)*G(1 - z,0,y)*i_*Pi*z^-2*[1-y-z]^-1 - G(1,z)*G(1 - z,0,y
         )*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 2*G(1,z)*G(1 - z,0,0,y)*y^-2*z^-1 - G(1
         ,z)*G(1 - z,0,0,y)*y^-2*[1-z]^-1 + G(1,z)*G(1 - z,0,0,y)*y^-1*z^-2 + 
         G(1,z)*G(1 - z,0,0,y)*z^-2*[1-y-z]^-1 + G(1,z)*G(1 - z,0,0,y)*
         [1-y-z]^-2*[1-z]^-1 - G(1,z)*G( - z,1 - z,1 - z,y)*y^-3 + 4*G(1,z)*G(
          - z,1 - z,1 - z,y)*y^-2*z^-1 + 2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-2*
         [1-z]^-1 - G(1,z)*G( - z,1 - z,1 - z,y)*y^-1*z^-2 + 3*G(1,z)*G( - z,1
          - z,1 - z,y)*y^-1*z^-1 + G(1,z)*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-2
          + 3*G(1,z)*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - G(1,z)*G( - z,1 - z
         ,1 - z,y)*z^-2*[1-y-z]^-1 + G(1,z)*G( - z,1 - z,1 - z,y)*z^-1*
         [1-y-z]^-2 + 3*G(1,z)*G( - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(1,z)*
         G( - z,1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + G(1,z)*G( - z,1 - z,1 - z
         ,y)*[1-y-z]^-1*[1-z]^-2 + 3*G(1,z)*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 3*G(1,z)*G( - z,1 - z,y)*y^-3 + 2*G(1,z)*G( - z,1 - z,y)*
         y^-2*[1-z]^-1 + 3*G(1,z)*G( - z,1 - z,y)*y^-1*z^-2 - G(1,z)*G( - z,1
          - z,y)*y^-1*z^-1 + 5*G(1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-2 - G(1,z)*
         G( - z,1 - z,y)*y^-1*[1-z]^-1 + 3*G(1,z)*G( - z,1 - z,y)*z^-2*
         [1-y-z]^-1 - 3*G(1,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-2 - G(1,z)*G( - z
         ,1 - z,y)*z^-1*[1-y-z]^-1 + 3*G(1,z)*G( - z,1 - z,y)*[1-y-z]^-2*
         [1-z]^-1 + 5*G(1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 - G(1,z)*G(
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-3
          - 4*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-2*z^-1 - 2*G(1,z)*G( - z,1 - z,y
         )*i_*Pi*y^-2*[1-z]^-1 + G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-1*z^-2 - 3*G(
         1,z)*G( - z,1 - z,y)*i_*Pi*y^-1*z^-1 - G(1,z)*G( - z,1 - z,y)*i_*Pi*
         y^-1*[1-z]^-2 - 3*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + G(1,z)
         *G( - z,1 - z,y)*i_*Pi*z^-2*[1-y-z]^-1 - G(1,z)*G( - z,1 - z,y)*i_*Pi
         *z^-1*[1-y-z]^-2 - 3*G(1,z)*G( - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 
         G(1,z)*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - G(1,z)*G( - z,1 - 
         z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 3*G(1,z)*G( - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 6*G(1,z)*G( - z,y)*y^-3 - 4*G(1,z)*G( - z,y)*
         y^-2*[1-z]^-1 - 6*G(1,z)*G( - z,y)*y^-1*z^-2 + 2*G(1,z)*G( - z,y)*
         y^-1*z^-1 - 10*G(1,z)*G( - z,y)*y^-1*[1-z]^-2 + 2*G(1,z)*G( - z,y)*
         y^-1*[1-z]^-1 - 6*G(1,z)*G( - z,y)*z^-2*[1-y-z]^-1 + 6*G(1,z)*G( - z,
         y)*z^-1*[1-y-z]^-2 + 2*G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1 - 6*G(1,z)*G(
          - z,y)*[1-y-z]^-2*[1-z]^-1 - 10*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-2
          + 2*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 + 7/12*G(1,z)*G( - z,y)*
         Pi^2*y^-3 - 7/3*G(1,z)*G( - z,y)*Pi^2*y^-2*z^-1 - 7/6*G(1,z)*G( - z,y
         )*Pi^2*y^-2*[1-z]^-1 + 7/12*G(1,z)*G( - z,y)*Pi^2*y^-1*z^-2 - 7/4*G(1
         ,z)*G( - z,y)*Pi^2*y^-1*z^-1 - 7/12*G(1,z)*G( - z,y)*Pi^2*y^-1*
         [1-z]^-2 - 7/4*G(1,z)*G( - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/12*G(1,z)*G(
          - z,y)*Pi^2*z^-2*[1-y-z]^-1 - 7/12*G(1,z)*G( - z,y)*Pi^2*z^-1*
         [1-y-z]^-2 - 7/4*G(1,z)*G( - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/12*G(1,z)*
         G( - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 7/12*G(1,z)*G( - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 - 7/4*G(1,z)*G( - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1
          - 3*G(1,z)*G( - z,y)*i_*Pi*y^-3 - 2*G(1,z)*G( - z,y)*i_*Pi*y^-2*
         [1-z]^-1 - 3*G(1,z)*G( - z,y)*i_*Pi*y^-1*z^-2 + G(1,z)*G( - z,y)*i_*
         Pi*y^-1*z^-1 - 5*G(1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-2 + G(1,z)*G( - z
         ,y)*i_*Pi*y^-1*[1-z]^-1 - 3*G(1,z)*G( - z,y)*i_*Pi*z^-2*[1-y-z]^-1 + 
         3*G(1,z)*G( - z,y)*i_*Pi*z^-1*[1-y-z]^-2 + G(1,z)*G( - z,y)*i_*Pi*
         z^-1*[1-y-z]^-1 - 3*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 5*G(
         1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + G(1,z)*G( - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 6*G(1,0,y)*y^-1*z^-2 + 2*G(1,0,y)*y^-1*z^-1 + 2
         *G(1,0,y)*y^-1*[1-z]^-1 - 6*G(1,0,y)*z^-2*[1-y-z]^-1 + 6*G(1,0,y)*
         z^-1*[1-y-z]^-2 + 2*G(1,0,y)*z^-1*[1-y-z]^-1 + 2*G(1,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 7/6*G(1,0,y)*Pi^2*y^-2*z^-1 - 7/12*G(1,0,y)*Pi^2*y^-2*
         [1-z]^-1 + 7/12*G(1,0,y)*Pi^2*y^-1*z^-2 + 7/12*G(1,0,y)*Pi^2*z^-2*
         [1-y-z]^-1 + 7/12*G(1,0,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 3*G(1,0,y)*i_*
         Pi*y^-1*z^-2 + G(1,0,y)*i_*Pi*y^-1*z^-1 + G(1,0,y)*i_*Pi*y^-1*
         [1-z]^-1 - 3*G(1,0,y)*i_*Pi*z^-2*[1-y-z]^-1 + 3*G(1,0,y)*i_*Pi*z^-1*
         [1-y-z]^-2 + G(1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(1,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 3*G(1,0,0,y)*y^-1*z^-2 - G(1,0,0,y)*y^-1*z^-1
          - G(1,0,0,y)*y^-1*[1-z]^-1 + 3*G(1,0,0,y)*z^-2*[1-y-z]^-1 - 3*G(1,0,
         0,y)*z^-1*[1-y-z]^-2 - G(1,0,0,y)*z^-1*[1-y-z]^-1 - G(1,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1,0,0,y)*i_*Pi*y^-2*z^-1 - G(1,0,0,y)*i_*Pi
         *y^-2*[1-z]^-1 + G(1,0,0,y)*i_*Pi*y^-1*z^-2 + G(1,0,0,y)*i_*Pi*z^-2*
         [1-y-z]^-1 + G(1,0,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,0,0,y)*
         y^-2*z^-1 + G(1,0,0,0,y)*y^-2*[1-z]^-1 - G(1,0,0,0,y)*y^-1*z^-2 - G(1
         ,0,0,0,y)*z^-2*[1-y-z]^-1 - G(1,0,0,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,
         0,0,1,z)*y^-2*z^-1 - G(1,0,0,1,z)*y^-2*[1-z]^-1 + G(1,0,0,1,z)*y^-1*
         z^-2 + G(1,0,0,1,z)*z^-2*[1-y-z]^-1 + G(1,0,0,1,z)*[1-y-z]^-2*
         [1-z]^-1 + 3*G(1,0,1,z)*y^-1*z^-2 - G(1,0,1,z)*y^-1*z^-1 - G(1,0,1,z)
         *y^-1*[1-z]^-1 + 3*G(1,0,1,z)*z^-2*[1-y-z]^-1 - 3*G(1,0,1,z)*z^-1*
         [1-y-z]^-2 - G(1,0,1,z)*z^-1*[1-y-z]^-1 - G(1,0,1,z)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(1,0,1,z)*i_*Pi*y^-2*z^-1 - G(1,0,1,z)*i_*Pi*y^-2*
         [1-z]^-1 + G(1,0,1,z)*i_*Pi*y^-1*z^-2 + G(1,0,1,z)*i_*Pi*z^-2*
         [1-y-z]^-1 + G(1,0,1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,1,z)*G(1
          - z,y)*y^-2*z^-1 + G(1,0,1,z)*G(1 - z,y)*y^-2*[1-z]^-1 - G(1,0,1,z)*
         G(1 - z,y)*y^-1*z^-2 - G(1,0,1,z)*G(1 - z,y)*z^-2*[1-y-z]^-1 - G(1,0,
         1,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,1,1,z)*y^-2*z^-1 + G(1,
         0,1,1,z)*y^-2*[1-z]^-1 - G(1,0,1,1,z)*y^-1*z^-2 - G(1,0,1,1,z)*z^-2*
         [1-y-z]^-1 - G(1,0,1,1,z)*[1-y-z]^-2*[1-z]^-1 - 4*G(1,1,z)*y^-2*z^-1
          - 16*G(1,1,z)*y^-1*z^-2 - 24*G(1,1,z)*y^-1*z^-1 - 24*G(1,1,z)*y^-1*
         [1-z]^-1 + 16*G(1,1,z)*z^-2*[y+z]^-1 - 4*G(1,1,z)*z^-1*[1-y-z]^-1 + 
         16*G(1,1,z)*z^-1*[y+z]^-2 + 20*G(1,1,z)*z^-1*[y+z]^-1 - 24*G(1,1,z)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(1,1,z)*i_*Pi*y^-2*z^-1 + 3/2*G(1,1,z)*i_*Pi
         *y^-2*[1-z]^-1 - 4*G(1,1,z)*i_*Pi*y^-1*z^-2 - 5/2*G(1,1,z)*i_*Pi*y^-1
         *z^-1 - 5/2*G(1,1,z)*i_*Pi*y^-1*[1-z]^-1 + 4*G(1,1,z)*i_*Pi*z^-2*
         [y+z]^-1 + 3/2*G(1,1,z)*i_*Pi*z^-1*[1-y-z]^-2 + 7/2*G(1,1,z)*i_*Pi*
         z^-1*[1-y-z]^-1 + 4*G(1,1,z)*i_*Pi*z^-1*[y+z]^-2 + 6*G(1,1,z)*i_*Pi*
         z^-1*[y+z]^-1 - 3/2*G(1,1,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 5/2*G(1,1,z)
         *i_*Pi*[1-y-z]^-1*[1-z]^-1 - G(1,1,z)*G(1 - z, - z,y)*y^-3 + 4*G(1,1,
         z)*G(1 - z, - z,y)*y^-2*z^-1 + 2*G(1,1,z)*G(1 - z, - z,y)*y^-2*
         [1-z]^-1 - G(1,1,z)*G(1 - z, - z,y)*y^-1*z^-2 + 3*G(1,1,z)*G(1 - z,
          - z,y)*y^-1*z^-1 + G(1,1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-2 + 3*G(1,1,
         z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 - G(1,1,z)*G(1 - z, - z,y)*z^-2*
         [1-y-z]^-1 + G(1,1,z)*G(1 - z, - z,y)*z^-1*[1-y-z]^-2 + 3*G(1,1,z)*G(
         1 - z, - z,y)*z^-1*[1-y-z]^-1 - G(1,1,z)*G(1 - z, - z,y)*[1-y-z]^-2*
         [1-z]^-1 + G(1,1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-2 + 3*G(1,1,z)*
         G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,z)*G(1 - z,y)*y^-2*z^-1
          - 3/2*G(1,1,z)*G(1 - z,y)*y^-2*[1-z]^-1 + 4*G(1,1,z)*G(1 - z,y)*y^-1
         *z^-2 + 5/2*G(1,1,z)*G(1 - z,y)*y^-1*z^-1 + 5/2*G(1,1,z)*G(1 - z,y)*
         y^-1*[1-z]^-1 - 4*G(1,1,z)*G(1 - z,y)*z^-2*[y+z]^-1 - 3/2*G(1,1,z)*G(
         1 - z,y)*z^-1*[1-y-z]^-2 - 7/2*G(1,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 
         4*G(1,1,z)*G(1 - z,y)*z^-1*[y+z]^-2 - 6*G(1,1,z)*G(1 - z,y)*z^-1*
         [y+z]^-1 + 3/2*G(1,1,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1 + 5/2*G(1,1,z)
         *G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,z)*G(1 - z,0,y)*y^-2*z^-1
          - G(1,1,z)*G(1 - z,0,y)*y^-2*[1-z]^-1 + G(1,1,z)*G(1 - z,0,y)*y^-1*
         z^-2 + G(1,1,z)*G(1 - z,0,y)*z^-2*[1-y-z]^-1 + G(1,1,z)*G(1 - z,0,y)*
         [1-y-z]^-2*[1-z]^-1 - G(1,1,z)*G( - z,1 - z,y)*y^-3 + 4*G(1,1,z)*G(
          - z,1 - z,y)*y^-2*z^-1 + 2*G(1,1,z)*G( - z,1 - z,y)*y^-2*[1-z]^-1 - 
         G(1,1,z)*G( - z,1 - z,y)*y^-1*z^-2 + 3*G(1,1,z)*G( - z,1 - z,y)*y^-1*
         z^-1 + G(1,1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-2 + 3*G(1,1,z)*G( - z,1
          - z,y)*y^-1*[1-z]^-1 - G(1,1,z)*G( - z,1 - z,y)*z^-2*[1-y-z]^-1 + G(
         1,1,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-2 + 3*G(1,1,z)*G( - z,1 - z,y)*
         z^-1*[1-y-z]^-1 - G(1,1,z)*G( - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 + G(1,
         1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-2 + 3*G(1,1,z)*G( - z,1 - z,y)
         *[1-y-z]^-1*[1-z]^-1 + 3*G(1,1,z)*G( - z,y)*y^-3 + 2*G(1,1,z)*G( - z,
         y)*y^-2*[1-z]^-1 + 3*G(1,1,z)*G( - z,y)*y^-1*z^-2 - G(1,1,z)*G( - z,y
         )*y^-1*z^-1 + 5*G(1,1,z)*G( - z,y)*y^-1*[1-z]^-2 - G(1,1,z)*G( - z,y)
         *y^-1*[1-z]^-1 + 3*G(1,1,z)*G( - z,y)*z^-2*[1-y-z]^-1 - 3*G(1,1,z)*G(
          - z,y)*z^-1*[1-y-z]^-2 - G(1,1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + 3*G(1,
         1,z)*G( - z,y)*[1-y-z]^-2*[1-z]^-1 + 5*G(1,1,z)*G( - z,y)*[1-y-z]^-1*
         [1-z]^-2 - G(1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 + G(1,1,z)*G( - z,y
         )*i_*Pi*y^-3 - 4*G(1,1,z)*G( - z,y)*i_*Pi*y^-2*z^-1 - 2*G(1,1,z)*G(
          - z,y)*i_*Pi*y^-2*[1-z]^-1 + G(1,1,z)*G( - z,y)*i_*Pi*y^-1*z^-2 - 3*
         G(1,1,z)*G( - z,y)*i_*Pi*y^-1*z^-1 - G(1,1,z)*G( - z,y)*i_*Pi*y^-1*
         [1-z]^-2 - 3*G(1,1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 + G(1,1,z)*G( - z
         ,y)*i_*Pi*z^-2*[1-y-z]^-1 - G(1,1,z)*G( - z,y)*i_*Pi*z^-1*[1-y-z]^-2
          - 3*G(1,1,z)*G( - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(1,1,z)*G( - z,y)*i_
         *Pi*[1-y-z]^-2*[1-z]^-1 - G(1,1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-2 - 3*G(1,1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(1,1,0
         ,1,z)*y^-2*z^-1 + G(1,1,0,1,z)*y^-2*[1-z]^-1 - G(1,1,0,1,z)*y^-1*z^-2
          - G(1,1,0,1,z)*z^-2*[1-y-z]^-1 - G(1,1,0,1,z)*[1-y-z]^-2*[1-z]^-1 - 
         2*G(1,1,1,z)*y^-2*z^-1 - 3/2*G(1,1,1,z)*y^-2*[1-z]^-1 + 4*G(1,1,1,z)*
         y^-1*z^-2 + 5/2*G(1,1,1,z)*y^-1*z^-1 + 5/2*G(1,1,1,z)*y^-1*[1-z]^-1
          - 4*G(1,1,1,z)*z^-2*[y+z]^-1 - 3/2*G(1,1,1,z)*z^-1*[1-y-z]^-2 - 7/2*
         G(1,1,1,z)*z^-1*[1-y-z]^-1 - 4*G(1,1,1,z)*z^-1*[y+z]^-2 - 6*G(1,1,1,z
         )*z^-1*[y+z]^-1 + 3/2*G(1,1,1,z)*[1-y-z]^-2*[1-z]^-1 + 5/2*G(1,1,1,z)
         *[1-y-z]^-1*[1-z]^-1 - G(1,1,1,z)*G( - z,y)*y^-3 + 4*G(1,1,1,z)*G( - 
         z,y)*y^-2*z^-1 + 2*G(1,1,1,z)*G( - z,y)*y^-2*[1-z]^-1 - G(1,1,1,z)*G(
          - z,y)*y^-1*z^-2 + 3*G(1,1,1,z)*G( - z,y)*y^-1*z^-1 + G(1,1,1,z)*G(
          - z,y)*y^-1*[1-z]^-2 + 3*G(1,1,1,z)*G( - z,y)*y^-1*[1-z]^-1 - G(1,1,
         1,z)*G( - z,y)*z^-2*[1-y-z]^-1 + G(1,1,1,z)*G( - z,y)*z^-1*[1-y-z]^-2
          + 3*G(1,1,1,z)*G( - z,y)*z^-1*[1-y-z]^-1 - G(1,1,1,z)*G( - z,y)*
         [1-y-z]^-2*[1-z]^-1 + G(1,1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-2 + 3*G(
         1,1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*Nf*q2^-3 * (  - 2/9*zeta3*y^-2*z^-1 - 1/9*zeta3*y^-2*[1-z]^-1 - 1/
         3*zeta3*y^-1*z^-1 - 1/3*zeta3*y^-1*[1-z]^-1 - 1/9*zeta3*z^-1*
         [1-y-z]^-2 - 1/3*zeta3*z^-1*[1-y-z]^-1 + 1/9*zeta3*[1-y-z]^-2*
         [1-z]^-1 - 1/3*zeta3*[1-y-z]^-1*[1-z]^-1 - 1/6*i_*Pi^3*y^-2*z^-1 - 1/
         12*i_*Pi^3*y^-2*[1-z]^-1 - 1/4*i_*Pi^3*y^-1*z^-1 - 1/4*i_*Pi^3*y^-1*
         [1-z]^-1 - 1/12*i_*Pi^3*z^-1*[1-y-z]^-2 - 1/4*i_*Pi^3*z^-1*[1-y-z]^-1
          + 1/12*i_*Pi^3*[1-y-z]^-2*[1-z]^-1 - 1/4*i_*Pi^3*[1-y-z]^-1*[1-z]^-1
          + 7/36*G(0,y)*Pi^2*y^-2*z^-1 + 7/72*G(0,y)*Pi^2*y^-2*[1-z]^-1 + 7/24
         *G(0,y)*Pi^2*y^-1*z^-1 + 7/24*G(0,y)*Pi^2*y^-1*[1-z]^-1 + 7/72*G(0,y)
         *Pi^2*z^-1*[1-y-z]^-2 + 7/24*G(0,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/72*G(0,y
         )*Pi^2*[1-y-z]^-2*[1-z]^-1 + 7/24*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 7/
         36*G(0,z)*Pi^2*y^-2*z^-1 + 7/72*G(0,z)*Pi^2*y^-2*[1-z]^-1 + 7/24*G(0,
         z)*Pi^2*y^-1*z^-1 + 7/24*G(0,z)*Pi^2*y^-1*[1-z]^-1 + 7/72*G(0,z)*Pi^2
         *z^-1*[1-y-z]^-2 + 7/24*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 - 7/72*G(0,z)*
         Pi^2*[1-y-z]^-2*[1-z]^-1 + 7/24*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/3
         *G(0,0,y)*i_*Pi*y^-2*z^-1 + 1/6*G(0,0,y)*i_*Pi*y^-2*[1-z]^-1 + 1/2*G(
         0,0,y)*i_*Pi*y^-1*z^-1 + 1/2*G(0,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/6*G(0,0
         ,y)*i_*Pi*z^-1*[1-y-z]^-2 + 1/2*G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/6*
         G(0,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 1/2*G(0,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/3*G(0,0,z)*i_*Pi*y^-2*z^-1 + 1/6*G(0,0,z)*i_*Pi*y^-2*
         [1-z]^-1 + 1/2*G(0,0,z)*i_*Pi*y^-1*z^-1 + 1/2*G(0,0,z)*i_*Pi*y^-1*
         [1-z]^-1 + 1/6*G(0,0,z)*i_*Pi*z^-1*[1-y-z]^-2 + 1/2*G(0,0,z)*i_*Pi*
         z^-1*[1-y-z]^-1 - 1/6*G(0,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 1/2*G(0,0,
         z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,0,0,y)*y^-2*z^-1 - 1/6*G(0,0,0
         ,y)*y^-2*[1-z]^-1 - 1/2*G(0,0,0,y)*y^-1*z^-1 - 1/2*G(0,0,0,y)*y^-1*
         [1-z]^-1 - 1/6*G(0,0,0,y)*z^-1*[1-y-z]^-2 - 1/2*G(0,0,0,y)*z^-1*
         [1-y-z]^-1 + 1/6*G(0,0,0,y)*[1-y-z]^-2*[1-z]^-1 - 1/2*G(0,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/3*G(0,0,0,z)*y^-2*z^-1 - 1/6*G(0,0,0,z)*y^-2*
         [1-z]^-1 - 1/2*G(0,0,0,z)*y^-1*z^-1 - 1/2*G(0,0,0,z)*y^-1*[1-z]^-1 - 
         1/6*G(0,0,0,z)*z^-1*[1-y-z]^-2 - 1/2*G(0,0,0,z)*z^-1*[1-y-z]^-1 + 1/6
         *G(0,0,0,z)*[1-y-z]^-2*[1-z]^-1 - 1/2*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1
          )

       + e^2*N*q2^-3 * ( 10*y^-2*z^-1 + 3*y^-2*[1-z]^-1 + 13*y^-1*z^-1 + 3*
         y^-1*[1-z]^-1 + 3*z^-1*[1-y-z]^-2 + 3*z^-1*[1-y-z]^-1 + 10*z^-1*
         [1-y]^-1 - 3*[1-y-z]^-2*[1-z]^-1 + 3*[1-y-z]^-1*[1-z]^-1 - 43/9*zeta3
         *y^-2*z^-1 - 43/18*zeta3*y^-2*[1-z]^-1 - 43/6*zeta3*y^-1*z^-1 - 43/6*
         zeta3*y^-1*[1-z]^-1 - 43/18*zeta3*z^-1*[1-y-z]^-2 - 43/6*zeta3*z^-1*
         [1-y-z]^-1 + 43/18*zeta3*[1-y-z]^-2*[1-z]^-1 - 43/6*zeta3*[1-y-z]^-1*
         [1-z]^-1 - 7/3*Pi^2*y^-2*z^-1 - 7/8*Pi^2*y^-2*[1-z]^-1 - 77/24*Pi^2*
         y^-1*z^-1 - 1/3*Pi^2*y^-1*[1-z]^-2 - 21/8*Pi^2*y^-1*[1-z]^-1 - 7/8*
         Pi^2*z^-1*[1-y-z]^-2 - 21/8*Pi^2*z^-1*[1-y-z]^-1 - 7/12*Pi^2*z^-1*
         [1-y]^-1 + Pi^2*[1-y-z]^-3 + 13/24*Pi^2*[1-y-z]^-2*[1-z]^-1 - 1/3*
         Pi^2*[1-y-z]^-1*[1-z]^-2 - 21/8*Pi^2*[1-y-z]^-1*[1-z]^-1 - 13/45*Pi^4
         *y^-2*z^-1 - 13/90*Pi^4*y^-2*[1-z]^-1 - 13/30*Pi^4*y^-1*z^-1 - 13/30*
         Pi^4*y^-1*[1-z]^-1 - 13/90*Pi^4*z^-1*[1-y-z]^-2 - 13/30*Pi^4*z^-1*
         [1-y-z]^-1 + 13/90*Pi^4*[1-y-z]^-2*[1-z]^-1 - 13/30*Pi^4*[1-y-z]^-1*
         [1-z]^-1 + 6*i_*Pi*y^-2*z^-1 + 2*i_*Pi*y^-2*[1-z]^-1 + 8*i_*Pi*y^-1*
         z^-1 + 4*i_*Pi*y^-1*[1-z]^-1 + 2*i_*Pi*z^-1*[1-y-z]^-2 + 4*i_*Pi*z^-1
         *[1-y-z]^-1 + 4*i_*Pi*z^-1*[1-y]^-1 - 2*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 4
         *i_*Pi*[1-y-z]^-1*[1-z]^-1 - 8*i_*Pi*zeta3*y^-2*z^-1 - 4*i_*Pi*zeta3*
         y^-2*[1-z]^-1 - 12*i_*Pi*zeta3*y^-1*z^-1 - 12*i_*Pi*zeta3*y^-1*
         [1-z]^-1 - 4*i_*Pi*zeta3*z^-1*[1-y-z]^-2 - 12*i_*Pi*zeta3*z^-1*
         [1-y-z]^-1 + 4*i_*Pi*zeta3*[1-y-z]^-2*[1-z]^-1 - 12*i_*Pi*zeta3*
         [1-y-z]^-1*[1-z]^-1 + 11/12*i_*Pi^3*y^-2*z^-1 + 11/24*i_*Pi^3*y^-2*
         [1-z]^-1 + 11/8*i_*Pi^3*y^-1*z^-1 - 1/3*i_*Pi^3*y^-1*[1-z]^-2 + 11/8*
         i_*Pi^3*y^-1*[1-z]^-1 + 11/24*i_*Pi^3*z^-1*[1-y-z]^-2 + 11/8*i_*Pi^3*
         z^-1*[1-y-z]^-1 + 1/3*i_*Pi^3*[1-y-z]^-3 - 19/24*i_*Pi^3*[1-y-z]^-2*
         [1-z]^-1 - 1/3*i_*Pi^3*[1-y-z]^-1*[1-z]^-2 + 11/8*i_*Pi^3*[1-y-z]^-1*
         [1-z]^-1 + 1/3*G(1 - z,1 - z,y)*Pi^2*y^-2*z^-1 + 1/6*G(1 - z,1 - z,y)
         *Pi^2*y^-2*[1-z]^-1 + 1/2*G(1 - z,1 - z,y)*Pi^2*y^-1*z^-1 + 1/2*G(1
          - z,1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/6*G(1 - z,1 - z,y)*Pi^2*z^-1*
         [1-y-z]^-2 + 1/2*G(1 - z,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(1 - z,
         1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/2*G(1 - z,1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,1 - z,1,0,y)*y^-2*z^-1 - G(1 - z,1 - 
         z,1,0,y)*y^-2*[1-z]^-1 - 3*G(1 - z,1 - z,1,0,y)*y^-1*z^-1 - 3*G(1 - z
         ,1 - z,1,0,y)*y^-1*[1-z]^-1 - G(1 - z,1 - z,1,0,y)*z^-1*[1-y-z]^-2 - 
         3*G(1 - z,1 - z,1,0,y)*z^-1*[1-y-z]^-1 + G(1 - z,1 - z,1,0,y)*
         [1-y-z]^-2*[1-z]^-1 - 3*G(1 - z,1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/
         3*G(1 - z,y)*Pi^2*y^-1*[1-z]^-2 + 1/3*G(1 - z,y)*Pi^2*[1-y-z]^-3 - 1/
         3*G(1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 1/3*G(1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 + 1/3*G(1 - z,y)*i_*Pi^3*y^-2*z^-1 + 1/6*G(1 - z,
         y)*i_*Pi^3*y^-2*[1-z]^-1 + 1/2*G(1 - z,y)*i_*Pi^3*y^-1*z^-1 + 1/2*G(1
          - z,y)*i_*Pi^3*y^-1*[1-z]^-1 + 1/6*G(1 - z,y)*i_*Pi^3*z^-1*
         [1-y-z]^-2 + 1/2*G(1 - z,y)*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/6*G(1 - z,y)*
         i_*Pi^3*[1-y-z]^-2*[1-z]^-1 + 1/2*G(1 - z,y)*i_*Pi^3*[1-y-z]^-1*
         [1-z]^-1 - 1/3*G(1 - z,0,y)*Pi^2*y^-2*z^-1 - 1/6*G(1 - z,0,y)*Pi^2*
         y^-2*[1-z]^-1 - 1/2*G(1 - z,0,y)*Pi^2*y^-1*z^-1 - 1/2*G(1 - z,0,y)*
         Pi^2*y^-1*[1-z]^-1 - 1/6*G(1 - z,0,y)*Pi^2*z^-1*[1-y-z]^-2 - 1/2*G(1
          - z,0,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*G(1 - z,0,y)*Pi^2*[1-y-z]^-2*
         [1-z]^-1 - 1/2*G(1 - z,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,0,1,
         0,y)*y^-2*z^-1 + G(1 - z,0,1,0,y)*y^-2*[1-z]^-1 + 3*G(1 - z,0,1,0,y)*
         y^-1*z^-1 + 3*G(1 - z,0,1,0,y)*y^-1*[1-z]^-1 + G(1 - z,0,1,0,y)*z^-1*
         [1-y-z]^-2 + 3*G(1 - z,0,1,0,y)*z^-1*[1-y-z]^-1 - G(1 - z,0,1,0,y)*
         [1-y-z]^-2*[1-z]^-1 + 3*G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1
          - z,1,0,y)*y^-1*[1-z]^-2 - 2*G(1 - z,1,0,y)*[1-y-z]^-3 + 2*G(1 - z,1
         ,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-2 - 2*
         G(1 - z,1,0,y)*i_*Pi*y^-2*z^-1 - G(1 - z,1,0,y)*i_*Pi*y^-2*[1-z]^-1
          - 3*G(1 - z,1,0,y)*i_*Pi*y^-1*z^-1 - 3*G(1 - z,1,0,y)*i_*Pi*y^-1*
         [1-z]^-1 - G(1 - z,1,0,y)*i_*Pi*z^-1*[1-y-z]^-2 - 3*G(1 - z,1,0,y)*i_
         *Pi*z^-1*[1-y-z]^-1 + G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 3*G(
         1 - z,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(1 - z,1,0,0,y)*y^-2*z^-1
          + G(1 - z,1,0,0,y)*y^-2*[1-z]^-1 + 3*G(1 - z,1,0,0,y)*y^-1*z^-1 + 3*
         G(1 - z,1,0,0,y)*y^-1*[1-z]^-1 + G(1 - z,1,0,0,y)*z^-1*[1-y-z]^-2 + 3
         *G(1 - z,1,0,0,y)*z^-1*[1-y-z]^-1 - G(1 - z,1,0,0,y)*[1-y-z]^-2*
         [1-z]^-1 + 3*G(1 - z,1,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,1 - z,y)*
         Pi^2*y^-2*z^-1 - 1/6*G(0,1 - z,y)*Pi^2*y^-2*[1-z]^-1 - 1/2*G(0,1 - z,
         y)*Pi^2*y^-1*z^-1 - 1/2*G(0,1 - z,y)*Pi^2*y^-1*[1-z]^-1 - 1/6*G(0,1
          - z,y)*Pi^2*z^-1*[1-y-z]^-2 - 1/2*G(0,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1
          + 1/6*G(0,1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 1/2*G(0,1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,1 - z,y)*G(1,0,z)*y^-2*z^-1 + G(0,1 - z,y
         )*G(1,0,z)*y^-2*[1-z]^-1 + 3*G(0,1 - z,y)*G(1,0,z)*y^-1*z^-1 + 3*G(0,
         1 - z,y)*G(1,0,z)*y^-1*[1-z]^-1 + G(0,1 - z,y)*G(1,0,z)*z^-1*
         [1-y-z]^-2 + 3*G(0,1 - z,y)*G(1,0,z)*z^-1*[1-y-z]^-1 - G(0,1 - z,y)*
         G(1,0,z)*[1-y-z]^-2*[1-z]^-1 + 3*G(0,1 - z,y)*G(1,0,z)*[1-y-z]^-1*
         [1-z]^-1 + 2*G(0,1 - z,1,0,y)*y^-2*z^-1 + G(0,1 - z,1,0,y)*y^-2*
         [1-z]^-1 + 3*G(0,1 - z,1,0,y)*y^-1*z^-1 + 3*G(0,1 - z,1,0,y)*y^-1*
         [1-z]^-1 + G(0,1 - z,1,0,y)*z^-1*[1-y-z]^-2 + 3*G(0,1 - z,1,0,y)*z^-1
         *[1-y-z]^-1 - G(0,1 - z,1,0,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(0,1 - z,1,0,
         y)*[1-y-z]^-1*[1-z]^-1 + G(0,y)*y^-2*[1-z]^-1 - 9*G(0,y)*y^-1*
         [1-z]^-1 - 15*G(0,y)*z^-2*[1-y-z]^-1 + 15*G(0,y)*z^-2*[1-y]^-1 + 5*G(
         0,y)*z^-1*[1-y-z]^-2 - 9*G(0,y)*z^-1*[1-y-z]^-1 + 10*G(0,y)*z^-1*
         [1-y]^-2 + 9*G(0,y)*z^-1*[1-y]^-1 - G(0,y)*[1-y-z]^-2*[1-z]^-1 - 9*G(
         0,y)*[1-y-z]^-1*[1-z]^-1 + 4*G(0,y)*zeta3*y^-2*z^-1 + 2*G(0,y)*zeta3*
         y^-2*[1-z]^-1 + 6*G(0,y)*zeta3*y^-1*z^-1 + 6*G(0,y)*zeta3*y^-1*
         [1-z]^-1 + 2*G(0,y)*zeta3*z^-1*[1-y-z]^-2 + 6*G(0,y)*zeta3*z^-1*
         [1-y-z]^-1 - 2*G(0,y)*zeta3*[1-y-z]^-2*[1-z]^-1 + 6*G(0,y)*zeta3*
         [1-y-z]^-1*[1-z]^-1 - 35/18*G(0,y)*Pi^2*y^-2*z^-1 - 35/36*G(0,y)*Pi^2
         *y^-2*[1-z]^-1 - 35/12*G(0,y)*Pi^2*y^-1*z^-1 + 1/3*G(0,y)*Pi^2*y^-1*
         [1-z]^-2 - 35/24*G(0,y)*Pi^2*y^-1*[1-z]^-1 - 7/24*G(0,y)*Pi^2*z^-2*
         [1-y-z]^-1 + 7/24*G(0,y)*Pi^2*z^-2*[1-y]^-1 - 7/72*G(0,y)*Pi^2*z^-1*
         [1-y-z]^-2 - 35/24*G(0,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/12*G(0,y)*Pi^2*
         z^-1*[1-y]^-2 - 35/24*G(0,y)*Pi^2*z^-1*[1-y]^-1 - 1/3*G(0,y)*Pi^2*
         [1-y-z]^-3 + 47/36*G(0,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/3*G(0,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-2 - 35/24*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0
         ,y)*i_*Pi*y^-2*[1-z]^-1 - 5*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - 4*G(0,y)*i_*
         Pi*z^-2*[1-y-z]^-1 + 4*G(0,y)*i_*Pi*z^-2*[1-y]^-1 - 5*G(0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 + 4*G(0,y)*i_*Pi*z^-1*[1-y]^-2 + 5*G(0,y)*i_*Pi*z^-1*
         [1-y]^-1 - 1/2*G(0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 5*G(0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/3*G(0,y)*i_*Pi^3*y^-2*z^-1 - 1/6*G(0,y)*i_*
         Pi^3*y^-2*[1-z]^-1 - 1/2*G(0,y)*i_*Pi^3*y^-1*z^-1 - 1/2*G(0,y)*i_*
         Pi^3*y^-1*[1-z]^-1 - 1/6*G(0,y)*i_*Pi^3*z^-1*[1-y-z]^-2 - 1/2*G(0,y)*
         i_*Pi^3*z^-1*[1-y-z]^-1 + 1/6*G(0,y)*i_*Pi^3*[1-y-z]^-2*[1-z]^-1 - 1/
         2*G(0,y)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 2*G(0,y)*G(0,z)*y^-1*[1-z]^-2
          + 6*G(0,y)*G(0,z)*[1-y-z]^-3 - 2*G(0,y)*G(0,z)*[1-y-z]^-2*[1-z]^-1
          - 2*G(0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-2 - 5/6*G(0,y)*G(0,z)*Pi^2*y^-2*
         z^-1 - 5/12*G(0,y)*G(0,z)*Pi^2*y^-2*[1-z]^-1 - 5/4*G(0,y)*G(0,z)*Pi^2
         *y^-1*z^-1 - 5/4*G(0,y)*G(0,z)*Pi^2*y^-1*[1-z]^-1 - 5/12*G(0,y)*G(0,z
         )*Pi^2*z^-1*[1-y-z]^-2 - 5/4*G(0,y)*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 + 5/
         12*G(0,y)*G(0,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 5/4*G(0,y)*G(0,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-2 + 2*G(0,y)*
         G(0,z)*i_*Pi*[1-y-z]^-3 - 2*G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1
          - 2*G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 1/3*G(0,y)*G(1,z)*Pi^2
         *y^-2*z^-1 - 1/6*G(0,y)*G(1,z)*Pi^2*y^-2*[1-z]^-1 - 1/2*G(0,y)*G(1,z)
         *Pi^2*y^-1*z^-1 - 1/2*G(0,y)*G(1,z)*Pi^2*y^-1*[1-z]^-1 - 1/6*G(0,y)*
         G(1,z)*Pi^2*z^-1*[1-y-z]^-2 - 1/2*G(0,y)*G(1,z)*Pi^2*z^-1*[1-y-z]^-1
          + 1/6*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 1/2*G(0,y)*G(1,z)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 - 2*G(0,y)*G(1,0,z)*y^-1*[1-z]^-2 + 2*G(0,y)
         *G(1,0,z)*[1-y-z]^-3 - 2*G(0,y)*G(1,0,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(0,
         y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,y)*G(1,0,z)*i_*Pi*y^-2*z^-1
          + G(0,y)*G(1,0,z)*i_*Pi*y^-2*[1-z]^-1 + 3*G(0,y)*G(1,0,z)*i_*Pi*y^-1
         *z^-1 + 3*G(0,y)*G(1,0,z)*i_*Pi*y^-1*[1-z]^-1 + G(0,y)*G(1,0,z)*i_*Pi
         *z^-1*[1-y-z]^-2 + 3*G(0,y)*G(1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,y)*
         G(1,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 3*G(0,y)*G(1,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,y)*G(1,0,0,z)*y^-2*z^-1 - G(0,y)*G(1,0,0,
         z)*y^-2*[1-z]^-1 - 3*G(0,y)*G(1,0,0,z)*y^-1*z^-1 - 3*G(0,y)*G(1,0,0,z
         )*y^-1*[1-z]^-1 - G(0,y)*G(1,0,0,z)*z^-1*[1-y-z]^-2 - 3*G(0,y)*G(1,0,
         0,z)*z^-1*[1-y-z]^-1 + G(0,y)*G(1,0,0,z)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,
         y)*G(1,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,y)*G(1,1,0,z)*y^-2*z^-1 + 
         G(0,y)*G(1,1,0,z)*y^-2*[1-z]^-1 + 3*G(0,y)*G(1,1,0,z)*y^-1*z^-1 + 3*
         G(0,y)*G(1,1,0,z)*y^-1*[1-z]^-1 + G(0,y)*G(1,1,0,z)*z^-1*[1-y-z]^-2
          + 3*G(0,y)*G(1,1,0,z)*z^-1*[1-y-z]^-1 - G(0,y)*G(1,1,0,z)*[1-y-z]^-2
         *[1-z]^-1 + 3*G(0,y)*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1 + G(0,z)*y^-1*
         z^-1 + 11*G(0,z)*y^-1*[1-z]^-2 + G(0,z)*y^-1*[1-z]^-1 + G(0,z)*z^-1*
         [1-y-z]^-2 + G(0,z)*z^-1*[1-y-z]^-1 + 11*G(0,z)*[1-y-z]^-2*[1-z]^-1
          + 11*G(0,z)*[1-y-z]^-1*[1-z]^-2 + G(0,z)*[1-y-z]^-1*[1-z]^-1 + 4*G(0
         ,z)*zeta3*y^-2*z^-1 + 2*G(0,z)*zeta3*y^-2*[1-z]^-1 + 6*G(0,z)*zeta3*
         y^-1*z^-1 + 6*G(0,z)*zeta3*y^-1*[1-z]^-1 + 2*G(0,z)*zeta3*z^-1*
         [1-y-z]^-2 + 6*G(0,z)*zeta3*z^-1*[1-y-z]^-1 - 2*G(0,z)*zeta3*
         [1-y-z]^-2*[1-z]^-1 + 6*G(0,z)*zeta3*[1-y-z]^-1*[1-z]^-1 - 35/18*G(0,
         z)*Pi^2*y^-2*z^-1 - 35/36*G(0,z)*Pi^2*y^-2*[1-z]^-1 - 35/12*G(0,z)*
         Pi^2*y^-1*z^-1 - 13/24*G(0,z)*Pi^2*y^-1*[1-z]^-2 - 35/12*G(0,z)*Pi^2*
         y^-1*[1-z]^-1 - 35/36*G(0,z)*Pi^2*z^-1*[1-y-z]^-2 - 35/12*G(0,z)*Pi^2
         *z^-1*[1-y-z]^-1 - 1/3*G(0,z)*Pi^2*[1-y-z]^-3 + 31/72*G(0,z)*Pi^2*
         [1-y-z]^-2*[1-z]^-1 - 13/24*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 - 35/12*
         G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z)*i_*Pi*y^-1*z^-1 + 4*G(0,
         z)*i_*Pi*y^-1*[1-z]^-2 + 1/2*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,z)*
         i_*Pi*z^-1*[1-y-z]^-2 + 1/2*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 4*G(0,z)*
         i_*Pi*[1-y-z]^-2*[1-z]^-1 + 4*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 1/2*
         G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/3*G(0,z)*i_*Pi^3*y^-2*z^-1 - 1/6
         *G(0,z)*i_*Pi^3*y^-2*[1-z]^-1 - 1/2*G(0,z)*i_*Pi^3*y^-1*z^-1 - 1/2*G(
         0,z)*i_*Pi^3*y^-1*[1-z]^-1 - 1/6*G(0,z)*i_*Pi^3*z^-1*[1-y-z]^-2 - 1/2
         *G(0,z)*i_*Pi^3*z^-1*[1-y-z]^-1 + 1/6*G(0,z)*i_*Pi^3*[1-y-z]^-2*
         [1-z]^-1 - 1/2*G(0,z)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 2*G(0,z)*G(1 - z,
         1 - z,0,y)*y^-2*z^-1 + G(0,z)*G(1 - z,1 - z,0,y)*y^-2*[1-z]^-1 + 3*G(
         0,z)*G(1 - z,1 - z,0,y)*y^-1*z^-1 + 3*G(0,z)*G(1 - z,1 - z,0,y)*y^-1*
         [1-z]^-1 + G(0,z)*G(1 - z,1 - z,0,y)*z^-1*[1-y-z]^-2 + 3*G(0,z)*G(1
          - z,1 - z,0,y)*z^-1*[1-y-z]^-1 - G(0,z)*G(1 - z,1 - z,0,y)*
         [1-y-z]^-2*[1-z]^-1 + 3*G(0,z)*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1
          - 1/3*G(0,z)*G(1 - z,y)*Pi^2*y^-2*z^-1 - 1/6*G(0,z)*G(1 - z,y)*Pi^2*
         y^-2*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,y)*Pi^2*y^-1*z^-1 - 1/2*G(0,z)*G(1
          - z,y)*Pi^2*y^-1*[1-z]^-1 - 1/6*G(0,z)*G(1 - z,y)*Pi^2*z^-1*
         [1-y-z]^-2 - 1/2*G(0,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*G(0,z)*
         G(1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,z)*G(1 - z,0,y)*y^-1*[1-z]^-2 + 2*G(0,z)*
         G(1 - z,0,y)*[1-y-z]^-3 - 2*G(0,z)*G(1 - z,0,y)*[1-y-z]^-2*[1-z]^-1
          - 2*G(0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,z)*G(1 - z,0,y)*
         i_*Pi*y^-2*z^-1 + G(0,z)*G(1 - z,0,y)*i_*Pi*y^-2*[1-z]^-1 + 3*G(0,z)*
         G(1 - z,0,y)*i_*Pi*y^-1*z^-1 + 3*G(0,z)*G(1 - z,0,y)*i_*Pi*y^-1*
         [1-z]^-1 + G(0,z)*G(1 - z,0,y)*i_*Pi*z^-1*[1-y-z]^-2 + 3*G(0,z)*G(1
          - z,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,z)*G(1 - z,0,y)*i_*Pi*
         [1-y-z]^-2*[1-z]^-1 + 3*G(0,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          - 2*G(0,z)*G(1 - z,0,0,y)*y^-2*z^-1 - G(0,z)*G(1 - z,0,0,y)*y^-2*
         [1-z]^-1 - 3*G(0,z)*G(1 - z,0,0,y)*y^-1*z^-1 - 3*G(0,z)*G(1 - z,0,0,y
         )*y^-1*[1-z]^-1 - G(0,z)*G(1 - z,0,0,y)*z^-1*[1-y-z]^-2 - 3*G(0,z)*G(
         1 - z,0,0,y)*z^-1*[1-y-z]^-1 + G(0,z)*G(1 - z,0,0,y)*[1-y-z]^-2*
         [1-z]^-1 - 3*G(0,z)*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,z)*G(0
         ,1 - z,0,y)*y^-2*z^-1 - G(0,z)*G(0,1 - z,0,y)*y^-2*[1-z]^-1 - 3*G(0,z
         )*G(0,1 - z,0,y)*y^-1*z^-1 - 3*G(0,z)*G(0,1 - z,0,y)*y^-1*[1-z]^-1 - 
         G(0,z)*G(0,1 - z,0,y)*z^-1*[1-y-z]^-2 - 3*G(0,z)*G(0,1 - z,0,y)*z^-1*
         [1-y-z]^-1 + G(0,z)*G(0,1 - z,0,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,z)*G(0
         ,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,y)*y^-2*[1-z]^-1 + 5*G(0,
         0,y)*y^-1*[1-z]^-1 + 4*G(0,0,y)*z^-2*[1-y-z]^-1 - 4*G(0,0,y)*z^-2*
         [1-y]^-1 + 5*G(0,0,y)*z^-1*[1-y-z]^-1 - 4*G(0,0,y)*z^-1*[1-y]^-2 - 5*
         G(0,0,y)*z^-1*[1-y]^-1 + 1/2*G(0,0,y)*[1-y-z]^-2*[1-z]^-1 + 5*G(0,0,y
         )*[1-y-z]^-1*[1-z]^-1 + 1/3*G(0,0,y)*Pi^2*y^-2*z^-1 + 1/6*G(0,0,y)*
         Pi^2*y^-2*[1-z]^-1 + 1/2*G(0,0,y)*Pi^2*y^-1*z^-1 + 1/2*G(0,0,y)*Pi^2*
         y^-1*[1-z]^-1 + 1/6*G(0,0,y)*Pi^2*z^-1*[1-y-z]^-2 + 1/2*G(0,0,y)*Pi^2
         *z^-1*[1-y-z]^-1 - 1/6*G(0,0,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/2*G(0,0,
         y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 10/3*G(0,0,y)*i_*Pi*y^-2*z^-1 - 5/3*G(0
         ,0,y)*i_*Pi*y^-2*[1-z]^-1 - 5*G(0,0,y)*i_*Pi*y^-1*z^-1 - 5/2*G(0,0,y)
         *i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,0,y)*i_*Pi*z^-2*[1-y-z]^-1 + 1/2*G(0,0
         ,y)*i_*Pi*z^-2*[1-y]^-1 - 1/6*G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-2 - 5/2*G(
         0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,0,y)*i_*Pi*z^-1*[1-y]^-2 - 5/2*G(0
         ,0,y)*i_*Pi*z^-1*[1-y]^-1 + 5/3*G(0,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 
         5/2*G(0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,y)*G(0,z)*y^-1*
         [1-z]^-2 - 2*G(0,0,y)*G(0,z)*[1-y-z]^-3 + 2*G(0,0,y)*G(0,z)*
         [1-y-z]^-2*[1-z]^-1 + 2*G(0,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-2 - 2*G(0,0
         ,y)*G(0,z)*i_*Pi*y^-2*z^-1 - G(0,0,y)*G(0,z)*i_*Pi*y^-2*[1-z]^-1 - 3*
         G(0,0,y)*G(0,z)*i_*Pi*y^-1*z^-1 - 3*G(0,0,y)*G(0,z)*i_*Pi*y^-1*
         [1-z]^-1 - G(0,0,y)*G(0,z)*i_*Pi*z^-1*[1-y-z]^-2 - 3*G(0,0,y)*G(0,z)*
         i_*Pi*z^-1*[1-y-z]^-1 + G(0,0,y)*G(0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 3
         *G(0,0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,y)*G(0,0,z)*y^-2
         *z^-1 + G(0,0,y)*G(0,0,z)*y^-2*[1-z]^-1 + 3*G(0,0,y)*G(0,0,z)*y^-1*
         z^-1 + 3*G(0,0,y)*G(0,0,z)*y^-1*[1-z]^-1 + G(0,0,y)*G(0,0,z)*z^-1*
         [1-y-z]^-2 + 3*G(0,0,y)*G(0,0,z)*z^-1*[1-y-z]^-1 - G(0,0,y)*G(0,0,z)*
         [1-y-z]^-2*[1-z]^-1 + 3*G(0,0,y)*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0
         ,0,y)*G(1,0,z)*y^-2*z^-1 - G(0,0,y)*G(1,0,z)*y^-2*[1-z]^-1 - 3*G(0,0,
         y)*G(1,0,z)*y^-1*z^-1 - 3*G(0,0,y)*G(1,0,z)*y^-1*[1-z]^-1 - G(0,0,y)*
         G(1,0,z)*z^-1*[1-y-z]^-2 - 3*G(0,0,y)*G(1,0,z)*z^-1*[1-y-z]^-1 + G(0,
         0,y)*G(1,0,z)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,0,y)*G(1,0,z)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,0,z)*y^-1*z^-1 - 4*G(0,0,z)*y^-1*[1-z]^-2 - 1/2*G(
         0,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,z)*z^-1*[1-y-z]^-2 - 1/2*G(0,0,z)*
         z^-1*[1-y-z]^-1 - 4*G(0,0,z)*[1-y-z]^-2*[1-z]^-1 - 4*G(0,0,z)*
         [1-y-z]^-1*[1-z]^-2 - 1/2*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/3*G(0,0,z)
         *Pi^2*y^-2*z^-1 + 1/6*G(0,0,z)*Pi^2*y^-2*[1-z]^-1 + 1/2*G(0,0,z)*Pi^2
         *y^-1*z^-1 + 1/2*G(0,0,z)*Pi^2*y^-1*[1-z]^-1 + 1/6*G(0,0,z)*Pi^2*z^-1
         *[1-y-z]^-2 + 1/2*G(0,0,z)*Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(0,0,z)*Pi^2*
         [1-y-z]^-2*[1-z]^-1 + 1/2*G(0,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 10/3*G(
         0,0,z)*i_*Pi*y^-2*z^-1 - 5/3*G(0,0,z)*i_*Pi*y^-2*[1-z]^-1 - 5*G(0,0,z
         )*i_*Pi*y^-1*z^-1 - 3/2*G(0,0,z)*i_*Pi*y^-1*[1-z]^-2 - 5*G(0,0,z)*i_*
         Pi*y^-1*[1-z]^-1 - 5/3*G(0,0,z)*i_*Pi*z^-1*[1-y-z]^-2 - 5*G(0,0,z)*i_
         *Pi*z^-1*[1-y-z]^-1 + 1/6*G(0,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 3/2*G(
         0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 5*G(0,0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 2*G(0,0,z)*G(1 - z,0,y)*y^-2*z^-1 - G(0,0,z)*G(1 - z,0,y)*
         y^-2*[1-z]^-1 - 3*G(0,0,z)*G(1 - z,0,y)*y^-1*z^-1 - 3*G(0,0,z)*G(1 - 
         z,0,y)*y^-1*[1-z]^-1 - G(0,0,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-2 - 3*G(0,
         0,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 + G(0,0,z)*G(1 - z,0,y)*[1-y-z]^-2*
         [1-z]^-1 - 3*G(0,0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,0,z)*
         G(0,y)*y^-1*[1-z]^-2 - 2*G(0,0,z)*G(0,y)*[1-y-z]^-3 + 2*G(0,0,z)*G(0,
         y)*[1-y-z]^-2*[1-z]^-1 + 2*G(0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-2 - 2*G(
         0,0,z)*G(0,y)*i_*Pi*y^-2*z^-1 - G(0,0,z)*G(0,y)*i_*Pi*y^-2*[1-z]^-1
          - 3*G(0,0,z)*G(0,y)*i_*Pi*y^-1*z^-1 - 3*G(0,0,z)*G(0,y)*i_*Pi*y^-1*
         [1-z]^-1 - G(0,0,z)*G(0,y)*i_*Pi*z^-1*[1-y-z]^-2 - 3*G(0,0,z)*G(0,y)*
         i_*Pi*z^-1*[1-y-z]^-1 + G(0,0,z)*G(0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 3
         *G(0,0,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 10/3*G(0,0,0,y)*y^-2*
         z^-1 + 5/3*G(0,0,0,y)*y^-2*[1-z]^-1 + 5*G(0,0,0,y)*y^-1*z^-1 + 5/2*G(
         0,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,0,0,y)*z^-2*[1-y-z]^-1 - 1/2*G(0,0,0
         ,y)*z^-2*[1-y]^-1 + 1/6*G(0,0,0,y)*z^-1*[1-y-z]^-2 + 5/2*G(0,0,0,y)*
         z^-1*[1-y-z]^-1 + G(0,0,0,y)*z^-1*[1-y]^-2 + 5/2*G(0,0,0,y)*z^-1*
         [1-y]^-1 - 5/3*G(0,0,0,y)*[1-y-z]^-2*[1-z]^-1 + 5/2*G(0,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,0,0,y)*G(0,z)*y^-2*z^-1 + G(0,0,0,y)*G(0,
         z)*y^-2*[1-z]^-1 + 3*G(0,0,0,y)*G(0,z)*y^-1*z^-1 + 3*G(0,0,0,y)*G(0,z
         )*y^-1*[1-z]^-1 + G(0,0,0,y)*G(0,z)*z^-1*[1-y-z]^-2 + 3*G(0,0,0,y)*G(
         0,z)*z^-1*[1-y-z]^-1 - G(0,0,0,y)*G(0,z)*[1-y-z]^-2*[1-z]^-1 + 3*G(0,
         0,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 + 10/3*G(0,0,0,z)*y^-2*z^-1 + 5/3*
         G(0,0,0,z)*y^-2*[1-z]^-1 + 5*G(0,0,0,z)*y^-1*z^-1 + 3/2*G(0,0,0,z)*
         y^-1*[1-z]^-2 + 5*G(0,0,0,z)*y^-1*[1-z]^-1 + 5/3*G(0,0,0,z)*z^-1*
         [1-y-z]^-2 + 5*G(0,0,0,z)*z^-1*[1-y-z]^-1 - 1/6*G(0,0,0,z)*[1-y-z]^-2
         *[1-z]^-1 + 3/2*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-2 + 5*G(0,0,0,z)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(0,0,0,z)*G(0,y)*y^-2*z^-1 + G(0,0,0,z)*G(0,
         y)*y^-2*[1-z]^-1 + 3*G(0,0,0,z)*G(0,y)*y^-1*z^-1 + 3*G(0,0,0,z)*G(0,y
         )*y^-1*[1-z]^-1 + G(0,0,0,z)*G(0,y)*z^-1*[1-y-z]^-2 + 3*G(0,0,0,z)*G(
         0,y)*z^-1*[1-y-z]^-1 - G(0,0,0,z)*G(0,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(0,
         0,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,1,0,y)*y^-2*z^-1 - G(0,0,
         1,0,y)*y^-2*[1-z]^-1 - 3*G(0,0,1,0,y)*y^-1*z^-1 - 3*G(0,0,1,0,y)*y^-1
         *[1-z]^-1 - G(0,0,1,0,y)*z^-1*[1-y-z]^-2 - 3*G(0,0,1,0,y)*z^-1*
         [1-y-z]^-1 + G(0,0,1,0,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,0,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(0,0,1,0,z)*y^-2*z^-1 - G(0,0,1,0,z)*y^-2*
         [1-z]^-1 - 3*G(0,0,1,0,z)*y^-1*z^-1 - 3*G(0,0,1,0,z)*y^-1*[1-z]^-1 - 
         G(0,0,1,0,z)*z^-1*[1-y-z]^-2 - 3*G(0,0,1,0,z)*z^-1*[1-y-z]^-1 + G(0,0
         ,1,0,z)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,0,1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/
         3*G(0,1,z)*Pi^2*y^-2*z^-1 - 1/6*G(0,1,z)*Pi^2*y^-2*[1-z]^-1 - 1/2*G(0
         ,1,z)*Pi^2*y^-1*z^-1 - 1/2*G(0,1,z)*Pi^2*y^-1*[1-z]^-1 - 1/6*G(0,1,z)
         *Pi^2*z^-1*[1-y-z]^-2 - 1/2*G(0,1,z)*Pi^2*z^-1*[1-y-z]^-1 + 1/6*G(0,1
         ,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 - 1/2*G(0,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1
          - 2*G(0,1,0,y)*y^-1*[1-z]^-2 + 2*G(0,1,0,y)*[1-y-z]^-3 - 2*G(0,1,0,y
         )*[1-y-z]^-2*[1-z]^-1 - 2*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,1,0,
         y)*i_*Pi*y^-2*z^-1 + G(0,1,0,y)*i_*Pi*y^-2*[1-z]^-1 + 3*G(0,1,0,y)*i_
         *Pi*y^-1*z^-1 + 3*G(0,1,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(0,1,0,y)*i_*Pi*
         z^-1*[1-y-z]^-2 + 3*G(0,1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,1,0,y)*i_*
         Pi*[1-y-z]^-2*[1-z]^-1 + 3*G(0,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*
         G(0,1,0,z)*y^-1*[1-z]^-2 + 2*G(0,1,0,z)*[1-y-z]^-3 - 2*G(0,1,0,z)*
         [1-y-z]^-2*[1-z]^-1 - 2*G(0,1,0,z)*[1-y-z]^-1*[1-z]^-2 + 2*G(0,1,0,z)
         *i_*Pi*y^-2*z^-1 + G(0,1,0,z)*i_*Pi*y^-2*[1-z]^-1 + 3*G(0,1,0,z)*i_*
         Pi*y^-1*z^-1 + 3*G(0,1,0,z)*i_*Pi*y^-1*[1-z]^-1 + G(0,1,0,z)*i_*Pi*
         z^-1*[1-y-z]^-2 + 3*G(0,1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,1,0,z)*i_*
         Pi*[1-y-z]^-2*[1-z]^-1 + 3*G(0,1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*
         G(0,1,0,z)*G(1 - z,y)*y^-2*z^-1 + G(0,1,0,z)*G(1 - z,y)*y^-2*[1-z]^-1
          + 3*G(0,1,0,z)*G(1 - z,y)*y^-1*z^-1 + 3*G(0,1,0,z)*G(1 - z,y)*y^-1*
         [1-z]^-1 + G(0,1,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-2 + 3*G(0,1,0,z)*G(1
          - z,y)*z^-1*[1-y-z]^-1 - G(0,1,0,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1
          + 3*G(0,1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,0,z)*G(0,y)*
         y^-2*z^-1 - G(0,1,0,z)*G(0,y)*y^-2*[1-z]^-1 - 3*G(0,1,0,z)*G(0,y)*
         y^-1*z^-1 - 3*G(0,1,0,z)*G(0,y)*y^-1*[1-z]^-1 - G(0,1,0,z)*G(0,y)*
         z^-1*[1-y-z]^-2 - 3*G(0,1,0,z)*G(0,y)*z^-1*[1-y-z]^-1 + G(0,1,0,z)*G(
         0,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,1,0,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 
         2*G(0,1,0,0,y)*y^-2*z^-1 - G(0,1,0,0,y)*y^-2*[1-z]^-1 - 3*G(0,1,0,0,y
         )*y^-1*z^-1 - 3*G(0,1,0,0,y)*y^-1*[1-z]^-1 - G(0,1,0,0,y)*z^-1*
         [1-y-z]^-2 - 3*G(0,1,0,0,y)*z^-1*[1-y-z]^-1 + G(0,1,0,0,y)*[1-y-z]^-2
         *[1-z]^-1 - 3*G(0,1,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,1,0,0,z)*y^-2*
         z^-1 - G(0,1,0,0,z)*y^-2*[1-z]^-1 - 3*G(0,1,0,0,z)*y^-1*z^-1 - 3*G(0,
         1,0,0,z)*y^-1*[1-z]^-1 - G(0,1,0,0,z)*z^-1*[1-y-z]^-2 - 3*G(0,1,0,0,z
         )*z^-1*[1-y-z]^-1 + G(0,1,0,0,z)*[1-y-z]^-2*[1-z]^-1 - 3*G(0,1,0,0,z)
         *[1-y-z]^-1*[1-z]^-1 + 2*G(0,1,1,0,z)*y^-2*z^-1 + G(0,1,1,0,z)*y^-2*
         [1-z]^-1 + 3*G(0,1,1,0,z)*y^-1*z^-1 + 3*G(0,1,1,0,z)*y^-1*[1-z]^-1 + 
         G(0,1,1,0,z)*z^-1*[1-y-z]^-2 + 3*G(0,1,1,0,z)*z^-1*[1-y-z]^-1 - G(0,1
         ,1,0,z)*[1-y-z]^-2*[1-z]^-1 + 3*G(0,1,1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/
         3*G(1,z)*Pi^2*y^-1*[1-z]^-2 + 1/3*G(1,z)*Pi^2*[1-y-z]^-3 - 1/3*G(1,z)
         *Pi^2*[1-y-z]^-2*[1-z]^-1 - 1/3*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-2 + 1/3
         *G(1,z)*i_*Pi^3*y^-2*z^-1 + 1/6*G(1,z)*i_*Pi^3*y^-2*[1-z]^-1 + 1/2*G(
         1,z)*i_*Pi^3*y^-1*z^-1 + 1/2*G(1,z)*i_*Pi^3*y^-1*[1-z]^-1 + 1/6*G(1,z
         )*i_*Pi^3*z^-1*[1-y-z]^-2 + 1/2*G(1,z)*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/6*
         G(1,z)*i_*Pi^3*[1-y-z]^-2*[1-z]^-1 + 1/2*G(1,z)*i_*Pi^3*[1-y-z]^-1*
         [1-z]^-1 + 1/3*G(1,z)*G(1 - z,y)*Pi^2*y^-2*z^-1 + 1/6*G(1,z)*G(1 - z,
         y)*Pi^2*y^-2*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,y)*Pi^2*y^-1*z^-1 + 1/2*G(
         1,z)*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/6*G(1,z)*G(1 - z,y)*Pi^2*z^-1*
         [1-y-z]^-2 + 1/2*G(1,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(1,z)*
         G(1 - z,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 2*G(1,0,y)*y^-1*[1-z]^-2 - 6*G(1,0,y)*
         [1-y-z]^-3 + 2*G(1,0,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,y)*[1-y-z]^-1*
         [1-z]^-2 + 7/6*G(1,0,y)*Pi^2*y^-2*z^-1 + 7/12*G(1,0,y)*Pi^2*y^-2*
         [1-z]^-1 + 7/4*G(1,0,y)*Pi^2*y^-1*z^-1 + 7/4*G(1,0,y)*Pi^2*y^-1*
         [1-z]^-1 + 7/12*G(1,0,y)*Pi^2*z^-1*[1-y-z]^-2 + 7/4*G(1,0,y)*Pi^2*
         z^-1*[1-y-z]^-1 - 7/12*G(1,0,y)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 7/4*G(1,0,
         y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,y)*i_*Pi*y^-1*[1-z]^-2 - 2*G(1,
         0,y)*i_*Pi*[1-y-z]^-3 + 2*G(1,0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(1,
         0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-2 + 2*G(1,0,z)*y^-1*[1-z]^-2 - 6*G(1,0,z
         )*[1-y-z]^-3 + 2*G(1,0,z)*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,z)*[1-y-z]^-1
         *[1-z]^-2 + 5/6*G(1,0,z)*Pi^2*y^-2*z^-1 + 5/12*G(1,0,z)*Pi^2*y^-2*
         [1-z]^-1 + 5/4*G(1,0,z)*Pi^2*y^-1*z^-1 + 5/4*G(1,0,z)*Pi^2*y^-1*
         [1-z]^-1 + 5/12*G(1,0,z)*Pi^2*z^-1*[1-y-z]^-2 + 5/4*G(1,0,z)*Pi^2*
         z^-1*[1-y-z]^-1 - 5/12*G(1,0,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 5/4*G(1,0,
         z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,z)*i_*Pi*y^-1*[1-z]^-2 - 2*G(1,
         0,z)*i_*Pi*[1-y-z]^-3 + 2*G(1,0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 2*G(1,
         0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-2 - 2*G(1,0,z)*G(1 - z,1 - z,y)*y^-2*
         z^-1 - G(1,0,z)*G(1 - z,1 - z,y)*y^-2*[1-z]^-1 - 3*G(1,0,z)*G(1 - z,1
          - z,y)*y^-1*z^-1 - 3*G(1,0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - G(1,0
         ,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-2 - 3*G(1,0,z)*G(1 - z,1 - z,y)*
         z^-1*[1-y-z]^-1 + G(1,0,z)*G(1 - z,1 - z,y)*[1-y-z]^-2*[1-z]^-1 - 3*
         G(1,0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,0,z)*G(1 - z,y)
         *y^-1*[1-z]^-2 - 2*G(1,0,z)*G(1 - z,y)*[1-y-z]^-3 + 2*G(1,0,z)*G(1 - 
         z,y)*[1-y-z]^-2*[1-z]^-1 + 2*G(1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-2
          - 2*G(1,0,z)*G(1 - z,y)*i_*Pi*y^-2*z^-1 - G(1,0,z)*G(1 - z,y)*i_*Pi*
         y^-2*[1-z]^-1 - 3*G(1,0,z)*G(1 - z,y)*i_*Pi*y^-1*z^-1 - 3*G(1,0,z)*G(
         1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - G(1,0,z)*G(1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-2 - 3*G(1,0,z)*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(1,0,z)*
         G(1 - z,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 - 3*G(1,0,z)*G(1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 2*G(1,0,z)*G(1 - z,0,y)*y^-2*z^-1 + G(1,0,z)*G(
         1 - z,0,y)*y^-2*[1-z]^-1 + 3*G(1,0,z)*G(1 - z,0,y)*y^-1*z^-1 + 3*G(1,
         0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + G(1,0,z)*G(1 - z,0,y)*z^-1*
         [1-y-z]^-2 + 3*G(1,0,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 - G(1,0,z)*G(1
          - z,0,y)*[1-y-z]^-2*[1-z]^-1 + 3*G(1,0,z)*G(1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 2*G(1,0,0,y)*y^-1*[1-z]^-2 + 2*G(1,0,0,y)*[1-y-z]^-3 - 2*
         G(1,0,0,y)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,0,0,y)*[1-y-z]^-1*[1-z]^-2 + 2
         *G(1,0,0,y)*i_*Pi*y^-2*z^-1 + G(1,0,0,y)*i_*Pi*y^-2*[1-z]^-1 + 3*G(1,
         0,0,y)*i_*Pi*y^-1*z^-1 + 3*G(1,0,0,y)*i_*Pi*y^-1*[1-z]^-1 + G(1,0,0,y
         )*i_*Pi*z^-1*[1-y-z]^-2 + 3*G(1,0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(1,0,
         0,y)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 3*G(1,0,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 2*G(1,0,0,z)*y^-1*[1-z]^-2 + 2*G(1,0,0,z)*[1-y-z]^-3 - 2*
         G(1,0,0,z)*[1-y-z]^-2*[1-z]^-1 - 2*G(1,0,0,z)*[1-y-z]^-1*[1-z]^-2 + 2
         *G(1,0,0,z)*i_*Pi*y^-2*z^-1 + G(1,0,0,z)*i_*Pi*y^-2*[1-z]^-1 + 3*G(1,
         0,0,z)*i_*Pi*y^-1*z^-1 + 3*G(1,0,0,z)*i_*Pi*y^-1*[1-z]^-1 + G(1,0,0,z
         )*i_*Pi*z^-1*[1-y-z]^-2 + 3*G(1,0,0,z)*i_*Pi*z^-1*[1-y-z]^-1 - G(1,0,
         0,z)*i_*Pi*[1-y-z]^-2*[1-z]^-1 + 3*G(1,0,0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 2*G(1,0,0,z)*G(1 - z,y)*y^-2*z^-1 + G(1,0,0,z)*G(1 - z,y)*
         y^-2*[1-z]^-1 + 3*G(1,0,0,z)*G(1 - z,y)*y^-1*z^-1 + 3*G(1,0,0,z)*G(1
          - z,y)*y^-1*[1-z]^-1 + G(1,0,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-2 + 3*G(1
         ,0,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - G(1,0,0,z)*G(1 - z,y)*[1-y-z]^-2
         *[1-z]^-1 + 3*G(1,0,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,0,0
         ,y)*y^-2*z^-1 - G(1,0,0,0,y)*y^-2*[1-z]^-1 - 3*G(1,0,0,0,y)*y^-1*z^-1
          - 3*G(1,0,0,0,y)*y^-1*[1-z]^-1 - G(1,0,0,0,y)*z^-1*[1-y-z]^-2 - 3*G(
         1,0,0,0,y)*z^-1*[1-y-z]^-1 + G(1,0,0,0,y)*[1-y-z]^-2*[1-z]^-1 - 3*G(1
         ,0,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,0,0,0,z)*y^-2*z^-1 - G(1,0,0,0,
         z)*y^-2*[1-z]^-1 - 3*G(1,0,0,0,z)*y^-1*z^-1 - 3*G(1,0,0,0,z)*y^-1*
         [1-z]^-1 - G(1,0,0,0,z)*z^-1*[1-y-z]^-2 - 3*G(1,0,0,0,z)*z^-1*
         [1-y-z]^-1 + G(1,0,0,0,z)*[1-y-z]^-2*[1-z]^-1 - 3*G(1,0,0,0,z)*
         [1-y-z]^-1*[1-z]^-1 + 2*G(1,0,1,0,z)*y^-2*z^-1 + G(1,0,1,0,z)*y^-2*
         [1-z]^-1 + 3*G(1,0,1,0,z)*y^-1*z^-1 + 3*G(1,0,1,0,z)*y^-1*[1-z]^-1 + 
         G(1,0,1,0,z)*z^-1*[1-y-z]^-2 + 3*G(1,0,1,0,z)*z^-1*[1-y-z]^-1 - G(1,0
         ,1,0,z)*[1-y-z]^-2*[1-z]^-1 + 3*G(1,0,1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/
         3*G(1,1,z)*Pi^2*y^-2*z^-1 + 1/6*G(1,1,z)*Pi^2*y^-2*[1-z]^-1 + 1/2*G(1
         ,1,z)*Pi^2*y^-1*z^-1 + 1/2*G(1,1,z)*Pi^2*y^-1*[1-z]^-1 + 1/6*G(1,1,z)
         *Pi^2*z^-1*[1-y-z]^-2 + 1/2*G(1,1,z)*Pi^2*z^-1*[1-y-z]^-1 - 1/6*G(1,1
         ,z)*Pi^2*[1-y-z]^-2*[1-z]^-1 + 1/2*G(1,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1
          + 2*G(1,1,0,z)*y^-1*[1-z]^-2 - 2*G(1,1,0,z)*[1-y-z]^-3 + 2*G(1,1,0,z
         )*[1-y-z]^-2*[1-z]^-1 + 2*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-2 - 2*G(1,1,0,
         z)*i_*Pi*y^-2*z^-1 - G(1,1,0,z)*i_*Pi*y^-2*[1-z]^-1 - 3*G(1,1,0,z)*i_
         *Pi*y^-1*z^-1 - 3*G(1,1,0,z)*i_*Pi*y^-1*[1-z]^-1 - G(1,1,0,z)*i_*Pi*
         z^-1*[1-y-z]^-2 - 3*G(1,1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + G(1,1,0,z)*i_*
         Pi*[1-y-z]^-2*[1-z]^-1 - 3*G(1,1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 2*
         G(1,1,0,z)*G(1 - z,y)*y^-2*z^-1 - G(1,1,0,z)*G(1 - z,y)*y^-2*[1-z]^-1
          - 3*G(1,1,0,z)*G(1 - z,y)*y^-1*z^-1 - 3*G(1,1,0,z)*G(1 - z,y)*y^-1*
         [1-z]^-1 - G(1,1,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-2 - 3*G(1,1,0,z)*G(1
          - z,y)*z^-1*[1-y-z]^-1 + G(1,1,0,z)*G(1 - z,y)*[1-y-z]^-2*[1-z]^-1
          - 3*G(1,1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,1,0,0,z)*y^-2*
         z^-1 + G(1,1,0,0,z)*y^-2*[1-z]^-1 + 3*G(1,1,0,0,z)*y^-1*z^-1 + 3*G(1,
         1,0,0,z)*y^-1*[1-z]^-1 + G(1,1,0,0,z)*z^-1*[1-y-z]^-2 + 3*G(1,1,0,0,z
         )*z^-1*[1-y-z]^-1 - G(1,1,0,0,z)*[1-y-z]^-2*[1-z]^-1 + 3*G(1,1,0,0,z)
         *[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,1,0,z)*y^-2*z^-1 - G(1,1,1,0,z)*y^-2*
         [1-z]^-1 - 3*G(1,1,1,0,z)*y^-1*z^-1 - 3*G(1,1,1,0,z)*y^-1*[1-z]^-1 - 
         G(1,1,1,0,z)*z^-1*[1-y-z]^-2 - 3*G(1,1,1,0,z)*z^-1*[1-y-z]^-1 + G(1,1
         ,1,0,z)*[1-y-z]^-2*[1-z]^-1 - 3*G(1,1,1,0,z)*[1-y-z]^-1*[1-z]^-1 ) ;
g [G5_1l_PS_m0] =  + q2^-3 * (  - 4*y^-1*z^-1 - 4*y^-1*[1-z]^-1 + 4*z^-1*
         [y+z]^-1 - 4*[1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,y)*y^-1*z^-2 - 4*G(1 - z
         ,y)*y^-1*z^-1 - 4*G(1 - z,y)*y^-1*[1-z]^-1 + 4*G(1 - z,y)*z^-2*
         [y+z]^-1 + 4*G(1 - z,y)*z^-1*[y+z]^-2 + 4*G(1 - z,y)*z^-1*[y+z]^-1 - 
         4*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,z)*y^-1*z^-2 - 4*G(1,z)*y^-1
         *z^-1 - 4*G(1,z)*y^-1*[1-z]^-1 + 4*G(1,z)*z^-2*[y+z]^-1 + 4*G(1,z)*
         z^-1*[y+z]^-2 + 4*G(1,z)*z^-1*[y+z]^-1 - 4*G(1,z)*[1-y-z]^-1*[1-z]^-1
          )

       + e*q2^-3 * (  - 12*y^-1*z^-1 - 12*y^-1*[1-z]^-1 + 12*z^-1*[y+z]^-1 - 
         12*[1-y-z]^-1*[1-z]^-1 - 4*i_*Pi*y^-1*z^-1 - 4*i_*Pi*y^-1*[1-z]^-1 + 
         4*i_*Pi*z^-1*[y+z]^-1 - 4*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 4*G(1 - z,1 - z
         ,y)*y^-1*z^-2 + 4*G(1 - z,1 - z,y)*y^-1*z^-1 + 4*G(1 - z,1 - z,y)*
         y^-1*[1-z]^-1 - 4*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 - 4*G(1 - z,1 - z,y)
         *z^-1*[y+z]^-2 - 4*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 + 4*G(1 - z,1 - z,y
         )*[1-y-z]^-1*[1-z]^-1 - 12*G(1 - z,y)*y^-1*z^-2 - 8*G(1 - z,y)*y^-1*
         z^-1 - 8*G(1 - z,y)*y^-1*[1-z]^-1 + 12*G(1 - z,y)*z^-2*[y+z]^-1 + 12*
         G(1 - z,y)*z^-1*[y+z]^-2 + 8*G(1 - z,y)*z^-1*[y+z]^-1 - 8*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,y)*i_*Pi*y^-1*z^-2 - 4*G(1 - z,y)*i_*
         Pi*y^-1*z^-1 - 4*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 4*G(1 - z,y)*i_*Pi*
         z^-2*[y+z]^-1 + 4*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 + 4*G(1 - z,y)*i_*Pi
         *z^-1*[y+z]^-1 - 4*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 12*G(1,z)*
         y^-1*z^-2 - 8*G(1,z)*y^-1*z^-1 - 8*G(1,z)*y^-1*[1-z]^-1 + 12*G(1,z)*
         z^-2*[y+z]^-1 + 12*G(1,z)*z^-1*[y+z]^-2 + 8*G(1,z)*z^-1*[y+z]^-1 - 8*
         G(1,z)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,z)*i_*Pi*y^-1*z^-2 - 4*G(1,z)*i_*
         Pi*y^-1*z^-1 - 4*G(1,z)*i_*Pi*y^-1*[1-z]^-1 + 4*G(1,z)*i_*Pi*z^-2*
         [y+z]^-1 + 4*G(1,z)*i_*Pi*z^-1*[y+z]^-2 + 4*G(1,z)*i_*Pi*z^-1*
         [y+z]^-1 - 4*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 4*G(1,z)*G(1 - z,y)*
         y^-1*z^-2 + 4*G(1,z)*G(1 - z,y)*y^-1*z^-1 + 4*G(1,z)*G(1 - z,y)*y^-1*
         [1-z]^-1 - 4*G(1,z)*G(1 - z,y)*z^-2*[y+z]^-1 - 4*G(1,z)*G(1 - z,y)*
         z^-1*[y+z]^-2 - 4*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-1 + 4*G(1,z)*G(1 - z,
         y)*[1-y-z]^-1*[1-z]^-1 + 4*G(1,1,z)*y^-1*z^-2 + 4*G(1,1,z)*y^-1*z^-1
          + 4*G(1,1,z)*y^-1*[1-z]^-1 - 4*G(1,1,z)*z^-2*[y+z]^-1 - 4*G(1,1,z)*
         z^-1*[y+z]^-2 - 4*G(1,1,z)*z^-1*[y+z]^-1 + 4*G(1,1,z)*[1-y-z]^-1*
         [1-z]^-1 )

       + e^2*q2^-3 * (  - 28*y^-1*z^-1 - 28*y^-1*[1-z]^-1 + 28*z^-1*[y+z]^-1
          - 28*[1-y-z]^-1*[1-z]^-1 + 7/3*Pi^2*y^-1*z^-1 + 7/3*Pi^2*y^-1*
         [1-z]^-1 - 7/3*Pi^2*z^-1*[y+z]^-1 + 7/3*Pi^2*[1-y-z]^-1*[1-z]^-1 - 12
         *i_*Pi*y^-1*z^-1 - 12*i_*Pi*y^-1*[1-z]^-1 + 12*i_*Pi*z^-1*[y+z]^-1 - 
         12*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 4*G(1 - z,1 - z,1 - z,y)*y^-1*z^-2 - 4
         *G(1 - z,1 - z,1 - z,y)*y^-1*z^-1 - 4*G(1 - z,1 - z,1 - z,y)*y^-1*
         [1-z]^-1 + 4*G(1 - z,1 - z,1 - z,y)*z^-2*[y+z]^-1 + 4*G(1 - z,1 - z,1
          - z,y)*z^-1*[y+z]^-2 + 4*G(1 - z,1 - z,1 - z,y)*z^-1*[y+z]^-1 - 4*G(
         1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 12*G(1 - z,1 - z,y)*y^-1*
         z^-2 + 8*G(1 - z,1 - z,y)*y^-1*z^-1 + 8*G(1 - z,1 - z,y)*y^-1*
         [1-z]^-1 - 12*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 - 12*G(1 - z,1 - z,y)*
         z^-1*[y+z]^-2 - 8*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 + 8*G(1 - z,1 - z,y)
         *[1-y-z]^-1*[1-z]^-1 + 4*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-2 + 4*G(1 - z
         ,1 - z,y)*i_*Pi*y^-1*z^-1 + 4*G(1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 
         4*G(1 - z,1 - z,y)*i_*Pi*z^-2*[y+z]^-1 - 4*G(1 - z,1 - z,y)*i_*Pi*
         z^-1*[y+z]^-2 - 4*G(1 - z,1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 4*G(1 - z,1
          - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 28*G(1 - z,y)*y^-1*z^-2 - 16*G(1
          - z,y)*y^-1*z^-1 - 16*G(1 - z,y)*y^-1*[1-z]^-1 + 28*G(1 - z,y)*z^-2*
         [y+z]^-1 + 28*G(1 - z,y)*z^-1*[y+z]^-2 + 16*G(1 - z,y)*z^-1*[y+z]^-1
          - 16*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 7/3*G(1 - z,y)*Pi^2*y^-1*z^-2
          + 7/3*G(1 - z,y)*Pi^2*y^-1*z^-1 + 7/3*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1
          - 7/3*G(1 - z,y)*Pi^2*z^-2*[y+z]^-1 - 7/3*G(1 - z,y)*Pi^2*z^-1*
         [y+z]^-2 - 7/3*G(1 - z,y)*Pi^2*z^-1*[y+z]^-1 + 7/3*G(1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 12*G(1 - z,y)*i_*Pi*y^-1*z^-2 - 8*G(1 - z,y)*i_
         *Pi*y^-1*z^-1 - 8*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 12*G(1 - z,y)*i_*
         Pi*z^-2*[y+z]^-1 + 12*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-2 + 8*G(1 - z,y)*
         i_*Pi*z^-1*[y+z]^-1 - 8*G(1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 28*G(1
         ,z)*y^-1*z^-2 - 16*G(1,z)*y^-1*z^-1 - 16*G(1,z)*y^-1*[1-z]^-1 + 28*G(
         1,z)*z^-2*[y+z]^-1 + 28*G(1,z)*z^-1*[y+z]^-2 + 16*G(1,z)*z^-1*
         [y+z]^-1 - 16*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 7/3*G(1,z)*Pi^2*y^-1*z^-2
          + 7/3*G(1,z)*Pi^2*y^-1*z^-1 + 7/3*G(1,z)*Pi^2*y^-1*[1-z]^-1 - 7/3*G(
         1,z)*Pi^2*z^-2*[y+z]^-1 - 7/3*G(1,z)*Pi^2*z^-1*[y+z]^-2 - 7/3*G(1,z)*
         Pi^2*z^-1*[y+z]^-1 + 7/3*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 12*G(1,z)*
         i_*Pi*y^-1*z^-2 - 8*G(1,z)*i_*Pi*y^-1*z^-1 - 8*G(1,z)*i_*Pi*y^-1*
         [1-z]^-1 + 12*G(1,z)*i_*Pi*z^-2*[y+z]^-1 + 12*G(1,z)*i_*Pi*z^-1*
         [y+z]^-2 + 8*G(1,z)*i_*Pi*z^-1*[y+z]^-1 - 8*G(1,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 4*G(1,z)*G(1 - z,1 - z,y)*y^-1*z^-2 - 4*G(1,z)*G(1 - z,1
          - z,y)*y^-1*z^-1 - 4*G(1,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + 4*G(1,z
         )*G(1 - z,1 - z,y)*z^-2*[y+z]^-1 + 4*G(1,z)*G(1 - z,1 - z,y)*z^-1*
         [y+z]^-2 + 4*G(1,z)*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 - 4*G(1,z)*G(1 - z
         ,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 12*G(1,z)*G(1 - z,y)*y^-1*z^-2 + 8*G(
         1,z)*G(1 - z,y)*y^-1*z^-1 + 8*G(1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 12*G(
         1,z)*G(1 - z,y)*z^-2*[y+z]^-1 - 12*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-2 - 
         8*G(1,z)*G(1 - z,y)*z^-1*[y+z]^-1 + 8*G(1,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-2 + 4*G(1,z)*G(1 - z,y)*
         i_*Pi*y^-1*z^-1 + 4*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 4*G(1,z)*
         G(1 - z,y)*i_*Pi*z^-2*[y+z]^-1 - 4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*
         [y+z]^-2 - 4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 4*G(1,z)*G(1 - z
         ,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 12*G(1,1,z)*y^-1*z^-2 + 8*G(1,1,z)*
         y^-1*z^-1 + 8*G(1,1,z)*y^-1*[1-z]^-1 - 12*G(1,1,z)*z^-2*[y+z]^-1 - 12
         *G(1,1,z)*z^-1*[y+z]^-2 - 8*G(1,1,z)*z^-1*[y+z]^-1 + 8*G(1,1,z)*
         [1-y-z]^-1*[1-z]^-1 + 4*G(1,1,z)*i_*Pi*y^-1*z^-2 + 4*G(1,1,z)*i_*Pi*
         y^-1*z^-1 + 4*G(1,1,z)*i_*Pi*y^-1*[1-z]^-1 - 4*G(1,1,z)*i_*Pi*z^-2*
         [y+z]^-1 - 4*G(1,1,z)*i_*Pi*z^-1*[y+z]^-2 - 4*G(1,1,z)*i_*Pi*z^-1*
         [y+z]^-1 + 4*G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 4*G(1,1,z)*G(1 - z,
         y)*y^-1*z^-2 - 4*G(1,1,z)*G(1 - z,y)*y^-1*z^-1 - 4*G(1,1,z)*G(1 - z,y
         )*y^-1*[1-z]^-1 + 4*G(1,1,z)*G(1 - z,y)*z^-2*[y+z]^-1 + 4*G(1,1,z)*G(
         1 - z,y)*z^-1*[y+z]^-2 + 4*G(1,1,z)*G(1 - z,y)*z^-1*[y+z]^-1 - 4*G(1,
         1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 4*G(1,1,1,z)*y^-1*z^-2 - 4*G(1,
         1,1,z)*y^-1*z^-1 - 4*G(1,1,1,z)*y^-1*[1-z]^-1 + 4*G(1,1,1,z)*z^-2*
         [y+z]^-1 + 4*G(1,1,1,z)*z^-1*[y+z]^-2 + 4*G(1,1,1,z)*z^-1*[y+z]^-1 - 
         4*G(1,1,1,z)*[1-y-z]^-1*[1-z]^-1 ) ;
g [G5_1l_PS_mt] =  + q2^-2 * (  - 1/3*y^-1*[1-z]^-1*mt2^-1 - 1/3*[1-y-z]^-1*
         [1-z]^-1*mt2^-1 )

       + e*q2^-2 * ( 1/3*Log(q2^-1*mt2)*y^-1*[1-z]^-1*mt2^-1 + 1/3*Log(q2^-1*
         mt2)*[1-y-z]^-1*[1-z]^-1*mt2^-1 )

       + e^2*q2^-2 * (  - 1/36*Pi^2*y^-1*[1-z]^-1*mt2^-1 - 1/36*Pi^2*
         [1-y-z]^-1*[1-z]^-1*mt2^-1 - 1/6*Log(q2^-1*mt2)^2*y^-1*[1-z]^-1*
         mt2^-1 - 1/6*Log(q2^-1*mt2)^2*[1-y-z]^-1*[1-z]^-1*mt2^-1 ) ;
g [G6_1l_NS] =  + N^-1*q2^-2 * ( 9/4*y^-1*[1-z]^-1 - 9/4*z^-1*[1-y-z]^-1 + 9/4
         *[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,y)*y^-1*z^-1 + 3/4*G(1 - z,y)*y^-1
         *[1-z]^-1 - 3/4*G(1 - z,y)*z^-1*[1-y-z]^-1 - G(1 - z,y)*z^-1*[y+z]^-1
          + 3/4*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(1 - z,0,y)*z^-2 + 1/2*G(1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G( - z,1 - z,y)*y^-2 - 1/2*G( - z,1 - z,y)*y^-1*
         [1-z]^-1 + 1/2*G( - z,1 - z,y)*z^-2 + 1/2*G( - z,1 - z,y)*z^-1*
         [1-y-z]^-1 - 1/2*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,
         y)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z,y)*z^-2 + 1/2*G(0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/4*G(0,y)*z^-1*[1-y-z]^-1 - 3/4*G(0,y)*z^-1*
         [1-y]^-1 + 1/2*G(0,y)*G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,z)*z^-2
          + 1/2*G(0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z)*y^-1*[1-z]^-1
          - 1/4*G(0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,y)*y^-2 - 1/2*
         G(0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1,z)*y^-1*[1-z]^-1 + 1/2*
         G(0,1,z)*z^-2 - 1/2*G(0,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*y^-1*
         z^-1 + 3/4*G(1,z)*y^-1*[1-z]^-1 - 3/4*G(1,z)*z^-1*[1-y-z]^-1 - G(1,z)
         *z^-1*[y+z]^-1 + 3/4*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G( - z,y
         )*y^-2 - 1/2*G(1,z)*G( - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G( - z,y)*
         z^-2 + 1/2*G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,z)*G( - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,y)*y^-1*[1-z]^-1 + 1/2*G(1,0,y)*z^-2
          - 1/2*G(1,0,y)*[1-y-z]^-1*[1-z]^-1 )

       + Nf*q2^-2 * (  - 1/6*i_*Pi*y^-1*[1-z]^-1 + 1/6*i_*Pi*z^-1*[1-y-z]^-1
          - 1/6*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)*y^-1*[1-z]^-1 - 1/12*
         G(0,y)*z^-1*[1-y-z]^-1 + 1/12*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,z
         )*y^-1*[1-z]^-1 - 1/12*G(0,z)*z^-1*[1-y-z]^-1 + 1/12*G(0,z)*
         [1-y-z]^-1*[1-z]^-1 )

       + N*q2^-2 * (  - 7/4*y^-1*[1-z]^-1 + 7/4*z^-1*[1-y-z]^-1 - 7/4*
         [1-y-z]^-1*[1-z]^-1 - 1/12*Pi^2*y^-1*[1-z]^-1 + 1/12*Pi^2*z^-1*
         [1-y-z]^-1 - 1/12*Pi^2*[1-y-z]^-1*[1-z]^-1 + 11/12*i_*Pi*y^-1*
         [1-z]^-1 - 11/12*i_*Pi*z^-1*[1-y-z]^-1 + 11/12*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 5/6*G(0,y)*y^-1*[1-z]^-1 + 1/12*G(0,y)*z^-1*[1-y-z]^-1 + 3/
         4*G(0,y)*z^-1*[1-y]^-1 - 5/6*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*
         G(0,z)*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(0,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,y)
         *G(0,z)*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,z)*y^-1*[1-z]^-1 + 5/6*G(0,z)*
         z^-1*[1-y-z]^-1 - 1/12*G(0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,y)*y^-1
         *[1-z]^-1 - 1/2*G(1,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,0,z)*y^-1*[1-z]^-1 - 1/2*G(1,0,z)*z^-1*[1-y-z]^-1
          + 1/2*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e*N^-1*q2^-2 * ( 2*y^-1*[1-z]^-1 - 2*z^-1*[1-y-z]^-1 + 2*[1-y-z]^-1*
         [1-z]^-1 - zeta3*y^-1*[1-z]^-1 + zeta3*z^-1*[1-y-z]^-1 - zeta3*
         [1-y-z]^-1*[1-z]^-1 + 5/4*i_*Pi*y^-1*[1-z]^-1 - 5/4*i_*Pi*z^-1*
         [1-y-z]^-1 + 5/4*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,y)*
         y^-1*z^-1 - 3/4*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + 3/4*G(1 - z,1 - z,y)
         *z^-1*[1-y-z]^-1 + G(1 - z,1 - z,y)*z^-1*[y+z]^-1 - 3/4*G(1 - z,1 - z
         ,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*
         G(1 - z,1 - z,0,y)*z^-2 - 1/2*G(1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(1 - z, - z,1 - z,y)*y^-2 + 1/2*G(1 - z, - z,1 - z,y)*y^-1*
         [1-z]^-1 - 1/2*G(1 - z, - z,1 - z,y)*z^-2 - 1/2*G(1 - z, - z,1 - z,y)
         *z^-1*[1-y-z]^-1 + 1/2*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 2*
         G(1 - z,y)*y^-1*z^-1 - 4*G(1 - z,y)*z^-1*[y+z]^-1 + 1/2*G(1 - z,y)*i_
         *Pi*y^-1*z^-1 + 3/4*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 3/4*G(1 - z,y)*
         i_*Pi*z^-1*[1-y-z]^-1 - G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 3/4*G(1 - z,
         y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,1 - z,y)*y^-1*[1-z]^-1
          + 1/2*G(1 - z,0,1 - z,y)*z^-2 - 1/2*G(1 - z,0,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 3/2*G(1 - z,0,y)*z^-2 - 3/2*G(1 - z,0,y)*z^-1*[1-y-z]^-1
          + 1/2*G(1 - z,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1 - z,0,y)*i_*Pi*z^-2
          + 1/2*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,0,y)*
         y^-1*[1-z]^-1 + 1/2*G(1 - z,0,0,y)*z^-2 - 1/2*G(1 - z,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,
         1,0,y)*z^-2 + 1/2*G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G( - z,1
          - z,1 - z,y)*y^-2 + 1/2*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(
          - z,1 - z,1 - z,y)*z^-2 - 1/2*G( - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1
          + 1/2*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G( - z,1 - z,y
         )*y^-2 - 3/2*G( - z,1 - z,y)*y^-1*[1-z]^-1 + 3/2*G( - z,1 - z,y)*z^-2
          + 3/2*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G( - z,1 - z,y)*i_*Pi*y^-2 - 1/2*G( - z,1
          - z,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G( - z,1 - z,y)*i_*Pi*z^-2 + 1/2*G(
          - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G( - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,
         1 - z,1 - z,y)*z^-2 - 1/2*G(0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/
         2*G(0,1 - z,y)*z^-2 - 3/2*G(0,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,1 - 
         z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,1 - z,y)*i_*Pi*z^-2 + 1/2*G(0,1 - 
         z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,y)*G(1,z)*y^-1*
         [1-z]^-1 + 1/2*G(0,1 - z,y)*G(1,z)*z^-2 - 1/2*G(0,1 - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1 - 
         z,0,y)*z^-2 - 1/2*G(0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0, - z,1
          - z,y)*y^-2 + 1/2*G(0, - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0, - z,1
          - z,y)*z^-2 + 1/2*G(0, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(0, - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0, - z,y)*G(1,z)*y^-2 + 1/2*G(0,
          - z,y)*G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0, - z,y)*G(1,z)*z^-2 + 1/2*G(0,
          - z,y)*G(1,z)*z^-1*[1-y-z]^-1 + 1/2*G(0, - z,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-1 - 1/4*G(0,y)*y^-1*[1-z]^-1 - G(0,y)*z^-1*[1-y-z]^-1 - G(0,y)
         *z^-1*[1-y]^-1 - 1/4*G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/4*G(0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 - 3/4*G(0,y)*i_*Pi*z^-1*[1-y]^-1 - 3/2*G(0,y)*G(1,z)*
         z^-2 - 3/2*G(0,y)*G(1,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,y)*G(1,z)*i_*Pi*
         y^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,z)*i_*Pi*z^-2 + 1/2*G(0,y)*G(1,z)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,1,z)*y^-1*[1-z]^-1 + 1/2*G(0,
         y)*G(1,1,z)*z^-2 - 1/2*G(0,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(0,z)
         *y^-1*[1-z]^-1 + 1/4*G(0,z)*z^-1*[1-y-z]^-1 + G(0,z)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/4*G(0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,1 - z,y)*y^-2 + 1/2*G(0,z)*
         G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(0,z)*G(1 - z,y)*y^-2 + 3/2*
         G(0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 3/2*G(0,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-2 - 1/2*G(0,z)*G(1 - z,y)*
         i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(0,z)*G(0,1 - z,y)*y^-2 - 1/2*G(0,z)*G(0
         ,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(
         0,0,1 - z,y)*z^-2 - 1/2*G(0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,
         0,y)*z^-1*[1-y-z]^-1 + 3/4*G(0,0,y)*z^-1*[1-y]^-1 - 1/2*G(0,0,y)*G(1,
         z)*y^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(1,z)*z^-2 - 1/2*G(0,0,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,z)*y^-1*[1-z]^-1 + 1/4*G(0,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,z)*G(1 - z,y)*y^-2 + 1/2*G(0,0,z)*G(1
          - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,1,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,1,
         z)*z^-2 - 1/2*G(0,0,1,z)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,1,z)*z^-2 + 3/
         2*G(0,1,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,1,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*
         G(0,1,z)*i_*Pi*z^-2 - 1/2*G(0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(
         0,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,1,z)*G(1 - z,y)*z^-2 + 1/2*
         G(0,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,z)*G(0,y)*y^-1*
         [1-z]^-1 - 1/2*G(0,1,z)*G(0,y)*z^-2 + 1/2*G(0,1,z)*G(0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,1,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,1,0,y)*z^-2 + 1/2*
         G(0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,1,z)*y^-1*[1-z]^-1 - 1/2*
         G(0,1,1,z)*z^-2 + 1/2*G(0,1,1,z)*[1-y-z]^-1*[1-z]^-1 + 2*G(1,z)*y^-1*
         z^-1 - 4*G(1,z)*z^-1*[y+z]^-1 + 1/2*G(1,z)*i_*Pi*y^-1*z^-1 + 3/4*G(1,
         z)*i_*Pi*y^-1*[1-z]^-1 - 3/4*G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 - G(1,z)*i_
         *Pi*z^-1*[y+z]^-1 + 3/4*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)
         *G(1 - z, - z,y)*y^-2 + 1/2*G(1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 - 1/
         2*G(1,z)*G(1 - z, - z,y)*z^-2 - 1/2*G(1,z)*G(1 - z, - z,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1
         ,z)*G(1 - z,y)*y^-1*z^-1 - 3/4*G(1,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 3/4*
         G(1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + G(1,z)*G(1 - z,y)*z^-1*[y+z]^-1
          - 3/4*G(1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,y
         )*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,0,y)*z^-2 - 1/2*G(1,z)*G(1 - z,0
         ,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*y^-2 + 1/2*G(1,z
         )*G( - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,z)*G( - z,1 - z,y)*z^-2 - 1/
         2*G(1,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,y)
         *[1-y-z]^-1*[1-z]^-1 - 3/2*G(1,z)*G( - z,y)*y^-2 - 3/2*G(1,z)*G( - z,
         y)*y^-1*[1-z]^-1 + 3/2*G(1,z)*G( - z,y)*z^-2 + 3/2*G(1,z)*G( - z,y)*
         z^-1*[1-y-z]^-1 - 3/2*G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,
         z)*G( - z,y)*i_*Pi*y^-2 - 1/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 + 
         1/2*G(1,z)*G( - z,y)*i_*Pi*z^-2 + 1/2*G(1,z)*G( - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - 1/2*G(1,z)*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1
         ,0,y)*z^-2 + 3/2*G(1,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,0,y)*i_*Pi*y^-1*
         [1-z]^-1 + 1/2*G(1,0,y)*i_*Pi*z^-2 - 1/2*G(1,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(1,0,0,y)*z^-2 + 1/2*
         G(1,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,1,z)*y^-1*[1-z]^-1 - 1/2*
         G(1,0,1,z)*z^-2 + 1/2*G(1,0,1,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,z)*
         y^-1*z^-1 - 3/4*G(1,1,z)*y^-1*[1-z]^-1 + 3/4*G(1,1,z)*z^-1*[1-y-z]^-1
          + G(1,1,z)*z^-1*[y+z]^-1 - 3/4*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(
         1,1,z)*G( - z,y)*y^-2 + 1/2*G(1,1,z)*G( - z,y)*y^-1*[1-z]^-1 - 1/2*G(
         1,1,z)*G( - z,y)*z^-2 - 1/2*G(1,1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + 1/2*
         G(1,1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 )

       + e*Nf*q2^-2 * ( 7/72*Pi^2*y^-1*[1-z]^-1 - 7/72*Pi^2*z^-1*[1-y-z]^-1 + 
         7/72*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/
         12*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/12*G(0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/12*G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/12*G(0,z)*i_*Pi*z^-1*
         [1-y-z]^-1 + 1/12*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,y)*
         y^-1*[1-z]^-1 + 1/12*G(0,0,y)*z^-1*[1-y-z]^-1 - 1/12*G(0,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,z)*y^-1*[1-z]^-1 + 1/12*G(0,0,z)*
         z^-1*[1-y-z]^-1 - 1/12*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e*N*q2^-2 * (  - y^-1*[1-z]^-1 + z^-1*[1-y-z]^-1 - [1-y-z]^-1*
         [1-z]^-1 + 2*zeta3*y^-1*[1-z]^-1 - 2*zeta3*z^-1*[1-y-z]^-1 + 2*zeta3*
         [1-y-z]^-1*[1-z]^-1 - 77/144*Pi^2*y^-1*[1-z]^-1 + 77/144*Pi^2*z^-1*
         [1-y-z]^-1 - 77/144*Pi^2*[1-y-z]^-1*[1-z]^-1 - 3/4*i_*Pi*y^-1*
         [1-z]^-1 + 3/4*i_*Pi*z^-1*[1-y-z]^-1 - 3/4*i_*Pi*[1-y-z]^-1*[1-z]^-1
          - 1/12*i_*Pi^3*y^-1*[1-z]^-1 + 1/12*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/12*
         i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 1/12*G(1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 1/
         12*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/12*G(1 - z,y)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1 - z,1,0,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,y)*z^-1
         *[1-y-z]^-1 + 1/2*G(1 - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,y)*
         y^-1*[1-z]^-1 - G(0,y)*z^-1*[1-y-z]^-1 + G(0,y)*z^-1*[1-y]^-1 - 1/4*
         G(0,y)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(
         0,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/12*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 5/
         6*G(0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/12*G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/
         4*G(0,y)*i_*Pi*z^-1*[1-y]^-1 - 5/6*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          - 1/2*G(0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(0,z)*i_*Pi*
         z^-1*[1-y-z]^-1 - 1/2*G(0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*
         G(0,y)*G(1,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,0,z)*z^-1*[1-y-z]^-1
          - 1/2*G(0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/4*G(0,z)*z^-1*
         [1-y-z]^-1 + G(0,z)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,z)*Pi^2*y^-1*
         [1-z]^-1 - 1/12*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 + 1/12*G(0,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 5/6*G(0,z)*i_*Pi*y^-1*[1-z]^-1 + 5/6*G(0,z)*i_*
         Pi*z^-1*[1-y-z]^-1 - 1/12*G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,
         z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,0,y)*z^-1*
         [1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 5/6*G(0,0,
         y)*y^-1*[1-z]^-1 - 1/12*G(0,0,y)*z^-1*[1-y-z]^-1 - 3/4*G(0,0,y)*z^-1*
         [1-y]^-1 + 5/6*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(0,z)*
         y^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(0,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,0,y)*G(
         0,z)*[1-y-z]^-1*[1-z]^-1 + 5/6*G(0,0,z)*y^-1*[1-z]^-1 - 5/6*G(0,0,z)*
         z^-1*[1-y-z]^-1 + 1/12*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,z)*G(
         0,y)*y^-1*[1-z]^-1 - 1/2*G(0,0,z)*G(0,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,0,
         z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(
         0,1,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*
         G(0,1,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,1,0,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,1
         ,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/12*G(1,z)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(1
         ,z)*Pi^2*z^-1*[1-y-z]^-1 - 1/12*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/2
         *G(1,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 + 
         1/2*G(1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,z)*i_*Pi*y^-1*
         [1-z]^-1 - 1/2*G(1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(1,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1
         ,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,0,z)*G(1 - z,y)*[1-y-z]^-1
         *[1-z]^-1 - 1/2*G(1,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(1,0,0,y)*z^-1*
         [1-y-z]^-1 - 1/2*G(1,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,0,z)*y^-1
         *[1-z]^-1 + 1/2*G(1,0,0,z)*z^-1*[1-y-z]^-1 - 1/2*G(1,0,0,z)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,0,z)*y^-1*[1-z]^-1 - 1/2*G(1,1,0,z)*
         z^-1*[1-y-z]^-1 + 1/2*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*N^-1*q2^-2 * ( 7/2*y^-1*[1-z]^-1 - 7/2*z^-1*[1-y-z]^-1 + 7/2*
         [1-y-z]^-1*[1-z]^-1 - 3/2*zeta3*y^-1*[1-z]^-1 + 3/2*zeta3*z^-1*
         [1-y-z]^-1 - 3/2*zeta3*[1-y-z]^-1*[1-z]^-1 - 35/48*Pi^2*y^-1*[1-z]^-1
          + 35/48*Pi^2*z^-1*[1-y-z]^-1 - 35/48*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/60
         *Pi^4*y^-1*[1-z]^-1 + 1/60*Pi^4*z^-1*[1-y-z]^-1 - 1/60*Pi^4*
         [1-y-z]^-1*[1-z]^-1 + 2*i_*Pi*y^-1*[1-z]^-1 - 2*i_*Pi*z^-1*[1-y-z]^-1
          + 2*i_*Pi*[1-y-z]^-1*[1-z]^-1 - i_*Pi*zeta3*y^-1*[1-z]^-1 + i_*Pi*
         zeta3*z^-1*[1-y-z]^-1 - i_*Pi*zeta3*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z
         ,1 - z,1 - z,y)*y^-1*z^-1 + 3/4*G(1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1
          - 3/4*G(1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - G(1 - z,1 - z,1 - z,y
         )*z^-1*[y+z]^-1 + 3/4*G(1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/
         2*G(1 - z,1 - z,1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,1 - z,0,
         y)*z^-2 + 1/2*G(1 - z,1 - z,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1
          - z,1 - z, - z,1 - z,y)*y^-2 - 1/2*G(1 - z,1 - z, - z,1 - z,y)*y^-1*
         [1-z]^-1 + 1/2*G(1 - z,1 - z, - z,1 - z,y)*z^-2 + 1/2*G(1 - z,1 - z,
          - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1 - z,1 - z, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 2*G(1 - z,1 - z,y)*y^-1*z^-1 + 4*G(1 - z,1 - z,
         y)*z^-1*[y+z]^-1 - 1/2*G(1 - z,1 - z,y)*i_*Pi*y^-1*z^-1 - 3/4*G(1 - z
         ,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3/4*G(1 - z,1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + G(1 - z,1 - z,y)*i_*Pi*z^-1*[y+z]^-1 - 3/4*G(1 - z,1 - z
         ,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z,0,1 - z,y)*y^-1*
         [1-z]^-1 - 1/2*G(1 - z,1 - z,0,1 - z,y)*z^-2 + 1/2*G(1 - z,1 - z,0,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1 - z,1 - z,0,y)*z^-2 + 3/2*G(1
          - z,1 - z,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(1 - z,1 - z,0,y)*i_*Pi*y^-1*
         [1-z]^-1 + 1/2*G(1 - z,1 - z,0,y)*i_*Pi*z^-2 - 1/2*G(1 - z,1 - z,0,y)
         *i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z,0,0,y)*y^-1*[1-z]^-1
          - 1/2*G(1 - z,1 - z,0,0,y)*z^-2 + 1/2*G(1 - z,1 - z,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1 - z,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(
         1 - z,1 - z,1,0,y)*z^-2 - 1/2*G(1 - z,1 - z,1,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1 - z, - z,1 - z,1 - z,y)*y^-2 - 1/2*G(1 - z, - z,1
          - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z, - z,1 - z,1 - z,y)*z^-2 + 
         1/2*G(1 - z, - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1 - z, - z,1
          - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1 - z, - z,1 - z,y)*y^-2 + 
         3/2*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(1 - z, - z,1 - z,y)*
         z^-2 - 3/2*G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1 - z, - z,1
          - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-2 + 
         1/2*G(1 - z, - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1 - z, - z,1 - 
         z,y)*i_*Pi*z^-2 - 1/2*G(1 - z, - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/
         2*G(1 - z, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 5*G(1 - z,y)*y^-1
         *z^-1 - 10*G(1 - z,y)*z^-1*[y+z]^-1 + G(1 - z,y)*zeta3*y^-1*[1-z]^-1
          - G(1 - z,y)*zeta3*z^-1*[1-y-z]^-1 + G(1 - z,y)*zeta3*[1-y-z]^-1*
         [1-z]^-1 - 7/24*G(1 - z,y)*Pi^2*y^-1*z^-1 - 7/16*G(1 - z,y)*Pi^2*y^-1
         *[1-z]^-1 + 7/16*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/12*G(1 - z,y)*
         Pi^2*z^-1*[y+z]^-1 - 7/16*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 2*G(1
          - z,y)*i_*Pi*y^-1*z^-1 - 4*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 + 1/2*G(1
          - z,0,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,0,1 - z,1 - z,y)*
         z^-2 + 1/2*G(1 - z,0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1 - z
         ,0,1 - z,y)*z^-2 + 3/2*G(1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1
          - z,0,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1 - z,0,1 - z,y)*i_*Pi*
         z^-2 - 1/2*G(1 - z,0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z
         ,0,1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,0,1 - z,0,y)*z^-2 + 1/2*G(1
          - z,0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0, - z,1 - z,y)*
         y^-2 - 1/2*G(1 - z,0, - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,0, - z
         ,1 - z,y)*z^-2 - 1/2*G(1 - z,0, - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(
         1 - z,0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3*G(1 - z,0,y)*z^-2 - 3*
         G(1 - z,0,y)*z^-1*[1-y-z]^-1 - 7/24*G(1 - z,0,y)*Pi^2*y^-1*[1-z]^-1
          + 7/24*G(1 - z,0,y)*Pi^2*z^-2 - 7/24*G(1 - z,0,y)*Pi^2*[1-y-z]^-1*
         [1-z]^-1 - 3/2*G(1 - z,0,y)*i_*Pi*z^-2 - 3/2*G(1 - z,0,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + 1/2*G(1 - z,0,0,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1 - z,0,0
         ,1 - z,y)*z^-2 + 1/2*G(1 - z,0,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*
         G(1 - z,0,0,y)*z^-2 + 3/2*G(1 - z,0,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(1 - 
         z,0,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1 - z,0,0,y)*i_*Pi*z^-2 - 1/2*G(
         1 - z,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,0,0,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(1 - z,0,0,0,y)*z^-2 + 1/2*G(1 - z,0,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(1 - 
         z,0,1,0,y)*z^-2 - 1/2*G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1
          - z,1,0,y)*z^-2 - 3/2*G(1 - z,1,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(1 - z,1
         ,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,y)*i_*Pi*z^-2 + 1/2*G(1
          - z,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,0,y)*y^-1*
         [1-z]^-1 + 1/2*G(1 - z,1,0,0,y)*z^-2 - 1/2*G(1 - z,1,0,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G( - z,1 - z,1 - z,1 - z,y)*y^-2 - 1/2*G(
          - z,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G( - z,1 - z,1 - z,1 - 
         z,y)*z^-2 + 1/2*G( - z,1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(
          - z,1 - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G( - z,1 - z,1 - 
         z,y)*y^-2 + 3/2*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G( - z,1 - 
         z,1 - z,y)*z^-2 - 3/2*G( - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(
          - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G( - z,1 - z,1 - z,y)*
         i_*Pi*y^-2 + 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(
          - z,1 - z,1 - z,y)*i_*Pi*z^-2 - 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*z^-1
         *[1-y-z]^-1 + 1/2*G( - z,1 - z,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3
         *G( - z,1 - z,y)*y^-2 - 3*G( - z,1 - z,y)*y^-1*[1-z]^-1 + 3*G( - z,1
          - z,y)*z^-2 + 3*G( - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3*G( - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 7/24*G( - z,1 - z,y)*Pi^2*y^-2 + 7/24*G( - z,1
          - z,y)*Pi^2*y^-1*[1-z]^-1 - 7/24*G( - z,1 - z,y)*Pi^2*z^-2 - 7/24*G(
          - z,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/24*G( - z,1 - z,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 3/2*G( - z,1 - z,y)*i_*Pi*y^-2 - 3/2*G( - z,1
          - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G( - z,1 - z,y)*i_*Pi*z^-2 + 3/2*G(
          - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G( - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 1/
         2*G(0,1 - z,1 - z,1 - z,y)*z^-2 + 1/2*G(0,1 - z,1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 3/2*G(0,1 - z,1 - z,y)*z^-2 + 3/2*G(0,1 - z,1
          - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1 - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1
          + 1/2*G(0,1 - z,1 - z,y)*i_*Pi*z^-2 - 1/2*G(0,1 - z,1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,1 - z,y)*G(1,z)*y^-1*[1-z]^-1 - 1/
         2*G(0,1 - z,1 - z,y)*G(1,z)*z^-2 + 1/2*G(0,1 - z,1 - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(
         0,1 - z,1 - z,0,y)*z^-2 + 1/2*G(0,1 - z,1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,1 - z, - z,1 - z,y)*y^-2 - 1/2*G(0,1 - z, - z,1 - 
         z,y)*y^-1*[1-z]^-1 + 1/2*G(0,1 - z, - z,1 - z,y)*z^-2 - 1/2*G(0,1 - z
         , - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1 - z, - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z, - z,y)*G(1,z)*y^-2 - 1/2*G(0,1
          - z, - z,y)*G(1,z)*y^-1*[1-z]^-1 + 1/2*G(0,1 - z, - z,y)*G(1,z)*z^-2
          - 1/2*G(0,1 - z, - z,y)*G(1,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,1 - z, - z,
         y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 - 3*G(0,1 - z,y)*z^-2 - 3*G(0,1 - z,y)*
         z^-1*[1-y-z]^-1 - 7/24*G(0,1 - z,y)*Pi^2*y^-1*[1-z]^-1 + 7/24*G(0,1
          - z,y)*Pi^2*z^-2 - 7/24*G(0,1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 3/2*
         G(0,1 - z,y)*i_*Pi*z^-2 - 3/2*G(0,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3/
         2*G(0,1 - z,y)*G(1,z)*z^-2 + 3/2*G(0,1 - z,y)*G(1,z)*z^-1*[1-y-z]^-1
          - 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,1 - z,y)*G(1
         ,z)*i_*Pi*z^-2 - 1/2*G(0,1 - z,y)*G(1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 
         1/2*G(0,1 - z,y)*G(1,1,z)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z,y)*G(1,1,z)*
         z^-2 + 1/2*G(0,1 - z,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,
         0,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z,0,1 - z,y)*z^-2 + 1/2*G(0,1
          - z,0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,1 - z,0,y)*z^-2 + 3/2*
         G(0,1 - z,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1 - z,0,y)*i_*Pi*y^-1*
         [1-z]^-1 + 1/2*G(0,1 - z,0,y)*i_*Pi*z^-2 - 1/2*G(0,1 - z,0,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1 - z,0,y)*G(1,z)*y^-1*[1-z]^-1 - 1/2*
         G(0,1 - z,0,y)*G(1,z)*z^-2 + 1/2*G(0,1 - z,0,y)*G(1,z)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,1 - z,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,1 - z,0,0,y)*
         z^-2 + 1/2*G(0,1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,1,0,y
         )*y^-1*[1-z]^-1 + 1/2*G(0,1 - z,1,0,y)*z^-2 - 1/2*G(0,1 - z,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0, - z,1 - z,1 - z,y)*y^-2 - 1/2*G(0, - z
         ,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0, - z,1 - z,1 - z,y)*z^-2 - 1/
         2*G(0, - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0, - z,1 - z,1 - z,
         y)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0, - z,1 - z,y)*y^-2 - 3/2*G(0, - z,1
          - z,y)*y^-1*[1-z]^-1 - 3/2*G(0, - z,1 - z,y)*z^-2 - 3/2*G(0, - z,1
          - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(0, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1
          - 1/2*G(0, - z,1 - z,y)*i_*Pi*y^-2 + 1/2*G(0, - z,1 - z,y)*i_*Pi*
         y^-1*[1-z]^-1 - 1/2*G(0, - z,1 - z,y)*i_*Pi*z^-2 + 1/2*G(0, - z,1 - z
         ,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(0, - z,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0, - z,1 - z,y)*G(1,z)*y^-2 - 1/2*G(0, - z,1 - z,y)*
         G(1,z)*y^-1*[1-z]^-1 + 1/2*G(0, - z,1 - z,y)*G(1,z)*z^-2 - 1/2*G(0,
          - z,1 - z,y)*G(1,z)*z^-1*[1-y-z]^-1 - 1/2*G(0, - z,1 - z,y)*G(1,z)*
         [1-y-z]^-1*[1-z]^-1 - 3/2*G(0, - z,y)*G(1,z)*y^-2 - 3/2*G(0, - z,y)*
         G(1,z)*y^-1*[1-z]^-1 - 3/2*G(0, - z,y)*G(1,z)*z^-2 - 3/2*G(0, - z,y)*
         G(1,z)*z^-1*[1-y-z]^-1 - 3/2*G(0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1
          - 1/2*G(0, - z,y)*G(1,z)*i_*Pi*y^-2 + 1/2*G(0, - z,y)*G(1,z)*i_*Pi*
         y^-1*[1-z]^-1 - 1/2*G(0, - z,y)*G(1,z)*i_*Pi*z^-2 + 1/2*G(0, - z,y)*
         G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(0, - z,y)*G(1,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0, - z,y)*G(1,1,z)*y^-2 - 1/2*G(0, - z,y)
         *G(1,1,z)*y^-1*[1-z]^-1 + 1/2*G(0, - z,y)*G(1,1,z)*z^-2 - 1/2*G(0, - 
         z,y)*G(1,1,z)*z^-1*[1-y-z]^-1 - 1/2*G(0, - z,y)*G(1,1,z)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,y)*y^-1*[1-z]^-1 - 7/2*G(0,y)*z^-1*[1-y-z]^-1 - 3/
         2*G(0,y)*z^-1*[1-y]^-1 - 1/2*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 7/48*G(0,y)
         *Pi^2*z^-1*[1-y-z]^-1 + 7/16*G(0,y)*Pi^2*z^-1*[1-y]^-1 - 1/4*G(0,y)*
         i_*Pi*y^-1*[1-z]^-1 - G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 - G(0,y)*i_*Pi*
         z^-1*[1-y]^-1 - 1/4*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3*G(0,y)*G(1,z
         )*z^-2 - 3*G(0,y)*G(1,z)*z^-1*[1-y-z]^-1 - 7/24*G(0,y)*G(1,z)*Pi^2*
         y^-1*[1-z]^-1 + 7/24*G(0,y)*G(1,z)*Pi^2*z^-2 - 7/24*G(0,y)*G(1,z)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,y)*G(1,z)*i_*Pi*z^-2 - 3/2*G(0,y)*
         G(1,z)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(0,y)*G(1,0,1,z)*y^-1*[1-z]^-1 + 
         1/2*G(0,y)*G(1,0,1,z)*z^-2 - 1/2*G(0,y)*G(1,0,1,z)*[1-y-z]^-1*
         [1-z]^-1 + 3/2*G(0,y)*G(1,1,z)*z^-2 + 3/2*G(0,y)*G(1,1,z)*z^-1*
         [1-y-z]^-1 - 1/2*G(0,y)*G(1,1,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1
         ,1,z)*i_*Pi*z^-2 - 1/2*G(0,y)*G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/
         2*G(0,y)*G(1,1,1,z)*y^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,1,1,z)*z^-2 + 1/2*
         G(0,y)*G(1,1,1,z)*[1-y-z]^-1*[1-z]^-1 + 5*G(0,z)*y^-1*[1-z]^-1 + 1/2*
         G(0,z)*z^-1*[1-y-z]^-1 + 7/2*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 7/24*G(0,z)
         *Pi^2*y^-1*[1-z]^-1 + 7/48*G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 2*G(0,z)
         *i_*Pi*y^-1*[1-z]^-1 + 1/4*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,z)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,1 - z,1 - z,y)*y^-2 - 1/2
         *G(0,z)*G(1 - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,z)*G(1 - z,1
          - z,y)*y^-2 - 3/2*G(0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(0,z)
         *G(1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,1 - z,y)*
         i_*Pi*y^-2 + 1/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 3*G(
         0,z)*G(1 - z,y)*y^-2 + 3*G(0,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 3*G(0,z)*
         G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 7/24*G(0,z)*G(1 - z,y)*Pi^2*y^-2 + 7/
         24*G(0,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 3/2*G(0,z)*G(1 - z,y)*i_*
         Pi*y^-2 + 3/2*G(0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(0,z)*G(1
          - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,0,1 - z,y)*
         y^-2 + 1/2*G(0,z)*G(1 - z,0,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,z)*G(0
         ,1 - z,1 - z,y)*y^-2 + 1/2*G(0,z)*G(0,1 - z,1 - z,y)*z^-1*[1-y-z]^-1
          + 3/2*G(0,z)*G(0,1 - z,y)*y^-2 + 3/2*G(0,z)*G(0,1 - z,y)*y^-1*
         [1-z]^-1 + 3/2*G(0,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z)*
         G(0,1 - z,y)*i_*Pi*y^-2 - 1/2*G(0,z)*G(0,1 - z,y)*i_*Pi*z^-1*
         [1-y-z]^-1 + 1/2*G(0,0,1 - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,0,1 - z
         ,1 - z,y)*z^-2 + 1/2*G(0,0,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*
         G(0,0,1 - z,y)*z^-2 + 3/2*G(0,0,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,
         1 - z,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,0,1 - z,y)*i_*Pi*z^-2 - 1/2*G(
         0,0,1 - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1 - z,y)*G(0,z)*
         y^-2 - 1/2*G(0,0,1 - z,y)*G(0,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,0,1 - z,y)
         *G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,1 - z,y)*G(1,z)*z^-2 + 1/2*G(0,0,1
          - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1 - z,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(0,0,1 - z,0,y)*z^-2 + 1/2*G(0,0,1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0, - z,1 - z,y)*y^-2 - 1/2*G(0,0, - z,1
          - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,0, - z,1 - z,y)*z^-2 + 1/2*G(0,0, - z
         ,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,0, - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,0, - z,y)*G(1,z)*y^-2 - 1/2*G(0,0, - z,y)*G(1,z)*
         y^-1*[1-z]^-1 + 1/2*G(0,0, - z,y)*G(1,z)*z^-2 + 1/2*G(0,0, - z,y)*G(1
         ,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,0, - z,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 
         1/4*G(0,0,y)*y^-1*[1-z]^-1 + G(0,0,y)*z^-1*[1-y-z]^-1 + G(0,0,y)*z^-1
         *[1-y]^-1 + 1/4*G(0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 + 3/4*G(0,0,y)*i_*Pi*z^-1*[1-y]^-1 - 1/2*G(0,0,y)*G(0
         ,1,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(0,1,z)*z^-2 - 1/2*G(0,0,y)*G(0,1
         ,z)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,0,y)*G(1,z)*z^-2 + 3/2*G(0,0,y)*G(1
         ,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,y)*G(1,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*
         G(0,0,y)*G(1,z)*i_*Pi*z^-2 - 1/2*G(0,0,y)*G(1,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,0,y)*G(1,1,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(1,1,z
         )*z^-2 + 1/2*G(0,0,y)*G(1,1,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(0,0,z)*y^-1*
         [1-z]^-1 - 1/4*G(0,0,z)*z^-1*[1-y-z]^-1 - G(0,0,z)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/4*G(0,0,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,z)*G(1 - z,1 - z,y)*y^-2 - 1/2*G(0,0,
         z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 3/2*G(0,0,z)*G(1 - z,y)*y^-2 - 
         3/2*G(0,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(0,0,z)*G(1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,z)*G(1 - z,y)*i_*Pi*y^-2 + 1/2*G(0,0,
         z)*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(0,0,z)*G(0,1 - z,y)*y^-2
          + 1/2*G(0,0,z)*G(0,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,0,0,1 - z,y)*
         y^-1*[1-z]^-1 - 1/2*G(0,0,0,1 - z,y)*z^-2 + 1/2*G(0,0,0,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/4*G(0,0,0,y)*z^-1*[1-y-z]^-1 - 3/4*G(0,0,0,y)
         *z^-1*[1-y]^-1 + 1/2*G(0,0,0,y)*G(1,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,0,y)
         *G(1,z)*z^-2 + 1/2*G(0,0,0,y)*G(1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,
         0,z)*y^-1*[1-z]^-1 - 1/4*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,0
         ,z)*G(1 - z,y)*y^-2 - 1/2*G(0,0,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 1/2
         *G(0,0,0,1,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,0,1,z)*z^-2 - 1/2*G(0,0,0,1,z
         )*[1-y-z]^-1*[1-z]^-1 + 3/2*G(0,0,1,z)*z^-2 + 3/2*G(0,0,1,z)*z^-1*
         [1-y-z]^-1 - 1/2*G(0,0,1,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,0,1,z)*i_*
         Pi*z^-2 - 1/2*G(0,0,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1,z)*
         G(1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(0,0,1,z)*G(1 - z,y)*z^-2 + 1/2*G(0,0
         ,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1,z)*G(0,y)*y^-1*
         [1-z]^-1 - 1/2*G(0,0,1,z)*G(0,y)*z^-2 + 1/2*G(0,0,1,z)*G(0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,0,1,0,
         y)*z^-2 - 1/2*G(0,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1,1,z)*
         y^-1*[1-z]^-1 - 1/2*G(0,0,1,1,z)*z^-2 + 1/2*G(0,0,1,1,z)*[1-y-z]^-1*
         [1-z]^-1 + 3*G(0,1,z)*z^-2 + 3*G(0,1,z)*z^-1*[1-y-z]^-1 + 7/24*G(0,1,
         z)*Pi^2*y^-1*[1-z]^-1 - 7/24*G(0,1,z)*Pi^2*z^-2 + 7/24*G(0,1,z)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 + 3/2*G(0,1,z)*i_*Pi*z^-2 + 3/2*G(0,1,z)*i_*Pi*
         z^-1*[1-y-z]^-1 - 1/2*G(0,1,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*
         G(0,1,z)*G(1 - z,1 - z,y)*z^-2 - 1/2*G(0,1,z)*G(1 - z,1 - z,y)*
         [1-y-z]^-1*[1-z]^-1 - 3/2*G(0,1,z)*G(1 - z,y)*z^-2 - 3/2*G(0,1,z)*G(1
          - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1
          - 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi*z^-2 + 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi
         *[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*
         G(0,1,z)*G(1 - z,0,y)*z^-2 - 1/2*G(0,1,z)*G(1 - z,0,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,1,z)*G(0,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,z)*G(0
         ,1 - z,y)*z^-2 - 1/2*G(0,1,z)*G(0,1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 3/2*
         G(0,1,z)*G(0,y)*z^-2 - 3/2*G(0,1,z)*G(0,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,
         1,z)*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,1,z)*G(0,y)*i_*Pi*z^-2 + 1/
         2*G(0,1,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,1,0,y)*z^-2 - 3/
         2*G(0,1,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,1,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/
         2*G(0,1,0,y)*i_*Pi*z^-2 + 1/2*G(0,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 
         1/2*G(0,1,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,0,0,y)*z^-2 - 1/2*G(0,1,0,
         0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,1,z)*y^-1*[1-z]^-1 - 1/2*G(0,1
         ,0,1,z)*z^-2 + 1/2*G(0,1,0,1,z)*[1-y-z]^-1*[1-z]^-1 - 3/2*G(0,1,1,z)*
         z^-2 - 3/2*G(0,1,1,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,1,1,z)*i_*Pi*y^-1*
         [1-z]^-1 - 1/2*G(0,1,1,z)*i_*Pi*z^-2 + 1/2*G(0,1,1,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 1/2*
         G(0,1,1,z)*G(1 - z,y)*z^-2 - 1/2*G(0,1,1,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,1,1,z)*G(0,y)*y^-1*[1-z]^-1 + 1/2*G(0,1,1,z)*G(0,y
         )*z^-2 - 1/2*G(0,1,1,z)*G(0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,1,1,z)
         *y^-1*[1-z]^-1 + 1/2*G(0,1,1,1,z)*z^-2 - 1/2*G(0,1,1,1,z)*[1-y-z]^-1*
         [1-z]^-1 + 5*G(1,z)*y^-1*z^-1 - 10*G(1,z)*z^-1*[y+z]^-1 + G(1,z)*
         zeta3*y^-1*[1-z]^-1 - G(1,z)*zeta3*z^-1*[1-y-z]^-1 + G(1,z)*zeta3*
         [1-y-z]^-1*[1-z]^-1 - 7/24*G(1,z)*Pi^2*y^-1*z^-1 - 7/16*G(1,z)*Pi^2*
         y^-1*[1-z]^-1 + 7/16*G(1,z)*Pi^2*z^-1*[1-y-z]^-1 + 7/12*G(1,z)*Pi^2*
         z^-1*[y+z]^-1 - 7/16*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 2*G(1,z)*i_*Pi
         *y^-1*z^-1 - 4*G(1,z)*i_*Pi*z^-1*[y+z]^-1 - 1/2*G(1,z)*G(1 - z,1 - z,
          - z,y)*y^-2 - 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*y^-1*[1-z]^-1 + 1/2*
         G(1,z)*G(1 - z,1 - z, - z,y)*z^-2 + 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*
         z^-1*[1-y-z]^-1 - 1/2*G(1,z)*G(1 - z,1 - z, - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,z)*G(1 - z,1 - z,y)*y^-1*z^-1 + 3/4*G(1,z)*G(1 - z
         ,1 - z,y)*y^-1*[1-z]^-1 - 3/4*G(1,z)*G(1 - z,1 - z,y)*z^-1*[1-y-z]^-1
          - G(1,z)*G(1 - z,1 - z,y)*z^-1*[y+z]^-1 + 3/4*G(1,z)*G(1 - z,1 - z,y
         )*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-1
          - 1/2*G(1,z)*G(1 - z,1 - z,0,y)*z^-2 + 1/2*G(1,z)*G(1 - z,1 - z,0,y)
         *[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*y^-2 - 1/2*G(
         1,z)*G(1 - z, - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z, - z,1
          - z,y)*z^-2 + 1/2*G(1,z)*G(1 - z, - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2
         *G(1,z)*G(1 - z, - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1,z)*G(1 - 
         z, - z,y)*y^-2 + 3/2*G(1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 - 3/2*G(1,z
         )*G(1 - z, - z,y)*z^-2 - 3/2*G(1,z)*G(1 - z, - z,y)*z^-1*[1-y-z]^-1
          + 3/2*G(1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - 
         z, - z,y)*i_*Pi*y^-2 + 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*y^-1*[1-z]^-1
          - 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*z^-2 - 1/2*G(1,z)*G(1 - z, - z,y)
         *i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(1,z)*G(1 - z, - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 2*G(1,z)*G(1 - z,y)*y^-1*z^-1 + 4*G(1,z)*G(1 - z,y)*z^-1*
         [y+z]^-1 - 1/2*G(1,z)*G(1 - z,y)*i_*Pi*y^-1*z^-1 - 3/4*G(1,z)*G(1 - z
         ,y)*i_*Pi*y^-1*[1-z]^-1 + 3/4*G(1,z)*G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1
          + G(1,z)*G(1 - z,y)*i_*Pi*z^-1*[y+z]^-1 - 3/4*G(1,z)*G(1 - z,y)*i_*
         Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,0,1 - z,y)*y^-1*[1-z]^-1
          - 1/2*G(1,z)*G(1 - z,0,1 - z,y)*z^-2 + 1/2*G(1,z)*G(1 - z,0,1 - z,y)
         *[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,0, - z,y)*y^-2 - 1/2*G(1,z)
         *G(1 - z,0, - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,0, - z,y)*z^-2
          - 1/2*G(1,z)*G(1 - z,0, - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,z)*G(1 - z,
         0, - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1,z)*G(1 - z,0,y)*z^-2 + 3/2*G(
         1,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*
         y^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi*z^-2 - 1/2*G(1,z)*G(1
          - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G(1 - z,0,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(1,z)*G(1 - z,0,0,y)*z^-2 + 1/2*G(1,z)*G(1 - z,0,0,y)
         *[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*y^-2 - 1/2*G(
         1,z)*G( - z,1 - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,1
          - z,y)*z^-2 + 1/2*G(1,z)*G( - z,1 - z,1 - z,y)*z^-1*[1-y-z]^-1 - 1/2
         *G(1,z)*G( - z,1 - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1,z)*G( - z
         ,1 - z,y)*y^-2 + 3/2*G(1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-1 - 3/2*G(1,z
         )*G( - z,1 - z,y)*z^-2 - 3/2*G(1,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-1
          + 3/2*G(1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,z)*G( - z
         ,1 - z,y)*i_*Pi*y^-2 + 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*y^-1*[1-z]^-1
          - 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*z^-2 - 1/2*G(1,z)*G( - z,1 - z,y)
         *i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(1,z)*G( - z,1 - z,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 3*G(1,z)*G( - z,y)*y^-2 - 3*G(1,z)*G( - z,y)*y^-1*[1-z]^-1
          + 3*G(1,z)*G( - z,y)*z^-2 + 3*G(1,z)*G( - z,y)*z^-1*[1-y-z]^-1 - 3*
         G(1,z)*G( - z,y)*[1-y-z]^-1*[1-z]^-1 + 7/24*G(1,z)*G( - z,y)*Pi^2*
         y^-2 + 7/24*G(1,z)*G( - z,y)*Pi^2*y^-1*[1-z]^-1 - 7/24*G(1,z)*G( - z,
         y)*Pi^2*z^-2 - 7/24*G(1,z)*G( - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 7/24*G(1,
         z)*G( - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 3/2*G(1,z)*G( - z,y)*i_*Pi*
         y^-2 - 3/2*G(1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 + 3/2*G(1,z)*G( - z,y
         )*i_*Pi*z^-2 + 3/2*G(1,z)*G( - z,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(1,z
         )*G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 3*G(1,0,y)*z^-2 + 3*G(1,0,y)*
         z^-1*[1-y-z]^-1 + 7/24*G(1,0,y)*Pi^2*y^-1*[1-z]^-1 - 7/24*G(1,0,y)*
         Pi^2*z^-2 + 7/24*G(1,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1,0,y)*i_*
         Pi*z^-2 + 3/2*G(1,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 3/2*G(1,0,0,y)*z^-2 - 
         3/2*G(1,0,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,0,0,y)*i_*Pi*y^-1*[1-z]^-1
          - 1/2*G(1,0,0,y)*i_*Pi*z^-2 + 1/2*G(1,0,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1,0,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(1,0,0,0,y)*z^-2 - 1/
         2*G(1,0,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,0,1,z)*y^-1*[1-z]^-1
          - 1/2*G(1,0,0,1,z)*z^-2 + 1/2*G(1,0,0,1,z)*[1-y-z]^-1*[1-z]^-1 - 3/2
         *G(1,0,1,z)*z^-2 - 3/2*G(1,0,1,z)*z^-1*[1-y-z]^-1 + 1/2*G(1,0,1,z)*i_
         *Pi*y^-1*[1-z]^-1 - 1/2*G(1,0,1,z)*i_*Pi*z^-2 + 1/2*G(1,0,1,z)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,1,z)*G(1 - z,y)*y^-1*[1-z]^-1 + 1/2*
         G(1,0,1,z)*G(1 - z,y)*z^-2 - 1/2*G(1,0,1,z)*G(1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(1,0,1,1,z)*y^-1*[1-z]^-1 + 1/2*G(1,0,1,1,z)*z^-2 - 1/
         2*G(1,0,1,1,z)*[1-y-z]^-1*[1-z]^-1 - 2*G(1,1,z)*y^-1*z^-1 + 4*G(1,1,z
         )*z^-1*[y+z]^-1 - 1/2*G(1,1,z)*i_*Pi*y^-1*z^-1 - 3/4*G(1,1,z)*i_*Pi*
         y^-1*[1-z]^-1 + 3/4*G(1,1,z)*i_*Pi*z^-1*[1-y-z]^-1 + G(1,1,z)*i_*Pi*
         z^-1*[y+z]^-1 - 3/4*G(1,1,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,z)
         *G(1 - z, - z,y)*y^-2 - 1/2*G(1,1,z)*G(1 - z, - z,y)*y^-1*[1-z]^-1 + 
         1/2*G(1,1,z)*G(1 - z, - z,y)*z^-2 + 1/2*G(1,1,z)*G(1 - z, - z,y)*z^-1
         *[1-y-z]^-1 - 1/2*G(1,1,z)*G(1 - z, - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*
         G(1,1,z)*G(1 - z,y)*y^-1*z^-1 + 3/4*G(1,1,z)*G(1 - z,y)*y^-1*[1-z]^-1
          - 3/4*G(1,1,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - G(1,1,z)*G(1 - z,y)*z^-1
         *[y+z]^-1 + 3/4*G(1,1,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,z
         )*G(1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(1,1,z)*G(1 - z,0,y)*z^-2 + 1/2*
         G(1,1,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,z)*G( - z,1 - z
         ,y)*y^-2 - 1/2*G(1,1,z)*G( - z,1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,1,z)*
         G( - z,1 - z,y)*z^-2 + 1/2*G(1,1,z)*G( - z,1 - z,y)*z^-1*[1-y-z]^-1
          - 1/2*G(1,1,z)*G( - z,1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 3/2*G(1,1,z)*G(
          - z,y)*y^-2 + 3/2*G(1,1,z)*G( - z,y)*y^-1*[1-z]^-1 - 3/2*G(1,1,z)*G(
          - z,y)*z^-2 - 3/2*G(1,1,z)*G( - z,y)*z^-1*[1-y-z]^-1 + 3/2*G(1,1,z)*
         G( - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,z)*G( - z,y)*i_*Pi*y^-2 + 1/
         2*G(1,1,z)*G( - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,1,z)*G( - z,y)*i_*
         Pi*z^-2 - 1/2*G(1,1,z)*G( - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(1,1,z)
         *G( - z,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,0,1,z)*y^-1*[1-z]^-1
          + 1/2*G(1,1,0,1,z)*z^-2 - 1/2*G(1,1,0,1,z)*[1-y-z]^-1*[1-z]^-1 + 1/2
         *G(1,1,1,z)*y^-1*z^-1 + 3/4*G(1,1,1,z)*y^-1*[1-z]^-1 - 3/4*G(1,1,1,z)
         *z^-1*[1-y-z]^-1 - G(1,1,1,z)*z^-1*[y+z]^-1 + 3/4*G(1,1,1,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,1,1,z)*G( - z,y)*y^-2 - 1/2*G(1,1,1,z)*
         G( - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,1,1,z)*G( - z,y)*z^-2 + 1/2*G(1,1,1
         ,z)*G( - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,1,1,z)*G( - z,y)*[1-y-z]^-1*
         [1-z]^-1 )

       + e^2*Nf*q2^-2 * ( 1/18*zeta3*y^-1*[1-z]^-1 - 1/18*zeta3*z^-1*
         [1-y-z]^-1 + 1/18*zeta3*[1-y-z]^-1*[1-z]^-1 + 1/24*i_*Pi^3*y^-1*
         [1-z]^-1 - 1/24*i_*Pi^3*z^-1*[1-y-z]^-1 + 1/24*i_*Pi^3*[1-y-z]^-1*
         [1-z]^-1 - 7/144*G(0,y)*Pi^2*y^-1*[1-z]^-1 + 7/144*G(0,y)*Pi^2*z^-1*
         [1-y-z]^-1 - 7/144*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 7/144*G(0,z)*
         Pi^2*y^-1*[1-z]^-1 + 7/144*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 - 7/144*G(0,z)
         *Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/12*
         G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/12*G(0,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/12*G(0,0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/12*G(0,0,z)*i_*Pi*
         z^-1*[1-y-z]^-1 - 1/12*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,
         0,0,y)*y^-1*[1-z]^-1 - 1/12*G(0,0,0,y)*z^-1*[1-y-z]^-1 + 1/12*G(0,0,0
         ,y)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,0,0,z)*y^-1*[1-z]^-1 - 1/12*G(0,0,
         0,z)*z^-1*[1-y-z]^-1 + 1/12*G(0,0,0,z)*[1-y-z]^-1*[1-z]^-1 )

       + e^2*N*q2^-2 * (  - 3/2*y^-1*[1-z]^-1 + 3/2*z^-1*[1-y-z]^-1 - 3/2*
         [1-y-z]^-1*[1-z]^-1 + 43/36*zeta3*y^-1*[1-z]^-1 - 43/36*zeta3*z^-1*
         [1-y-z]^-1 + 43/36*zeta3*[1-y-z]^-1*[1-z]^-1 + 7/16*Pi^2*y^-1*
         [1-z]^-1 - 7/16*Pi^2*z^-1*[1-y-z]^-1 + 7/16*Pi^2*[1-y-z]^-1*[1-z]^-1
          + 13/180*Pi^4*y^-1*[1-z]^-1 - 13/180*Pi^4*z^-1*[1-y-z]^-1 + 13/180*
         Pi^4*[1-y-z]^-1*[1-z]^-1 - i_*Pi*y^-1*[1-z]^-1 + i_*Pi*z^-1*
         [1-y-z]^-1 - i_*Pi*[1-y-z]^-1*[1-z]^-1 + 2*i_*Pi*zeta3*y^-1*[1-z]^-1
          - 2*i_*Pi*zeta3*z^-1*[1-y-z]^-1 + 2*i_*Pi*zeta3*[1-y-z]^-1*[1-z]^-1
          - 11/48*i_*Pi^3*y^-1*[1-z]^-1 + 11/48*i_*Pi^3*z^-1*[1-y-z]^-1 - 11/
         48*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 1/12*G(1 - z,1 - z,y)*Pi^2*y^-1*
         [1-z]^-1 + 1/12*G(1 - z,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/12*G(1 - z,
         1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1 - z,1 - z,1,0,y)*y^-1*
         [1-z]^-1 - 1/2*G(1 - z,1 - z,1,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(1 - z,1
          - z,1,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/12*G(1 - z,y)*i_*Pi^3*y^-1*
         [1-z]^-1 + 1/12*G(1 - z,y)*i_*Pi^3*z^-1*[1-y-z]^-1 - 1/12*G(1 - z,y)*
         i_*Pi^3*[1-y-z]^-1*[1-z]^-1 + 1/12*G(1 - z,0,y)*Pi^2*y^-1*[1-z]^-1 - 
         1/12*G(1 - z,0,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/12*G(1 - z,0,y)*Pi^2*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1 - z,0,1,0,y)*y^-1*[1-z]^-1 + 1/2*G(1 - 
         z,0,1,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(1 - z,0,1,0,y)*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(1 - z,1,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1 - z,1,0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 + 1/2*G(1 - z,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*
         G(1 - z,1,0,0,y)*y^-1*[1-z]^-1 + 1/2*G(1 - z,1,0,0,y)*z^-1*[1-y-z]^-1
          - 1/2*G(1 - z,1,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,1 - z,y)*Pi^2*
         y^-1*[1-z]^-1 - 1/12*G(0,1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/12*G(0,1
          - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,y)*G(1,0,z)*y^-1*
         [1-z]^-1 + 1/2*G(0,1 - z,y)*G(1,0,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,1 - z,
         y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1 - z,1,0,y)*y^-1*[1-z]^-1
          + 1/2*G(0,1 - z,1,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1 - z,1,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*y^-1*[1-z]^-1 - 3/2*G(0,y)*z^-1*
         [1-y-z]^-1 + 3/2*G(0,y)*z^-1*[1-y]^-1 - 1/2*G(0,y)*[1-y-z]^-1*
         [1-z]^-1 - G(0,y)*zeta3*y^-1*[1-z]^-1 + G(0,y)*zeta3*z^-1*[1-y-z]^-1
          - G(0,y)*zeta3*[1-y-z]^-1*[1-z]^-1 + 35/72*G(0,y)*Pi^2*y^-1*[1-z]^-1
          - 7/144*G(0,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/16*G(0,y)*Pi^2*z^-1*[1-y]^-1
          + 35/72*G(0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,y)*i_*Pi*y^-1*
         [1-z]^-1 - G(0,y)*i_*Pi*z^-1*[1-y-z]^-1 + G(0,y)*i_*Pi*z^-1*[1-y]^-1
          - 1/4*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,y)*i_*Pi^3*y^-1*
         [1-z]^-1 - 1/12*G(0,y)*i_*Pi^3*z^-1*[1-y-z]^-1 + 1/12*G(0,y)*i_*Pi^3*
         [1-y-z]^-1*[1-z]^-1 + 5/24*G(0,y)*G(0,z)*Pi^2*y^-1*[1-z]^-1 - 5/24*G(
         0,y)*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 + 5/24*G(0,y)*G(0,z)*Pi^2*[1-y-z]^-1
         *[1-z]^-1 + 1/12*G(0,y)*G(1,z)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(0,y)*G(1,z
         )*Pi^2*z^-1*[1-y-z]^-1 + 1/12*G(0,y)*G(1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1
          - 1/2*G(0,y)*G(1,0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,0,z)*i_*
         Pi*z^-1*[1-y-z]^-1 - 1/2*G(0,y)*G(1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 
         1/2*G(0,y)*G(1,0,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,y)*G(1,0,0,z)*z^-1*
         [1-y-z]^-1 + 1/2*G(0,y)*G(1,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,y)*
         G(1,1,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,y)*G(1,1,0,z)*z^-1*[1-y-z]^-1 - 1/
         2*G(0,y)*G(1,1,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z)*z^-1*[1-y-z]^-1
          + 3/2*G(0,z)*[1-y-z]^-1*[1-z]^-1 - G(0,z)*zeta3*y^-1*[1-z]^-1 + G(0,
         z)*zeta3*z^-1*[1-y-z]^-1 - G(0,z)*zeta3*[1-y-z]^-1*[1-z]^-1 + 35/72*
         G(0,z)*Pi^2*y^-1*[1-z]^-1 - 35/72*G(0,z)*Pi^2*z^-1*[1-y-z]^-1 + 7/144
         *G(0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 1/4*G(0,z)*i_*Pi*z^-1*[1-y-z]^-1
          + G(0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,z)*i_*Pi^3*y^-1*
         [1-z]^-1 - 1/12*G(0,z)*i_*Pi^3*z^-1*[1-y-z]^-1 + 1/12*G(0,z)*i_*Pi^3*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,1 - z,0,y)*y^-1*[1-z]^-1 + 1/
         2*G(0,z)*G(1 - z,1 - z,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,z)*G(1 - z,1 - 
         z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/12*G(0,z)*G(1 - z,y)*Pi^2*y^-1*
         [1-z]^-1 - 1/12*G(0,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 + 1/12*G(0,z)*
         G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi*
         y^-1*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*
         G(0,z)*G(1 - z,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z)*G(1 - z,0,
         0,y)*y^-1*[1-z]^-1 - 1/2*G(0,z)*G(1 - z,0,0,y)*z^-1*[1-y-z]^-1 + 1/2*
         G(0,z)*G(1 - z,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,z)*G(0,1 - z,0,y)
         *y^-1*[1-z]^-1 - 1/2*G(0,z)*G(0,1 - z,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,
         z)*G(0,1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/4*G(0,0,y)*y^-1*[1-z]^-1 + 
         G(0,0,y)*z^-1*[1-y-z]^-1 - G(0,0,y)*z^-1*[1-y]^-1 + 1/4*G(0,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,y)*Pi^2*y^-1*[1-z]^-1 + 1/12*G(0,0,y
         )*Pi^2*z^-1*[1-y-z]^-1 - 1/12*G(0,0,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 + 5/6
         *G(0,0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/12*G(0,0,y)*i_*Pi*z^-1*[1-y-z]^-1
          - 3/4*G(0,0,y)*i_*Pi*z^-1*[1-y]^-1 + 5/6*G(0,0,y)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,0,y)*G(0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(0
         ,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(0,0,y)*G(0,z)*i_*Pi*[1-y-z]^-1*
         [1-z]^-1 - 1/2*G(0,0,y)*G(0,0,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,y)*G(0,0,z
         )*z^-1*[1-y-z]^-1 - 1/2*G(0,0,y)*G(0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*
         G(0,0,y)*G(1,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,0,y)*G(1,0,z)*z^-1*
         [1-y-z]^-1 + 1/2*G(0,0,y)*G(1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/4*G(0,0,z)
         *z^-1*[1-y-z]^-1 - G(0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/12*G(0,0,z)*Pi^2*
         y^-1*[1-z]^-1 + 1/12*G(0,0,z)*Pi^2*z^-1*[1-y-z]^-1 - 1/12*G(0,0,z)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 + 5/6*G(0,0,z)*i_*Pi*y^-1*[1-z]^-1 - 5/6*G(0
         ,0,z)*i_*Pi*z^-1*[1-y-z]^-1 + 1/12*G(0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(0,0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,0,z)*G(1 - z,0,y
         )*z^-1*[1-y-z]^-1 + 1/2*G(0,0,z)*G(1 - z,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/
         2*G(0,0,z)*G(0,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(0,0,z)*G(0,y)*i_*Pi*
         z^-1*[1-y-z]^-1 + 1/2*G(0,0,z)*G(0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 5/6
         *G(0,0,0,y)*y^-1*[1-z]^-1 + 1/12*G(0,0,0,y)*z^-1*[1-y-z]^-1 + 3/4*G(0
         ,0,0,y)*z^-1*[1-y]^-1 - 5/6*G(0,0,0,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,
         0,0,y)*G(0,z)*y^-1*[1-z]^-1 + 1/2*G(0,0,0,y)*G(0,z)*z^-1*[1-y-z]^-1
          - 1/2*G(0,0,0,y)*G(0,z)*[1-y-z]^-1*[1-z]^-1 - 5/6*G(0,0,0,z)*y^-1*
         [1-z]^-1 + 5/6*G(0,0,0,z)*z^-1*[1-y-z]^-1 - 1/12*G(0,0,0,z)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(0,0,0,z)*G(0,y)*y^-1*[1-z]^-1 + 1/2*G(0,0
         ,0,z)*G(0,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,0,0,z)*G(0,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(0,0,1,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,0,1,0,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(0,0,1,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,0,1,0,z)*
         y^-1*[1-z]^-1 - 1/2*G(0,0,1,0,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,0,1,0,z)*
         [1-y-z]^-1*[1-z]^-1 + 1/12*G(0,1,z)*Pi^2*y^-1*[1-z]^-1 - 1/12*G(0,1,z
         )*Pi^2*z^-1*[1-y-z]^-1 + 1/12*G(0,1,z)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 1/2
         *G(0,1,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,1,0,y)*i_*Pi*z^-1*
         [1-y-z]^-1 - 1/2*G(0,1,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,0,z
         )*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(0,1,0,z)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(
         0,1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,0,z)*G(1 - z,y)*y^-1*
         [1-z]^-1 + 1/2*G(0,1,0,z)*G(1 - z,y)*z^-1*[1-y-z]^-1 - 1/2*G(0,1,0,z)
         *G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,z)*G(0,y)*y^-1*[1-z]^-1
          - 1/2*G(0,1,0,z)*G(0,y)*z^-1*[1-y-z]^-1 + 1/2*G(0,1,0,z)*G(0,y)*
         [1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(0,1,0,0,
         y)*z^-1*[1-y-z]^-1 + 1/2*G(0,1,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(0,1
         ,0,0,z)*y^-1*[1-z]^-1 - 1/2*G(0,1,0,0,z)*z^-1*[1-y-z]^-1 + 1/2*G(0,1,
         0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(0,1,1,0,z)*y^-1*[1-z]^-1 + 1/2*G(0
         ,1,1,0,z)*z^-1*[1-y-z]^-1 - 1/2*G(0,1,1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/
         12*G(1,z)*i_*Pi^3*y^-1*[1-z]^-1 + 1/12*G(1,z)*i_*Pi^3*z^-1*[1-y-z]^-1
          - 1/12*G(1,z)*i_*Pi^3*[1-y-z]^-1*[1-z]^-1 - 1/12*G(1,z)*G(1 - z,y)*
         Pi^2*y^-1*[1-z]^-1 + 1/12*G(1,z)*G(1 - z,y)*Pi^2*z^-1*[1-y-z]^-1 - 1/
         12*G(1,z)*G(1 - z,y)*Pi^2*[1-y-z]^-1*[1-z]^-1 - 7/24*G(1,0,y)*Pi^2*
         y^-1*[1-z]^-1 + 7/24*G(1,0,y)*Pi^2*z^-1*[1-y-z]^-1 - 7/24*G(1,0,y)*
         Pi^2*[1-y-z]^-1*[1-z]^-1 - 5/24*G(1,0,z)*Pi^2*y^-1*[1-z]^-1 + 5/24*G(
         1,0,z)*Pi^2*z^-1*[1-y-z]^-1 - 5/24*G(1,0,z)*Pi^2*[1-y-z]^-1*[1-z]^-1
          + 1/2*G(1,0,z)*G(1 - z,1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,0,z)*G(1 - z
         ,1 - z,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,0,z)*G(1 - z,1 - z,y)*[1-y-z]^-1*
         [1-z]^-1 + 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,0,z)
         *G(1 - z,y)*i_*Pi*z^-1*[1-y-z]^-1 + 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,z)*G(1 - z,0,y)*y^-1*[1-z]^-1 + 1/2*
         G(1,0,z)*G(1 - z,0,y)*z^-1*[1-y-z]^-1 - 1/2*G(1,0,z)*G(1 - z,0,y)*
         [1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,0,y)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1,0,
         0,y)*i_*Pi*z^-1*[1-y-z]^-1 - 1/2*G(1,0,0,y)*i_*Pi*[1-y-z]^-1*[1-z]^-1
          - 1/2*G(1,0,0,z)*i_*Pi*y^-1*[1-z]^-1 + 1/2*G(1,0,0,z)*i_*Pi*z^-1*
         [1-y-z]^-1 - 1/2*G(1,0,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,0,0,z
         )*G(1 - z,y)*y^-1*[1-z]^-1 + 1/2*G(1,0,0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 - 1/2*G(1,0,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,
         0,0,0,y)*y^-1*[1-z]^-1 - 1/2*G(1,0,0,0,y)*z^-1*[1-y-z]^-1 + 1/2*G(1,0
         ,0,0,y)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,0,0,0,z)*y^-1*[1-z]^-1 - 1/2*G(
         1,0,0,0,z)*z^-1*[1-y-z]^-1 + 1/2*G(1,0,0,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/
         2*G(1,0,1,0,z)*y^-1*[1-z]^-1 + 1/2*G(1,0,1,0,z)*z^-1*[1-y-z]^-1 - 1/2
         *G(1,0,1,0,z)*[1-y-z]^-1*[1-z]^-1 - 1/12*G(1,1,z)*Pi^2*y^-1*[1-z]^-1
          + 1/12*G(1,1,z)*Pi^2*z^-1*[1-y-z]^-1 - 1/12*G(1,1,z)*Pi^2*[1-y-z]^-1
         *[1-z]^-1 + 1/2*G(1,1,0,z)*i_*Pi*y^-1*[1-z]^-1 - 1/2*G(1,1,0,z)*i_*Pi
         *z^-1*[1-y-z]^-1 + 1/2*G(1,1,0,z)*i_*Pi*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1
         ,1,0,z)*G(1 - z,y)*y^-1*[1-z]^-1 - 1/2*G(1,1,0,z)*G(1 - z,y)*z^-1*
         [1-y-z]^-1 + 1/2*G(1,1,0,z)*G(1 - z,y)*[1-y-z]^-1*[1-z]^-1 - 1/2*G(1,
         1,0,0,z)*y^-1*[1-z]^-1 + 1/2*G(1,1,0,0,z)*z^-1*[1-y-z]^-1 - 1/2*G(1,1
         ,0,0,z)*[1-y-z]^-1*[1-z]^-1 + 1/2*G(1,1,1,0,z)*y^-1*[1-z]^-1 - 1/2*G(
         1,1,1,0,z)*z^-1*[1-y-z]^-1 + 1/2*G(1,1,1,0,z)*[1-y-z]^-1*[1-z]^-1 ) ;
g [G6_1l_PS_m0] =  0 ;
g [G6_1l_PS_mt] =  0 ;


==> anc/FORM/Gj_tr.out <==
g [G1_tr] =  + q2^-3 * ( y^-2*z^-1 + y^-2*[1-z]^-1 - y^-1*z^-2 + 3*y^-1*z^-1
          + y^-1*[1-z]^-2 + 3*y^-1*[1-z]^-1 + 3*z^-1*[1-y-z]^-1 + [1-y-z]^-1*
         [1-z]^-2 + 3*[1-y-z]^-1*[1-z]^-1 ) ;
g [G2_tr] =  + q2^-3 * ( y^-2*z^-1 - y^-1*z^-2 - 3*y^-1*z^-1 - 3*y^-1*[1-z]^-1
          - z^-2*[1-y-z]^-1 - 3*z^-1*[1-y-z]^-1 - 3*[1-y-z]^-1*[1-z]^-1 ) ;
g [G3_tr] =  + q2^-3 * (  - 4*y^-2*z^-1 - 3*y^-2*[1-z]^-1 - y^-1*z^-1 - 3*y^-1
         *[1-z]^-2 - y^-1*[1-z]^-1 - z^-1*[1-y-z]^-1 - 3*[1-y-z]^-1*[1-z]^-2
          - [1-y-z]^-1*[1-z]^-1 ) ;
g [G4_tr] =  + q2^-3 * (  - 4*y^-2*z^-1 - 2*y^-2*[1-z]^-2 - 4*y^-2*[1-z]^-1 - 
         2*y^-1*z^-1 - 4*y^-1*[1-z]^-3 - 2*y^-1*[1-z]^-1 - 2*z^-1*[1-y-z]^-1
          - 2*[1-y-z]^-2*[1-z]^-2 + 4*[1-y-z]^-2*[1-z]^-1 - 4*[1-y-z]^-1*
         [1-z]^-3 - 2*[1-y-z]^-1*[1-z]^-1 ) ;
g [G5_tr] =  + q2^-3 * (  - 4*y^-2*z^-1 - 2*y^-2*[1-z]^-1 - 6*y^-1*z^-1 - 6*
         y^-1*[1-z]^-1 - 2*z^-1*[1-y-z]^-2 - 6*z^-1*[1-y-z]^-1 + 2*[1-y-z]^-2*
         [1-z]^-1 - 6*[1-y-z]^-1*[1-z]^-1 ) ;
g [G6_tr] =  + q2^-2 * ( y^-1*[1-z]^-1 - z^-1*[1-y-z]^-1 + [1-y-z]^-1*[1-z]^-1
          ) ;


==> anc/FORM/HelAmpl_1l.out <==
g [alpha1_1l_NS] =  + N^-1*q2^-2 * ( 2*y^-1*z^-1 + y^-1*[1-z]^-1 - 2*z^-1*
         [y+z]^-1 + 2*G(1 - z,y)*y^-2*z^-1 - 2*G(1 - z,y)*z^-1*[y+z]^-2 - 2*G(
          - z,1 - z,y)*y^-3 + 2*G(0,z)*y^-2*[1-z]^-1 + G(0,z)*y^-1*[1-z]^-2 + 
         2*G(0,z)*G(1 - z,y)*y^-3 + 2*G(1,z)*y^-2*z^-1 - 2*G(1,z)*z^-1*
         [y+z]^-2 - 2*G(1,z)*G( - z,y)*y^-3 )

       + N*q2^-2 * (  - y^-1*[1-z]^-1 - G(0,z)*y^-1*[1-z]^-2 ) ;
g [alpha2_1l_NS] =  + N^-1*q2^-2 * ( 8*y^-1*z^-1 + y^-1*[1-z]^-1 + 2*G(1 - z,y
         )*y^-2 + 3*G(1 - z,y)*y^-1*z^-1 + 2*G(1 - z,0,y)*y^-1*z^-1 - 2*G( - z
         ,1 - z,y)*y^-3*z - 4*G( - z,1 - z,y)*y^-2 - 4*G( - z,1 - z,y)*y^-1*
         z^-1 + 2*G(0,1 - z,y)*y^-1*z^-1 + 2*G(0,y)*G(1,z)*y^-1*z^-1 + 2*G(0,z
         )*y^-2*[1-z]^-1 - 2*G(0,z)*y^-2 + G(0,z)*y^-1*[1-z]^-2 + 3*G(0,z)*
         y^-1*[1-z]^-1 + 2*G(0,z)*G(1 - z,y)*y^-3*z + 4*G(0,z)*G(1 - z,y)*y^-2
          + 2*G(0,z)*G(1 - z,y)*y^-1*z^-1 - 2*G(0,1,z)*y^-1*z^-1 + 2*G(1,z)*
         y^-2 + 3*G(1,z)*y^-1*z^-1 - 2*G(1,z)*G( - z,y)*y^-3*z - 4*G(1,z)*G(
          - z,y)*y^-2 - 4*G(1,z)*G( - z,y)*y^-1*z^-1 - 2*G(1,0,y)*y^-1*z^-1 )

       + Nf*q2^-2 * (  - 2/3*i_*Pi*y^-1*z^-1 + 1/3*G(0,y)*y^-1*z^-1 + 1/3*G(0,
         z)*y^-1*z^-1 )

       + N*q2^-2 * (  - 8*y^-1*z^-1 - y^-1*[1-z]^-1 - 1/3*Pi^2*y^-1*z^-1 + 11/
         3*i_*Pi*y^-1*z^-1 - 10/3*G(0,y)*y^-1*z^-1 - 2*G(0,y)*G(0,z)*y^-1*z^-1
          - 10/3*G(0,z)*y^-1*z^-1 - G(0,z)*y^-1*[1-z]^-2 - 3*G(0,z)*y^-1*
         [1-z]^-1 + 2*G(1,0,y)*y^-1*z^-1 + 2*G(1,0,z)*y^-1*z^-1 ) ;
g [alpha3_1l_NS] =  + N^-1*q2^-1 * (  - 8*y^-1*z^-1 - y^-1 + 8*z^-1 - 5*G(1 - 
         z,y)*y^-1*z^-1 + 2*G(1 - z,y)*y^-1 + 2*G(1 - z,y)*z^-1*[y+z]^-1 + 3*
         G(1 - z,y)*z^-1 - 2*G(1 - z,0,y)*y^-1*z^-1 + 2*G(1 - z,0,y)*z^-1 + 2*
         G( - z,1 - z,y)*y^-2 - 2*G( - z,1 - z,y)*y^-2*z + 4*G( - z,1 - z,y)*
         y^-1*z^-1 - 4*G( - z,1 - z,y)*y^-1 - 4*G( - z,1 - z,y)*z^-1 - 2*G(0,1
          - z,y)*y^-1*z^-1 + 2*G(0,1 - z,y)*z^-1 - 2*G(0,y)*G(1,z)*y^-1*z^-1
          + 2*G(0,y)*G(1,z)*z^-1 - 2*G(0,z)*y^-1 + 3*G(0,z)*[1-z]^-1 - 2*G(0,z
         )*G(1 - z,y)*y^-2 + 2*G(0,z)*G(1 - z,y)*y^-2*z - 2*G(0,z)*G(1 - z,y)*
         y^-1*z^-1 + 4*G(0,z)*G(1 - z,y)*y^-1 + 2*G(0,z)*G(1 - z,y)*z^-1 + 2*
         G(0,1,z)*y^-1*z^-1 - 2*G(0,1,z)*z^-1 - 5*G(1,z)*y^-1*z^-1 + 2*G(1,z)*
         y^-1 + 2*G(1,z)*z^-1*[y+z]^-1 + 3*G(1,z)*z^-1 + 2*G(1,z)*G( - z,y)*
         y^-2 - 2*G(1,z)*G( - z,y)*y^-2*z + 4*G(1,z)*G( - z,y)*y^-1*z^-1 - 4*
         G(1,z)*G( - z,y)*y^-1 - 4*G(1,z)*G( - z,y)*z^-1 + 2*G(1,0,y)*y^-1*
         z^-1 - 2*G(1,0,y)*z^-1 )

       + Nf*q2^-1 * ( 2/3*i_*Pi*y^-1*z^-1 - 2/3*i_*Pi*z^-1 - 1/3*G(0,y)*y^-1*
         z^-1 + 1/3*G(0,y)*z^-1 - 1/3*G(0,z)*y^-1*z^-1 + 1/3*G(0,z)*z^-1 )

       + N*q2^-1 * ( 8*y^-1*z^-1 - y^-1 - 8*z^-1 + 1/3*Pi^2*y^-1*z^-1 - 1/3*
         Pi^2*z^-1 - 11/3*i_*Pi*y^-1*z^-1 + 11/3*i_*Pi*z^-1 + 10/3*G(0,y)*y^-1
         *z^-1 - 10/3*G(0,y)*z^-1 + 2*G(0,y)*G(0,z)*y^-1*z^-1 - 2*G(0,y)*G(0,z
         )*z^-1 + 10/3*G(0,z)*y^-1*z^-1 - 10/3*G(0,z)*z^-1 - 3*G(0,z)*[1-z]^-1
          - 2*G(1,0,y)*y^-1*z^-1 + 2*G(1,0,y)*z^-1 - 2*G(1,0,z)*y^-1*z^-1 + 2*
         G(1,0,z)*z^-1 ) ;
g [beta1_1l_NS] =  + N^-1*q2^-2 * (  - 2*y^-1*z^-1 - y^-1*[1-z]^-1 + 2*z^-1*
         [y+z]^-1 - 2*G(1 - z,y)*y^-2*z^-1 + 2*G(1 - z,y)*z^-1*[y+z]^-2 + 2*G(
          - z,1 - z,y)*y^-3 - 2*G(0,z)*y^-2*[1-z]^-1 - G(0,z)*y^-1*[1-z]^-2 - 
         2*G(0,z)*G(1 - z,y)*y^-3 - 2*G(1,z)*y^-2*z^-1 + 2*G(1,z)*z^-1*
         [y+z]^-2 + 2*G(1,z)*G( - z,y)*y^-3 )

       + N*q2^-2 * ( y^-1*[1-z]^-1 + G(0,z)*y^-1*[1-z]^-2 ) ;
g [beta2_1l_NS] =  + N^-1*q2^-2 * (  - 8*y^-1*z^-1 - y^-1*[1-z]^-1 - 2*G(1 - z
         ,y)*y^-2 - 3*G(1 - z,y)*y^-1*z^-1 - 2*G(1 - z,0,y)*y^-1*z^-1 + 2*G(
          - z,1 - z,y)*y^-3*z + 4*G( - z,1 - z,y)*y^-2 + 4*G( - z,1 - z,y)*
         y^-1*z^-1 - 2*G(0,1 - z,y)*y^-1*z^-1 - 2*G(0,y)*G(1,z)*y^-1*z^-1 - 2*
         G(0,z)*y^-2*[1-z]^-1 + 2*G(0,z)*y^-2 - G(0,z)*y^-1*[1-z]^-2 - 3*G(0,z
         )*y^-1*[1-z]^-1 - 2*G(0,z)*G(1 - z,y)*y^-3*z - 4*G(0,z)*G(1 - z,y)*
         y^-2 - 2*G(0,z)*G(1 - z,y)*y^-1*z^-1 + 2*G(0,1,z)*y^-1*z^-1 - 2*G(1,z
         )*y^-2 - 3*G(1,z)*y^-1*z^-1 + 2*G(1,z)*G( - z,y)*y^-3*z + 4*G(1,z)*G(
          - z,y)*y^-2 + 4*G(1,z)*G( - z,y)*y^-1*z^-1 + 2*G(1,0,y)*y^-1*z^-1 )

       + Nf*q2^-2 * ( 2/3*i_*Pi*y^-1*z^-1 - 1/3*G(0,y)*y^-1*z^-1 - 1/3*G(0,z)*
         y^-1*z^-1 )

       + N*q2^-2 * ( 8*y^-1*z^-1 + y^-1*[1-z]^-1 + 1/3*Pi^2*y^-1*z^-1 - 11/3*
         i_*Pi*y^-1*z^-1 + 10/3*G(0,y)*y^-1*z^-1 + 2*G(0,y)*G(0,z)*y^-1*z^-1
          + 10/3*G(0,z)*y^-1*z^-1 + G(0,z)*y^-1*[1-z]^-2 + 3*G(0,z)*y^-1*
         [1-z]^-1 - 2*G(1,0,y)*y^-1*z^-1 - 2*G(1,0,z)*y^-1*z^-1 ) ;
g [beta3_1l_NS] =  + N^-1*q2^-1 * ( 8*y^-1*z^-1 + y^-1 - 8*z^-1 + 5*G(1 - z,y)
         *y^-1*z^-1 - 2*G(1 - z,y)*y^-1 - 2*G(1 - z,y)*z^-1*[y+z]^-1 - 3*G(1
          - z,y)*z^-1 + 2*G(1 - z,0,y)*y^-1*z^-1 - 2*G(1 - z,0,y)*z^-1 - 2*G(
          - z,1 - z,y)*y^-2 + 2*G( - z,1 - z,y)*y^-2*z - 4*G( - z,1 - z,y)*
         y^-1*z^-1 + 4*G( - z,1 - z,y)*y^-1 + 4*G( - z,1 - z,y)*z^-1 + 2*G(0,1
          - z,y)*y^-1*z^-1 - 2*G(0,1 - z,y)*z^-1 + 2*G(0,y)*G(1,z)*y^-1*z^-1
          - 2*G(0,y)*G(1,z)*z^-1 + 2*G(0,z)*y^-1 - 3*G(0,z)*[1-z]^-1 + 2*G(0,z
         )*G(1 - z,y)*y^-2 - 2*G(0,z)*G(1 - z,y)*y^-2*z + 2*G(0,z)*G(1 - z,y)*
         y^-1*z^-1 - 4*G(0,z)*G(1 - z,y)*y^-1 - 2*G(0,z)*G(1 - z,y)*z^-1 - 2*
         G(0,1,z)*y^-1*z^-1 + 2*G(0,1,z)*z^-1 + 5*G(1,z)*y^-1*z^-1 - 2*G(1,z)*
         y^-1 - 2*G(1,z)*z^-1*[y+z]^-1 - 3*G(1,z)*z^-1 - 2*G(1,z)*G( - z,y)*
         y^-2 + 2*G(1,z)*G( - z,y)*y^-2*z - 4*G(1,z)*G( - z,y)*y^-1*z^-1 + 4*
         G(1,z)*G( - z,y)*y^-1 + 4*G(1,z)*G( - z,y)*z^-1 - 2*G(1,0,y)*y^-1*
         z^-1 + 2*G(1,0,y)*z^-1 )

       + Nf*q2^-1 * (  - 2/3*i_*Pi*y^-1*z^-1 + 2/3*i_*Pi*z^-1 + 1/3*G(0,y)*
         y^-1*z^-1 - 1/3*G(0,y)*z^-1 + 1/3*G(0,z)*y^-1*z^-1 - 1/3*G(0,z)*z^-1
          )

       + N*q2^-1 * (  - 8*y^-1*z^-1 + y^-1 + 8*z^-1 - 1/3*Pi^2*y^-1*z^-1 + 1/3
         *Pi^2*z^-1 + 11/3*i_*Pi*y^-1*z^-1 - 11/3*i_*Pi*z^-1 - 10/3*G(0,y)*
         y^-1*z^-1 + 10/3*G(0,y)*z^-1 - 2*G(0,y)*G(0,z)*y^-1*z^-1 + 2*G(0,y)*
         G(0,z)*z^-1 - 10/3*G(0,z)*y^-1*z^-1 + 10/3*G(0,z)*z^-1 + 3*G(0,z)*
         [1-z]^-1 + 2*G(1,0,y)*y^-1*z^-1 - 2*G(1,0,y)*z^-1 + 2*G(1,0,z)*y^-1*
         z^-1 - 2*G(1,0,z)*z^-1 ) ;
g [gamma1_1l_NS] =  + N^-1*q2^-2 * (  - z^-1*[1-y]^-1 - 2*z^-1*[y+z]^-1 - 2*G(
         1 - z,y)*z^-2*[y+z]^-1 - 2*G(1 - z,y)*z^-1*[y+z]^-2 - 2*G(1 - z,0,y)*
         z^-3 + 2*G( - z,1 - z,y)*z^-3 - 2*G(0,1 - z,y)*z^-3 - 2*G(0,y)*z^-2*
         [1-y]^-1 - G(0,y)*z^-1*[1-y]^-2 - 2*G(0,y)*G(1,z)*z^-3 + 2*G(0,1,z)*
         z^-3 - 2*G(1,z)*z^-2*[y+z]^-1 - 2*G(1,z)*z^-1*[y+z]^-2 + 2*G(1,z)*G(
          - z,y)*z^-3 + 2*G(1,0,y)*z^-3 )

       + N*q2^-2 * ( z^-1*[1-y]^-1 + G(0,y)*z^-1*[1-y]^-2 ) ;
g [gamma2_1l_NS] =  + N^-1*q2^-2 * (  - 8*y^-1*z^-1 - z^-1*[1-y]^-1 - 3*G(1 - 
         z,y)*y^-1*z^-1 - 2*G(1 - z,y)*z^-2 - 2*G(1 - z,0,y)*y^-1*z^-1 - 4*G(1
          - z,0,y)*z^-2 - 2*G(1 - z,0,y)*y*z^-3 + 4*G( - z,1 - z,y)*y^-1*z^-1
          + 4*G( - z,1 - z,y)*z^-2 + 2*G( - z,1 - z,y)*y*z^-3 - 2*G(0,1 - z,y)
         *y^-1*z^-1 - 4*G(0,1 - z,y)*z^-2 - 2*G(0,1 - z,y)*y*z^-3 - 2*G(0,y)*
         z^-2*[1-y]^-1 + 2*G(0,y)*z^-2 - G(0,y)*z^-1*[1-y]^-2 - 3*G(0,y)*z^-1*
         [1-y]^-1 - 2*G(0,y)*G(1,z)*y^-1*z^-1 - 4*G(0,y)*G(1,z)*z^-2 - 2*G(0,y
         )*G(1,z)*y*z^-3 - 2*G(0,z)*G(1 - z,y)*y^-1*z^-1 + 2*G(0,1,z)*y^-1*
         z^-1 + 4*G(0,1,z)*z^-2 + 2*G(0,1,z)*y*z^-3 - 3*G(1,z)*y^-1*z^-1 - 2*
         G(1,z)*z^-2 + 4*G(1,z)*G( - z,y)*y^-1*z^-1 + 4*G(1,z)*G( - z,y)*z^-2
          + 2*G(1,z)*G( - z,y)*y*z^-3 + 2*G(1,0,y)*y^-1*z^-1 + 4*G(1,0,y)*z^-2
          + 2*G(1,0,y)*y*z^-3 )

       + Nf*q2^-2 * ( 2/3*i_*Pi*y^-1*z^-1 - 1/3*G(0,y)*y^-1*z^-1 - 1/3*G(0,z)*
         y^-1*z^-1 )

       + N*q2^-2 * ( 8*y^-1*z^-1 + z^-1*[1-y]^-1 + 1/3*Pi^2*y^-1*z^-1 - 11/3*
         i_*Pi*y^-1*z^-1 + 10/3*G(0,y)*y^-1*z^-1 + G(0,y)*z^-1*[1-y]^-2 + 3*G(
         0,y)*z^-1*[1-y]^-1 + 2*G(0,y)*G(0,z)*y^-1*z^-1 + 10/3*G(0,z)*y^-1*
         z^-1 - 2*G(1,0,y)*y^-1*z^-1 - 2*G(1,0,z)*y^-1*z^-1 ) ;
g [gamma3_1l_NS] =  + N^-1*q2^-1 * (  - 8*y^-1*z^-1 + 8*y^-1 - z^-1 - 3*G(1 - 
         z,y)*y^-1*z^-1 + 3*G(1 - z,y)*y^-1 - 2*G(1 - z,y)*z^-1*[y+z]^-1 + 2*
         G(1 - z,y)*z^-1 - 2*G(1 - z,0,y)*y^-1*z^-1 + 2*G(1 - z,0,y)*y^-1 - 2*
         G(1 - z,0,y)*z^-2 + 4*G(1 - z,0,y)*z^-1 + 2*G(1 - z,0,y)*y*z^-2 + 4*
         G( - z,1 - z,y)*y^-1*z^-1 - 4*G( - z,1 - z,y)*y^-1 + 2*G( - z,1 - z,y
         )*z^-2 - 4*G( - z,1 - z,y)*z^-1 - 2*G( - z,1 - z,y)*y*z^-2 - 2*G(0,1
          - z,y)*y^-1*z^-1 + 2*G(0,1 - z,y)*y^-1 - 2*G(0,1 - z,y)*z^-2 + 4*G(0
         ,1 - z,y)*z^-1 + 2*G(0,1 - z,y)*y*z^-2 - 2*G(0,y)*z^-1 + 3*G(0,y)*
         [1-y]^-1 - 2*G(0,y)*G(1,z)*y^-1*z^-1 + 2*G(0,y)*G(1,z)*y^-1 - 2*G(0,y
         )*G(1,z)*z^-2 + 4*G(0,y)*G(1,z)*z^-1 + 2*G(0,y)*G(1,z)*y*z^-2 - 2*G(0
         ,z)*G(1 - z,y)*y^-1*z^-1 + 2*G(0,z)*G(1 - z,y)*y^-1 + 2*G(0,1,z)*y^-1
         *z^-1 - 2*G(0,1,z)*y^-1 + 2*G(0,1,z)*z^-2 - 4*G(0,1,z)*z^-1 - 2*G(0,1
         ,z)*y*z^-2 - 3*G(1,z)*y^-1*z^-1 + 3*G(1,z)*y^-1 - 2*G(1,z)*z^-1*
         [y+z]^-1 + 2*G(1,z)*z^-1 + 4*G(1,z)*G( - z,y)*y^-1*z^-1 - 4*G(1,z)*G(
          - z,y)*y^-1 + 2*G(1,z)*G( - z,y)*z^-2 - 4*G(1,z)*G( - z,y)*z^-1 - 2*
         G(1,z)*G( - z,y)*y*z^-2 + 2*G(1,0,y)*y^-1*z^-1 - 2*G(1,0,y)*y^-1 + 2*
         G(1,0,y)*z^-2 - 4*G(1,0,y)*z^-1 - 2*G(1,0,y)*y*z^-2 )

       + Nf*q2^-1 * ( 2/3*i_*Pi*y^-1*z^-1 - 2/3*i_*Pi*y^-1 - 1/3*G(0,y)*y^-1*
         z^-1 + 1/3*G(0,y)*y^-1 - 1/3*G(0,z)*y^-1*z^-1 + 1/3*G(0,z)*y^-1 )

       + N*q2^-1 * ( 8*y^-1*z^-1 - 8*y^-1 - z^-1 + 1/3*Pi^2*y^-1*z^-1 - 1/3*
         Pi^2*y^-1 - 11/3*i_*Pi*y^-1*z^-1 + 11/3*i_*Pi*y^-1 + 10/3*G(0,y)*y^-1
         *z^-1 - 10/3*G(0,y)*y^-1 - 3*G(0,y)*[1-y]^-1 + 2*G(0,y)*G(0,z)*y^-1*
         z^-1 - 2*G(0,y)*G(0,z)*y^-1 + 10/3*G(0,z)*y^-1*z^-1 - 10/3*G(0,z)*
         y^-1 - 2*G(1,0,y)*y^-1*z^-1 + 2*G(1,0,y)*y^-1 - 2*G(1,0,z)*y^-1*z^-1
          + 2*G(1,0,z)*y^-1 ) ;
g [delta1_1l_NS] =  + N^-1*q2^-2 * ( z^-1*[1-y]^-1 + 2*z^-1*[y+z]^-1 + 2*G(1
          - z,y)*z^-2*[y+z]^-1 + 2*G(1 - z,y)*z^-1*[y+z]^-2 + 2*G(1 - z,0,y)*
         z^-3 - 2*G( - z,1 - z,y)*z^-3 + 2*G(0,1 - z,y)*z^-3 + 2*G(0,y)*z^-2*
         [1-y]^-1 + G(0,y)*z^-1*[1-y]^-2 + 2*G(0,y)*G(1,z)*z^-3 - 2*G(0,1,z)*
         z^-3 + 2*G(1,z)*z^-2*[y+z]^-1 + 2*G(1,z)*z^-1*[y+z]^-2 - 2*G(1,z)*G(
          - z,y)*z^-3 - 2*G(1,0,y)*z^-3 )

       + N*q2^-2 * (  - z^-1*[1-y]^-1 - G(0,y)*z^-1*[1-y]^-2 ) ;
g [delta2_1l_NS] =  + N^-1*q2^-2 * ( 8*y^-1*z^-1 + z^-1*[1-y]^-1 + 3*G(1 - z,y
         )*y^-1*z^-1 + 2*G(1 - z,y)*z^-2 + 2*G(1 - z,0,y)*y^-1*z^-1 + 4*G(1 - 
         z,0,y)*z^-2 + 2*G(1 - z,0,y)*y*z^-3 - 4*G( - z,1 - z,y)*y^-1*z^-1 - 4
         *G( - z,1 - z,y)*z^-2 - 2*G( - z,1 - z,y)*y*z^-3 + 2*G(0,1 - z,y)*
         y^-1*z^-1 + 4*G(0,1 - z,y)*z^-2 + 2*G(0,1 - z,y)*y*z^-3 + 2*G(0,y)*
         z^-2*[1-y]^-1 - 2*G(0,y)*z^-2 + G(0,y)*z^-1*[1-y]^-2 + 3*G(0,y)*z^-1*
         [1-y]^-1 + 2*G(0,y)*G(1,z)*y^-1*z^-1 + 4*G(0,y)*G(1,z)*z^-2 + 2*G(0,y
         )*G(1,z)*y*z^-3 + 2*G(0,z)*G(1 - z,y)*y^-1*z^-1 - 2*G(0,1,z)*y^-1*
         z^-1 - 4*G(0,1,z)*z^-2 - 2*G(0,1,z)*y*z^-3 + 3*G(1,z)*y^-1*z^-1 + 2*
         G(1,z)*z^-2 - 4*G(1,z)*G( - z,y)*y^-1*z^-1 - 4*G(1,z)*G( - z,y)*z^-2
          - 2*G(1,z)*G( - z,y)*y*z^-3 - 2*G(1,0,y)*y^-1*z^-1 - 4*G(1,0,y)*z^-2
          - 2*G(1,0,y)*y*z^-3 )

       + Nf*q2^-2 * (  - 2/3*i_*Pi*y^-1*z^-1 + 1/3*G(0,y)*y^-1*z^-1 + 1/3*G(0,
         z)*y^-1*z^-1 )

       + N*q2^-2 * (  - 8*y^-1*z^-1 - z^-1*[1-y]^-1 - 1/3*Pi^2*y^-1*z^-1 + 11/
         3*i_*Pi*y^-1*z^-1 - 10/3*G(0,y)*y^-1*z^-1 - G(0,y)*z^-1*[1-y]^-2 - 3*
         G(0,y)*z^-1*[1-y]^-1 - 2*G(0,y)*G(0,z)*y^-1*z^-1 - 10/3*G(0,z)*y^-1*
         z^-1 + 2*G(1,0,y)*y^-1*z^-1 + 2*G(1,0,z)*y^-1*z^-1 ) ;
g [delta3_1l_NS] =  + N^-1*q2^-1 * ( 8*y^-1*z^-1 - 8*y^-1 + z^-1 + 3*G(1 - z,y
         )*y^-1*z^-1 - 3*G(1 - z,y)*y^-1 + 2*G(1 - z,y)*z^-1*[y+z]^-1 - 2*G(1
          - z,y)*z^-1 + 2*G(1 - z,0,y)*y^-1*z^-1 - 2*G(1 - z,0,y)*y^-1 + 2*G(1
          - z,0,y)*z^-2 - 4*G(1 - z,0,y)*z^-1 - 2*G(1 - z,0,y)*y*z^-2 - 4*G(
          - z,1 - z,y)*y^-1*z^-1 + 4*G( - z,1 - z,y)*y^-1 - 2*G( - z,1 - z,y)*
         z^-2 + 4*G( - z,1 - z,y)*z^-1 + 2*G( - z,1 - z,y)*y*z^-2 + 2*G(0,1 - 
         z,y)*y^-1*z^-1 - 2*G(0,1 - z,y)*y^-1 + 2*G(0,1 - z,y)*z^-2 - 4*G(0,1
          - z,y)*z^-1 - 2*G(0,1 - z,y)*y*z^-2 + 2*G(0,y)*z^-1 - 3*G(0,y)*
         [1-y]^-1 + 2*G(0,y)*G(1,z)*y^-1*z^-1 - 2*G(0,y)*G(1,z)*y^-1 + 2*G(0,y
         )*G(1,z)*z^-2 - 4*G(0,y)*G(1,z)*z^-1 - 2*G(0,y)*G(1,z)*y*z^-2 + 2*G(0
         ,z)*G(1 - z,y)*y^-1*z^-1 - 2*G(0,z)*G(1 - z,y)*y^-1 - 2*G(0,1,z)*y^-1
         *z^-1 + 2*G(0,1,z)*y^-1 - 2*G(0,1,z)*z^-2 + 4*G(0,1,z)*z^-1 + 2*G(0,1
         ,z)*y*z^-2 + 3*G(1,z)*y^-1*z^-1 - 3*G(1,z)*y^-1 + 2*G(1,z)*z^-1*
         [y+z]^-1 - 2*G(1,z)*z^-1 - 4*G(1,z)*G( - z,y)*y^-1*z^-1 + 4*G(1,z)*G(
          - z,y)*y^-1 - 2*G(1,z)*G( - z,y)*z^-2 + 4*G(1,z)*G( - z,y)*z^-1 + 2*
         G(1,z)*G( - z,y)*y*z^-2 - 2*G(1,0,y)*y^-1*z^-1 + 2*G(1,0,y)*y^-1 - 2*
         G(1,0,y)*z^-2 + 4*G(1,0,y)*z^-1 + 2*G(1,0,y)*y*z^-2 )

       + Nf*q2^-1 * (  - 2/3*i_*Pi*y^-1*z^-1 + 2/3*i_*Pi*y^-1 + 1/3*G(0,y)*
         y^-1*z^-1 - 1/3*G(0,y)*y^-1 + 1/3*G(0,z)*y^-1*z^-1 - 1/3*G(0,z)*y^-1
          )

       + N*q2^-1 * (  - 8*y^-1*z^-1 + 8*y^-1 + z^-1 - 1/3*Pi^2*y^-1*z^-1 + 1/3
         *Pi^2*y^-1 + 11/3*i_*Pi*y^-1*z^-1 - 11/3*i_*Pi*y^-1 - 10/3*G(0,y)*
         y^-1*z^-1 + 10/3*G(0,y)*y^-1 + 3*G(0,y)*[1-y]^-1 - 2*G(0,y)*G(0,z)*
         y^-1*z^-1 + 2*G(0,y)*G(0,z)*y^-1 - 10/3*G(0,z)*y^-1*z^-1 + 10/3*G(0,z
         )*y^-1 + 2*G(1,0,y)*y^-1*z^-1 - 2*G(1,0,y)*y^-1 + 2*G(1,0,z)*y^-1*
         z^-1 - 2*G(1,0,z)*y^-1 ) ;
g [alpha1_1l_PS] =  0 ;
g [alpha2_1l_PS] =  0 ;
g [alpha3_1l_PS] =  0 ;
g [beta1_1l_PS_m0] =  0 ;
g [beta1_1l_PS_mt] =  0 ;
g [beta2_1l_PS_m0] =  0 ;
g [beta2_1l_PS_mt] =  0 ;
g [beta3_1l_PS_m0] =  + q2^-1 * ( 4*[y+z]^-1 + 4*G(1 - z,y)*[y+z]^-2 + 4*G(1,z
         )*[y+z]^-2 ) ;
g [beta3_1l_PS_mt] =  0 ;
g [gamma1_1l_PS] =  0 ;
g [gamma2_1l_PS] =  0 ;
g [gamma3_1l_PS] =  0 ;
g [delta1_1l_PS_m0] =  0 ;
g [delta1_1l_PS_mt] =  0 ;
g [delta2_1l_PS_m0] =  0 ;
g [delta2_1l_PS_mt] =  0 ;
g [delta3_1l_PS_m0] =  + q2^-1 * ( 4*[y+z]^-1 + 4*G(1 - z,y)*[y+z]^-2 + 4*G(1,
         z)*[y+z]^-2 ) ;
g [delta3_1l_PS_mt] =  0 ;


==> anc/FORM/HelAmpl_tr.out <==
g [alpha1_tr] =  0 ;
g [alpha2_tr] =  + q2^-2 * ( 4*y^-1*z^-1 ) ;
g [alpha3_tr] =  + q2^-1 * (  - 4*y^-1*z^-1 + 4*z^-1 ) ;
g [beta1_tr] =  0 ;
g [beta2_tr] =  + q2^-2 * (  - 4*y^-1*z^-1 ) ;
g [beta3_tr] =  + q2^-1 * ( 4*y^-1*z^-1 - 4*z^-1 ) ;
g [gamma1_tr] =  0 ;
g [gamma2_tr] =  + q2^-2 * (  - 4*y^-1*z^-1 ) ;
g [gamma3_tr] =  + q2^-1 * (  - 4*y^-1*z^-1 + 4*y^-1 ) ;
g [delta1_tr] =  0 ;
g [delta2_tr] =  + q2^-2 * ( 4*y^-1*z^-1 ) ;
g [delta3_tr] =  + q2^-1 * ( 4*y^-1*z^-1 - 4*y^-1 ) ;


==> anc/FORM/Readme_form.txt <==
Two-loop QCD corrections to the V -> qqg helicity amplitudes with axial-vector couplings
Thomas Gehrmann, Tiziano Peraro, Lorenzo Tancredi

*********************************************************************
Notation:
sij = (pi+pj)^2
q2 = s12+s13+s23
Den(x?) = 1/x
Num(x?) = x
y = s13/q2
z = s23/q2
d indicates the space-time dimensions
The multiple polylogarithms G are defined in Eq.(3.2) and Eq.(3.3).
We also introduce the following symbols in FORM
[1-z]   = (1-z)
[1-y]   = (1-y)
[1+z]   = (1+z)
[1+y]   = (1+y)
[y+z]   = (y+z)
[1-y-z] = (1-y-z)
Finally, Nh counts the number of massive flavours of mass mt. 
By putting Nh=0, one can switch off the top quark from the beta function, if needed
**********************************************************************

We provide the following files in FORM readable format:

*******************
1- projector_coefficients.inc

This files contains the coefficients of the projectors as defined in Eq.(2.16) in Form readable format
The notation used for the ith projector is P_i = y1pi*T1dag + ... + y12pi*T12dag
Tjdag is the adjoint of tensor Tj
The first 6 tensors correspond to the even ones, T_1^E,...,T_6^E
The last 6 tensors, numbered from 7 to 12, correspond to the odd ones, T_1^O,...,T_6^O
The same numbering is used for the corresponding coefficients


*******************
2- Fj_tr.out, Fj_1l.out, Fj_2l.out, Gj_tr.out, Gj_1l.out, Gj_2l.out contain the tree-level, one-loop and two-loop finite remainders of the form factors defined in Eq.(4.14) and (4.15), of type F (parity even) and G (parity odd) respectively. For the one-loop form factors we include all corrections up to order eps^2 included.

We follow the same notation on the paper and provide separate expressions for the Non-Singlet and Pure-Single part, for the vector and axial-vector form factors. 

Notice that we provide the massive contribution to the axial-vector, Pure-Singlet Form Factors up to order 1/mt2 included.

The files can be loaded as 
#include /path/Fj_looporder.out
and
#include /path/Gj_looporder.out
and they provide the following expressions:

[Fi_tr]: tree-level corrections to form factor Fi
[Gi_tr]: tree-level corrections to form factor Gi 

At k loops we provide for the vector form factors:

[Fi_kl_NS]: non-singlet part of form factor Fi
[Fi_kl_PS]: pure-singlet part of form factor Fi

And for the axial-vector form factors:

[Gi_kl_NS]:   non-singlet part of form factor Gi
[Gi_kl_PS_m0]: pure-singlet part of form factor Gi, with axial-vector current coupled to a massless loop
[Gi_kl_PS_mt]: pure-singlet part of form factor Gi, with axial-vector current coupled to a massive loop


*******************
3- HelAmpl_tr.out, HelAmpl_1l.out, HelAmpl_2l.out contain the tree-level, one-loop and two-loop finite remainders of the helicity coefficients defined in Eq.(5.8), (5.9), (5.12), (5.13). Differently from the Form Factors, we provide only the finite remainder up to eps^0 for the one-loop helicity amplitudes. 

As for the form factors, we follow the same notation on the paper and provide separate expressions for the Non-Singlet and Pure-Single part, for the vector and axial-vector form factors. 

Notice that, contrary to the Form Factors, we provide the massive contribution to the axial-vector, Pure-Singlet part only up to order 1/mt2^0. 

The files can be loaded as 
#include /path/HelAmpl_looporder.out and they provide the following expressions:

[alphai_tr]: tree-level corrections to the coefficients alphai
[betai_tr]:  tree-level corrections to the coefficients betai
[gammai_tr]: tree-level corrections to the coefficients gammai
[deltai_tr]: tree-level corrections to the coefficients deltai

At k loops we provide the following expressions (we describe the structure for the coefficients of type "alpha" and "beta", the same structure applies for gamma and delta respectively)

[alphai_kl_NS]: non-singlet part of alphai at k loops
[alphai_kl_PS]: pure-singlet part of alphai at k loops

[betai_kl_NS]:   non-singlet part of betai at k loops
[betai_kl_PS_m0]: pure-singlet part of betai at k loops, with axial-vector current coupled to a massless loop
[betai_kl_PS_mt]: pure-singlet part of betai at k loops, with axial-vector current coupled to a massive loop


==> anc/FORM/projector_coefficients.inc <==
**** Projector 1 ****

id y1p1 =  + 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s13)^2*d*
         s23^-1*s13^-3 ; 

id y2p1 =  + 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num( - 2*s13*q2 + 2*
         s13^2 + 4*s23*s13 + d*q2^2 - d*s13*q2 - d*s23*q2 - d*s23*s13)*
         s23^-1*s13^-3 ; 

id y3p1 =  + 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)*Num(q2 - s13)*s23^-1*
         s13^-2 ; 

id y4p1 =  - 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s13)^2*s23^-1*
         s13^-2 ; 

id y5p1 =  - 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2^2 - s13*q2 - 
         s23*q2 - s23*s13)*s23^-1*s13^-2 ; 

id y6p1 =  - 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s13)*s13^-2 ; 

id y7p1 =  0 ; 

id y8p1 =  0 ; 

id y9p1 =  0 ; 

id y10p1 =  0 ; 

id y11p1 =  0 ; 

id y12p1 =  0 ; 

**** Projector 2 ****

id y1p2 =  + 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num( - 2*s13*q2 + 2*
         s13^2 + 4*s23*s13 + d*q2^2 - d*s13*q2 - d*s23*q2 - d*s23*s13)*
         s23^-1*s13^-3 ; 

id y2p2 =  + 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num( - 4*s13*q2 + 4*
         s13^2 + 4*s23*s13 + d*q2^2 - 2*d*s23*q2 + d*s23^2)*s23^-1*s13^-3 ; 

id y3p2 =  + 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)*Num(q2 - 2*s13 - s23)*
         s23^-1*s13^-2 ; 

id y4p2 =  - 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2^2 - s13*q2 - 
         s23*q2 - s23*s13)*s23^-1*s13^-2 ; 

id y5p2 =  - 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s23)^2*s23^-1*
         s13^-2 ; 

id y6p2 =  - 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s23)*s13^-2 ; 

id y7p2 =  0 ; 

id y8p2 =  0 ; 

id y9p2 =  0 ; 

id y10p2 =  0 ; 

id y11p2 =  0 ; 

id y12p2 =  0 ; 

**** Projector 3 ****

id y1p3 =  + 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)*Num(q2 - s13)*s23^-1*
         s13^-2 ; 

id y2p3 =  + 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)*Num(q2 - 2*s13 - s23)*
         s23^-1*s13^-2 ; 

id y3p3 =  + 1/2*Den( - 3 + d)*s23^-1*s13^-1 ; 

id y4p3 =  0 ; 

id y5p3 =  0 ; 

id y6p3 =  0 ; 

id y7p3 =  0 ; 

id y8p3 =  0 ; 

id y9p3 =  0 ; 

id y10p3 =  0 ; 

id y11p3 =  0 ; 

id y12p3 =  0 ; 

**** Projector 4 ****

id y1p4 =  - 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s13)^2*s23^-1*
         s13^-2 ; 

id y2p4 =  - 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2^2 - s13*q2 - 
         s23*q2 - s23*s13)*s23^-1*s13^-2 ; 

id y3p4 =  0 ; 

id y4p4 =  + 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s13)^2*s23^-1*
         s13^-1 ; 

id y5p4 =  + 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2^2 - s13*q2 - 
         s23*q2 - s23*s13)*s23^-1*s13^-1 ; 

id y6p4 =  0 ; 

id y7p4 =  0 ; 

id y8p4 =  0 ; 

id y9p4 =  0 ; 

id y10p4 =  0 ; 

id y11p4 =  0 ; 

id y12p4 =  0 ; 

**** Projector 5 ****

id y1p5 =  - 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2^2 - s13*q2 - 
         s23*q2 - s23*s13)*s23^-1*s13^-2 ; 

id y2p5 =  - 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s23)^2*s23^-1*
         s13^-2 ; 

id y3p5 =  0 ; 

id y4p5 =  + 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2^2 - s13*q2 - 
         s23*q2 - s23*s13)*s23^-1*s13^-1 ; 

id y5p5 =  + 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s23)^2*s23^-1*
         s13^-1 ; 

id y6p5 =  0 ; 

id y7p5 =  0 ; 

id y8p5 =  0 ; 

id y9p5 =  0 ; 

id y10p5 =  0 ; 

id y11p5 =  0 ; 

id y12p5 =  0 ; 

**** Projector 6 ****

id y1p6 =  - 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s13)*s13^-2 ; 

id y2p6 =  - 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s23)*s13^-2 ; 

id y3p6 =  0 ; 

id y4p6 =  0 ; 

id y5p6 =  0 ; 

id y6p6 =  + 1/2*Den( - 3 + d)*Den(q2 - s13 - s23)^2*s23*s13^-1 ; 

id y7p6 =  0 ; 

id y8p6 =  0 ; 

id y9p6 =  0 ; 

id y10p6 =  0 ; 

id y11p6 =  0 ; 

id y12p6 =  0 ; 

**** Projector 7 ****

id y1p7 =  0 ; 

id y2p7 =  0 ; 

id y3p7 =  0 ; 

id y4p7 =  0 ; 

id y5p7 =  0 ; 

id y6p7 =  0 ; 

id y7p7 =  - Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num( - 3 + 2*d
         )*Num(q2 - s13)^2*s23^-3*s13^-3 ; 

id y8p7 =  - Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num( - 3*q2^2
          + 3*s13*q2 + 3*s23*q2 + 5*s23*s13 + 2*d*q2^2 - 2*d*s13*q2 - 2*d*
         s23*q2 - 2*d*s23*s13)*s23^-3*s13^-3 ; 

id y9p7 =  - Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s13)
         *s23^-2*s13^-3 ; 

id y10p7 =  0 ; 

id y11p7 =  0 ; 

id y12p7 =  + Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s13
         )*s23^-2*s13^-2 ; 

**** Projector 8 ****

id y1p8 =  0 ; 

id y2p8 =  0 ; 

id y3p8 =  0 ; 

id y4p8 =  0 ; 

id y5p8 =  0 ; 

id y6p8 =  0 ; 

id y7p8 =  - Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num( - 3*q2^2
          + 3*s13*q2 + 3*s23*q2 + 5*s23*s13 + 2*d*q2^2 - 2*d*s13*q2 - 2*d*
         s23*q2 - 2*d*s23*s13)*s23^-3*s13^-3 ; 

id y8p8 =  - Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num( - 3 + 2*d
         )*Num(q2 - s23)^2*s23^-3*s13^-3 ; 

id y9p8 =  - Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s23)
         *s23^-2*s13^-3 ; 

id y10p8 =  0 ; 

id y11p8 =  0 ; 

id y12p8 =  + Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s23
         )*s23^-2*s13^-2 ; 

**** Projector 9 ****

id y1p9 =  0 ; 

id y2p9 =  0 ; 

id y3p9 =  0 ; 

id y4p9 =  0 ; 

id y5p9 =  0 ; 

id y6p9 =  0 ; 

id y7p9 =  - Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s13)
         *s23^-2*s13^-3 ; 

id y8p9 =  - Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s23)
         *s23^-2*s13^-3 ; 

id y9p9 =  - Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num( - 3 + 2*d
         )*s23^-1*s13^-3 ; 

id y10p9 =  0 ; 

id y11p9 =  0 ; 

id y12p9 =  + Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*s23^-1*s13^-2 ; 

**** Projector 10 ****

id y1p10 =  0 ; 

id y2p10 =  0 ; 

id y3p10 =  0 ; 

id y4p10 =  0 ; 

id y5p10 =  0 ; 

id y6p10 =  0 ; 

id y7p10 =  0 ; 

id y8p10 =  0 ; 

id y9p10 =  0 ; 

id y10p10 =  - 2*Den( - 3 + d)*Den(q2 - s13 - s23)^4*Num(q2 - s13)^2*s23^-1*
         s13^-3 ; 

id y11p10 =  - 2*Den( - 3 + d)*Den(q2 - s13 - s23)^4*Num(q2^2 - s13*q2 - 
         s23*q2 - s23*s13)*s23^-1*s13^-3 ; 

id y12p10 =  0 ; 

**** Projector 11 ****

id y1p11 =  0 ; 

id y2p11 =  0 ; 

id y3p11 =  0 ; 

id y4p11 =  0 ; 

id y5p11 =  0 ; 

id y6p11 =  0 ; 

id y7p11 =  0 ; 

id y8p11 =  0 ; 

id y9p11 =  0 ; 

id y10p11 =  - 2*Den( - 3 + d)*Den(q2 - s13 - s23)^4*Num(q2^2 - s13*q2 - 
         s23*q2 - s23*s13)*s23^-1*s13^-3 ; 

id y11p11 =  - 2*Den( - 3 + d)*Den(q2 - s13 - s23)^4*Num(q2 - s23)^2*s23^-1*
         s13^-3 ; 

id y12p11 =  0 ; 

**** Projector 12 ****

id y1p12 =  0 ; 

id y2p12 =  0 ; 

id y3p12 =  0 ; 

id y4p12 =  0 ; 

id y5p12 =  0 ; 

id y6p12 =  0 ; 

id y7p12 =  + Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s13
         )*s23^-2*s13^-2 ; 

id y8p12 =  + Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*Num(q2 - s23
         )*s23^-2*s13^-2 ; 

id y9p12 =  + Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*s23^-1*s13^-2 ; 

id y10p12 =  0 ; 

id y11p12 =  0 ; 

id y12p12 =  - Den( - 2 + d)*Den( - 3 + d)*Den(q2 - s13 - s23)^2*s23^-1*
         s13^-1 ; 



==> anc/Mathematica/Fj_1l.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{F[1, 1, "NS"] -> -(1/(mh2^2*N*y*(1 - z))) + N/(mh2^2*y*(1 - z)) - 
   2/(mh2^2*N*y*z) + 2/(mh2^2*N*z*(y + z)) + (e*N*(2 + I*Pi - G[0, y]))/
    (mh2^2*y*(1 - z)) - G[0, z]/(mh2^2*N*y*(1 - z)^2) + 
   (N*G[0, z])/(mh2^2*y*(1 - z)^2) - (2*G[0, z])/(mh2^2*N*y^2*(1 - z)) + 
   (e*(-2 - I*Pi + G[0, z]))/(mh2^2*N*y*(1 - z)) + 
   (e*N*(-G[0, y] + G[0, z]))/(mh2^2*(1 - z)*(1 - y - z)) + 
   (-2*G[1, z] - 2*G[1 - z, y])/(mh2^2*N*y^2*z) + 
   (e*(4 + (2*I)*Pi - 2*G[1, z] - 2*G[1 - z, y]))/(mh2^2*N*z*(y + z)) + 
   (e*(-4 - (2*I)*Pi + G[0, y] + G[1, z] + G[1 - z, y]))/(mh2^2*N*y*z) + 
   (2*G[1, z] + 2*G[1 - z, y])/(mh2^2*N*z*(y + z)^2) + 
   (e^2*N*(4 + (2*I)*Pi - (7*Pi^2)/12 - 2*G[0, y] - I*Pi*G[0, y] + 
      G[0, 0, y]))/(mh2^2*y*(1 - z)) + 
   (e^2*(-4 - (2*I)*Pi + (7*Pi^2)/12 + 2*G[0, z] + I*Pi*G[0, z] - 
      G[0, 0, z]))/(mh2^2*N*y*(1 - z)) + 
   (e^2*N*(-2*G[0, y] - I*Pi*G[0, y] + 2*G[0, z] + I*Pi*G[0, z] + 
      G[0, 0, y] - G[0, 0, z]))/(mh2^2*(1 - z)*(1 - y - z)) + 
   (e*(-2*G[0, z] - I*Pi*G[0, z] + G[0, 0, z]))/(mh2^2*N*y*(1 - z)^2) + 
   (e*(-3*G[0, z] - (2*I)*Pi*G[0, z] + 2*G[0, 0, z]))/(mh2^2*N*y^2*(1 - z)) + 
   (e*N*(Pi^2/6 + G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/
    (mh2^2*(1 - y - z)^2) + (e*N*(-1/6*Pi^2 - G[0, y]*G[0, z] + G[1, 0, y] + 
      G[1, 0, z]))/(mh2^2*(1 - z)*(1 - y - z)^2) + 
   (e*N*(-1/6*Pi^2 - G[0, z] - G[0, y]*G[0, z] + G[1, 0, y] + G[1, 0, z]))/
    (mh2^2*(1 - z)^2*(1 - y - z)) + 
   (e*N*(-1/6*Pi^2 + G[0, z] + I*Pi*G[0, z] - G[0, y]*G[0, z] - G[0, 0, z] + 
      G[1, 0, y] + G[1, 0, z]))/(mh2^2*y*(1 - z)^2) + 
   (e*(4*G[1, z] + (2*I)*Pi*G[1, z] + 4*G[1 - z, y] + (2*I)*Pi*G[1 - z, y] - 
      2*G[1, z]*G[1 - z, y] - 2*G[1, 1, z] - 2*G[1 - z, 1 - z, y]))/
    (mh2^2*N*z*(y + z)^2) + (e^2*(-8 - (4*I)*Pi + (7*Pi^2)/6 + 2*G[0, y] + 
      I*Pi*G[0, y] + 2*G[1, z] + I*Pi*G[1, z] + 2*G[1 - z, y] + 
      I*Pi*G[1 - z, y] - G[1, z]*G[1 - z, y] - G[0, 0, y] - G[1, 1, z] - 
      G[1 - z, 1 - z, y]))/(mh2^2*N*y*z) + 
   (e^2*(8 + (4*I)*Pi - (7*Pi^2)/6 - 4*G[1, z] - (2*I)*Pi*G[1, z] - 
      4*G[1 - z, y] - (2*I)*Pi*G[1 - z, y] + 2*G[1, z]*G[1 - z, y] + 
      2*G[1, 1, z] + 2*G[1 - z, 1 - z, y]))/(mh2^2*N*z*(y + z)) + 
   (e*(-3*G[1, z] - (2*I)*Pi*G[1, z] - 3*G[1 - z, y] - (2*I)*Pi*G[1 - z, y] + 
      2*G[1, z]*G[1 - z, y] + 2*G[1, 1, z] + 2*G[1 - z, 1 - z, y]))/
    (mh2^2*N*y^2*z) + (e*(G[0, z]*G[1 - z, y] - G[1, z]*G[-z, y] - 
      G[-z, 1 - z, y]))/(mh2^2*N*y^2) + 
   (e*(G[0, y]*G[1, z] - G[1, z]*G[-z, y] - G[0, 1, z] + G[0, 1 - z, y] - 
      G[1, 0, y] + G[1 - z, 0, y] - G[-z, 1 - z, y]))/(mh2^2*N*y*z^2) + 
   (e*(-(G[0, y]*G[1, z]) + G[1, z]*G[-z, y] + G[0, 1, z] - G[0, 1 - z, y] + 
      G[1, 0, y] - G[1 - z, 0, y] + G[-z, 1 - z, y]))/(mh2^2*N*z^2) + 
   (-2*G[0, z]*G[1 - z, y] + 2*G[1, z]*G[-z, y] + 2*G[-z, 1 - z, y])/
    (mh2^2*N*y^3) + (e^2*(-6*G[0, z] - (3*I)*Pi*G[0, z] + 
      (7*Pi^2*G[0, z])/6 + 3*G[0, 0, z] + (2*I)*Pi*G[0, 0, z] - 
      2*G[0, 0, 0, z]))/(mh2^2*N*y^2*(1 - z)) + 
   (e^2*(-4*G[0, z] - (2*I)*Pi*G[0, z] + (7*Pi^2*G[0, z])/12 + 2*G[0, 0, z] + 
      I*Pi*G[0, 0, z] - G[0, 0, 0, z]))/(mh2^2*N*y*(1 - z)^2) + 
   (e^2*N*(Pi^2/6 + (I/6)*Pi^3 - (Pi^2*G[0, y])/6 - (Pi^2*G[0, z])/6 + 
      G[0, y]*G[0, z] + I*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/6 + 
      (Pi^2*G[1 - z, y])/6 - G[0, z]*G[0, 0, y] - G[0, y]*G[0, 0, z] - 
      G[1, 0, y] - I*Pi*G[1, 0, y] - G[1, 0, z] - I*Pi*G[1, 0, z] + 
      G[0, y]*G[1, 0, z] - G[1 - z, y]*G[1, 0, z] + G[0, z]*G[1 - z, 0, y] + 
      G[0, 1, 0, y] + G[0, 1, 0, z] + G[1, 0, 0, y] + G[1, 0, 0, z] - 
      G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/(mh2^2*(1 - y - z)^2) + 
   (e^2*N*(-1/6*Pi^2 - (I/6)*Pi^3 + (Pi^2*G[0, y])/6 + (Pi^2*G[0, z])/6 - 
      G[0, y]*G[0, z] - I*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, z])/6 - 
      (Pi^2*G[1 - z, y])/6 + G[0, z]*G[0, 0, y] + G[0, y]*G[0, 0, z] + 
      G[1, 0, y] + I*Pi*G[1, 0, y] + G[1, 0, z] + I*Pi*G[1, 0, z] - 
      G[0, y]*G[1, 0, z] + G[1 - z, y]*G[1, 0, z] - G[0, z]*G[1 - z, 0, y] - 
      G[0, 1, 0, y] - G[0, 1, 0, z] - G[1, 0, 0, y] - G[1, 0, 0, z] + 
      G[1, 1, 0, z] + G[1 - z, 1, 0, y]))/(mh2^2*(1 - z)*(1 - y - z)^2) + 
   (e^2*N*(-1/6*Pi^2 - (I/6)*Pi^3 + (Pi^2*G[0, y])/6 - 2*G[0, z] - 
      I*Pi*G[0, z] + (Pi^2*G[0, z])/6 - G[0, y]*G[0, z] - 
      I*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, z])/6 - (Pi^2*G[1 - z, y])/6 + 
      G[0, z]*G[0, 0, y] + G[0, 0, z] + G[0, y]*G[0, 0, z] + G[1, 0, y] + 
      I*Pi*G[1, 0, y] + G[1, 0, z] + I*Pi*G[1, 0, z] - G[0, y]*G[1, 0, z] + 
      G[1 - z, y]*G[1, 0, z] - G[0, z]*G[1 - z, 0, y] - G[0, 1, 0, y] - 
      G[0, 1, 0, z] - G[1, 0, 0, y] - G[1, 0, 0, z] + G[1, 1, 0, z] + 
      G[1 - z, 1, 0, y]))/(mh2^2*(1 - z)^2*(1 - y - z)) + 
   (e^2*N*(-1/6*Pi^2 - (I/6)*Pi^3 + (Pi^2*G[0, y])/6 + 2*G[0, z] + 
      I*Pi*G[0, z] - (5*Pi^2*G[0, z])/12 - G[0, y]*G[0, z] - 
      I*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, z])/6 - (Pi^2*G[1 - z, y])/6 + 
      G[0, z]*G[0, 0, y] - G[0, 0, z] - I*Pi*G[0, 0, z] + 
      G[0, y]*G[0, 0, z] + G[1, 0, y] + I*Pi*G[1, 0, y] + G[1, 0, z] + 
      I*Pi*G[1, 0, z] - G[0, y]*G[1, 0, z] + G[1 - z, y]*G[1, 0, z] - 
      G[0, z]*G[1 - z, 0, y] + G[0, 0, 0, z] - G[0, 1, 0, y] - 
      G[0, 1, 0, z] - G[1, 0, 0, y] - G[1, 0, 0, z] + G[1, 1, 0, z] + 
      G[1 - z, 1, 0, y]))/(mh2^2*y*(1 - z)^2) + 
   (e^2*(-6*G[1, z] - (3*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/6 - 6*G[1 - z, y] - 
      (3*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/6 + 3*G[1, z]*G[1 - z, y] + 
      (2*I)*Pi*G[1, z]*G[1 - z, y] + 3*G[1, 1, z] + (2*I)*Pi*G[1, 1, z] - 
      2*G[1 - z, y]*G[1, 1, z] + 3*G[1 - z, 1 - z, y] + 
      (2*I)*Pi*G[1 - z, 1 - z, y] - 2*G[1, z]*G[1 - z, 1 - z, y] - 
      2*G[1, 1, 1, z] - 2*G[1 - z, 1 - z, 1 - z, y]))/(mh2^2*N*y^2*z) + 
   (e^2*(8*G[1, z] + (4*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/6 + 8*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/6 - 4*G[1, z]*G[1 - z, y] - 
      (2*I)*Pi*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - (2*I)*Pi*G[1, 1, z] + 
      2*G[1 - z, y]*G[1, 1, z] - 4*G[1 - z, 1 - z, y] - 
      (2*I)*Pi*G[1 - z, 1 - z, y] + 2*G[1, z]*G[1 - z, 1 - z, y] + 
      2*G[1, 1, 1, z] + 2*G[1 - z, 1 - z, 1 - z, y]))/(mh2^2*N*z*(y + z)^2) + 
   (e*(-(G[0, z]*G[1 - z, y]) - (2*I)*Pi*G[0, z]*G[1 - z, y] + 
      G[1, z]*G[-z, y] + (2*I)*Pi*G[1, z]*G[-z, y] + 
      2*G[1 - z, y]*G[0, 0, z] - 2*G[0, z]*G[0, 1 - z, y] + 
      2*G[1, z]*G[0, -z, y] - 2*G[-z, y]*G[1, 1, z] + 
      2*G[0, z]*G[1 - z, 1 - z, y] - 2*G[1, z]*G[1 - z, -z, y] + 
      G[-z, 1 - z, y] + (2*I)*Pi*G[-z, 1 - z, y] - 
      2*G[1, z]*G[-z, 1 - z, y] + 2*G[0, -z, 1 - z, y] - 
      2*G[1 - z, -z, 1 - z, y] - 2*G[-z, 1 - z, 1 - z, y]))/(mh2^2*N*y^3) + 
   (e^2*(-(G[0, y]*G[1, z]) - I*Pi*G[0, y]*G[1, z] + G[1, z]*G[-z, y] + 
      I*Pi*G[1, z]*G[-z, y] + G[1, z]*G[0, 0, y] + G[0, 1, z] + 
      I*Pi*G[0, 1, z] - G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] - 
      G[0, 1 - z, y] - I*Pi*G[0, 1 - z, y] + G[1, z]*G[0, 1 - z, y] - 
      G[1, z]*G[0, -z, y] + G[1, 0, y] + I*Pi*G[1, 0, y] + 
      G[0, y]*G[1, 1, z] - G[-z, y]*G[1, 1, z] - G[1 - z, 0, y] - 
      I*Pi*G[1 - z, 0, y] + G[1, z]*G[1 - z, 0, y] - 
      G[1, z]*G[1 - z, -z, y] + G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - 
      G[1, z]*G[-z, 1 - z, y] + G[0, 0, 1, z] + G[0, 0, 1 - z, y] - 
      G[0, 1, 0, y] - G[0, 1, 1, z] + G[0, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, y] - G[0, -z, 1 - z, y] - G[1, 0, 0, y] - 
      G[1, 0, 1, z] + G[1 - z, 0, 0, y] + G[1 - z, 0, 1 - z, y] - 
      G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y] - G[1 - z, -z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, y]))/(mh2^2*N*z^2) + 
   (e^2*(G[0, z]*G[1 - z, y] + I*Pi*G[0, z]*G[1 - z, y] - G[1, z]*G[-z, y] - 
      I*Pi*G[1, z]*G[-z, y] - G[1 - z, y]*G[0, 0, z] + 
      G[0, z]*G[0, 1 - z, y] - G[1, z]*G[0, -z, y] + G[-z, y]*G[1, 1, z] - 
      G[0, z]*G[1 - z, 1 - z, y] + G[1, z]*G[1 - z, -z, y] - 
      G[-z, 1 - z, y] - I*Pi*G[-z, 1 - z, y] + G[1, z]*G[-z, 1 - z, y] - 
      G[0, -z, 1 - z, y] + G[1 - z, -z, 1 - z, y] + G[-z, 1 - z, 1 - z, y]))/
    (mh2^2*N*y^2) + (e^2*(G[0, y]*G[1, z] + I*Pi*G[0, y]*G[1, z] - 
      G[1, z]*G[-z, y] - I*Pi*G[1, z]*G[-z, y] - G[1, z]*G[0, 0, y] - 
      G[0, 1, z] - I*Pi*G[0, 1, z] + G[0, y]*G[0, 1, z] + 
      G[1 - z, y]*G[0, 1, z] + G[0, 1 - z, y] + I*Pi*G[0, 1 - z, y] - 
      G[1, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] - G[1, 0, y] - 
      I*Pi*G[1, 0, y] - G[0, y]*G[1, 1, z] + G[-z, y]*G[1, 1, z] + 
      G[1 - z, 0, y] + I*Pi*G[1 - z, 0, y] - G[1, z]*G[1 - z, 0, y] + 
      G[1, z]*G[1 - z, -z, y] - G[-z, 1 - z, y] - I*Pi*G[-z, 1 - z, y] + 
      G[1, z]*G[-z, 1 - z, y] - G[0, 0, 1, z] - G[0, 0, 1 - z, y] + 
      G[0, 1, 0, y] + G[0, 1, 1, z] - G[0, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, y] + G[0, -z, 1 - z, y] + G[1, 0, 0, y] + 
      G[1, 0, 1, z] - G[1 - z, 0, 0, y] - G[1 - z, 0, 1 - z, y] + 
      G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y] + G[1 - z, -z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, y]))/(mh2^2*N*y*z^2) + 
   (e^2*(-3*G[0, z]*G[1 - z, y] - I*Pi*G[0, z]*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/6 + 3*G[1, z]*G[-z, y] + 
      I*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/6 + 
      G[1 - z, y]*G[0, 0, z] + (2*I)*Pi*G[1 - z, y]*G[0, 0, z] - 
      G[0, z]*G[0, 1 - z, y] - (2*I)*Pi*G[0, z]*G[0, 1 - z, y] + 
      2*G[0, 0, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] + 
      (2*I)*Pi*G[1, z]*G[0, -z, y] - G[-z, y]*G[1, 1, z] - 
      (2*I)*Pi*G[-z, y]*G[1, 1, z] - 2*G[0, -z, y]*G[1, 1, z] + 
      G[0, z]*G[1 - z, 1 - z, y] + (2*I)*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      2*G[0, 0, z]*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, -z, y] - 
      (2*I)*Pi*G[1, z]*G[1 - z, -z, y] + 2*G[1, 1, z]*G[1 - z, -z, y] + 
      3*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/6 - 
      G[1, z]*G[-z, 1 - z, y] - (2*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      2*G[1, 1, z]*G[-z, 1 - z, y] - 2*G[1 - z, y]*G[0, 0, 0, z] - 
      2*G[0, z]*G[0, 0, 1 - z, y] + 2*G[1, z]*G[0, 0, -z, y] + 
      2*G[0, z]*G[0, 1 - z, 1 - z, y] - 2*G[1, z]*G[0, 1 - z, -z, y] + 
      G[0, -z, 1 - z, y] + (2*I)*Pi*G[0, -z, 1 - z, y] - 
      2*G[1, z]*G[0, -z, 1 - z, y] + 2*G[-z, y]*G[1, 1, 1, z] + 
      2*G[0, z]*G[1 - z, 0, 1 - z, y] - 2*G[1, z]*G[1 - z, 0, -z, y] - 
      2*G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 
      2*G[1, z]*G[1 - z, 1 - z, -z, y] - G[1 - z, -z, 1 - z, y] - 
      (2*I)*Pi*G[1 - z, -z, 1 - z, y] + 2*G[1, z]*G[1 - z, -z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, y] - (2*I)*Pi*G[-z, 1 - z, 1 - z, y] + 
      2*G[1, z]*G[-z, 1 - z, 1 - z, y] + 2*G[0, 0, -z, 1 - z, y] - 
      2*G[0, 1 - z, -z, 1 - z, y] - 2*G[0, -z, 1 - z, 1 - z, y] - 
      2*G[1 - z, 0, -z, 1 - z, y] + 2*G[1 - z, 1 - z, -z, 1 - z, y] + 
      2*G[1 - z, -z, 1 - z, 1 - z, y] + 2*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^2*N*y^3), F[1, 1, "PS"] -> 0, F[2, 1, "NS"] -> 
  2/(mh2^2*N*z*(y + z)) - (3*G[0, y])/(2*mh2^2*N*(1 - y)*z) + 
   (3*N*G[0, y])/(2*mh2^2*(1 - y)*z) + 
   (Nf*((I/3)*Pi - G[0, y]/6 - G[0, z]/6))/(mh2^2*y*(1 - z)) + 
   (Nf*((I/3)*Pi - G[0, y]/6 - G[0, z]/6))/(mh2^2*(1 - z)*(1 - y - z)) + 
   (Nf*((I/3)*Pi - G[0, y]/6 - G[0, z]/6))/(mh2^2*(1 - y - z)*z) + 
   (-2*G[1, z] - 2*G[1 - z, y])/(mh2^2*N*y^2*z) + 
   (e*(4 + (2*I)*Pi - 2*G[1, z] - 2*G[1 - z, y]))/(mh2^2*N*z*(y + z)) + 
   (-2 - G[1, z] - G[1 - z, y])/(mh2^2*N*y*z) + (2*G[1, z] + 2*G[1 - z, y])/
    (mh2^2*N*z*(y + z)^2) + (e*N*(3*G[0, y] + ((3*I)/2)*Pi*G[0, y] - 
      (3*G[0, 0, y])/2))/(mh2^2*(1 - y)*z) + 
   (e*(-3*G[0, y] - ((3*I)/2)*Pi*G[0, y] + (3*G[0, 0, y])/2))/
    (mh2^2*N*(1 - y)*z) + (e*Nf*((-7*Pi^2)/36 - (I/6)*Pi*G[0, y] - 
      (I/6)*Pi*G[0, z] + G[0, 0, y]/6 + G[0, 0, z]/6))/(mh2^2*y*(1 - z)) + 
   (e*Nf*((-7*Pi^2)/36 - (I/6)*Pi*G[0, y] - (I/6)*Pi*G[0, z] + G[0, 0, y]/6 + 
      G[0, 0, z]/6))/(mh2^2*(1 - z)*(1 - y - z)) + 
   (e*Nf*((-7*Pi^2)/36 - (I/6)*Pi*G[0, y] - (I/6)*Pi*G[0, z] + G[0, 0, y]/6 + 
      G[0, 0, z]/6))/(mh2^2*(1 - y - z)*z) + 
   (e*N*(Pi^2/2 + 3*G[0, y]*G[0, z] - 3*G[1, 0, y] - 3*G[1, 0, z]))/
    (mh2^2*(1 - y - z)^2) + (N*(7/2 - ((11*I)/6)*Pi + Pi^2/6 + 
      (5*G[0, y])/3 - (4*G[0, z])/3 + G[0, y]*G[0, z] - G[1, 0, y] - 
      G[1, 0, z]))/(mh2^2*y*(1 - z)) + 
   (N*(7/2 - ((11*I)/6)*Pi + Pi^2/6 + (5*G[0, y])/3 + G[0, z]/6 + 
      G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/
    (mh2^2*(1 - z)*(1 - y - z)) + 
   (N*(7/2 - ((11*I)/6)*Pi + Pi^2/6 + G[0, y]/6 + (5*G[0, z])/3 + 
      G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/(mh2^2*(1 - y - z)*z) + 
   (e*(4*G[1, z] + (2*I)*Pi*G[1, z] + 4*G[1 - z, y] + (2*I)*Pi*G[1 - z, y] - 
      2*G[1, z]*G[1 - z, y] - 2*G[1, 1, z] - 2*G[1 - z, 1 - z, y]))/
    (mh2^2*N*z*(y + z)^2) + (e^2*(8 + (4*I)*Pi - (7*Pi^2)/6 - 4*G[1, z] - 
      (2*I)*Pi*G[1, z] - 4*G[1 - z, y] - (2*I)*Pi*G[1 - z, y] + 
      2*G[1, z]*G[1 - z, y] + 2*G[1, 1, z] + 2*G[1 - z, 1 - z, y]))/
    (mh2^2*N*z*(y + z)) + (e*(-3*G[1, z] - (2*I)*Pi*G[1, z] - 3*G[1 - z, y] - 
      (2*I)*Pi*G[1 - z, y] + 2*G[1, z]*G[1 - z, y] + 2*G[1, 1, z] + 
      2*G[1 - z, 1 - z, y]))/(mh2^2*N*y^2*z) + 
   (-2*G[0, z] + 2*G[1, z] + 2*G[1 - z, y] + 3*G[0, z]*G[1 - z, y] - 
     3*G[1, z]*G[-z, y] - 3*G[-z, 1 - z, y])/(mh2^2*N*y^2) + 
   (e*(-4 - (2*I)*Pi + G[0, y] - I*Pi*G[1, z] + 3*G[0, y]*G[1, z] - 
      I*Pi*G[1 - z, y] + G[1, z]*G[1 - z, y] - 3*G[1, z]*G[-z, y] - 
      3*G[0, 1, z] + 3*G[0, 1 - z, y] - 3*G[1, 0, y] + G[1, 1, z] + 
      3*G[1 - z, 0, y] + G[1 - z, 1 - z, y] - 3*G[-z, 1 - z, y]))/
    (mh2^2*N*y*z) + (z*(2*G[0, z]*G[1 - z, y] - 2*G[1, z]*G[-z, y] - 
      2*G[-z, 1 - z, y]))/(mh2^2*N*y^3) + 
   (e*(G[0, y]*G[1, z] - G[1, z]*G[-z, y] - G[0, 1, z] + G[0, 1 - z, y] - 
      G[1, 0, y] + G[1 - z, 0, y] - G[-z, 1 - z, y]))/(mh2^2*N*y*z^2) + 
   (-9/2 + G[0, y]/2 - (3*G[1, z])/2 - (3*G[1 - z, y])/2 - 
     G[0, z]*G[1 - z, y] + G[1, z]*G[-z, y] + G[-z, 1 - z, y])/
    (mh2^2*N*(1 - y - z)*z) + (-(G[0, y]*G[1, z]) + G[1, z]*G[-z, y] + 
     G[0, 1, z] - G[0, 1 - z, y] + G[1, 0, y] - G[1 - z, 0, y] + 
     G[-z, 1 - z, y])/(mh2^2*N*z^2) + 
   (-9/2 + G[0, z]/2 - (3*G[1, z])/2 - G[0, y]*G[1, z] - (3*G[1 - z, y])/2 + 
     G[1, z]*G[-z, y] + G[0, 1, z] - G[0, 1 - z, y] + G[1, 0, y] - 
     G[1 - z, 0, y] + G[-z, 1 - z, y])/(mh2^2*N*(1 - z)*(1 - y - z)) + 
   (-9/2 + 2*G[0, z] - (3*G[1, z])/2 - G[0, y]*G[1, z] - (3*G[1 - z, y])/2 + 
     G[1, z]*G[-z, y] + G[0, 1, z] - G[0, 1 - z, y] + G[1, 0, y] - 
     G[1 - z, 0, y] + G[-z, 1 - z, y])/(mh2^2*N*y*(1 - z)) + 
   (-2*G[0, z]*G[1 - z, y] + 2*G[1, z]*G[-z, y] + 2*G[-z, 1 - z, y])/
    (mh2^2*N*y^3) + (e^2*(-6*G[0, y] - (3*I)*Pi*G[0, y] + 
      (7*Pi^2*G[0, y])/8 + 3*G[0, 0, y] + ((3*I)/2)*Pi*G[0, 0, y] - 
      (3*G[0, 0, 0, y])/2))/(mh2^2*N*(1 - y)*z) + 
   (e^2*N*(6*G[0, y] + (3*I)*Pi*G[0, y] - (7*Pi^2*G[0, y])/8 - 3*G[0, 0, y] - 
      ((3*I)/2)*Pi*G[0, 0, y] + (3*G[0, 0, 0, y])/2))/(mh2^2*(1 - y)*z) + 
   (e^2*Nf*((-1/12*I)*Pi^3 - zeta3/9 + (7*Pi^2*G[0, y])/72 + 
      (7*Pi^2*G[0, z])/72 + (I/6)*Pi*G[0, 0, y] + (I/6)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/6 - G[0, 0, 0, z]/6))/(mh2^2*y*(1 - z)) + 
   (e^2*Nf*((-1/12*I)*Pi^3 - zeta3/9 + (7*Pi^2*G[0, y])/72 + 
      (7*Pi^2*G[0, z])/72 + (I/6)*Pi*G[0, 0, y] + (I/6)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/6 - G[0, 0, 0, z]/6))/(mh2^2*(1 - z)*(1 - y - z)) + 
   (e^2*Nf*((-1/12*I)*Pi^3 - zeta3/9 + (7*Pi^2*G[0, y])/72 + 
      (7*Pi^2*G[0, z])/72 + (I/6)*Pi*G[0, 0, y] + (I/6)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/6 - G[0, 0, 0, z]/6))/(mh2^2*(1 - y - z)*z) + 
   (e^2*N*((7*Pi^2)/6 + (I/2)*Pi^3 - (Pi^2*G[0, y])/2 - (Pi^2*G[0, z])/2 + 
      7*G[0, y]*G[0, z] + (3*I)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/2 + 
      (Pi^2*G[1 - z, y])/2 - 3*G[0, z]*G[0, 0, y] - 3*G[0, y]*G[0, 0, z] - 
      7*G[1, 0, y] - (3*I)*Pi*G[1, 0, y] - 7*G[1, 0, z] - 
      (3*I)*Pi*G[1, 0, z] + 3*G[0, y]*G[1, 0, z] - 3*G[1 - z, y]*G[1, 0, z] + 
      3*G[0, z]*G[1 - z, 0, y] + 3*G[0, 1, 0, y] + 3*G[0, 1, 0, z] + 
      3*G[1, 0, 0, y] + 3*G[1, 0, 0, z] - 3*G[1, 1, 0, z] - 
      3*G[1 - z, 1, 0, y]))/(mh2^2*(1 - y - z)^2) + 
   (e*N*(7 + ((7*I)/2)*Pi + (77*Pi^2)/72 + (I/6)*Pi^3 - 4*zeta3 - 3*G[0, y] + 
      (I/6)*Pi*G[0, y] - (Pi^2*G[0, y])/6 + G[0, z]/2 + 
      ((5*I)/3)*Pi*G[0, z] - (Pi^2*G[0, z])/6 + I*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/6 + (Pi^2*G[1 - z, y])/6 - G[0, 0, y]/6 - 
      G[0, z]*G[0, 0, y] - (5*G[0, 0, z])/3 - G[0, y]*G[0, 0, z] - 
      I*Pi*G[1, 0, y] - I*Pi*G[1, 0, z] + G[0, y]*G[1, 0, z] - 
      G[1 - z, y]*G[1, 0, z] + G[0, z]*G[1 - z, 0, y] + G[0, 1, 0, y] + 
      G[0, 1, 0, z] + G[1, 0, 0, y] + G[1, 0, 0, z] - G[1, 1, 0, z] - 
      G[1 - z, 1, 0, y]))/(mh2^2*(1 - y - z)*z) + 
   (e*N*(7 + ((7*I)/2)*Pi + (113*Pi^2)/72 + (I/6)*Pi^3 - 4*zeta3 + 
      G[0, y]/2 + ((5*I)/3)*Pi*G[0, y] - (Pi^2*G[0, y])/6 - 3*G[0, z] + 
      (I/6)*Pi*G[0, z] - (Pi^2*G[0, z])/6 + 3*G[0, y]*G[0, z] + 
      I*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/6 + (Pi^2*G[1 - z, y])/6 - 
      (5*G[0, 0, y])/3 - G[0, z]*G[0, 0, y] - G[0, 0, z]/6 - 
      G[0, y]*G[0, 0, z] - 3*G[1, 0, y] - I*Pi*G[1, 0, y] - 3*G[1, 0, z] - 
      I*Pi*G[1, 0, z] + G[0, y]*G[1, 0, z] - G[1 - z, y]*G[1, 0, z] + 
      G[0, z]*G[1 - z, 0, y] + G[0, 1, 0, y] + G[0, 1, 0, z] + 
      G[1, 0, 0, y] + G[1, 0, 0, z] - G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/
    (mh2^2*(1 - z)*(1 - y - z)) + 
   (e*N*(7 + ((7*I)/2)*Pi + (113*Pi^2)/72 + (I/6)*Pi^3 - 4*zeta3 + 
      G[0, y]/2 + ((5*I)/3)*Pi*G[0, y] - (Pi^2*G[0, y])/6 - 7*G[0, z] - 
      ((4*I)/3)*Pi*G[0, z] - (Pi^2*G[0, z])/6 + 3*G[0, y]*G[0, z] + 
      I*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/6 + (Pi^2*G[1 - z, y])/6 - 
      (5*G[0, 0, y])/3 - G[0, z]*G[0, 0, y] + (4*G[0, 0, z])/3 - 
      G[0, y]*G[0, 0, z] - 3*G[1, 0, y] - I*Pi*G[1, 0, y] - 3*G[1, 0, z] - 
      I*Pi*G[1, 0, z] + G[0, y]*G[1, 0, z] - G[1 - z, y]*G[1, 0, z] + 
      G[0, z]*G[1 - z, 0, y] + G[0, 1, 0, y] + G[0, 1, 0, z] + 
      G[1, 0, 0, y] + G[1, 0, 0, z] - G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/
    (mh2^2*y*(1 - z)) + (e^2*(-6*G[1, z] - (3*I)*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/6 - 6*G[1 - z, y] - (3*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/6 + 3*G[1, z]*G[1 - z, y] + 
      (2*I)*Pi*G[1, z]*G[1 - z, y] + 3*G[1, 1, z] + (2*I)*Pi*G[1, 1, z] - 
      2*G[1 - z, y]*G[1, 1, z] + 3*G[1 - z, 1 - z, y] + 
      (2*I)*Pi*G[1 - z, 1 - z, y] - 2*G[1, z]*G[1 - z, 1 - z, y] - 
      2*G[1, 1, 1, z] - 2*G[1 - z, 1 - z, 1 - z, y]))/(mh2^2*N*y^2*z) + 
   (e^2*(8*G[1, z] + (4*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/6 + 8*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/6 - 4*G[1, z]*G[1 - z, y] - 
      (2*I)*Pi*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - (2*I)*Pi*G[1, 1, z] + 
      2*G[1 - z, y]*G[1, 1, z] - 4*G[1 - z, 1 - z, y] - 
      (2*I)*Pi*G[1 - z, 1 - z, y] + 2*G[1, z]*G[1 - z, 1 - z, y] + 
      2*G[1, 1, 1, z] + 2*G[1 - z, 1 - z, 1 - z, y]))/(mh2^2*N*z*(y + z)^2) + 
   (e*(-(G[0, z]*G[1 - z, y]) - (2*I)*Pi*G[0, z]*G[1 - z, y] + 
      G[1, z]*G[-z, y] + (2*I)*Pi*G[1, z]*G[-z, y] + 
      2*G[1 - z, y]*G[0, 0, z] - 2*G[0, z]*G[0, 1 - z, y] + 
      2*G[1, z]*G[0, -z, y] - 2*G[-z, y]*G[1, 1, z] + 
      2*G[0, z]*G[1 - z, 1 - z, y] - 2*G[1, z]*G[1 - z, -z, y] + 
      G[-z, 1 - z, y] + (2*I)*Pi*G[-z, 1 - z, y] - 
      2*G[1, z]*G[-z, 1 - z, y] + 2*G[0, -z, 1 - z, y] - 
      2*G[1 - z, -z, 1 - z, y] - 2*G[-z, 1 - z, 1 - z, y]))/(mh2^2*N*y^3) + 
   (e*(-9 - ((9*I)/2)*Pi + 2*zeta3 + 2*G[0, y] + (I/2)*Pi*G[0, y] + 
      G[0, z]/2 - ((3*I)/2)*Pi*G[1, z] + 3*G[0, y]*G[1, z] - 
      ((3*I)/2)*Pi*G[1 - z, y] - I*Pi*G[0, z]*G[1 - z, y] + 
      (3*G[1, z]*G[1 - z, y])/2 - 3*G[1, z]*G[-z, y] + 
      I*Pi*G[1, z]*G[-z, y] - G[0, 0, y]/2 + G[1 - z, y]*G[0, 0, z] - 
      3*G[0, 1, z] + 3*G[0, 1 - z, y] - G[0, z]*G[0, 1 - z, y] + 
      G[1, z]*G[0, -z, y] - 3*G[1, 0, y] + (3*G[1, 1, z])/2 - 
      G[-z, y]*G[1, 1, z] + 3*G[1 - z, 0, y] + (3*G[1 - z, 1 - z, y])/2 + 
      G[0, z]*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, -z, y] - 
      3*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - G[1, z]*G[-z, 1 - z, y] + 
      G[0, -z, 1 - z, y] - G[1 - z, -z, 1 - z, y] - G[-z, 1 - z, 1 - z, y]))/
    (mh2^2*N*(1 - y - z)*z) + (e*(-9 - ((9*I)/2)*Pi + 2*zeta3 + G[0, y]/2 + 
      6*G[0, z] + (2*I)*Pi*G[0, z] - ((3*I)/2)*Pi*G[1, z] - 
      I*Pi*G[0, y]*G[1, z] - ((3*I)/2)*Pi*G[1 - z, y] + 
      3*G[0, z]*G[1 - z, y] + (3*G[1, z]*G[1 - z, y])/2 - 
      3*G[1, z]*G[-z, y] + I*Pi*G[1, z]*G[-z, y] + G[1, z]*G[0, 0, y] - 
      2*G[0, 0, z] + I*Pi*G[0, 1, z] - G[0, y]*G[0, 1, z] - 
      G[1 - z, y]*G[0, 1, z] - I*Pi*G[0, 1 - z, y] + G[1, z]*G[0, 1 - z, y] - 
      G[1, z]*G[0, -z, y] + I*Pi*G[1, 0, y] + (3*G[1, 1, z])/2 + 
      G[0, y]*G[1, 1, z] - G[-z, y]*G[1, 1, z] - I*Pi*G[1 - z, 0, y] + 
      G[1, z]*G[1 - z, 0, y] + (3*G[1 - z, 1 - z, y])/2 - 
      G[1, z]*G[1 - z, -z, y] - 3*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - 
      G[1, z]*G[-z, 1 - z, y] + G[0, 0, 1, z] + G[0, 0, 1 - z, y] - 
      G[0, 1, 0, y] - G[0, 1, 1, z] + G[0, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, y] - G[0, -z, 1 - z, y] - G[1, 0, 0, y] - 
      G[1, 0, 1, z] + G[1 - z, 0, 0, y] + G[1 - z, 0, 1 - z, y] - 
      G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y] - G[1 - z, -z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, y]))/(mh2^2*N*y*(1 - z)) + 
   (e*(-9 - ((9*I)/2)*Pi + 2*zeta3 + G[0, y]/2 + 2*G[0, z] + 
      (I/2)*Pi*G[0, z] - ((3*I)/2)*Pi*G[1, z] - I*Pi*G[0, y]*G[1, z] - 
      ((3*I)/2)*Pi*G[1 - z, y] + 3*G[0, z]*G[1 - z, y] + 
      (3*G[1, z]*G[1 - z, y])/2 - 3*G[1, z]*G[-z, y] + 
      I*Pi*G[1, z]*G[-z, y] + G[1, z]*G[0, 0, y] - G[0, 0, z]/2 + 
      I*Pi*G[0, 1, z] - G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] - 
      I*Pi*G[0, 1 - z, y] + G[1, z]*G[0, 1 - z, y] - G[1, z]*G[0, -z, y] + 
      I*Pi*G[1, 0, y] + (3*G[1, 1, z])/2 + G[0, y]*G[1, 1, z] - 
      G[-z, y]*G[1, 1, z] - I*Pi*G[1 - z, 0, y] + G[1, z]*G[1 - z, 0, y] + 
      (3*G[1 - z, 1 - z, y])/2 - G[1, z]*G[1 - z, -z, y] - 
      3*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - G[1, z]*G[-z, 1 - z, y] + 
      G[0, 0, 1, z] + G[0, 0, 1 - z, y] - G[0, 1, 0, y] - G[0, 1, 1, z] + 
      G[0, 1 - z, 0, y] + G[0, 1 - z, 1 - z, y] - G[0, -z, 1 - z, y] - 
      G[1, 0, 0, y] - G[1, 0, 1, z] + G[1 - z, 0, 0, y] + 
      G[1 - z, 0, 1 - z, y] - G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y] - 
      G[1 - z, -z, 1 - z, y] - G[-z, 1 - z, 1 - z, y]))/
    (mh2^2*N*(1 - z)*(1 - y - z)) + 
   (e*(-(G[0, y]*G[1, z]) - I*Pi*G[0, y]*G[1, z] + G[1, z]*G[-z, y] + 
      I*Pi*G[1, z]*G[-z, y] + G[1, z]*G[0, 0, y] + G[0, 1, z] + 
      I*Pi*G[0, 1, z] - G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] - 
      G[0, 1 - z, y] - I*Pi*G[0, 1 - z, y] + G[1, z]*G[0, 1 - z, y] - 
      G[1, z]*G[0, -z, y] + G[1, 0, y] + I*Pi*G[1, 0, y] + 
      G[0, y]*G[1, 1, z] - G[-z, y]*G[1, 1, z] - G[1 - z, 0, y] - 
      I*Pi*G[1 - z, 0, y] + G[1, z]*G[1 - z, 0, y] - 
      G[1, z]*G[1 - z, -z, y] + G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - 
      G[1, z]*G[-z, 1 - z, y] + G[0, 0, 1, z] + G[0, 0, 1 - z, y] - 
      G[0, 1, 0, y] - G[0, 1, 1, z] + G[0, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, y] - G[0, -z, 1 - z, y] - G[1, 0, 0, y] - 
      G[1, 0, 1, z] + G[1 - z, 0, 0, y] + G[1 - z, 0, 1 - z, y] - 
      G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y] - G[1 - z, -z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, y]))/(mh2^2*N*z^2) + 
   (e^2*(G[0, y]*G[1, z] + I*Pi*G[0, y]*G[1, z] - G[1, z]*G[-z, y] - 
      I*Pi*G[1, z]*G[-z, y] - G[1, z]*G[0, 0, y] - G[0, 1, z] - 
      I*Pi*G[0, 1, z] + G[0, y]*G[0, 1, z] + G[1 - z, y]*G[0, 1, z] + 
      G[0, 1 - z, y] + I*Pi*G[0, 1 - z, y] - G[1, z]*G[0, 1 - z, y] + 
      G[1, z]*G[0, -z, y] - G[1, 0, y] - I*Pi*G[1, 0, y] - 
      G[0, y]*G[1, 1, z] + G[-z, y]*G[1, 1, z] + G[1 - z, 0, y] + 
      I*Pi*G[1 - z, 0, y] - G[1, z]*G[1 - z, 0, y] + 
      G[1, z]*G[1 - z, -z, y] - G[-z, 1 - z, y] - I*Pi*G[-z, 1 - z, y] + 
      G[1, z]*G[-z, 1 - z, y] - G[0, 0, 1, z] - G[0, 0, 1 - z, y] + 
      G[0, 1, 0, y] + G[0, 1, 1, z] - G[0, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, y] + G[0, -z, 1 - z, y] + G[1, 0, 0, y] + 
      G[1, 0, 1, z] - G[1 - z, 0, 0, y] - G[1 - z, 0, 1 - z, y] + 
      G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y] + G[1 - z, -z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, y]))/(mh2^2*N*y*z^2) + 
   (e*z*(G[0, z]*G[1 - z, y] + (2*I)*Pi*G[0, z]*G[1 - z, y] - 
      G[1, z]*G[-z, y] - (2*I)*Pi*G[1, z]*G[-z, y] - 
      2*G[1 - z, y]*G[0, 0, z] + 2*G[0, z]*G[0, 1 - z, y] - 
      2*G[1, z]*G[0, -z, y] + 2*G[-z, y]*G[1, 1, z] - 
      2*G[0, z]*G[1 - z, 1 - z, y] + 2*G[1, z]*G[1 - z, -z, y] - 
      G[-z, 1 - z, y] - (2*I)*Pi*G[-z, 1 - z, y] + 
      2*G[1, z]*G[-z, 1 - z, y] - 2*G[0, -z, 1 - z, y] + 
      2*G[1 - z, -z, 1 - z, y] + 2*G[-z, 1 - z, 1 - z, y]))/(mh2^2*N*y^3) + 
   (e*(-3*G[0, z] - (2*I)*Pi*G[0, z] + 3*G[1, z] + (2*I)*Pi*G[1, z] + 
      3*G[1 - z, y] + (2*I)*Pi*G[1 - z, y] + 5*G[0, z]*G[1 - z, y] + 
      (3*I)*Pi*G[0, z]*G[1 - z, y] - 2*G[1, z]*G[1 - z, y] - 
      5*G[1, z]*G[-z, y] - (3*I)*Pi*G[1, z]*G[-z, y] + 2*G[0, 0, z] - 
      3*G[1 - z, y]*G[0, 0, z] + 3*G[0, z]*G[0, 1 - z, y] - 
      3*G[1, z]*G[0, -z, y] - 2*G[1, 1, z] + 3*G[-z, y]*G[1, 1, z] - 
      2*G[1 - z, 1 - z, y] - 3*G[0, z]*G[1 - z, 1 - z, y] + 
      3*G[1, z]*G[1 - z, -z, y] - 5*G[-z, 1 - z, y] - 
      (3*I)*Pi*G[-z, 1 - z, y] + 3*G[1, z]*G[-z, 1 - z, y] - 
      3*G[0, -z, 1 - z, y] + 3*G[1 - z, -z, 1 - z, y] + 
      3*G[-z, 1 - z, 1 - z, y]))/(mh2^2*N*y^2) + 
   (e^2*(-8 - (4*I)*Pi + (7*Pi^2)/6 + 2*G[0, y] + I*Pi*G[0, y] + 
      (7*Pi^2*G[1, z])/12 + 7*G[0, y]*G[1, z] + (3*I)*Pi*G[0, y]*G[1, z] + 
      (7*Pi^2*G[1 - z, y])/12 + I*Pi*G[1, z]*G[1 - z, y] - 
      7*G[1, z]*G[-z, y] - (3*I)*Pi*G[1, z]*G[-z, y] - G[0, 0, y] - 
      3*G[1, z]*G[0, 0, y] - 7*G[0, 1, z] - (3*I)*Pi*G[0, 1, z] + 
      3*G[0, y]*G[0, 1, z] + 3*G[1 - z, y]*G[0, 1, z] + 7*G[0, 1 - z, y] + 
      (3*I)*Pi*G[0, 1 - z, y] - 3*G[1, z]*G[0, 1 - z, y] + 
      3*G[1, z]*G[0, -z, y] - 7*G[1, 0, y] - (3*I)*Pi*G[1, 0, y] + 
      I*Pi*G[1, 1, z] - 3*G[0, y]*G[1, 1, z] - G[1 - z, y]*G[1, 1, z] + 
      3*G[-z, y]*G[1, 1, z] + 7*G[1 - z, 0, y] + (3*I)*Pi*G[1 - z, 0, y] - 
      3*G[1, z]*G[1 - z, 0, y] + I*Pi*G[1 - z, 1 - z, y] - 
      G[1, z]*G[1 - z, 1 - z, y] + 3*G[1, z]*G[1 - z, -z, y] - 
      7*G[-z, 1 - z, y] - (3*I)*Pi*G[-z, 1 - z, y] + 
      3*G[1, z]*G[-z, 1 - z, y] - 3*G[0, 0, 1, z] - 3*G[0, 0, 1 - z, y] + 
      3*G[0, 1, 0, y] + 3*G[0, 1, 1, z] - 3*G[0, 1 - z, 0, y] - 
      3*G[0, 1 - z, 1 - z, y] + 3*G[0, -z, 1 - z, y] + 3*G[1, 0, 0, y] + 
      3*G[1, 0, 1, z] - G[1, 1, 1, z] - 3*G[1 - z, 0, 0, y] - 
      3*G[1 - z, 0, 1 - z, y] + 3*G[1 - z, 1, 0, y] - 
      3*G[1 - z, 1 - z, 0, y] - G[1 - z, 1 - z, 1 - z, y] + 
      3*G[1 - z, -z, 1 - z, y] + 3*G[-z, 1 - z, 1 - z, y]))/(mh2^2*N*y*z) + 
   (e^2*N*(14 + (7*I)*Pi - (49*Pi^2)/24 + ((11*I)/24)*Pi^3 - (13*Pi^4)/90 - 
      (43*zeta3)/18 - (4*I)*Pi*zeta3 - 6*G[0, y] - (3*I)*Pi*G[0, y] - 
      (7*Pi^2*G[0, y])/72 - (I/6)*Pi^3*G[0, y] + 2*zeta3*G[0, y] + G[0, z] + 
      (I/2)*Pi*G[0, z] - (35*Pi^2*G[0, z])/36 - (I/6)*Pi^3*G[0, z] + 
      2*zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/12 + (I/6)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/6 + (I/6)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[1, z]*G[1 - z, y])/6 + 
      3*G[0, 0, y] - (I/6)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/6 - 
      I*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/2 - ((5*I)/3)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/6 - I*Pi*G[0, y]*G[0, 0, z] + G[0, 0, y]*G[0, 0, z] - 
      (Pi^2*G[0, 1, z])/6 - (Pi^2*G[0, 1 - z, y])/6 + 
      (7*Pi^2*G[1, 0, y])/12 + (5*Pi^2*G[1, 0, z])/12 + 
      I*Pi*G[0, y]*G[1, 0, z] - I*Pi*G[1 - z, y]*G[1, 0, z] - 
      G[0, 0, y]*G[1, 0, z] + G[0, 1 - z, y]*G[1, 0, z] + 
      (Pi^2*G[1, 1, z])/6 - (Pi^2*G[1 - z, 0, y])/6 + 
      I*Pi*G[0, z]*G[1 - z, 0, y] - G[0, 0, z]*G[1 - z, 0, y] + 
      G[1, 0, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1 - z, y])/6 - 
      G[1, 0, z]*G[1 - z, 1 - z, y] + G[0, 0, 0, y]/6 + 
      G[0, z]*G[0, 0, 0, y] + (5*G[0, 0, 0, z])/3 + G[0, y]*G[0, 0, 0, z] + 
      I*Pi*G[0, 1, 0, y] + I*Pi*G[0, 1, 0, z] - G[0, y]*G[0, 1, 0, z] + 
      G[1 - z, y]*G[0, 1, 0, z] - G[0, z]*G[0, 1 - z, 0, y] + 
      I*Pi*G[1, 0, 0, y] + I*Pi*G[1, 0, 0, z] - G[0, y]*G[1, 0, 0, z] + 
      G[1 - z, y]*G[1, 0, 0, z] - I*Pi*G[1, 1, 0, z] + 
      G[0, y]*G[1, 1, 0, z] - G[1 - z, y]*G[1, 1, 0, z] - 
      G[0, z]*G[1 - z, 0, 0, y] - I*Pi*G[1 - z, 1, 0, y] + 
      G[0, z]*G[1 - z, 1 - z, 0, y] - G[0, 0, 1, 0, y] - G[0, 0, 1, 0, z] - 
      G[0, 1, 0, 0, y] - G[0, 1, 0, 0, z] + G[0, 1, 1, 0, z] + 
      G[0, 1 - z, 1, 0, y] - G[1, 0, 0, 0, y] - G[1, 0, 0, 0, z] + 
      G[1, 0, 1, 0, z] + G[1, 1, 0, 0, z] - G[1, 1, 1, 0, z] + 
      G[1 - z, 0, 1, 0, y] + G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 1, 0, 
       y]))/(mh2^2*(1 - y - z)*z) + 
   (e^2*N*(14 + (7*I)*Pi - (7*Pi^2)/8 + ((23*I)/24)*Pi^3 - (13*Pi^4)/90 - 
      (43*zeta3)/18 - (4*I)*Pi*zeta3 + G[0, y] + (I/2)*Pi*G[0, y] - 
      (53*Pi^2*G[0, y])/36 - (I/6)*Pi^3*G[0, y] + 2*zeta3*G[0, y] - 
      14*G[0, z] - (7*I)*Pi*G[0, z] + (5*Pi^2*G[0, z])/18 - 
      (I/6)*Pi^3*G[0, z] + 2*zeta3*G[0, z] + 7*G[0, y]*G[0, z] + 
      (3*I)*Pi*G[0, y]*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/12 + 
      (Pi^2*G[1, z])/2 + (I/6)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/6 + 
      (Pi^2*G[1 - z, y])/2 + (I/6)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      G[0, 0, y]/2 - ((5*I)/3)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/6 - 
      3*G[0, z]*G[0, 0, y] - I*Pi*G[0, z]*G[0, 0, y] + 7*G[0, 0, z] + 
      ((4*I)/3)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/6 - 3*G[0, y]*G[0, 0, z] - 
      I*Pi*G[0, y]*G[0, 0, z] + G[0, 0, y]*G[0, 0, z] - (Pi^2*G[0, 1, z])/6 - 
      (Pi^2*G[0, 1 - z, y])/6 - 7*G[1, 0, y] - (3*I)*Pi*G[1, 0, y] + 
      (7*Pi^2*G[1, 0, y])/12 - 7*G[1, 0, z] - (3*I)*Pi*G[1, 0, z] + 
      (5*Pi^2*G[1, 0, z])/12 + 3*G[0, y]*G[1, 0, z] + 
      I*Pi*G[0, y]*G[1, 0, z] - 3*G[1 - z, y]*G[1, 0, z] - 
      I*Pi*G[1 - z, y]*G[1, 0, z] - G[0, 0, y]*G[1, 0, z] + 
      G[0, 1 - z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/6 - 
      (Pi^2*G[1 - z, 0, y])/6 + 3*G[0, z]*G[1 - z, 0, y] + 
      I*Pi*G[0, z]*G[1 - z, 0, y] - G[0, 0, z]*G[1 - z, 0, y] + 
      G[1, 0, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1 - z, y])/6 - 
      G[1, 0, z]*G[1 - z, 1 - z, y] + (5*G[0, 0, 0, y])/3 + 
      G[0, z]*G[0, 0, 0, y] - (4*G[0, 0, 0, z])/3 + G[0, y]*G[0, 0, 0, z] + 
      3*G[0, 1, 0, y] + I*Pi*G[0, 1, 0, y] + 3*G[0, 1, 0, z] + 
      I*Pi*G[0, 1, 0, z] - G[0, y]*G[0, 1, 0, z] + 
      G[1 - z, y]*G[0, 1, 0, z] - G[0, z]*G[0, 1 - z, 0, y] + 
      3*G[1, 0, 0, y] + I*Pi*G[1, 0, 0, y] + 3*G[1, 0, 0, z] + 
      I*Pi*G[1, 0, 0, z] - G[0, y]*G[1, 0, 0, z] + 
      G[1 - z, y]*G[1, 0, 0, z] - 3*G[1, 1, 0, z] - I*Pi*G[1, 1, 0, z] + 
      G[0, y]*G[1, 1, 0, z] - G[1 - z, y]*G[1, 1, 0, z] - 
      G[0, z]*G[1 - z, 0, 0, y] - 3*G[1 - z, 1, 0, y] - 
      I*Pi*G[1 - z, 1, 0, y] + G[0, z]*G[1 - z, 1 - z, 0, y] - 
      G[0, 0, 1, 0, y] - G[0, 0, 1, 0, z] - G[0, 1, 0, 0, y] - 
      G[0, 1, 0, 0, z] + G[0, 1, 1, 0, z] + G[0, 1 - z, 1, 0, y] - 
      G[1, 0, 0, 0, y] - G[1, 0, 0, 0, z] + G[1, 0, 1, 0, z] + 
      G[1, 1, 0, 0, z] - G[1, 1, 1, 0, z] + G[1 - z, 0, 1, 0, y] + 
      G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 1, 0, y]))/(mh2^2*y*(1 - z)) + 
   (e^2*N*(14 + (7*I)*Pi - (7*Pi^2)/8 + ((23*I)/24)*Pi^3 - (13*Pi^4)/90 - 
      (43*zeta3)/18 - (4*I)*Pi*zeta3 + G[0, y] + (I/2)*Pi*G[0, y] - 
      (53*Pi^2*G[0, y])/36 - (I/6)*Pi^3*G[0, y] + 2*zeta3*G[0, y] - 
      6*G[0, z] - (3*I)*Pi*G[0, z] - (43*Pi^2*G[0, z])/72 - 
      (I/6)*Pi^3*G[0, z] + 2*zeta3*G[0, z] + 7*G[0, y]*G[0, z] + 
      (3*I)*Pi*G[0, y]*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/12 + 
      (Pi^2*G[1, z])/2 + (I/6)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/6 + 
      (Pi^2*G[1 - z, y])/2 + (I/6)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      G[0, 0, y]/2 - ((5*I)/3)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/6 - 
      3*G[0, z]*G[0, 0, y] - I*Pi*G[0, z]*G[0, 0, y] + 3*G[0, 0, z] - 
      (I/6)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/6 - 3*G[0, y]*G[0, 0, z] - 
      I*Pi*G[0, y]*G[0, 0, z] + G[0, 0, y]*G[0, 0, z] - (Pi^2*G[0, 1, z])/6 - 
      (Pi^2*G[0, 1 - z, y])/6 - 7*G[1, 0, y] - (3*I)*Pi*G[1, 0, y] + 
      (7*Pi^2*G[1, 0, y])/12 - 7*G[1, 0, z] - (3*I)*Pi*G[1, 0, z] + 
      (5*Pi^2*G[1, 0, z])/12 + 3*G[0, y]*G[1, 0, z] + 
      I*Pi*G[0, y]*G[1, 0, z] - 3*G[1 - z, y]*G[1, 0, z] - 
      I*Pi*G[1 - z, y]*G[1, 0, z] - G[0, 0, y]*G[1, 0, z] + 
      G[0, 1 - z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/6 - 
      (Pi^2*G[1 - z, 0, y])/6 + 3*G[0, z]*G[1 - z, 0, y] + 
      I*Pi*G[0, z]*G[1 - z, 0, y] - G[0, 0, z]*G[1 - z, 0, y] + 
      G[1, 0, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1 - z, y])/6 - 
      G[1, 0, z]*G[1 - z, 1 - z, y] + (5*G[0, 0, 0, y])/3 + 
      G[0, z]*G[0, 0, 0, y] + G[0, 0, 0, z]/6 + G[0, y]*G[0, 0, 0, z] + 
      3*G[0, 1, 0, y] + I*Pi*G[0, 1, 0, y] + 3*G[0, 1, 0, z] + 
      I*Pi*G[0, 1, 0, z] - G[0, y]*G[0, 1, 0, z] + 
      G[1 - z, y]*G[0, 1, 0, z] - G[0, z]*G[0, 1 - z, 0, y] + 
      3*G[1, 0, 0, y] + I*Pi*G[1, 0, 0, y] + 3*G[1, 0, 0, z] + 
      I*Pi*G[1, 0, 0, z] - G[0, y]*G[1, 0, 0, z] + 
      G[1 - z, y]*G[1, 0, 0, z] - 3*G[1, 1, 0, z] - I*Pi*G[1, 1, 0, z] + 
      G[0, y]*G[1, 1, 0, z] - G[1 - z, y]*G[1, 1, 0, z] - 
      G[0, z]*G[1 - z, 0, 0, y] - 3*G[1 - z, 1, 0, y] - 
      I*Pi*G[1 - z, 1, 0, y] + G[0, z]*G[1 - z, 1 - z, 0, y] - 
      G[0, 0, 1, 0, y] - G[0, 0, 1, 0, z] - G[0, 1, 0, 0, y] - 
      G[0, 1, 0, 0, z] + G[0, 1, 1, 0, z] + G[0, 1 - z, 1, 0, y] - 
      G[1, 0, 0, 0, y] - G[1, 0, 0, 0, z] + G[1, 0, 1, 0, z] + 
      G[1, 1, 0, 0, z] - G[1, 1, 1, 0, z] + G[1 - z, 0, 1, 0, y] + 
      G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 1, 0, y]))/
    (mh2^2*(1 - z)*(1 - y - z)) + 
   (e^2*(-6*G[0, z] - (3*I)*Pi*G[0, z] + (7*Pi^2*G[0, z])/6 + 6*G[1, z] + 
      (3*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/6 + 6*G[1 - z, y] + 
      (3*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/6 + 8*G[0, z]*G[1 - z, y] + 
      (5*I)*Pi*G[0, z]*G[1 - z, y] - (7*Pi^2*G[0, z]*G[1 - z, y])/4 - 
      3*G[1, z]*G[1 - z, y] - (2*I)*Pi*G[1, z]*G[1 - z, y] - 
      8*G[1, z]*G[-z, y] - (5*I)*Pi*G[1, z]*G[-z, y] + 
      (7*Pi^2*G[1, z]*G[-z, y])/4 + 3*G[0, 0, z] + (2*I)*Pi*G[0, 0, z] - 
      5*G[1 - z, y]*G[0, 0, z] - (3*I)*Pi*G[1 - z, y]*G[0, 0, z] + 
      5*G[0, z]*G[0, 1 - z, y] + (3*I)*Pi*G[0, z]*G[0, 1 - z, y] - 
      3*G[0, 0, z]*G[0, 1 - z, y] - 5*G[1, z]*G[0, -z, y] - 
      (3*I)*Pi*G[1, z]*G[0, -z, y] - 3*G[1, 1, z] - (2*I)*Pi*G[1, 1, z] + 
      2*G[1 - z, y]*G[1, 1, z] + 5*G[-z, y]*G[1, 1, z] + 
      (3*I)*Pi*G[-z, y]*G[1, 1, z] + 3*G[0, -z, y]*G[1, 1, z] - 
      3*G[1 - z, 1 - z, y] - (2*I)*Pi*G[1 - z, 1 - z, y] - 
      5*G[0, z]*G[1 - z, 1 - z, y] - (3*I)*Pi*G[0, z]*G[1 - z, 1 - z, y] + 
      2*G[1, z]*G[1 - z, 1 - z, y] + 3*G[0, 0, z]*G[1 - z, 1 - z, y] + 
      5*G[1, z]*G[1 - z, -z, y] + (3*I)*Pi*G[1, z]*G[1 - z, -z, y] - 
      3*G[1, 1, z]*G[1 - z, -z, y] - 8*G[-z, 1 - z, y] - 
      (5*I)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/4 + 
      5*G[1, z]*G[-z, 1 - z, y] + (3*I)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      3*G[1, 1, z]*G[-z, 1 - z, y] - 2*G[0, 0, 0, z] + 
      3*G[1 - z, y]*G[0, 0, 0, z] + 3*G[0, z]*G[0, 0, 1 - z, y] - 
      3*G[1, z]*G[0, 0, -z, y] - 3*G[0, z]*G[0, 1 - z, 1 - z, y] + 
      3*G[1, z]*G[0, 1 - z, -z, y] - 5*G[0, -z, 1 - z, y] - 
      (3*I)*Pi*G[0, -z, 1 - z, y] + 3*G[1, z]*G[0, -z, 1 - z, y] + 
      2*G[1, 1, 1, z] - 3*G[-z, y]*G[1, 1, 1, z] - 
      3*G[0, z]*G[1 - z, 0, 1 - z, y] + 3*G[1, z]*G[1 - z, 0, -z, y] + 
      2*G[1 - z, 1 - z, 1 - z, y] + 3*G[0, z]*G[1 - z, 1 - z, 1 - z, y] - 
      3*G[1, z]*G[1 - z, 1 - z, -z, y] + 5*G[1 - z, -z, 1 - z, y] + 
      (3*I)*Pi*G[1 - z, -z, 1 - z, y] - 3*G[1, z]*G[1 - z, -z, 1 - z, y] + 
      5*G[-z, 1 - z, 1 - z, y] + (3*I)*Pi*G[-z, 1 - z, 1 - z, y] - 
      3*G[1, z]*G[-z, 1 - z, 1 - z, y] - 3*G[0, 0, -z, 1 - z, y] + 
      3*G[0, 1 - z, -z, 1 - z, y] + 3*G[0, -z, 1 - z, 1 - z, y] + 
      3*G[1 - z, 0, -z, 1 - z, y] - 3*G[1 - z, 1 - z, -z, 1 - z, y] - 
      3*G[1 - z, -z, 1 - z, 1 - z, y] - 3*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^2*N*y^2) + (e^2*z*(3*G[0, z]*G[1 - z, y] + 
      I*Pi*G[0, z]*G[1 - z, y] - (7*Pi^2*G[0, z]*G[1 - z, y])/6 - 
      3*G[1, z]*G[-z, y] - I*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/
       6 - G[1 - z, y]*G[0, 0, z] - (2*I)*Pi*G[1 - z, y]*G[0, 0, z] + 
      G[0, z]*G[0, 1 - z, y] + (2*I)*Pi*G[0, z]*G[0, 1 - z, y] - 
      2*G[0, 0, z]*G[0, 1 - z, y] - G[1, z]*G[0, -z, y] - 
      (2*I)*Pi*G[1, z]*G[0, -z, y] + G[-z, y]*G[1, 1, z] + 
      (2*I)*Pi*G[-z, y]*G[1, 1, z] + 2*G[0, -z, y]*G[1, 1, z] - 
      G[0, z]*G[1 - z, 1 - z, y] - (2*I)*Pi*G[0, z]*G[1 - z, 1 - z, y] + 
      2*G[0, 0, z]*G[1 - z, 1 - z, y] + G[1, z]*G[1 - z, -z, y] + 
      (2*I)*Pi*G[1, z]*G[1 - z, -z, y] - 2*G[1, 1, z]*G[1 - z, -z, y] - 
      3*G[-z, 1 - z, y] - I*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/6 + 
      G[1, z]*G[-z, 1 - z, y] + (2*I)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      2*G[1, 1, z]*G[-z, 1 - z, y] + 2*G[1 - z, y]*G[0, 0, 0, z] + 
      2*G[0, z]*G[0, 0, 1 - z, y] - 2*G[1, z]*G[0, 0, -z, y] - 
      2*G[0, z]*G[0, 1 - z, 1 - z, y] + 2*G[1, z]*G[0, 1 - z, -z, y] - 
      G[0, -z, 1 - z, y] - (2*I)*Pi*G[0, -z, 1 - z, y] + 
      2*G[1, z]*G[0, -z, 1 - z, y] - 2*G[-z, y]*G[1, 1, 1, z] - 
      2*G[0, z]*G[1 - z, 0, 1 - z, y] + 2*G[1, z]*G[1 - z, 0, -z, y] + 
      2*G[0, z]*G[1 - z, 1 - z, 1 - z, y] - 
      2*G[1, z]*G[1 - z, 1 - z, -z, y] + G[1 - z, -z, 1 - z, y] + 
      (2*I)*Pi*G[1 - z, -z, 1 - z, y] - 2*G[1, z]*G[1 - z, -z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, y] + (2*I)*Pi*G[-z, 1 - z, 1 - z, y] - 
      2*G[1, z]*G[-z, 1 - z, 1 - z, y] - 2*G[0, 0, -z, 1 - z, y] + 
      2*G[0, 1 - z, -z, 1 - z, y] + 2*G[0, -z, 1 - z, 1 - z, y] + 
      2*G[1 - z, 0, -z, 1 - z, y] - 2*G[1 - z, 1 - z, -z, 1 - z, y] - 
      2*G[1 - z, -z, 1 - z, 1 - z, y] - 2*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^2*N*y^3) + (e^2*(-18 - (9*I)*Pi + (21*Pi^2)/8 + Pi^4/30 + 3*zeta3 + 
      (2*I)*Pi*zeta3 + 4*G[0, y] + (2*I)*Pi*G[0, y] - (7*Pi^2*G[0, y])/24 + 
      G[0, z] + (I/2)*Pi*G[0, z] + (7*Pi^2*G[1, z])/8 - 2*zeta3*G[1, z] + 
      6*G[0, y]*G[1, z] + (3*I)*Pi*G[0, y]*G[1, z] + (7*Pi^2*G[1 - z, y])/8 - 
      2*zeta3*G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/12 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, y] - 6*G[1, z]*G[-z, y] - 
      (3*I)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/12 - 
      2*G[0, 0, y] - (I/2)*Pi*G[0, 0, y] - 3*G[1, z]*G[0, 0, y] - 
      G[0, 0, z]/2 + I*Pi*G[1 - z, y]*G[0, 0, z] - 6*G[0, 1, z] - 
      (3*I)*Pi*G[0, 1, z] + 3*G[0, y]*G[0, 1, z] + 3*G[1 - z, y]*G[0, 1, z] + 
      6*G[0, 1 - z, y] + (3*I)*Pi*G[0, 1 - z, y] - 
      I*Pi*G[0, z]*G[0, 1 - z, y] - 3*G[1, z]*G[0, 1 - z, y] + 
      G[0, 0, z]*G[0, 1 - z, y] + 3*G[1, z]*G[0, -z, y] + 
      I*Pi*G[1, z]*G[0, -z, y] - 6*G[1, 0, y] - (3*I)*Pi*G[1, 0, y] + 
      ((3*I)/2)*Pi*G[1, 1, z] - 3*G[0, y]*G[1, 1, z] - 
      (3*G[1 - z, y]*G[1, 1, z])/2 + 3*G[-z, y]*G[1, 1, z] - 
      I*Pi*G[-z, y]*G[1, 1, z] - G[0, -z, y]*G[1, 1, z] + 6*G[1 - z, 0, y] + 
      (3*I)*Pi*G[1 - z, 0, y] - 3*G[1, z]*G[1 - z, 0, y] + 
      ((3*I)/2)*Pi*G[1 - z, 1 - z, y] + I*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 1 - z, y])/2 - G[0, 0, z]*G[1 - z, 1 - z, y] + 
      3*G[1, z]*G[1 - z, -z, y] - I*Pi*G[1, z]*G[1 - z, -z, y] + 
      G[1, 1, z]*G[1 - z, -z, y] - 6*G[-z, 1 - z, y] - 
      (3*I)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/12 + 
      3*G[1, z]*G[-z, 1 - z, y] - I*Pi*G[1, z]*G[-z, 1 - z, y] + 
      G[1, 1, z]*G[-z, 1 - z, y] + G[0, 0, 0, y]/2 - 
      G[1 - z, y]*G[0, 0, 0, z] - 3*G[0, 0, 1, z] - 3*G[0, 0, 1 - z, y] - 
      G[0, z]*G[0, 0, 1 - z, y] + G[1, z]*G[0, 0, -z, y] + 3*G[0, 1, 0, y] + 
      3*G[0, 1, 1, z] - 3*G[0, 1 - z, 0, y] - 3*G[0, 1 - z, 1 - z, y] + 
      G[0, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, -z, y] + 
      3*G[0, -z, 1 - z, y] + I*Pi*G[0, -z, 1 - z, y] - 
      G[1, z]*G[0, -z, 1 - z, y] + 3*G[1, 0, 0, y] + 3*G[1, 0, 1, z] - 
      (3*G[1, 1, 1, z])/2 + G[-z, y]*G[1, 1, 1, z] - 3*G[1 - z, 0, 0, y] - 
      3*G[1 - z, 0, 1 - z, y] + G[0, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, -z, y] + 3*G[1 - z, 1, 0, y] - 
      3*G[1 - z, 1 - z, 0, y] - (3*G[1 - z, 1 - z, 1 - z, y])/2 - 
      G[0, z]*G[1 - z, 1 - z, 1 - z, y] + G[1, z]*G[1 - z, 1 - z, -z, y] + 
      3*G[1 - z, -z, 1 - z, y] - I*Pi*G[1 - z, -z, 1 - z, y] + 
      G[1, z]*G[1 - z, -z, 1 - z, y] + 3*G[-z, 1 - z, 1 - z, y] - 
      I*Pi*G[-z, 1 - z, 1 - z, y] + G[1, z]*G[-z, 1 - z, 1 - z, y] + 
      G[0, 0, -z, 1 - z, y] - G[0, 1 - z, -z, 1 - z, y] - 
      G[0, -z, 1 - z, 1 - z, y] - G[1 - z, 0, -z, 1 - z, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[1 - z, -z, 1 - z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^2*N*(1 - y - z)*z) + 
   (e^2*(-2*G[0, y]*G[1, z] - I*Pi*G[0, y]*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/
       12 + 2*G[1, z]*G[-z, y] + I*Pi*G[1, z]*G[-z, y] - 
      (7*Pi^2*G[1, z]*G[-z, y])/12 + G[1, z]*G[0, 0, y] + 
      I*Pi*G[1, z]*G[0, 0, y] + 2*G[0, 1, z] + I*Pi*G[0, 1, z] - 
      (7*Pi^2*G[0, 1, z])/12 - G[0, y]*G[0, 1, z] - I*Pi*G[0, y]*G[0, 1, z] - 
      G[1 - z, y]*G[0, 1, z] - I*Pi*G[1 - z, y]*G[0, 1, z] + 
      G[0, 0, y]*G[0, 1, z] - 2*G[0, 1 - z, y] - I*Pi*G[0, 1 - z, y] + 
      (7*Pi^2*G[0, 1 - z, y])/12 + G[1, z]*G[0, 1 - z, y] + 
      I*Pi*G[1, z]*G[0, 1 - z, y] + G[0, 1, z]*G[0, 1 - z, y] - 
      G[1, z]*G[0, -z, y] - I*Pi*G[1, z]*G[0, -z, y] + 2*G[1, 0, y] + 
      I*Pi*G[1, 0, y] - (7*Pi^2*G[1, 0, y])/12 + G[0, y]*G[1, 1, z] + 
      I*Pi*G[0, y]*G[1, 1, z] - G[-z, y]*G[1, 1, z] - 
      I*Pi*G[-z, y]*G[1, 1, z] - G[0, 0, y]*G[1, 1, z] - 
      G[0, 1 - z, y]*G[1, 1, z] + G[0, -z, y]*G[1, 1, z] - 2*G[1 - z, 0, y] - 
      I*Pi*G[1 - z, 0, y] + (7*Pi^2*G[1 - z, 0, y])/12 + 
      G[1, z]*G[1 - z, 0, y] + I*Pi*G[1, z]*G[1 - z, 0, y] + 
      G[0, 1, z]*G[1 - z, 0, y] - G[1, 1, z]*G[1 - z, 0, y] + 
      G[0, 1, z]*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, -z, y] - 
      I*Pi*G[1, z]*G[1 - z, -z, y] + G[1, 1, z]*G[1 - z, -z, y] + 
      2*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       12 - G[1, z]*G[-z, 1 - z, y] - I*Pi*G[1, z]*G[-z, 1 - z, y] + 
      G[1, 1, z]*G[-z, 1 - z, y] - G[1, z]*G[0, 0, 0, y] + G[0, 0, 1, z] + 
      I*Pi*G[0, 0, 1, z] - G[0, y]*G[0, 0, 1, z] - 
      G[1 - z, y]*G[0, 0, 1, z] + G[0, 0, 1 - z, y] + 
      I*Pi*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, 1 - z, y] + 
      G[1, z]*G[0, 0, -z, y] - G[0, 1, 0, y] - I*Pi*G[0, 1, 0, y] - 
      G[0, 1, 1, z] - I*Pi*G[0, 1, 1, z] + G[0, y]*G[0, 1, 1, z] + 
      G[1 - z, y]*G[0, 1, 1, z] + G[0, 1 - z, 0, y] + 
      I*Pi*G[0, 1 - z, 0, y] - G[1, z]*G[0, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, y] + I*Pi*G[0, 1 - z, 1 - z, y] - 
      G[1, z]*G[0, 1 - z, 1 - z, y] + G[1, z]*G[0, 1 - z, -z, y] - 
      G[0, -z, 1 - z, y] - I*Pi*G[0, -z, 1 - z, y] + 
      G[1, z]*G[0, -z, 1 - z, y] - G[1, 0, 0, y] - I*Pi*G[1, 0, 0, y] - 
      G[1, 0, 1, z] - I*Pi*G[1, 0, 1, z] + G[0, y]*G[1, 0, 1, z] + 
      G[1 - z, y]*G[1, 0, 1, z] - G[0, y]*G[1, 1, 1, z] + 
      G[-z, y]*G[1, 1, 1, z] + G[1 - z, 0, 0, y] + I*Pi*G[1 - z, 0, 0, y] - 
      G[1, z]*G[1 - z, 0, 0, y] + G[1 - z, 0, 1 - z, y] + 
      I*Pi*G[1 - z, 0, 1 - z, y] - G[1, z]*G[1 - z, 0, 1 - z, y] + 
      G[1, z]*G[1 - z, 0, -z, y] - G[1 - z, 1, 0, y] - 
      I*Pi*G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y] + 
      I*Pi*G[1 - z, 1 - z, 0, y] - G[1, z]*G[1 - z, 1 - z, 0, y] + 
      G[1, z]*G[1 - z, 1 - z, -z, y] - G[1 - z, -z, 1 - z, y] - 
      I*Pi*G[1 - z, -z, 1 - z, y] + G[1, z]*G[1 - z, -z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, y] - I*Pi*G[-z, 1 - z, 1 - z, y] + 
      G[1, z]*G[-z, 1 - z, 1 - z, y] + G[0, 0, 0, 1, z] - 
      G[0, 0, 0, 1 - z, y] + G[0, 0, 1, 0, y] - G[0, 0, 1, 1, z] - 
      G[0, 0, 1 - z, 0, y] - G[0, 0, 1 - z, 1 - z, y] + 
      G[0, 0, -z, 1 - z, y] + G[0, 1, 0, 0, y] - G[0, 1, 0, 1, z] + 
      G[0, 1, 1, 1, z] - G[0, 1 - z, 0, 0, y] - G[0, 1 - z, 0, 1 - z, y] + 
      G[0, 1 - z, 1, 0, y] - G[0, 1 - z, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, 1 - z, y] + G[0, 1 - z, -z, 1 - z, y] + 
      G[0, -z, 1 - z, 1 - z, y] + G[1, 0, 0, 0, y] - G[1, 0, 0, 1, z] + 
      G[1, 0, 1, 1, z] + G[1, 1, 0, 1, z] - G[1 - z, 0, 0, 0, y] - 
      G[1 - z, 0, 0, 1 - z, y] + G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 0, 1 - z, 0, y] - G[1 - z, 0, 1 - z, 1 - z, y] + 
      G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1, 0, 0, y] - 
      G[1 - z, 1 - z, 0, 0, y] - G[1 - z, 1 - z, 0, 1 - z, y] + 
      G[1 - z, 1 - z, 1, 0, y] - G[1 - z, 1 - z, 1 - z, 0, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[1 - z, -z, 1 - z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^2*N*z^2) + 
   (e^2*(-18 - (9*I)*Pi + (21*Pi^2)/8 + Pi^4/30 + 3*zeta3 + (2*I)*Pi*zeta3 + 
      G[0, y] + (I/2)*Pi*G[0, y] + 4*G[0, z] + (2*I)*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/24 + (7*Pi^2*G[1, z])/8 - 2*zeta3*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/12 + (7*Pi^2*G[1 - z, y])/8 - 
      2*zeta3*G[1 - z, y] + 6*G[0, z]*G[1 - z, y] + 
      (3*I)*Pi*G[0, z]*G[1 - z, y] + ((3*I)/2)*Pi*G[1, z]*G[1 - z, y] - 
      6*G[1, z]*G[-z, y] - (3*I)*Pi*G[1, z]*G[-z, y] - 
      (7*Pi^2*G[1, z]*G[-z, y])/12 - G[0, 0, y]/2 + I*Pi*G[1, z]*G[0, 0, y] - 
      2*G[0, 0, z] - (I/2)*Pi*G[0, 0, z] - 3*G[1 - z, y]*G[0, 0, z] - 
      (7*Pi^2*G[0, 1, z])/12 - I*Pi*G[0, y]*G[0, 1, z] - 
      I*Pi*G[1 - z, y]*G[0, 1, z] + G[0, 0, y]*G[0, 1, z] + 
      (7*Pi^2*G[0, 1 - z, y])/12 + 3*G[0, z]*G[0, 1 - z, y] + 
      I*Pi*G[1, z]*G[0, 1 - z, y] + G[0, 1, z]*G[0, 1 - z, y] - 
      3*G[1, z]*G[0, -z, y] - I*Pi*G[1, z]*G[0, -z, y] - 
      (7*Pi^2*G[1, 0, y])/12 + ((3*I)/2)*Pi*G[1, 1, z] + 
      I*Pi*G[0, y]*G[1, 1, z] - (3*G[1 - z, y]*G[1, 1, z])/2 + 
      3*G[-z, y]*G[1, 1, z] - I*Pi*G[-z, y]*G[1, 1, z] - 
      G[0, 0, y]*G[1, 1, z] - G[0, 1 - z, y]*G[1, 1, z] + 
      G[0, -z, y]*G[1, 1, z] + (7*Pi^2*G[1 - z, 0, y])/12 + 
      I*Pi*G[1, z]*G[1 - z, 0, y] + G[0, 1, z]*G[1 - z, 0, y] - 
      G[1, 1, z]*G[1 - z, 0, y] + ((3*I)/2)*Pi*G[1 - z, 1 - z, y] - 
      3*G[0, z]*G[1 - z, 1 - z, y] - (3*G[1, z]*G[1 - z, 1 - z, y])/2 + 
      G[0, 1, z]*G[1 - z, 1 - z, y] + 3*G[1, z]*G[1 - z, -z, y] - 
      I*Pi*G[1, z]*G[1 - z, -z, y] + G[1, 1, z]*G[1 - z, -z, y] - 
      6*G[-z, 1 - z, y] - (3*I)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       12 + 3*G[1, z]*G[-z, 1 - z, y] - I*Pi*G[1, z]*G[-z, 1 - z, y] + 
      G[1, 1, z]*G[-z, 1 - z, y] - G[1, z]*G[0, 0, 0, y] + G[0, 0, 0, z]/2 + 
      I*Pi*G[0, 0, 1, z] - G[0, y]*G[0, 0, 1, z] - 
      G[1 - z, y]*G[0, 0, 1, z] + I*Pi*G[0, 0, 1 - z, y] - 
      G[1, z]*G[0, 0, 1 - z, y] + G[1, z]*G[0, 0, -z, y] - 
      I*Pi*G[0, 1, 0, y] - I*Pi*G[0, 1, 1, z] + G[0, y]*G[0, 1, 1, z] + 
      G[1 - z, y]*G[0, 1, 1, z] + I*Pi*G[0, 1 - z, 0, y] - 
      G[1, z]*G[0, 1 - z, 0, y] + I*Pi*G[0, 1 - z, 1 - z, y] - 
      G[1, z]*G[0, 1 - z, 1 - z, y] + G[1, z]*G[0, 1 - z, -z, y] - 
      3*G[0, -z, 1 - z, y] - I*Pi*G[0, -z, 1 - z, y] + 
      G[1, z]*G[0, -z, 1 - z, y] - I*Pi*G[1, 0, 0, y] - I*Pi*G[1, 0, 1, z] + 
      G[0, y]*G[1, 0, 1, z] + G[1 - z, y]*G[1, 0, 1, z] - 
      (3*G[1, 1, 1, z])/2 - G[0, y]*G[1, 1, 1, z] + G[-z, y]*G[1, 1, 1, z] + 
      I*Pi*G[1 - z, 0, 0, y] - G[1, z]*G[1 - z, 0, 0, y] + 
      I*Pi*G[1 - z, 0, 1 - z, y] - G[1, z]*G[1 - z, 0, 1 - z, y] + 
      G[1, z]*G[1 - z, 0, -z, y] - I*Pi*G[1 - z, 1, 0, y] + 
      I*Pi*G[1 - z, 1 - z, 0, y] - G[1, z]*G[1 - z, 1 - z, 0, y] - 
      (3*G[1 - z, 1 - z, 1 - z, y])/2 + G[1, z]*G[1 - z, 1 - z, -z, y] + 
      3*G[1 - z, -z, 1 - z, y] - I*Pi*G[1 - z, -z, 1 - z, y] + 
      G[1, z]*G[1 - z, -z, 1 - z, y] + 3*G[-z, 1 - z, 1 - z, y] - 
      I*Pi*G[-z, 1 - z, 1 - z, y] + G[1, z]*G[-z, 1 - z, 1 - z, y] + 
      G[0, 0, 0, 1, z] - G[0, 0, 0, 1 - z, y] + G[0, 0, 1, 0, y] - 
      G[0, 0, 1, 1, z] - G[0, 0, 1 - z, 0, y] - G[0, 0, 1 - z, 1 - z, y] + 
      G[0, 0, -z, 1 - z, y] + G[0, 1, 0, 0, y] - G[0, 1, 0, 1, z] + 
      G[0, 1, 1, 1, z] - G[0, 1 - z, 0, 0, y] - G[0, 1 - z, 0, 1 - z, y] + 
      G[0, 1 - z, 1, 0, y] - G[0, 1 - z, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, 1 - z, y] + G[0, 1 - z, -z, 1 - z, y] + 
      G[0, -z, 1 - z, 1 - z, y] + G[1, 0, 0, 0, y] - G[1, 0, 0, 1, z] + 
      G[1, 0, 1, 1, z] + G[1, 1, 0, 1, z] - G[1 - z, 0, 0, 0, y] - 
      G[1 - z, 0, 0, 1 - z, y] + G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 0, 1 - z, 0, y] - G[1 - z, 0, 1 - z, 1 - z, y] + 
      G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1, 0, 0, y] - 
      G[1 - z, 1 - z, 0, 0, y] - G[1 - z, 1 - z, 0, 1 - z, y] + 
      G[1 - z, 1 - z, 1, 0, y] - G[1 - z, 1 - z, 1 - z, 0, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[1 - z, -z, 1 - z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^2*N*(1 - z)*(1 - y - z)) + 
   (e^2*(-18 - (9*I)*Pi + (21*Pi^2)/8 + Pi^4/30 + 3*zeta3 + (2*I)*Pi*zeta3 + 
      G[0, y] + (I/2)*Pi*G[0, y] + 12*G[0, z] + (6*I)*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/6 + (7*Pi^2*G[1, z])/8 - 2*zeta3*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/12 + (7*Pi^2*G[1 - z, y])/8 - 
      2*zeta3*G[1 - z, y] + 6*G[0, z]*G[1 - z, y] + 
      (3*I)*Pi*G[0, z]*G[1 - z, y] + ((3*I)/2)*Pi*G[1, z]*G[1 - z, y] - 
      6*G[1, z]*G[-z, y] - (3*I)*Pi*G[1, z]*G[-z, y] - 
      (7*Pi^2*G[1, z]*G[-z, y])/12 - G[0, 0, y]/2 + I*Pi*G[1, z]*G[0, 0, y] - 
      6*G[0, 0, z] - (2*I)*Pi*G[0, 0, z] - 3*G[1 - z, y]*G[0, 0, z] - 
      (7*Pi^2*G[0, 1, z])/12 - I*Pi*G[0, y]*G[0, 1, z] - 
      I*Pi*G[1 - z, y]*G[0, 1, z] + G[0, 0, y]*G[0, 1, z] + 
      (7*Pi^2*G[0, 1 - z, y])/12 + 3*G[0, z]*G[0, 1 - z, y] + 
      I*Pi*G[1, z]*G[0, 1 - z, y] + G[0, 1, z]*G[0, 1 - z, y] - 
      3*G[1, z]*G[0, -z, y] - I*Pi*G[1, z]*G[0, -z, y] - 
      (7*Pi^2*G[1, 0, y])/12 + ((3*I)/2)*Pi*G[1, 1, z] + 
      I*Pi*G[0, y]*G[1, 1, z] - (3*G[1 - z, y]*G[1, 1, z])/2 + 
      3*G[-z, y]*G[1, 1, z] - I*Pi*G[-z, y]*G[1, 1, z] - 
      G[0, 0, y]*G[1, 1, z] - G[0, 1 - z, y]*G[1, 1, z] + 
      G[0, -z, y]*G[1, 1, z] + (7*Pi^2*G[1 - z, 0, y])/12 + 
      I*Pi*G[1, z]*G[1 - z, 0, y] + G[0, 1, z]*G[1 - z, 0, y] - 
      G[1, 1, z]*G[1 - z, 0, y] + ((3*I)/2)*Pi*G[1 - z, 1 - z, y] - 
      3*G[0, z]*G[1 - z, 1 - z, y] - (3*G[1, z]*G[1 - z, 1 - z, y])/2 + 
      G[0, 1, z]*G[1 - z, 1 - z, y] + 3*G[1, z]*G[1 - z, -z, y] - 
      I*Pi*G[1, z]*G[1 - z, -z, y] + G[1, 1, z]*G[1 - z, -z, y] - 
      6*G[-z, 1 - z, y] - (3*I)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       12 + 3*G[1, z]*G[-z, 1 - z, y] - I*Pi*G[1, z]*G[-z, 1 - z, y] + 
      G[1, 1, z]*G[-z, 1 - z, y] - G[1, z]*G[0, 0, 0, y] + 2*G[0, 0, 0, z] + 
      I*Pi*G[0, 0, 1, z] - G[0, y]*G[0, 0, 1, z] - 
      G[1 - z, y]*G[0, 0, 1, z] + I*Pi*G[0, 0, 1 - z, y] - 
      G[1, z]*G[0, 0, 1 - z, y] + G[1, z]*G[0, 0, -z, y] - 
      I*Pi*G[0, 1, 0, y] - I*Pi*G[0, 1, 1, z] + G[0, y]*G[0, 1, 1, z] + 
      G[1 - z, y]*G[0, 1, 1, z] + I*Pi*G[0, 1 - z, 0, y] - 
      G[1, z]*G[0, 1 - z, 0, y] + I*Pi*G[0, 1 - z, 1 - z, y] - 
      G[1, z]*G[0, 1 - z, 1 - z, y] + G[1, z]*G[0, 1 - z, -z, y] - 
      3*G[0, -z, 1 - z, y] - I*Pi*G[0, -z, 1 - z, y] + 
      G[1, z]*G[0, -z, 1 - z, y] - I*Pi*G[1, 0, 0, y] - I*Pi*G[1, 0, 1, z] + 
      G[0, y]*G[1, 0, 1, z] + G[1 - z, y]*G[1, 0, 1, z] - 
      (3*G[1, 1, 1, z])/2 - G[0, y]*G[1, 1, 1, z] + G[-z, y]*G[1, 1, 1, z] + 
      I*Pi*G[1 - z, 0, 0, y] - G[1, z]*G[1 - z, 0, 0, y] + 
      I*Pi*G[1 - z, 0, 1 - z, y] - G[1, z]*G[1 - z, 0, 1 - z, y] + 
      G[1, z]*G[1 - z, 0, -z, y] - I*Pi*G[1 - z, 1, 0, y] + 
      I*Pi*G[1 - z, 1 - z, 0, y] - G[1, z]*G[1 - z, 1 - z, 0, y] - 
      (3*G[1 - z, 1 - z, 1 - z, y])/2 + G[1, z]*G[1 - z, 1 - z, -z, y] + 
      3*G[1 - z, -z, 1 - z, y] - I*Pi*G[1 - z, -z, 1 - z, y] + 
      G[1, z]*G[1 - z, -z, 1 - z, y] + 3*G[-z, 1 - z, 1 - z, y] - 
      I*Pi*G[-z, 1 - z, 1 - z, y] + G[1, z]*G[-z, 1 - z, 1 - z, y] + 
      G[0, 0, 0, 1, z] - G[0, 0, 0, 1 - z, y] + G[0, 0, 1, 0, y] - 
      G[0, 0, 1, 1, z] - G[0, 0, 1 - z, 0, y] - G[0, 0, 1 - z, 1 - z, y] + 
      G[0, 0, -z, 1 - z, y] + G[0, 1, 0, 0, y] - G[0, 1, 0, 1, z] + 
      G[0, 1, 1, 1, z] - G[0, 1 - z, 0, 0, y] - G[0, 1 - z, 0, 1 - z, y] + 
      G[0, 1 - z, 1, 0, y] - G[0, 1 - z, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, 1 - z, y] + G[0, 1 - z, -z, 1 - z, y] + 
      G[0, -z, 1 - z, 1 - z, y] + G[1, 0, 0, 0, y] - G[1, 0, 0, 1, z] + 
      G[1, 0, 1, 1, z] + G[1, 1, 0, 1, z] - G[1 - z, 0, 0, 0, y] - 
      G[1 - z, 0, 0, 1 - z, y] + G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 0, 1 - z, 0, y] - G[1 - z, 0, 1 - z, 1 - z, y] + 
      G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1, 0, 0, y] - 
      G[1 - z, 1 - z, 0, 0, y] - G[1 - z, 1 - z, 0, 1 - z, y] + 
      G[1 - z, 1 - z, 1, 0, y] - G[1 - z, 1 - z, 1 - z, 0, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[1 - z, -z, 1 - z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^2*N*y*(1 - z)) + 
   (e^2*(-3*G[0, z]*G[1 - z, y] - I*Pi*G[0, z]*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/6 + 3*G[1, z]*G[-z, y] + 
      I*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/6 + 
      G[1 - z, y]*G[0, 0, z] + (2*I)*Pi*G[1 - z, y]*G[0, 0, z] - 
      G[0, z]*G[0, 1 - z, y] - (2*I)*Pi*G[0, z]*G[0, 1 - z, y] + 
      2*G[0, 0, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] + 
      (2*I)*Pi*G[1, z]*G[0, -z, y] - G[-z, y]*G[1, 1, z] - 
      (2*I)*Pi*G[-z, y]*G[1, 1, z] - 2*G[0, -z, y]*G[1, 1, z] + 
      G[0, z]*G[1 - z, 1 - z, y] + (2*I)*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      2*G[0, 0, z]*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, -z, y] - 
      (2*I)*Pi*G[1, z]*G[1 - z, -z, y] + 2*G[1, 1, z]*G[1 - z, -z, y] + 
      3*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/6 - 
      G[1, z]*G[-z, 1 - z, y] - (2*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      2*G[1, 1, z]*G[-z, 1 - z, y] - 2*G[1 - z, y]*G[0, 0, 0, z] - 
      2*G[0, z]*G[0, 0, 1 - z, y] + 2*G[1, z]*G[0, 0, -z, y] + 
      2*G[0, z]*G[0, 1 - z, 1 - z, y] - 2*G[1, z]*G[0, 1 - z, -z, y] + 
      G[0, -z, 1 - z, y] + (2*I)*Pi*G[0, -z, 1 - z, y] - 
      2*G[1, z]*G[0, -z, 1 - z, y] + 2*G[-z, y]*G[1, 1, 1, z] + 
      2*G[0, z]*G[1 - z, 0, 1 - z, y] - 2*G[1, z]*G[1 - z, 0, -z, y] - 
      2*G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 
      2*G[1, z]*G[1 - z, 1 - z, -z, y] - G[1 - z, -z, 1 - z, y] - 
      (2*I)*Pi*G[1 - z, -z, 1 - z, y] + 2*G[1, z]*G[1 - z, -z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, y] - (2*I)*Pi*G[-z, 1 - z, 1 - z, y] + 
      2*G[1, z]*G[-z, 1 - z, 1 - z, y] + 2*G[0, 0, -z, 1 - z, y] - 
      2*G[0, 1 - z, -z, 1 - z, y] - 2*G[0, -z, 1 - z, 1 - z, y] - 
      2*G[1 - z, 0, -z, 1 - z, y] + 2*G[1 - z, 1 - z, -z, 1 - z, y] + 
      2*G[1 - z, -z, 1 - z, 1 - z, y] + 2*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^2*N*y^3), F[2, 1, "PS"] -> 0, F[3, 1, "NS"] -> 
  (-3*G[0, y])/(4*mh2*N*(1 - y)) + (3*N*G[0, y])/(4*mh2*(1 - y)) + 
   (Nf*((I/6)*Pi - G[0, y]/12 - G[0, z]/12))/(mh2*y) + 
   (Nf*((-1/6*I)*Pi + G[0, y]/12 + G[0, z]/12))/(mh2*z) + 
   (3*G[0, z])/(4*mh2*N*(1 - z)) - (3*N*G[0, z])/(4*mh2*(1 - z)) + 
   (-1/2*G[1, z] - G[1 - z, y]/2)/(mh2*N*y*z) + (G[1, z] + G[1 - z, y])/
    (mh2*N*z*(y + z)) + (e*N*(2*G[0, y] + ((3*I)/4)*Pi*G[0, y] - 
      (3*G[0, 0, y])/4))/(mh2*(1 - y)) + 
   (e*(-2*G[0, y] - ((3*I)/4)*Pi*G[0, y] + (3*G[0, 0, y])/4))/
    (mh2*N*(1 - y)) + (e*(2*G[0, z] + ((3*I)/4)*Pi*G[0, z] - 
      (3*G[0, 0, z])/4))/(mh2*N*(1 - z)) + 
   (e*Nf*((7*Pi^2)/72 + (I/12)*Pi*G[0, y] + (I/12)*Pi*G[0, z] - 
      G[0, 0, y]/12 - G[0, 0, z]/12))/(mh2*z) + 
   (e*Nf*((-7*Pi^2)/72 - (I/12)*Pi*G[0, y] - (I/12)*Pi*G[0, z] + 
      G[0, 0, y]/12 + G[0, 0, z]/12))/(mh2*y) + 
   (e*N*(-2*G[0, z] - ((3*I)/4)*Pi*G[0, z] + (3*G[0, 0, z])/4))/
    (mh2*(1 - z)) + (N*(7/4 - ((11*I)/12)*Pi + Pi^2/12 + (5*G[0, y])/6 + 
      (5*G[0, z])/6 + (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - G[1, 0, z]/2))/
    (mh2*y) + (N*(-7/4 + ((11*I)/12)*Pi - Pi^2/12 - (5*G[0, y])/6 - 
      (5*G[0, z])/6 - (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + G[1, 0, z]/2))/
    (mh2*z) + (-9/4 - G[0, z]/2 - G[1, z]/4 - (G[0, y]*G[1, z])/2 - 
     G[1 - z, y]/4 + (G[0, z]*G[1 - z, y])/2 + G[0, 1, z]/2 - 
     G[0, 1 - z, y]/2 + G[1, 0, y]/2 - G[1 - z, 0, y]/2)/(mh2*N*y) + 
   (9/4 + G[0, y]/2 + G[1, z]/4 - (G[0, y]*G[1, z])/2 + G[1 - z, y]/4 + 
     (G[0, z]*G[1 - z, y])/2 + G[0, 1, z]/2 - G[0, 1 - z, y]/2 + 
     G[1, 0, y]/2 - G[1 - z, 0, y]/2)/(mh2*N*z) + 
   (e*(2*G[1, z] + I*Pi*G[1, z] + 2*G[1 - z, y] + I*Pi*G[1 - z, y] - 
      G[1, z]*G[1 - z, y] - G[1, 1, z] - G[1 - z, 1 - z, y]))/
    (mh2*N*z*(y + z)) + (e*(-G[1, z] - (I/2)*Pi*G[1, z] - G[1 - z, y] - 
      (I/2)*Pi*G[1 - z, y] + (G[1, z]*G[1 - z, y])/2 + G[1, 1, z]/2 + 
      G[1 - z, 1 - z, y]/2))/(mh2*N*y*z) + 
   (z*((G[0, z]*G[1 - z, y])/2 - (G[1, z]*G[-z, y])/2 - G[-z, 1 - z, y]/2))/
    (mh2*N*y^2) + ((G[0, y]*G[1, z])/2 - (G[1, z]*G[-z, y])/2 - 
     G[0, 1, z]/2 + G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2 - 
     G[-z, 1 - z, y]/2)/(mh2*N*z^2) + 
   (-1/2*(G[0, z]*G[1 - z, y]) + (G[1, z]*G[-z, y])/2 + G[-z, 1 - z, y]/2)/
    (mh2*N*y^2) + (y*(-1/2*(G[0, y]*G[1, z]) + (G[1, z]*G[-z, y])/2 + 
      G[0, 1, z]/2 - G[0, 1 - z, y]/2 + G[1, 0, y]/2 - G[1 - z, 0, y]/2 + 
      G[-z, 1 - z, y]/2))/(mh2*N*z^2) + 
   (e^2*(-4*G[0, y] - (2*I)*Pi*G[0, y] + (7*Pi^2*G[0, y])/16 + 2*G[0, 0, y] + 
      ((3*I)/4)*Pi*G[0, 0, y] - (3*G[0, 0, 0, y])/4))/(mh2*N*(1 - y)) + 
   (e^2*N*(4*G[0, y] + (2*I)*Pi*G[0, y] - (7*Pi^2*G[0, y])/16 - 
      2*G[0, 0, y] - ((3*I)/4)*Pi*G[0, 0, y] + (3*G[0, 0, 0, y])/4))/
    (mh2*(1 - y)) + (e^2*N*(-4*G[0, z] - (2*I)*Pi*G[0, z] + 
      (7*Pi^2*G[0, z])/16 + 2*G[0, 0, z] + ((3*I)/4)*Pi*G[0, 0, z] - 
      (3*G[0, 0, 0, z])/4))/(mh2*(1 - z)) + 
   (e^2*Nf*((-1/24*I)*Pi^3 - zeta3/18 + (7*Pi^2*G[0, y])/144 + 
      (7*Pi^2*G[0, z])/144 + (I/12)*Pi*G[0, 0, y] + (I/12)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/12 - G[0, 0, 0, z]/12))/(mh2*y) + 
   (e^2*Nf*((I/24)*Pi^3 + zeta3/18 - (7*Pi^2*G[0, y])/144 - 
      (7*Pi^2*G[0, z])/144 - (I/12)*Pi*G[0, 0, y] - (I/12)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/12 + G[0, 0, 0, z]/12))/(mh2*z) + 
   (e^2*(4*G[0, z] + (2*I)*Pi*G[0, z] - (7*Pi^2*G[0, z])/16 - 2*G[0, 0, z] - 
      ((3*I)/4)*Pi*G[0, 0, z] + (3*G[0, 0, 0, z])/4))/(mh2*N*(1 - z)) + 
   (e*N*(7/2 + ((7*I)/4)*Pi + (77*Pi^2)/144 + (I/12)*Pi^3 - 2*zeta3 + 
      G[0, y]/4 + ((5*I)/6)*Pi*G[0, y] - (Pi^2*G[0, y])/12 + 
      ((5*I)/6)*Pi*G[0, z] - (Pi^2*G[0, z])/12 + (I/2)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 - (5*G[0, 0, y])/6 - 
      (G[0, z]*G[0, 0, y])/2 - (5*G[0, 0, z])/6 - (G[0, y]*G[0, 0, z])/2 - 
      (I/2)*Pi*G[1, 0, y] - (I/2)*Pi*G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 0, z])/2 + (G[0, z]*G[1 - z, 0, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + G[1, 0, 0, y]/2 + G[1, 0, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*y) + 
   (e*N*(-7/2 - ((7*I)/4)*Pi - (77*Pi^2)/144 - (I/12)*Pi^3 + 2*zeta3 - 
      ((5*I)/6)*Pi*G[0, y] + (Pi^2*G[0, y])/12 - G[0, z]/4 - 
      ((5*I)/6)*Pi*G[0, z] + (Pi^2*G[0, z])/12 - (I/2)*Pi*G[0, y]*G[0, z] - 
      (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 + (5*G[0, 0, y])/6 + 
      (G[0, z]*G[0, 0, y])/2 + (5*G[0, 0, z])/6 + (G[0, y]*G[0, 0, z])/2 + 
      (I/2)*Pi*G[1, 0, y] + (I/2)*Pi*G[1, 0, z] - (G[0, y]*G[1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[0, z]*G[1 - z, 0, y])/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2*z) + 
   (e*(-9/2 - ((9*I)/4)*Pi + zeta3 + G[0, y]/4 - G[0, z] - (I/2)*Pi*G[0, z] + 
      G[1, z] - (I/4)*Pi*G[1, z] - (I/2)*Pi*G[0, y]*G[1, z] + G[1 - z, y] - 
      (I/4)*Pi*G[1 - z, y] + G[0, z]*G[1 - z, y] + (I/2)*Pi*G[0, z]*
       G[1 - z, y] + (G[1, z]*G[1 - z, y])/4 - G[1, z]*G[-z, y] + 
      (G[1, z]*G[0, 0, y])/2 + G[0, 0, z]/2 - (G[1 - z, y]*G[0, 0, z])/2 + 
      (I/2)*Pi*G[0, 1, z] - (G[0, y]*G[0, 1, z])/2 - (G[1 - z, y]*G[0, 1, z])/
       2 - (I/2)*Pi*G[0, 1 - z, y] + (G[0, z]*G[0, 1 - z, y])/2 + 
      (G[1, z]*G[0, 1 - z, y])/2 - G[1, z]*G[0, -z, y] + 
      (I/2)*Pi*G[1, 0, y] + G[1, 1, z]/4 + (G[0, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[1 - z, 0, y] + (G[1, z]*G[1 - z, 0, y])/2 + 
      G[1 - z, 1 - z, y]/4 - (G[0, z]*G[1 - z, 1 - z, y])/2 - 
      G[-z, 1 - z, y] + G[0, 0, 1, z]/2 + G[0, 0, 1 - z, y]/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 1, z]/2 + G[0, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, y]/2 - G[0, -z, 1 - z, y] - G[1, 0, 0, y]/2 - 
      G[1, 0, 1, z]/2 + G[1 - z, 0, 0, y]/2 + G[1 - z, 0, 1 - z, y]/2 - 
      G[1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, 0, y]/2))/(mh2*N*y) + 
   (e*(9/2 + ((9*I)/4)*Pi - zeta3 + G[0, y] + (I/2)*Pi*G[0, y] - G[0, z]/4 - 
      G[1, z] + (I/4)*Pi*G[1, z] - G[0, y]*G[1, z] - 
      (I/2)*Pi*G[0, y]*G[1, z] - G[1 - z, y] + (I/4)*Pi*G[1 - z, y] + 
      (I/2)*Pi*G[0, z]*G[1 - z, y] - (G[1, z]*G[1 - z, y])/4 + 
      G[1, z]*G[-z, y] - G[0, 0, y]/2 + (G[1, z]*G[0, 0, y])/2 - 
      (G[1 - z, y]*G[0, 0, z])/2 + G[0, 1, z] + (I/2)*Pi*G[0, 1, z] - 
      (G[0, y]*G[0, 1, z])/2 - (G[1 - z, y]*G[0, 1, z])/2 - G[0, 1 - z, y] - 
      (I/2)*Pi*G[0, 1 - z, y] + (G[0, z]*G[0, 1 - z, y])/2 + 
      (G[1, z]*G[0, 1 - z, y])/2 - G[1, z]*G[0, -z, y] + G[1, 0, y] + 
      (I/2)*Pi*G[1, 0, y] - G[1, 1, z]/4 + (G[0, y]*G[1, 1, z])/2 - 
      G[1 - z, 0, y] - (I/2)*Pi*G[1 - z, 0, y] + (G[1, z]*G[1 - z, 0, y])/2 - 
      G[1 - z, 1 - z, y]/4 - (G[0, z]*G[1 - z, 1 - z, y])/2 + 
      G[-z, 1 - z, y] + G[0, 0, 1, z]/2 + G[0, 0, 1 - z, y]/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 1, z]/2 + G[0, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, y]/2 - G[0, -z, 1 - z, y] - G[1, 0, 0, y]/2 - 
      G[1, 0, 1, z]/2 + G[1 - z, 0, 0, y]/2 + G[1 - z, 0, 1 - z, y]/2 - 
      G[1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, 0, y]/2))/(mh2*N*z) + 
   (e^2*(-2*G[1, z] - I*Pi*G[1, z] + (7*Pi^2*G[1, z])/24 - 2*G[1 - z, y] - 
      I*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/24 + G[1, z]*G[1 - z, y] + 
      (I/2)*Pi*G[1, z]*G[1 - z, y] + G[1, 1, z] + (I/2)*Pi*G[1, 1, z] - 
      (G[1 - z, y]*G[1, 1, z])/2 + G[1 - z, 1 - z, y] + 
      (I/2)*Pi*G[1 - z, 1 - z, y] - (G[1, z]*G[1 - z, 1 - z, y])/2 - 
      G[1, 1, 1, z]/2 - G[1 - z, 1 - z, 1 - z, y]/2))/(mh2*N*y*z) + 
   (e^2*(4*G[1, z] + (2*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/12 + 4*G[1 - z, y] + 
      (2*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/12 - 
      2*G[1, z]*G[1 - z, y] - I*Pi*G[1, z]*G[1 - z, y] - 2*G[1, 1, z] - 
      I*Pi*G[1, 1, z] + G[1 - z, y]*G[1, 1, z] - 2*G[1 - z, 1 - z, y] - 
      I*Pi*G[1 - z, 1 - z, y] + G[1, z]*G[1 - z, 1 - z, y] + G[1, 1, 1, z] + 
      G[1 - z, 1 - z, 1 - z, y]))/(mh2*N*z*(y + z)) + 
   (e*(-1/2*(G[0, z]*G[1 - z, y]) - (I/2)*Pi*G[0, z]*G[1 - z, y] + 
      (G[1, z]*G[-z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, y] + 
      (G[1 - z, y]*G[0, 0, z])/2 - (G[0, z]*G[0, 1 - z, y])/2 + 
      (G[1, z]*G[0, -z, y])/2 - (G[-z, y]*G[1, 1, z])/2 + 
      (G[0, z]*G[1 - z, 1 - z, y])/2 - (G[1, z]*G[1 - z, -z, y])/2 + 
      G[-z, 1 - z, y]/2 + (I/2)*Pi*G[-z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, y])/2 + G[0, -z, 1 - z, y]/2 - 
      G[1 - z, -z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, y]/2))/(mh2*N*y^2) + 
   (e*y*(-1/2*(G[0, y]*G[1, z]) - (I/2)*Pi*G[0, y]*G[1, z] + 
      (G[1, z]*G[-z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, y] + 
      (G[1, z]*G[0, 0, y])/2 + G[0, 1, z]/2 + (I/2)*Pi*G[0, 1, z] - 
      (G[0, y]*G[0, 1, z])/2 - (G[1 - z, y]*G[0, 1, z])/2 - 
      G[0, 1 - z, y]/2 - (I/2)*Pi*G[0, 1 - z, y] + (G[1, z]*G[0, 1 - z, y])/
       2 - (G[1, z]*G[0, -z, y])/2 + G[1, 0, y]/2 + (I/2)*Pi*G[1, 0, y] + 
      (G[0, y]*G[1, 1, z])/2 - (G[-z, y]*G[1, 1, z])/2 - G[1 - z, 0, y]/2 - 
      (I/2)*Pi*G[1 - z, 0, y] + (G[1, z]*G[1 - z, 0, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/2 + G[-z, 1 - z, y]/2 + 
      (I/2)*Pi*G[-z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, y])/2 + 
      G[0, 0, 1, z]/2 + G[0, 0, 1 - z, y]/2 - G[0, 1, 0, y]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1 - z, 0, y]/2 + G[0, 1 - z, 1 - z, y]/2 - 
      G[0, -z, 1 - z, y]/2 - G[1, 0, 0, y]/2 - G[1, 0, 1, z]/2 + 
      G[1 - z, 0, 0, y]/2 + G[1 - z, 0, 1 - z, y]/2 - G[1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 0, y]/2 - G[1 - z, -z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2*N*z^2) + 
   (e*z*((G[0, z]*G[1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      (G[1, z]*G[-z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1 - z, y]*G[0, 0, z])/2 + (G[0, z]*G[0, 1 - z, y])/2 - 
      (G[1, z]*G[0, -z, y])/2 + (G[-z, y]*G[1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, y])/2 - G[0, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, y]/2))/(mh2*N*y^2) + 
   (e*((G[0, y]*G[1, z])/2 + (I/2)*Pi*G[0, y]*G[1, z] - 
      (G[1, z]*G[-z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/2 - G[0, 1, z]/2 - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      G[0, 1 - z, y]/2 + (I/2)*Pi*G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/
       2 + (G[1, z]*G[0, -z, y])/2 - G[1, 0, y]/2 - (I/2)*Pi*G[1, 0, y] - 
      (G[0, y]*G[1, 1, z])/2 + (G[-z, y]*G[1, 1, z])/2 + G[1 - z, 0, y]/2 + 
      (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/2 + 
      (G[1, z]*G[1 - z, -z, y])/2 - G[-z, 1 - z, y]/2 - 
      (I/2)*Pi*G[-z, 1 - z, y] + (G[1, z]*G[-z, 1 - z, y])/2 - 
      G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 + G[0, 1, 0, y]/2 + 
      G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - G[0, 1 - z, 1 - z, y]/2 + 
      G[0, -z, 1 - z, y]/2 + G[1, 0, 0, y]/2 + G[1, 0, 1, z]/2 - 
      G[1 - z, 0, 0, y]/2 - G[1 - z, 0, 1 - z, y]/2 + G[1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 0, y]/2 + G[1 - z, -z, 1 - z, y]/2 + 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2*N*z^2) + 
   (e^2*N*(7 + ((7*I)/2)*Pi - (49*Pi^2)/48 + ((11*I)/48)*Pi^3 - 
      (13*Pi^4)/180 - (43*zeta3)/36 - (2*I)*Pi*zeta3 + G[0, y]/2 + 
      (I/4)*Pi*G[0, y] - (35*Pi^2*G[0, y])/72 - (I/12)*Pi^3*G[0, y] + 
      zeta3*G[0, y] - (35*Pi^2*G[0, z])/72 - (I/12)*Pi^3*G[0, z] + 
      zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/24 + (I/12)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/12 + (I/12)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/12 + (Pi^2*G[1, z]*G[1 - z, y])/12 - 
      G[0, 0, y]/4 - ((5*I)/6)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/12 - 
      (I/2)*Pi*G[0, z]*G[0, 0, y] - ((5*I)/6)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/12 - (I/2)*Pi*G[0, y]*G[0, 0, z] + 
      (G[0, 0, y]*G[0, 0, z])/2 - (Pi^2*G[0, 1, z])/12 - 
      (Pi^2*G[0, 1 - z, y])/12 + (7*Pi^2*G[1, 0, y])/24 + 
      (5*Pi^2*G[1, 0, z])/24 + (I/2)*Pi*G[0, y]*G[1, 0, z] - 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] - (G[0, 0, y]*G[1, 0, z])/2 + 
      (G[0, 1 - z, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, z])/12 - 
      (Pi^2*G[1 - z, 0, y])/12 + (I/2)*Pi*G[0, z]*G[1 - z, 0, y] - 
      (G[0, 0, z]*G[1 - z, 0, y])/2 + (G[1, 0, z]*G[1 - z, 0, y])/2 + 
      (Pi^2*G[1 - z, 1 - z, y])/12 - (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (5*G[0, 0, 0, y])/6 + (G[0, z]*G[0, 0, 0, y])/2 + (5*G[0, 0, 0, z])/6 + 
      (G[0, y]*G[0, 0, 0, z])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 0, z] - (G[0, y]*G[0, 1, 0, z])/2 + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 0, z] - 
      (G[0, y]*G[1, 0, 0, z])/2 + (G[1 - z, y]*G[1, 0, 0, z])/2 - 
      (I/2)*Pi*G[1, 1, 0, z] + (G[0, y]*G[1, 1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z]/2 - G[0, 1, 0, 0, y]/2 - 
      G[0, 1, 0, 0, z]/2 + G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 - 
      G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 0, z]/2 + G[1, 0, 1, 0, z]/2 + 
      G[1, 1, 0, 0, z]/2 - G[1, 1, 1, 0, z]/2 + G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2))/(mh2*y) + 
   (e^2*N*(-7 - ((7*I)/2)*Pi + (49*Pi^2)/48 - ((11*I)/48)*Pi^3 + 
      (13*Pi^4)/180 + (43*zeta3)/36 + (2*I)*Pi*zeta3 + (35*Pi^2*G[0, y])/72 + 
      (I/12)*Pi^3*G[0, y] - zeta3*G[0, y] - G[0, z]/2 - (I/4)*Pi*G[0, z] + 
      (35*Pi^2*G[0, z])/72 + (I/12)*Pi^3*G[0, z] - zeta3*G[0, z] + 
      (5*Pi^2*G[0, y]*G[0, z])/24 - (I/12)*Pi^3*G[1, z] + 
      (Pi^2*G[0, y]*G[1, z])/12 - (I/12)*Pi^3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/12 - (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      ((5*I)/6)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[0, 0, y] + G[0, 0, z]/4 + ((5*I)/6)*Pi*G[0, 0, z] - 
      (Pi^2*G[0, 0, z])/12 + (I/2)*Pi*G[0, y]*G[0, 0, z] - 
      (G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, z])/12 + 
      (Pi^2*G[0, 1 - z, y])/12 - (7*Pi^2*G[1, 0, y])/24 - 
      (5*Pi^2*G[1, 0, z])/24 - (I/2)*Pi*G[0, y]*G[1, 0, z] + 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] + (G[0, 0, y]*G[1, 0, z])/2 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/12 + 
      (Pi^2*G[1 - z, 0, y])/12 - (I/2)*Pi*G[0, z]*G[1 - z, 0, y] + 
      (G[0, 0, z]*G[1 - z, 0, y])/2 - (G[1, 0, z]*G[1 - z, 0, y])/2 - 
      (Pi^2*G[1 - z, 1 - z, y])/12 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (5*G[0, 0, 0, y])/6 - (G[0, z]*G[0, 0, 0, y])/2 - (5*G[0, 0, 0, z])/6 - 
      (G[0, y]*G[0, 0, 0, z])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 0, z] + (G[0, y]*G[0, 1, 0, z])/2 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - (I/2)*Pi*G[1, 0, 0, z] + 
      (G[0, y]*G[1, 0, 0, z])/2 - (G[1 - z, y]*G[1, 0, 0, z])/2 + 
      (I/2)*Pi*G[1, 1, 0, z] - (G[0, y]*G[1, 1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
      G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z]/2 + G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 0, z]/2 - G[0, 1, 1, 0, z]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 0, z]/2 - G[1, 0, 1, 0, z]/2 - 
      G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, z]/2 - G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2))/(mh2*z) + 
   (e^2*(9 + ((9*I)/2)*Pi - (21*Pi^2)/16 - Pi^4/60 - (3*zeta3)/2 - 
      I*Pi*zeta3 + 2*G[0, y] + I*Pi*G[0, y] - (7*Pi^2*G[0, y])/24 - 
      G[0, z]/2 - (I/4)*Pi*G[0, z] - 2*G[1, z] - I*Pi*G[1, z] - 
      (7*Pi^2*G[1, z])/48 + zeta3*G[1, z] - G[0, y]*G[1, z] - 
      I*Pi*G[0, y]*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/24 - 2*G[1 - z, y] - 
      I*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/48 + zeta3*G[1 - z, y] - 
      (7*Pi^2*G[0, z]*G[1 - z, y])/24 + G[1, z]*G[1 - z, y] - 
      (I/4)*Pi*G[1, z]*G[1 - z, y] + G[1, z]*G[-z, y] + 
      I*Pi*G[1, z]*G[-z, y] - G[0, 0, y] - (I/2)*Pi*G[0, 0, y] + 
      G[1, z]*G[0, 0, y] + (I/2)*Pi*G[1, z]*G[0, 0, y] + G[0, 0, z]/4 - 
      (I/2)*Pi*G[1 - z, y]*G[0, 0, z] + G[0, 1, z] + I*Pi*G[0, 1, z] - 
      (7*Pi^2*G[0, 1, z])/24 - G[0, y]*G[0, 1, z] - 
      (I/2)*Pi*G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] - 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] + (G[0, 0, y]*G[0, 1, z])/2 - 
      G[0, 1 - z, y] - I*Pi*G[0, 1 - z, y] + (7*Pi^2*G[0, 1 - z, y])/24 + 
      (I/2)*Pi*G[0, z]*G[0, 1 - z, y] + G[1, z]*G[0, 1 - z, y] + 
      (I/2)*Pi*G[1, z]*G[0, 1 - z, y] - (G[0, 0, z]*G[0, 1 - z, y])/2 + 
      (G[0, 1, z]*G[0, 1 - z, y])/2 - G[1, z]*G[0, -z, y] - 
      I*Pi*G[1, z]*G[0, -z, y] + G[1, 0, y] + I*Pi*G[1, 0, y] - 
      (7*Pi^2*G[1, 0, y])/24 + G[1, 1, z] - (I/4)*Pi*G[1, 1, z] + 
      G[0, y]*G[1, 1, z] + (I/2)*Pi*G[0, y]*G[1, 1, z] + 
      (G[1 - z, y]*G[1, 1, z])/4 - G[-z, y]*G[1, 1, z] - 
      (G[0, 0, y]*G[1, 1, z])/2 - (G[0, 1 - z, y]*G[1, 1, z])/2 + 
      G[0, -z, y]*G[1, 1, z] - G[1 - z, 0, y] - I*Pi*G[1 - z, 0, y] + 
      (7*Pi^2*G[1 - z, 0, y])/24 + G[1, z]*G[1 - z, 0, y] + 
      (I/2)*Pi*G[1, z]*G[1 - z, 0, y] + (G[0, 1, z]*G[1 - z, 0, y])/2 - 
      (G[1, 1, z]*G[1 - z, 0, y])/2 + G[1 - z, 1 - z, y] - 
      (I/4)*Pi*G[1 - z, 1 - z, y] - (I/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] + 
      (G[1, z]*G[1 - z, 1 - z, y])/4 + (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - G[1, z]*G[1 - z, -z, y] + 
      G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - G[1, z]*G[-z, 1 - z, y] + 
      G[0, 0, 0, y]/2 - (G[1, z]*G[0, 0, 0, y])/2 + 
      (G[1 - z, y]*G[0, 0, 0, z])/2 + G[0, 0, 1, z] + 
      (I/2)*Pi*G[0, 0, 1, z] - (G[0, y]*G[0, 0, 1, z])/2 - 
      (G[1 - z, y]*G[0, 0, 1, z])/2 + G[0, 0, 1 - z, y] + 
      (I/2)*Pi*G[0, 0, 1 - z, y] + (G[0, z]*G[0, 0, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, 1 - z, y])/2 - G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 0, y] - G[0, 1, 1, z] - (I/2)*Pi*G[0, 1, 1, z] + 
      (G[0, y]*G[0, 1, 1, z])/2 + (G[1 - z, y]*G[0, 1, 1, z])/2 + 
      G[0, 1 - z, 0, y] + (I/2)*Pi*G[0, 1 - z, 0, y] - 
      (G[1, z]*G[0, 1 - z, 0, y])/2 + G[0, 1 - z, 1 - z, y] + 
      (I/2)*Pi*G[0, 1 - z, 1 - z, y] - (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 + G[1, z]*G[0, 1 - z, -z, y] - 
      G[0, -z, 1 - z, y] - I*Pi*G[0, -z, 1 - z, y] + 
      G[1, z]*G[0, -z, 1 - z, y] - G[1, 0, 0, y] - (I/2)*Pi*G[1, 0, 0, y] - 
      G[1, 0, 1, z] - (I/2)*Pi*G[1, 0, 1, z] + (G[0, y]*G[1, 0, 1, z])/2 + 
      (G[1 - z, y]*G[1, 0, 1, z])/2 + G[1, 1, 1, z]/4 - 
      (G[0, y]*G[1, 1, 1, z])/2 + G[1 - z, 0, 0, y] + 
      (I/2)*Pi*G[1 - z, 0, 0, y] - (G[1, z]*G[1 - z, 0, 0, y])/2 + 
      G[1 - z, 0, 1 - z, y] + (I/2)*Pi*G[1 - z, 0, 1 - z, y] - 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - (G[1, z]*G[1 - z, 0, 1 - z, y])/2 + 
      G[1, z]*G[1 - z, 0, -z, y] - G[1 - z, 1, 0, y] - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y] + 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] - (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      G[1 - z, 1 - z, 1 - z, y]/4 + (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
      G[1 - z, -z, 1 - z, y] - G[-z, 1 - z, 1 - z, y] + G[0, 0, 0, 1, z]/2 - 
      G[0, 0, 0, 1 - z, y]/2 + G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 1, z]/2 - 
      G[0, 0, 1 - z, 0, y]/2 - G[0, 0, 1 - z, 1 - z, y]/2 + 
      G[0, 1, 0, 0, y]/2 - G[0, 1, 0, 1, z]/2 + G[0, 1, 1, 1, z]/2 - 
      G[0, 1 - z, 0, 0, y]/2 - G[0, 1 - z, 0, 1 - z, y]/2 + 
      G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 + G[0, 1 - z, -z, 1 - z, y] + 
      G[0, -z, 1 - z, 1 - z, y] + G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 1, z]/2 + 
      G[1, 0, 1, 1, z]/2 + G[1, 1, 0, 1, z]/2 - G[1 - z, 0, 0, 0, y]/2 - 
      G[1 - z, 0, 0, 1 - z, y]/2 + G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 0, 1 - z, 0, y]/2 - G[1 - z, 0, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1, 0, 0, y]/2 - 
      G[1 - z, 1 - z, 0, 0, y]/2 - G[1 - z, 1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 1 - z, 0, y]/2))/
    (mh2*N*z) + (e^2*(-9 - ((9*I)/2)*Pi + (21*Pi^2)/16 + Pi^4/60 + 
      (3*zeta3)/2 + I*Pi*zeta3 + G[0, y]/2 + (I/4)*Pi*G[0, y] - 2*G[0, z] - 
      I*Pi*G[0, z] + (7*Pi^2*G[0, z])/24 + 2*G[1, z] + I*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/48 - zeta3*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/24 + 
      2*G[1 - z, y] + I*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/48 - 
      zeta3*G[1 - z, y] + G[0, z]*G[1 - z, y] + I*Pi*G[0, z]*G[1 - z, y] - 
      (7*Pi^2*G[0, z]*G[1 - z, y])/24 - G[1, z]*G[1 - z, y] + 
      (I/4)*Pi*G[1, z]*G[1 - z, y] - G[1, z]*G[-z, y] - 
      I*Pi*G[1, z]*G[-z, y] - G[0, 0, y]/4 + (I/2)*Pi*G[1, z]*G[0, 0, y] + 
      G[0, 0, z] + (I/2)*Pi*G[0, 0, z] - G[1 - z, y]*G[0, 0, z] - 
      (I/2)*Pi*G[1 - z, y]*G[0, 0, z] - (7*Pi^2*G[0, 1, z])/24 - 
      (I/2)*Pi*G[0, y]*G[0, 1, z] - (I/2)*Pi*G[1 - z, y]*G[0, 1, z] + 
      (G[0, 0, y]*G[0, 1, z])/2 + (7*Pi^2*G[0, 1 - z, y])/24 + 
      G[0, z]*G[0, 1 - z, y] + (I/2)*Pi*G[0, z]*G[0, 1 - z, y] + 
      (I/2)*Pi*G[1, z]*G[0, 1 - z, y] - (G[0, 0, z]*G[0, 1 - z, y])/2 + 
      (G[0, 1, z]*G[0, 1 - z, y])/2 - G[1, z]*G[0, -z, y] - 
      I*Pi*G[1, z]*G[0, -z, y] - (7*Pi^2*G[1, 0, y])/24 - G[1, 1, z] + 
      (I/4)*Pi*G[1, 1, z] + (I/2)*Pi*G[0, y]*G[1, 1, z] - 
      (G[1 - z, y]*G[1, 1, z])/4 + G[-z, y]*G[1, 1, z] - 
      (G[0, 0, y]*G[1, 1, z])/2 - (G[0, 1 - z, y]*G[1, 1, z])/2 + 
      G[0, -z, y]*G[1, 1, z] + (7*Pi^2*G[1 - z, 0, y])/24 + 
      (I/2)*Pi*G[1, z]*G[1 - z, 0, y] + (G[0, 1, z]*G[1 - z, 0, y])/2 - 
      (G[1, 1, z]*G[1 - z, 0, y])/2 - G[1 - z, 1 - z, y] + 
      (I/4)*Pi*G[1 - z, 1 - z, y] - G[0, z]*G[1 - z, 1 - z, y] - 
      (I/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] - (G[1, z]*G[1 - z, 1 - z, y])/4 + 
      (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + 
      G[1, z]*G[1 - z, -z, y] - G[-z, 1 - z, y] - I*Pi*G[-z, 1 - z, y] + 
      G[1, z]*G[-z, 1 - z, y] - (G[1, z]*G[0, 0, 0, y])/2 - G[0, 0, 0, z]/2 + 
      (G[1 - z, y]*G[0, 0, 0, z])/2 + (I/2)*Pi*G[0, 0, 1, z] - 
      (G[0, y]*G[0, 0, 1, z])/2 - (G[1 - z, y]*G[0, 0, 1, z])/2 + 
      (I/2)*Pi*G[0, 0, 1 - z, y] + (G[0, z]*G[0, 0, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, 1 - z, y])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 1, z] + (G[0, y]*G[0, 1, 1, z])/2 + 
      (G[1 - z, y]*G[0, 1, 1, z])/2 + (I/2)*Pi*G[0, 1 - z, 0, y] - 
      (G[1, z]*G[0, 1 - z, 0, y])/2 + (I/2)*Pi*G[0, 1 - z, 1 - z, y] - 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, 1 - z, y])/2 + 
      G[1, z]*G[0, 1 - z, -z, y] - G[0, -z, 1 - z, y] - 
      I*Pi*G[0, -z, 1 - z, y] + G[1, z]*G[0, -z, 1 - z, y] - 
      (I/2)*Pi*G[1, 0, 0, y] - (I/2)*Pi*G[1, 0, 1, z] + 
      (G[0, y]*G[1, 0, 1, z])/2 + (G[1 - z, y]*G[1, 0, 1, z])/2 - 
      G[1, 1, 1, z]/4 - (G[0, y]*G[1, 1, 1, z])/2 + 
      (I/2)*Pi*G[1 - z, 0, 0, y] - (G[1, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] - (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, 1 - z, y])/2 + G[1, z]*G[1 - z, 0, -z, y] - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (I/2)*Pi*G[1 - z, 1 - z, 0, y] - 
      (G[1, z]*G[1 - z, 1 - z, 0, y])/2 - G[1 - z, 1 - z, 1 - z, y]/4 + 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 + G[1 - z, -z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, y] + G[0, 0, 0, 1, z]/2 - G[0, 0, 0, 1 - z, y]/2 + 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 1, z]/2 - G[0, 0, 1 - z, 0, y]/2 - 
      G[0, 0, 1 - z, 1 - z, y]/2 + G[0, 1, 0, 0, y]/2 - G[0, 1, 0, 1, z]/2 + 
      G[0, 1, 1, 1, z]/2 - G[0, 1 - z, 0, 0, y]/2 - G[0, 1 - z, 0, 1 - z, y]/
       2 + G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 + G[0, 1 - z, -z, 1 - z, y] + 
      G[0, -z, 1 - z, 1 - z, y] + G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 1, z]/2 + 
      G[1, 0, 1, 1, z]/2 + G[1, 1, 0, 1, z]/2 - G[1 - z, 0, 0, 0, y]/2 - 
      G[1 - z, 0, 0, 1 - z, y]/2 + G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 0, 1 - z, 0, y]/2 - G[1 - z, 0, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1, 0, 0, y]/2 - 
      G[1 - z, 1 - z, 0, 0, y]/2 - G[1 - z, 1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 1 - z, 0, y]/2))/
    (mh2*N*y) + (e^2*z*(G[0, z]*G[1 - z, y] + (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      (7*Pi^2*G[0, z]*G[1 - z, y])/24 - G[1, z]*G[-z, y] - 
      (I/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/24 - 
      (G[1 - z, y]*G[0, 0, z])/2 - (I/2)*Pi*G[1 - z, y]*G[0, 0, z] + 
      (G[0, z]*G[0, 1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[0, 1 - z, y] - 
      (G[0, 0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, -z, y] + (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] + (G[0, -z, y]*G[1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 1 - z, y])/2 - (I/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] + 
      (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y] - (I/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/
       24 + (G[1, z]*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + (G[1 - z, y]*G[0, 0, 0, z])/2 + 
      (G[0, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, -z, y])/2 - 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      G[0, -z, 1 - z, y]/2 - (I/2)*Pi*G[0, -z, 1 - z, y] + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - (G[-z, y]*G[1, 1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + (G[1, z]*G[1 - z, 0, -z, y])/2 + 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + G[1 - z, -z, 1 - z, y]/2 + 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] - (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      G[-z, 1 - z, 1 - z, y]/2 + (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - G[0, 0, -z, 1 - z, y]/2 + 
      G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2*N*y^2) + (e^2*(G[0, y]*G[1, z] + (I/2)*Pi*G[0, y]*G[1, z] - 
      (7*Pi^2*G[0, y]*G[1, z])/24 - G[1, z]*G[-z, y] - 
      (I/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/24 - 
      (G[1, z]*G[0, 0, y])/2 - (I/2)*Pi*G[1, z]*G[0, 0, y] - G[0, 1, z] - 
      (I/2)*Pi*G[0, 1, z] + (7*Pi^2*G[0, 1, z])/24 + (G[0, y]*G[0, 1, z])/2 + 
      (I/2)*Pi*G[0, y]*G[0, 1, z] + (G[1 - z, y]*G[0, 1, z])/2 + 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - (G[0, 0, y]*G[0, 1, z])/2 + 
      G[0, 1 - z, y] + (I/2)*Pi*G[0, 1 - z, y] - (7*Pi^2*G[0, 1 - z, y])/24 - 
      (G[1, z]*G[0, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[0, 1 - z, y] - 
      (G[0, 1, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, -z, y] - G[1, 0, y] - (I/2)*Pi*G[1, 0, y] + 
      (7*Pi^2*G[1, 0, y])/24 - (G[0, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[0, y]*G[1, 1, z] + (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] + (G[0, 0, y]*G[1, 1, z])/2 + 
      (G[0, 1 - z, y]*G[1, 1, z])/2 - (G[0, -z, y]*G[1, 1, z])/2 + 
      G[1 - z, 0, y] + (I/2)*Pi*G[1 - z, 0, y] - (7*Pi^2*G[1 - z, 0, y])/24 - 
      (G[1, z]*G[1 - z, 0, y])/2 - (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - 
      (G[0, 1, z]*G[1 - z, 0, y])/2 + (G[1, 1, z]*G[1 - z, 0, y])/2 - 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y] - (I/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/
       24 + (G[1, z]*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[0, 0, 0, y])/2 - 
      G[0, 0, 1, z]/2 - (I/2)*Pi*G[0, 0, 1, z] + (G[0, y]*G[0, 0, 1, z])/2 + 
      (G[1 - z, y]*G[0, 0, 1, z])/2 - G[0, 0, 1 - z, y]/2 - 
      (I/2)*Pi*G[0, 0, 1 - z, y] + (G[1, z]*G[0, 0, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, -z, y])/2 + G[0, 1, 0, y]/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      G[0, 1, 1, z]/2 + (I/2)*Pi*G[0, 1, 1, z] - (G[0, y]*G[0, 1, 1, z])/2 - 
      (G[1 - z, y]*G[0, 1, 1, z])/2 - G[0, 1 - z, 0, y]/2 - 
      (I/2)*Pi*G[0, 1 - z, 0, y] + (G[1, z]*G[0, 1 - z, 0, y])/2 - 
      G[0, 1 - z, 1 - z, y]/2 - (I/2)*Pi*G[0, 1 - z, 1 - z, y] + 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
      G[0, -z, 1 - z, y]/2 + (I/2)*Pi*G[0, -z, 1 - z, y] - 
      (G[1, z]*G[0, -z, 1 - z, y])/2 + G[1, 0, 0, y]/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + G[1, 0, 1, z]/2 + (I/2)*Pi*G[1, 0, 1, z] - 
      (G[0, y]*G[1, 0, 1, z])/2 - (G[1 - z, y]*G[1, 0, 1, z])/2 + 
      (G[0, y]*G[1, 1, 1, z])/2 - (G[-z, y]*G[1, 1, 1, z])/2 - 
      G[1 - z, 0, 0, y]/2 - (I/2)*Pi*G[1 - z, 0, 0, y] + 
      (G[1, z]*G[1 - z, 0, 0, y])/2 - G[1 - z, 0, 1 - z, y]/2 - 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] + (G[1, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + G[1 - z, 1, 0, y]/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y]/2 - 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] + (G[1, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + G[1 - z, -z, 1 - z, y]/2 + 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] - (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      G[-z, 1 - z, 1 - z, y]/2 + (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - G[0, 0, 0, 1, z]/2 + 
      G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 1, z]/2 + 
      G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/2 - 
      G[0, 0, -z, 1 - z, y]/2 - G[0, 1, 0, 0, y]/2 + G[0, 1, 0, 1, z]/2 - 
      G[0, 1, 1, 1, z]/2 + G[0, 1 - z, 0, 0, y]/2 + G[0, 1 - z, 0, 1 - z, y]/
       2 - G[0, 1 - z, 1, 0, y]/2 + G[0, 1 - z, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 - G[0, 1 - z, -z, 1 - z, y]/2 - 
      G[0, -z, 1 - z, 1 - z, y]/2 - G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 1, z]/2 - 
      G[1, 0, 1, 1, z]/2 - G[1, 1, 0, 1, z]/2 + G[1 - z, 0, 0, 0, y]/2 + 
      G[1 - z, 0, 0, 1 - z, y]/2 - G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 0, y]/2 + G[1 - z, 0, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 1 - z, y]/2 - 
      G[1 - z, 1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, 1 - z, 0, y]/2 - 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 - G[1 - z, -z, 1 - z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, 1 - z, y]/2))/(mh2*N*z^2) + 
   (e^2*(-(G[0, z]*G[1 - z, y]) - (I/2)*Pi*G[0, z]*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/24 + G[1, z]*G[-z, y] + 
      (I/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/24 + 
      (G[1 - z, y]*G[0, 0, z])/2 + (I/2)*Pi*G[1 - z, y]*G[0, 0, z] - 
      (G[0, z]*G[0, 1 - z, y])/2 - (I/2)*Pi*G[0, z]*G[0, 1 - z, y] + 
      (G[0, 0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, -z, y] - (G[-z, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] - (G[0, -z, y]*G[1, 1, z])/2 + 
      (G[0, z]*G[1 - z, 1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - (G[1, z]*G[1 - z, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + (G[1, 1, z]*G[1 - z, -z, y])/2 + 
      G[-z, 1 - z, y] + (I/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       24 - (G[1, z]*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 - (G[1 - z, y]*G[0, 0, 0, z])/2 - 
      (G[0, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, -z, y])/2 + 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
      G[0, -z, 1 - z, y]/2 + (I/2)*Pi*G[0, -z, 1 - z, y] - 
      (G[1, z]*G[0, -z, 1 - z, y])/2 + (G[-z, y]*G[1, 1, 1, z])/2 + 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - (G[1, z]*G[1 - z, 0, -z, y])/2 - 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - G[1 - z, -z, 1 - z, y]/2 - 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] + (G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      G[-z, 1 - z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + G[0, 0, -z, 1 - z, y]/2 - 
      G[0, 1 - z, -z, 1 - z, y]/2 - G[0, -z, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2*N*y^2) + (e^2*y*(-(G[0, y]*G[1, z]) - (I/2)*Pi*G[0, y]*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/24 + G[1, z]*G[-z, y] + 
      (I/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/24 + 
      (G[1, z]*G[0, 0, y])/2 + (I/2)*Pi*G[1, z]*G[0, 0, y] + G[0, 1, z] + 
      (I/2)*Pi*G[0, 1, z] - (7*Pi^2*G[0, 1, z])/24 - (G[0, y]*G[0, 1, z])/2 - 
      (I/2)*Pi*G[0, y]*G[0, 1, z] - (G[1 - z, y]*G[0, 1, z])/2 - 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] + (G[0, 0, y]*G[0, 1, z])/2 - 
      G[0, 1 - z, y] - (I/2)*Pi*G[0, 1 - z, y] + (7*Pi^2*G[0, 1 - z, y])/24 + 
      (G[1, z]*G[0, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[0, 1 - z, y] + 
      (G[0, 1, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, -z, y] + G[1, 0, y] + (I/2)*Pi*G[1, 0, y] - 
      (7*Pi^2*G[1, 0, y])/24 + (G[0, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[0, y]*G[1, 1, z] - (G[-z, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] - (G[0, 0, y]*G[1, 1, z])/2 - 
      (G[0, 1 - z, y]*G[1, 1, z])/2 + (G[0, -z, y]*G[1, 1, z])/2 - 
      G[1 - z, 0, y] - (I/2)*Pi*G[1 - z, 0, y] + (7*Pi^2*G[1 - z, 0, y])/24 + 
      (G[1, z]*G[1 - z, 0, y])/2 + (I/2)*Pi*G[1, z]*G[1 - z, 0, y] + 
      (G[0, 1, z]*G[1 - z, 0, y])/2 - (G[1, 1, z]*G[1 - z, 0, y])/2 + 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (G[1, z]*G[1 - z, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + (G[1, 1, z]*G[1 - z, -z, y])/2 + 
      G[-z, 1 - z, y] + (I/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       24 - (G[1, z]*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[0, 0, 0, y])/2 + 
      G[0, 0, 1, z]/2 + (I/2)*Pi*G[0, 0, 1, z] - (G[0, y]*G[0, 0, 1, z])/2 - 
      (G[1 - z, y]*G[0, 0, 1, z])/2 + G[0, 0, 1 - z, y]/2 + 
      (I/2)*Pi*G[0, 0, 1 - z, y] - (G[1, z]*G[0, 0, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, -z, y])/2 - G[0, 1, 0, y]/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      G[0, 1, 1, z]/2 - (I/2)*Pi*G[0, 1, 1, z] + (G[0, y]*G[0, 1, 1, z])/2 + 
      (G[1 - z, y]*G[0, 1, 1, z])/2 + G[0, 1 - z, 0, y]/2 + 
      (I/2)*Pi*G[0, 1 - z, 0, y] - (G[1, z]*G[0, 1 - z, 0, y])/2 + 
      G[0, 1 - z, 1 - z, y]/2 + (I/2)*Pi*G[0, 1 - z, 1 - z, y] - 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      G[0, -z, 1 - z, y]/2 - (I/2)*Pi*G[0, -z, 1 - z, y] + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - G[1, 0, 0, y]/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - G[1, 0, 1, z]/2 - (I/2)*Pi*G[1, 0, 1, z] + 
      (G[0, y]*G[1, 0, 1, z])/2 + (G[1 - z, y]*G[1, 0, 1, z])/2 - 
      (G[0, y]*G[1, 1, 1, z])/2 + (G[-z, y]*G[1, 1, 1, z])/2 + 
      G[1 - z, 0, 0, y]/2 + (I/2)*Pi*G[1 - z, 0, 0, y] - 
      (G[1, z]*G[1 - z, 0, 0, y])/2 + G[1 - z, 0, 1 - z, y]/2 + 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] - (G[1, z]*G[1 - z, 0, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 0, -z, y])/2 - G[1 - z, 1, 0, y]/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y]/2 + 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] - (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - G[1 - z, -z, 1 - z, y]/2 - 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] + (G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      G[-z, 1 - z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + G[0, 0, 0, 1, z]/2 - 
      G[0, 0, 0, 1 - z, y]/2 + G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 1, z]/2 - 
      G[0, 0, 1 - z, 0, y]/2 - G[0, 0, 1 - z, 1 - z, y]/2 + 
      G[0, 0, -z, 1 - z, y]/2 + G[0, 1, 0, 0, y]/2 - G[0, 1, 0, 1, z]/2 + 
      G[0, 1, 1, 1, z]/2 - G[0, 1 - z, 0, 0, y]/2 - G[0, 1 - z, 0, 1 - z, y]/
       2 + G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 + G[0, 1 - z, -z, 1 - z, y]/2 + 
      G[0, -z, 1 - z, 1 - z, y]/2 + G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 1, z]/2 + 
      G[1, 0, 1, 1, z]/2 + G[1, 1, 0, 1, z]/2 - G[1 - z, 0, 0, 0, y]/2 - 
      G[1 - z, 0, 0, 1 - z, y]/2 + G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 0, 1 - z, 0, y]/2 - G[1 - z, 0, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1, 0, 0, y]/2 - 
      G[1 - z, 1 - z, 0, 0, y]/2 - G[1 - z, 1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 1 - z, 0, y]/2 + 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 + G[1 - z, -z, 1 - z, 1 - z, y]/2 + 
      G[-z, 1 - z, 1 - z, 1 - z, y]/2))/(mh2*N*z^2), F[3, 1, "PS"] -> 0, 
 F[4, 1, "NS"] -> (N*(-1/2 - (3*G[0, z])/4))/(mh2*(1 - z)) + 
   (Nf*((I/6)*Pi - G[0, y]/12 - G[0, z]/12))/(mh2*y*(1 - z)) + 
   (Nf*((I/6)*Pi - G[0, y]/12 - G[0, z]/12))/(mh2*(1 - z)*(1 - y - z)) + 
   (Nf*((-1/6*I)*Pi + G[0, y]/12 + G[0, z]/12))/(mh2*z) + 
   (1/2 + (3*G[0, z])/4)/(mh2*N*(1 - z)) + 
   (N*((-3*G[0, y])/4 + (3*G[0, z])/4))/(mh2*(1 - y - z)) + 
   G[0, z]/(2*mh2*N*(1 - z)^2) - (N*G[0, z])/(2*mh2*(1 - z)^2) + 
   (-G[1, z] - G[1 - z, y])/(mh2*N*z*(y + z)) + (G[1, z]/2 + G[1 - z, y]/2)/
    (mh2*N*y*z) + (e*(1 + (I/2)*Pi + (3*G[0, z])/2 + ((3*I)/4)*Pi*G[0, z] - 
      (3*G[0, 0, z])/4))/(mh2*N*(1 - z)) + 
   (e*(G[0, z] + (I/2)*Pi*G[0, z] - G[0, 0, z]/2))/(mh2*N*(1 - z)^2) + 
   (e*Nf*((7*Pi^2)/72 + (I/12)*Pi*G[0, y] + (I/12)*Pi*G[0, z] - 
      G[0, 0, y]/12 - G[0, 0, z]/12))/(mh2*z) + 
   (e*Nf*((-7*Pi^2)/72 - (I/12)*Pi*G[0, y] - (I/12)*Pi*G[0, z] + 
      G[0, 0, y]/12 + G[0, 0, z]/12))/(mh2*y*(1 - z)) + 
   (e*Nf*((-7*Pi^2)/72 - (I/12)*Pi*G[0, y] - (I/12)*Pi*G[0, z] + 
      G[0, 0, y]/12 + G[0, 0, z]/12))/(mh2*(1 - z)*(1 - y - z)) + 
   (e*N*(-G[0, z] - (I/2)*Pi*G[0, z] + G[0, 0, z]/2))/(mh2*(1 - z)^2) + 
   (e*N*(-1 - (I/2)*Pi - (3*G[0, z])/2 - ((3*I)/4)*Pi*G[0, z] + 
      (3*G[0, 0, z])/4))/(mh2*(1 - z)) + 
   (e*N*z*(Pi^2/3 + 2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 2*G[1, 0, z]))/
    (mh2*(1 - y - z)^2) + 
   (e*N*(Pi^2/3 - (5*G[0, y])/4 - ((3*I)/4)*Pi*G[0, y] + (5*G[0, z])/4 + 
      ((3*I)/4)*Pi*G[0, z] + 2*G[0, y]*G[0, z] + (3*G[0, 0, y])/4 - 
      (3*G[0, 0, z])/4 - 2*G[1, 0, y] - 2*G[1, 0, z]))/(mh2*(1 - y - z)) + 
   (N*(7/4 - ((11*I)/12)*Pi + Pi^2/12 + (5*G[0, y])/6 + G[0, z]/12 + 
      (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - G[1, 0, z]/2))/
    (mh2*(1 - z)*(1 - y - z)) + 
   (N*(7/4 - ((11*I)/12)*Pi + Pi^2/12 + (5*G[0, y])/6 + (5*G[0, z])/6 + 
      (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - G[1, 0, z]/2))/(mh2*y*(1 - z)) + 
   (N*(-7/4 + ((11*I)/12)*Pi - Pi^2/12 - (5*G[0, y])/6 - (5*G[0, z])/6 - 
      (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + G[1, 0, z]/2))/(mh2*z) + 
   (G[0, y]/4 - G[0, z]/4 + (G[0, y]*G[1, z])/2 - (G[0, z]*G[1 - z, y])/2 - 
     G[0, 1, z]/2 + G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2)/
    (mh2*N*(1 - y - z)) + (e*(G[1, z] + (I/2)*Pi*G[1, z] + G[1 - z, y] + 
      (I/2)*Pi*G[1 - z, y] - (G[1, z]*G[1 - z, y])/2 - G[1, 1, z]/2 - 
      G[1 - z, 1 - z, y]/2))/(mh2*N*y*z) + 
   (e*(-2*G[1, z] - I*Pi*G[1, z] - 2*G[1 - z, y] - I*Pi*G[1 - z, y] + 
      G[1, z]*G[1 - z, y] + G[1, 1, z] + G[1 - z, 1 - z, y]))/
    (mh2*N*z*(y + z)) + (9/4 - G[0, y]/2 + (5*G[1, z])/4 + G[0, y]*G[1, z] + 
     (5*G[1 - z, y])/4 + (G[0, z]*G[1 - z, y])/2 - (3*G[1, z]*G[-z, y])/2 - 
     G[0, 1, z] + G[0, 1 - z, y] - G[1, 0, y] + G[1 - z, 0, y] - 
     (3*G[-z, 1 - z, y])/2)/(mh2*N*z) + 
   ((G[0, z]*G[1 - z, y])/2 - (G[1, z]*G[-z, y])/2 - G[-z, 1 - z, y]/2)/
    (mh2*N*y^2) + ((G[0, z]*G[1 - z, y])/2 - (G[1, z]*G[-z, y])/2 - 
     G[-z, 1 - z, y]/2)/(mh2*N*y) + 
   (y*((G[0, y]*G[1, z])/2 - (G[1, z]*G[-z, y])/2 - G[0, 1, z]/2 + 
      G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2 - 
      G[-z, 1 - z, y]/2))/(mh2*N*z^2) + 
   (-1/2*(G[0, y]*G[1, z]) + (G[1, z]*G[-z, y])/2 + G[0, 1, z]/2 - 
     G[0, 1 - z, y]/2 + G[1, 0, y]/2 - G[1 - z, 0, y]/2 + G[-z, 1 - z, y]/2)/
    (mh2*N*z^2) + (-9/4 + G[0, z]/4 - (3*G[1, z])/4 - (G[0, y]*G[1, z])/2 - 
     (3*G[1 - z, y])/4 + (G[1, z]*G[-z, y])/2 + G[0, 1, z]/2 - 
     G[0, 1 - z, y]/2 + G[1, 0, y]/2 - G[1 - z, 0, y]/2 + G[-z, 1 - z, y]/2)/
    (mh2*N*(1 - z)*(1 - y - z)) + (-9/4 + G[0, z]/2 - (3*G[1, z])/4 - 
     (G[0, y]*G[1, z])/2 - (3*G[1 - z, y])/4 + (G[1, z]*G[-z, y])/2 + 
     G[0, 1, z]/2 - G[0, 1 - z, y]/2 + G[1, 0, y]/2 - G[1 - z, 0, y]/2 + 
     G[-z, 1 - z, y]/2)/(mh2*N*y*(1 - z)) + 
   (e^2*N*(-2 - I*Pi + (7*Pi^2)/24 - 3*G[0, z] - ((3*I)/2)*Pi*G[0, z] + 
      (7*Pi^2*G[0, z])/16 + (3*G[0, 0, z])/2 + ((3*I)/4)*Pi*G[0, 0, z] - 
      (3*G[0, 0, 0, z])/4))/(mh2*(1 - z)) + 
   (e^2*N*(-2*G[0, z] - I*Pi*G[0, z] + (7*Pi^2*G[0, z])/24 + G[0, 0, z] + 
      (I/2)*Pi*G[0, 0, z] - G[0, 0, 0, z]/2))/(mh2*(1 - z)^2) + 
   (e^2*Nf*((-1/24*I)*Pi^3 - zeta3/18 + (7*Pi^2*G[0, y])/144 + 
      (7*Pi^2*G[0, z])/144 + (I/12)*Pi*G[0, 0, y] + (I/12)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/12 - G[0, 0, 0, z]/12))/(mh2*y*(1 - z)) + 
   (e^2*Nf*((-1/24*I)*Pi^3 - zeta3/18 + (7*Pi^2*G[0, y])/144 + 
      (7*Pi^2*G[0, z])/144 + (I/12)*Pi*G[0, 0, y] + (I/12)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/12 - G[0, 0, 0, z]/12))/(mh2*(1 - z)*(1 - y - z)) + 
   (e^2*Nf*((I/24)*Pi^3 + zeta3/18 - (7*Pi^2*G[0, y])/144 - 
      (7*Pi^2*G[0, z])/144 - (I/12)*Pi*G[0, 0, y] - (I/12)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/12 + G[0, 0, 0, z]/12))/(mh2*z) + 
   (e^2*(2*G[0, z] + I*Pi*G[0, z] - (7*Pi^2*G[0, z])/24 - G[0, 0, z] - 
      (I/2)*Pi*G[0, 0, z] + G[0, 0, 0, z]/2))/(mh2*N*(1 - z)^2) + 
   (e^2*(2 + I*Pi - (7*Pi^2)/24 + 3*G[0, z] + ((3*I)/2)*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/16 - (3*G[0, 0, z])/2 - ((3*I)/4)*Pi*G[0, 0, z] + 
      (3*G[0, 0, 0, z])/4))/(mh2*N*(1 - z)) + 
   (e^2*N*z*((2*Pi^2)/3 + (I/3)*Pi^3 - (Pi^2*G[0, y])/3 - (Pi^2*G[0, z])/3 + 
      4*G[0, y]*G[0, z] + (2*I)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/3 + 
      (Pi^2*G[1 - z, y])/3 - 2*G[0, z]*G[0, 0, y] - 2*G[0, y]*G[0, 0, z] - 
      4*G[1, 0, y] - (2*I)*Pi*G[1, 0, y] - 4*G[1, 0, z] - 
      (2*I)*Pi*G[1, 0, z] + 2*G[0, y]*G[1, 0, z] - 2*G[1 - z, y]*G[1, 0, z] + 
      2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
      2*G[1, 0, 0, y] + 2*G[1, 0, 0, z] - 2*G[1, 1, 0, z] - 
      2*G[1 - z, 1, 0, y]))/(mh2*(1 - y - z)^2) + 
   (e^2*N*((2*Pi^2)/3 + (I/3)*Pi^3 - (5*G[0, y])/2 - ((5*I)/4)*Pi*G[0, y] + 
      (5*Pi^2*G[0, y])/48 + (5*G[0, z])/2 + ((5*I)/4)*Pi*G[0, z] - 
      (37*Pi^2*G[0, z])/48 + 4*G[0, y]*G[0, z] + (2*I)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/3 + (Pi^2*G[1 - z, y])/3 + (5*G[0, 0, y])/4 + 
      ((3*I)/4)*Pi*G[0, 0, y] - 2*G[0, z]*G[0, 0, y] - (5*G[0, 0, z])/4 - 
      ((3*I)/4)*Pi*G[0, 0, z] - 2*G[0, y]*G[0, 0, z] - 4*G[1, 0, y] - 
      (2*I)*Pi*G[1, 0, y] - 4*G[1, 0, z] - (2*I)*Pi*G[1, 0, z] + 
      2*G[0, y]*G[1, 0, z] - 2*G[1 - z, y]*G[1, 0, z] + 
      2*G[0, z]*G[1 - z, 0, y] - (3*G[0, 0, 0, y])/4 + (3*G[0, 0, 0, z])/4 + 
      2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 2*G[1, 0, 0, y] + 2*G[1, 0, 0, z] - 
      2*G[1, 1, 0, z] - 2*G[1 - z, 1, 0, y]))/(mh2*(1 - y - z)) + 
   (e*N*(7/2 + ((7*I)/4)*Pi + (77*Pi^2)/144 + (I/12)*Pi^3 - 2*zeta3 + 
      G[0, y]/4 + ((5*I)/6)*Pi*G[0, y] - (Pi^2*G[0, y])/12 + 
      ((5*I)/6)*Pi*G[0, z] - (Pi^2*G[0, z])/12 + (I/2)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 - (5*G[0, 0, y])/6 - 
      (G[0, z]*G[0, 0, y])/2 - (5*G[0, 0, z])/6 - (G[0, y]*G[0, 0, z])/2 - 
      (I/2)*Pi*G[1, 0, y] - (I/2)*Pi*G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 0, z])/2 + (G[0, z]*G[1 - z, 0, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + G[1, 0, 0, y]/2 + G[1, 0, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*y*(1 - z)) + 
   (e*N*(7/2 + ((7*I)/4)*Pi + (77*Pi^2)/144 + (I/12)*Pi^3 - 2*zeta3 + 
      G[0, y]/4 + ((5*I)/6)*Pi*G[0, y] - (Pi^2*G[0, y])/12 - G[0, z] + 
      (I/12)*Pi*G[0, z] - (Pi^2*G[0, z])/12 + (I/2)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 - (5*G[0, 0, y])/6 - 
      (G[0, z]*G[0, 0, y])/2 - G[0, 0, z]/12 - (G[0, y]*G[0, 0, z])/2 - 
      (I/2)*Pi*G[1, 0, y] - (I/2)*Pi*G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 0, z])/2 + (G[0, z]*G[1 - z, 0, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + G[1, 0, 0, y]/2 + G[1, 0, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*(1 - z)*(1 - y - z)) + 
   (e*N*(-7/2 - ((7*I)/4)*Pi - (77*Pi^2)/144 - (I/12)*Pi^3 + 2*zeta3 - 
      ((5*I)/6)*Pi*G[0, y] + (Pi^2*G[0, y])/12 - G[0, z]/4 - 
      ((5*I)/6)*Pi*G[0, z] + (Pi^2*G[0, z])/12 - (I/2)*Pi*G[0, y]*G[0, z] - 
      (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 + (5*G[0, 0, y])/6 + 
      (G[0, z]*G[0, 0, y])/2 + (5*G[0, 0, z])/6 + (G[0, y]*G[0, 0, z])/2 + 
      (I/2)*Pi*G[1, 0, y] + (I/2)*Pi*G[1, 0, z] - (G[0, y]*G[1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[0, z]*G[1 - z, 0, y])/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2*z) + 
   (e*((3*G[0, y])/4 + (I/4)*Pi*G[0, y] - (3*G[0, z])/4 - (I/4)*Pi*G[0, z] + 
      (3*G[0, y]*G[1, z])/2 + (I/2)*Pi*G[0, y]*G[1, z] - 
      (3*G[0, z]*G[1 - z, y])/2 - (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      G[0, 0, y]/4 - (G[1, z]*G[0, 0, y])/2 + G[0, 0, z]/4 + 
      (G[1 - z, y]*G[0, 0, z])/2 - (3*G[0, 1, z])/2 - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      (3*G[0, 1 - z, y])/2 + (I/2)*Pi*G[0, 1 - z, y] - 
      (G[0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, y])/2 + 
      G[1, z]*G[0, -z, y] - (3*G[1, 0, y])/2 - (I/2)*Pi*G[1, 0, y] - 
      (G[0, y]*G[1, 1, z])/2 + (3*G[1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/2 + 
      (G[0, z]*G[1 - z, 1 - z, y])/2 - G[0, 0, 1, z]/2 - 
      G[0, 0, 1 - z, y]/2 + G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - 
      G[0, 1 - z, 0, y]/2 - G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y] + 
      G[1, 0, 0, y]/2 + G[1, 0, 1, z]/2 - G[1 - z, 0, 0, y]/2 - 
      G[1 - z, 0, 1 - z, y]/2 + G[1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 0, y]/2))/(mh2*N*(1 - y - z)) + 
   (e^2*(-4*G[1, z] - (2*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/12 - 
      4*G[1 - z, y] - (2*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/12 + 
      2*G[1, z]*G[1 - z, y] + I*Pi*G[1, z]*G[1 - z, y] + 2*G[1, 1, z] + 
      I*Pi*G[1, 1, z] - G[1 - z, y]*G[1, 1, z] + 2*G[1 - z, 1 - z, y] + 
      I*Pi*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, 1 - z, y] - G[1, 1, 1, z] - 
      G[1 - z, 1 - z, 1 - z, y]))/(mh2*N*z*(y + z)) + 
   (e^2*(2*G[1, z] + I*Pi*G[1, z] - (7*Pi^2*G[1, z])/24 + 2*G[1 - z, y] + 
      I*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/24 - G[1, z]*G[1 - z, y] - 
      (I/2)*Pi*G[1, z]*G[1 - z, y] - G[1, 1, z] - (I/2)*Pi*G[1, 1, z] + 
      (G[1 - z, y]*G[1, 1, z])/2 - G[1 - z, 1 - z, y] - 
      (I/2)*Pi*G[1 - z, 1 - z, y] + (G[1, z]*G[1 - z, 1 - z, y])/2 + 
      G[1, 1, 1, z]/2 + G[1 - z, 1 - z, 1 - z, y]/2))/(mh2*N*y*z) + 
   (e*(-9/2 - ((9*I)/4)*Pi + zeta3 + G[0, y]/4 + G[0, z] + (I/2)*Pi*G[0, z] - 
      ((3*I)/4)*Pi*G[1, z] - (I/2)*Pi*G[0, y]*G[1, z] - 
      ((3*I)/4)*Pi*G[1 - z, y] + (3*G[0, z]*G[1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, y])/4 - (3*G[1, z]*G[-z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[-z, y] + (G[1, z]*G[0, 0, y])/2 - G[0, 0, z]/2 + 
      (I/2)*Pi*G[0, 1, z] - (G[0, y]*G[0, 1, z])/2 - (G[1 - z, y]*G[0, 1, z])/
       2 - (I/2)*Pi*G[0, 1 - z, y] + (G[1, z]*G[0, 1 - z, y])/2 - 
      (G[1, z]*G[0, -z, y])/2 + (I/2)*Pi*G[1, 0, y] + (3*G[1, 1, z])/4 + 
      (G[0, y]*G[1, 1, z])/2 - (G[-z, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[1 - z, 0, y] + (G[1, z]*G[1 - z, 0, y])/2 + 
      (3*G[1 - z, 1 - z, y])/4 - (G[1, z]*G[1 - z, -z, y])/2 - 
      (3*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[-z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, y])/2 + G[0, 0, 1, z]/2 + G[0, 0, 1 - z, y]/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 1, z]/2 + G[0, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, y]/2 - G[0, -z, 1 - z, y]/2 - G[1, 0, 0, y]/2 - 
      G[1, 0, 1, z]/2 + G[1 - z, 0, 0, y]/2 + G[1 - z, 0, 1 - z, y]/2 - 
      G[1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, 0, y]/2 - 
      G[1 - z, -z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, y]/2))/
    (mh2*N*y*(1 - z)) + (e*(-9/2 - ((9*I)/4)*Pi + zeta3 + G[0, y]/4 + 
      G[0, z] + (I/4)*Pi*G[0, z] - ((3*I)/4)*Pi*G[1, z] - 
      (I/2)*Pi*G[0, y]*G[1, z] - ((3*I)/4)*Pi*G[1 - z, y] + 
      (3*G[0, z]*G[1 - z, y])/2 + (3*G[1, z]*G[1 - z, y])/4 - 
      (3*G[1, z]*G[-z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, y] + 
      (G[1, z]*G[0, 0, y])/2 - G[0, 0, z]/4 + (I/2)*Pi*G[0, 1, z] - 
      (G[0, y]*G[0, 1, z])/2 - (G[1 - z, y]*G[0, 1, z])/2 - 
      (I/2)*Pi*G[0, 1 - z, y] + (G[1, z]*G[0, 1 - z, y])/2 - 
      (G[1, z]*G[0, -z, y])/2 + (I/2)*Pi*G[1, 0, y] + (3*G[1, 1, z])/4 + 
      (G[0, y]*G[1, 1, z])/2 - (G[-z, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[1 - z, 0, y] + (G[1, z]*G[1 - z, 0, y])/2 + 
      (3*G[1 - z, 1 - z, y])/4 - (G[1, z]*G[1 - z, -z, y])/2 - 
      (3*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[-z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, y])/2 + G[0, 0, 1, z]/2 + G[0, 0, 1 - z, y]/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 1, z]/2 + G[0, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, y]/2 - G[0, -z, 1 - z, y]/2 - G[1, 0, 0, y]/2 - 
      G[1, 0, 1, z]/2 + G[1 - z, 0, 0, y]/2 + G[1 - z, 0, 1 - z, y]/2 - 
      G[1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, 0, y]/2 - 
      G[1 - z, -z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, y]/2))/
    (mh2*N*(1 - z)*(1 - y - z)) + 
   (e*(-1/2*(G[0, y]*G[1, z]) - (I/2)*Pi*G[0, y]*G[1, z] + 
      (G[1, z]*G[-z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, y] + 
      (G[1, z]*G[0, 0, y])/2 + G[0, 1, z]/2 + (I/2)*Pi*G[0, 1, z] - 
      (G[0, y]*G[0, 1, z])/2 - (G[1 - z, y]*G[0, 1, z])/2 - 
      G[0, 1 - z, y]/2 - (I/2)*Pi*G[0, 1 - z, y] + (G[1, z]*G[0, 1 - z, y])/
       2 - (G[1, z]*G[0, -z, y])/2 + G[1, 0, y]/2 + (I/2)*Pi*G[1, 0, y] + 
      (G[0, y]*G[1, 1, z])/2 - (G[-z, y]*G[1, 1, z])/2 - G[1 - z, 0, y]/2 - 
      (I/2)*Pi*G[1 - z, 0, y] + (G[1, z]*G[1 - z, 0, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/2 + G[-z, 1 - z, y]/2 + 
      (I/2)*Pi*G[-z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, y])/2 + 
      G[0, 0, 1, z]/2 + G[0, 0, 1 - z, y]/2 - G[0, 1, 0, y]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1 - z, 0, y]/2 + G[0, 1 - z, 1 - z, y]/2 - 
      G[0, -z, 1 - z, y]/2 - G[1, 0, 0, y]/2 - G[1, 0, 1, z]/2 + 
      G[1 - z, 0, 0, y]/2 + G[1 - z, 0, 1 - z, y]/2 - G[1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 0, y]/2 - G[1 - z, -z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2*N*z^2) + 
   (e*((G[0, z]*G[1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      (G[1, z]*G[-z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1 - z, y]*G[0, 0, z])/2 + (G[0, z]*G[0, 1 - z, y])/2 - 
      (G[1, z]*G[0, -z, y])/2 + (G[-z, y]*G[1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, y])/2 - G[0, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, y]/2))/(mh2*N*y^2) + 
   (e*((G[0, z]*G[1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      (G[1, z]*G[-z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1 - z, y]*G[0, 0, z])/2 + (G[0, z]*G[0, 1 - z, y])/2 - 
      (G[1, z]*G[0, -z, y])/2 + (G[-z, y]*G[1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, y])/2 - G[0, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, y]/2))/(mh2*N*y) + 
   (e*y*((G[0, y]*G[1, z])/2 + (I/2)*Pi*G[0, y]*G[1, z] - 
      (G[1, z]*G[-z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/2 - G[0, 1, z]/2 - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      G[0, 1 - z, y]/2 + (I/2)*Pi*G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/
       2 + (G[1, z]*G[0, -z, y])/2 - G[1, 0, y]/2 - (I/2)*Pi*G[1, 0, y] - 
      (G[0, y]*G[1, 1, z])/2 + (G[-z, y]*G[1, 1, z])/2 + G[1 - z, 0, y]/2 + 
      (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/2 + 
      (G[1, z]*G[1 - z, -z, y])/2 - G[-z, 1 - z, y]/2 - 
      (I/2)*Pi*G[-z, 1 - z, y] + (G[1, z]*G[-z, 1 - z, y])/2 - 
      G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 + G[0, 1, 0, y]/2 + 
      G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - G[0, 1 - z, 1 - z, y]/2 + 
      G[0, -z, 1 - z, y]/2 + G[1, 0, 0, y]/2 + G[1, 0, 1, z]/2 - 
      G[1 - z, 0, 0, y]/2 - G[1 - z, 0, 1 - z, y]/2 + G[1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 0, y]/2 + G[1 - z, -z, 1 - z, y]/2 + 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2*N*z^2) + 
   (e*(9/2 + ((9*I)/4)*Pi - zeta3 - G[0, y] - (I/2)*Pi*G[0, y] - G[0, z]/4 + 
      G[1, z] + ((5*I)/4)*Pi*G[1, z] + (3*G[0, y]*G[1, z])/2 + 
      I*Pi*G[0, y]*G[1, z] + G[1 - z, y] + ((5*I)/4)*Pi*G[1 - z, y] + 
      (I/2)*Pi*G[0, z]*G[1 - z, y] - (5*G[1, z]*G[1 - z, y])/4 - 
      (3*G[1, z]*G[-z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[-z, y] + G[0, 0, y]/2 - 
      G[1, z]*G[0, 0, y] - (G[1 - z, y]*G[0, 0, z])/2 - (3*G[0, 1, z])/2 - 
      I*Pi*G[0, 1, z] + G[0, y]*G[0, 1, z] + G[1 - z, y]*G[0, 1, z] + 
      (3*G[0, 1 - z, y])/2 + I*Pi*G[0, 1 - z, y] + (G[0, z]*G[0, 1 - z, y])/
       2 - G[1, z]*G[0, 1 - z, y] + (G[1, z]*G[0, -z, y])/2 - 
      (3*G[1, 0, y])/2 - I*Pi*G[1, 0, y] - (5*G[1, 1, z])/4 - 
      G[0, y]*G[1, 1, z] + (3*G[-z, y]*G[1, 1, z])/2 + (3*G[1 - z, 0, y])/2 + 
      I*Pi*G[1 - z, 0, y] - G[1, z]*G[1 - z, 0, y] - 
      (5*G[1 - z, 1 - z, y])/4 - (G[0, z]*G[1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, -z, y])/2 - (3*G[-z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] + (3*G[1, z]*G[-z, 1 - z, y])/2 - 
      G[0, 0, 1, z] - G[0, 0, 1 - z, y] + G[0, 1, 0, y] + G[0, 1, 1, z] - 
      G[0, 1 - z, 0, y] - G[0, 1 - z, 1 - z, y] + G[0, -z, 1 - z, y]/2 + 
      G[1, 0, 0, y] + G[1, 0, 1, z] - G[1 - z, 0, 0, y] - 
      G[1 - z, 0, 1 - z, y] + G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y] + 
      (3*G[1 - z, -z, 1 - z, y])/2 + (3*G[-z, 1 - z, 1 - z, y])/2))/
    (mh2*N*z) + (e^2*N*(7 + ((7*I)/2)*Pi - (49*Pi^2)/48 + ((11*I)/48)*Pi^3 - 
      (13*Pi^4)/180 - (43*zeta3)/36 - (2*I)*Pi*zeta3 + G[0, y]/2 + 
      (I/4)*Pi*G[0, y] - (35*Pi^2*G[0, y])/72 - (I/12)*Pi^3*G[0, y] + 
      zeta3*G[0, y] - 2*G[0, z] - I*Pi*G[0, z] - (7*Pi^2*G[0, z])/144 - 
      (I/12)*Pi^3*G[0, z] + zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/24 + 
      (I/12)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/12 + 
      (I/12)*Pi^3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/12 + 
      (Pi^2*G[1, z]*G[1 - z, y])/12 - G[0, 0, y]/4 - 
      ((5*I)/6)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/12 - 
      (I/2)*Pi*G[0, z]*G[0, 0, y] + G[0, 0, z] - (I/12)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/12 - (I/2)*Pi*G[0, y]*G[0, 0, z] + 
      (G[0, 0, y]*G[0, 0, z])/2 - (Pi^2*G[0, 1, z])/12 - 
      (Pi^2*G[0, 1 - z, y])/12 + (7*Pi^2*G[1, 0, y])/24 + 
      (5*Pi^2*G[1, 0, z])/24 + (I/2)*Pi*G[0, y]*G[1, 0, z] - 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] - (G[0, 0, y]*G[1, 0, z])/2 + 
      (G[0, 1 - z, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, z])/12 - 
      (Pi^2*G[1 - z, 0, y])/12 + (I/2)*Pi*G[0, z]*G[1 - z, 0, y] - 
      (G[0, 0, z]*G[1 - z, 0, y])/2 + (G[1, 0, z]*G[1 - z, 0, y])/2 + 
      (Pi^2*G[1 - z, 1 - z, y])/12 - (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (5*G[0, 0, 0, y])/6 + (G[0, z]*G[0, 0, 0, y])/2 + G[0, 0, 0, z]/12 + 
      (G[0, y]*G[0, 0, 0, z])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 0, z] - (G[0, y]*G[0, 1, 0, z])/2 + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 0, z] - 
      (G[0, y]*G[1, 0, 0, z])/2 + (G[1 - z, y]*G[1, 0, 0, z])/2 - 
      (I/2)*Pi*G[1, 1, 0, z] + (G[0, y]*G[1, 1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z]/2 - G[0, 1, 0, 0, y]/2 - 
      G[0, 1, 0, 0, z]/2 + G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 - 
      G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 0, z]/2 + G[1, 0, 1, 0, z]/2 + 
      G[1, 1, 0, 0, z]/2 - G[1, 1, 1, 0, z]/2 + G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2))/
    (mh2*(1 - z)*(1 - y - z)) + 
   (e^2*N*(7 + ((7*I)/2)*Pi - (49*Pi^2)/48 + ((11*I)/48)*Pi^3 - 
      (13*Pi^4)/180 - (43*zeta3)/36 - (2*I)*Pi*zeta3 + G[0, y]/2 + 
      (I/4)*Pi*G[0, y] - (35*Pi^2*G[0, y])/72 - (I/12)*Pi^3*G[0, y] + 
      zeta3*G[0, y] - (35*Pi^2*G[0, z])/72 - (I/12)*Pi^3*G[0, z] + 
      zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/24 + (I/12)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/12 + (I/12)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/12 + (Pi^2*G[1, z]*G[1 - z, y])/12 - 
      G[0, 0, y]/4 - ((5*I)/6)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/12 - 
      (I/2)*Pi*G[0, z]*G[0, 0, y] - ((5*I)/6)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/12 - (I/2)*Pi*G[0, y]*G[0, 0, z] + 
      (G[0, 0, y]*G[0, 0, z])/2 - (Pi^2*G[0, 1, z])/12 - 
      (Pi^2*G[0, 1 - z, y])/12 + (7*Pi^2*G[1, 0, y])/24 + 
      (5*Pi^2*G[1, 0, z])/24 + (I/2)*Pi*G[0, y]*G[1, 0, z] - 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] - (G[0, 0, y]*G[1, 0, z])/2 + 
      (G[0, 1 - z, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, z])/12 - 
      (Pi^2*G[1 - z, 0, y])/12 + (I/2)*Pi*G[0, z]*G[1 - z, 0, y] - 
      (G[0, 0, z]*G[1 - z, 0, y])/2 + (G[1, 0, z]*G[1 - z, 0, y])/2 + 
      (Pi^2*G[1 - z, 1 - z, y])/12 - (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (5*G[0, 0, 0, y])/6 + (G[0, z]*G[0, 0, 0, y])/2 + (5*G[0, 0, 0, z])/6 + 
      (G[0, y]*G[0, 0, 0, z])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 0, z] - (G[0, y]*G[0, 1, 0, z])/2 + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 0, z] - 
      (G[0, y]*G[1, 0, 0, z])/2 + (G[1 - z, y]*G[1, 0, 0, z])/2 - 
      (I/2)*Pi*G[1, 1, 0, z] + (G[0, y]*G[1, 1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z]/2 - G[0, 1, 0, 0, y]/2 - 
      G[0, 1, 0, 0, z]/2 + G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 - 
      G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 0, z]/2 + G[1, 0, 1, 0, z]/2 + 
      G[1, 1, 0, 0, z]/2 - G[1, 1, 1, 0, z]/2 + G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2))/(mh2*y*(1 - z)) + 
   (e^2*N*(-7 - ((7*I)/2)*Pi + (49*Pi^2)/48 - ((11*I)/48)*Pi^3 + 
      (13*Pi^4)/180 + (43*zeta3)/36 + (2*I)*Pi*zeta3 + (35*Pi^2*G[0, y])/72 + 
      (I/12)*Pi^3*G[0, y] - zeta3*G[0, y] - G[0, z]/2 - (I/4)*Pi*G[0, z] + 
      (35*Pi^2*G[0, z])/72 + (I/12)*Pi^3*G[0, z] - zeta3*G[0, z] + 
      (5*Pi^2*G[0, y]*G[0, z])/24 - (I/12)*Pi^3*G[1, z] + 
      (Pi^2*G[0, y]*G[1, z])/12 - (I/12)*Pi^3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/12 - (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      ((5*I)/6)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[0, 0, y] + G[0, 0, z]/4 + ((5*I)/6)*Pi*G[0, 0, z] - 
      (Pi^2*G[0, 0, z])/12 + (I/2)*Pi*G[0, y]*G[0, 0, z] - 
      (G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, z])/12 + 
      (Pi^2*G[0, 1 - z, y])/12 - (7*Pi^2*G[1, 0, y])/24 - 
      (5*Pi^2*G[1, 0, z])/24 - (I/2)*Pi*G[0, y]*G[1, 0, z] + 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] + (G[0, 0, y]*G[1, 0, z])/2 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/12 + 
      (Pi^2*G[1 - z, 0, y])/12 - (I/2)*Pi*G[0, z]*G[1 - z, 0, y] + 
      (G[0, 0, z]*G[1 - z, 0, y])/2 - (G[1, 0, z]*G[1 - z, 0, y])/2 - 
      (Pi^2*G[1 - z, 1 - z, y])/12 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (5*G[0, 0, 0, y])/6 - (G[0, z]*G[0, 0, 0, y])/2 - (5*G[0, 0, 0, z])/6 - 
      (G[0, y]*G[0, 0, 0, z])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 0, z] + (G[0, y]*G[0, 1, 0, z])/2 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - (I/2)*Pi*G[1, 0, 0, z] + 
      (G[0, y]*G[1, 0, 0, z])/2 - (G[1 - z, y]*G[1, 0, 0, z])/2 + 
      (I/2)*Pi*G[1, 1, 0, z] - (G[0, y]*G[1, 1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
      G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z]/2 + G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 0, z]/2 - G[0, 1, 1, 0, z]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 0, z]/2 - G[1, 0, 1, 0, z]/2 - 
      G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, z]/2 - G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2))/(mh2*z) + 
   (e^2*((3*G[0, y])/2 + ((3*I)/4)*Pi*G[0, y] - (7*Pi^2*G[0, y])/48 - 
      (3*G[0, z])/2 - ((3*I)/4)*Pi*G[0, z] + (7*Pi^2*G[0, z])/48 + 
      3*G[0, y]*G[1, z] + ((3*I)/2)*Pi*G[0, y]*G[1, z] - 
      (7*Pi^2*G[0, y]*G[1, z])/24 - 3*G[0, z]*G[1 - z, y] - 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/24 - 
      (3*G[0, 0, y])/4 - (I/4)*Pi*G[0, 0, y] - (3*G[1, z]*G[0, 0, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, 0, y] + (3*G[0, 0, z])/4 + (I/4)*Pi*G[0, 0, z] + 
      (3*G[1 - z, y]*G[0, 0, z])/2 + (I/2)*Pi*G[1 - z, y]*G[0, 0, z] - 
      3*G[0, 1, z] - ((3*I)/2)*Pi*G[0, 1, z] + (7*Pi^2*G[0, 1, z])/24 + 
      (3*G[0, y]*G[0, 1, z])/2 + (I/2)*Pi*G[0, y]*G[0, 1, z] + 
      (3*G[1 - z, y]*G[0, 1, z])/2 + (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - 
      (G[0, 0, y]*G[0, 1, z])/2 + 3*G[0, 1 - z, y] + 
      ((3*I)/2)*Pi*G[0, 1 - z, y] - (7*Pi^2*G[0, 1 - z, y])/24 - 
      (3*G[0, z]*G[0, 1 - z, y])/2 - (I/2)*Pi*G[0, z]*G[0, 1 - z, y] - 
      (3*G[1, z]*G[0, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[0, 1 - z, y] + 
      (G[0, 0, z]*G[0, 1 - z, y])/2 - (G[0, 1, z]*G[0, 1 - z, y])/2 + 
      3*G[1, z]*G[0, -z, y] + I*Pi*G[1, z]*G[0, -z, y] - 3*G[1, 0, y] - 
      ((3*I)/2)*Pi*G[1, 0, y] + (7*Pi^2*G[1, 0, y])/24 - 
      (3*G[0, y]*G[1, 1, z])/2 - (I/2)*Pi*G[0, y]*G[1, 1, z] + 
      (G[0, 0, y]*G[1, 1, z])/2 + (G[0, 1 - z, y]*G[1, 1, z])/2 - 
      G[0, -z, y]*G[1, 1, z] + 3*G[1 - z, 0, y] + 
      ((3*I)/2)*Pi*G[1 - z, 0, y] - (7*Pi^2*G[1 - z, 0, y])/24 - 
      (3*G[1, z]*G[1 - z, 0, y])/2 - (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - 
      (G[0, 1, z]*G[1 - z, 0, y])/2 + (G[1, 1, z]*G[1 - z, 0, y])/2 + 
      (3*G[0, z]*G[1 - z, 1 - z, y])/2 + (I/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] - (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + G[0, 0, 0, y]/4 + 
      (G[1, z]*G[0, 0, 0, y])/2 - G[0, 0, 0, z]/4 - 
      (G[1 - z, y]*G[0, 0, 0, z])/2 - (3*G[0, 0, 1, z])/2 - 
      (I/2)*Pi*G[0, 0, 1, z] + (G[0, y]*G[0, 0, 1, z])/2 + 
      (G[1 - z, y]*G[0, 0, 1, z])/2 - (3*G[0, 0, 1 - z, y])/2 - 
      (I/2)*Pi*G[0, 0, 1 - z, y] - (G[0, z]*G[0, 0, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, 1 - z, y])/2 + (3*G[0, 1, 0, y])/2 + 
      (I/2)*Pi*G[0, 1, 0, y] + (3*G[0, 1, 1, z])/2 + (I/2)*Pi*G[0, 1, 1, z] - 
      (G[0, y]*G[0, 1, 1, z])/2 - (G[1 - z, y]*G[0, 1, 1, z])/2 - 
      (3*G[0, 1 - z, 0, y])/2 - (I/2)*Pi*G[0, 1 - z, 0, y] + 
      (G[1, z]*G[0, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, y])/2 - 
      (I/2)*Pi*G[0, 1 - z, 1 - z, y] + (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 - G[1, z]*G[0, 1 - z, -z, y] + 
      3*G[0, -z, 1 - z, y] + I*Pi*G[0, -z, 1 - z, y] - 
      G[1, z]*G[0, -z, 1 - z, y] + (3*G[1, 0, 0, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (3*G[1, 0, 1, z])/2 + (I/2)*Pi*G[1, 0, 1, z] - 
      (G[0, y]*G[1, 0, 1, z])/2 - (G[1 - z, y]*G[1, 0, 1, z])/2 + 
      (G[0, y]*G[1, 1, 1, z])/2 - (3*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 0, 0, y] + (G[1, z]*G[1 - z, 0, 0, y])/2 - 
      (3*G[1 - z, 0, 1 - z, y])/2 - (I/2)*Pi*G[1 - z, 0, 1 - z, y] + 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + (G[1, z]*G[1 - z, 0, 1 - z, y])/2 - 
      G[1, z]*G[1 - z, 0, -z, y] + (3*G[1 - z, 1, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (3*G[1 - z, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] + (G[1, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - G[0, 0, 0, 1, z]/2 + 
      G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 1, z]/2 + 
      G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/2 - 
      G[0, 1, 0, 0, y]/2 + G[0, 1, 0, 1, z]/2 - G[0, 1, 1, 1, z]/2 + 
      G[0, 1 - z, 0, 0, y]/2 + G[0, 1 - z, 0, 1 - z, y]/2 - 
      G[0, 1 - z, 1, 0, y]/2 + G[0, 1 - z, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 - G[0, 1 - z, -z, 1 - z, y] - 
      G[0, -z, 1 - z, 1 - z, y] - G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 1, z]/2 - 
      G[1, 0, 1, 1, z]/2 - G[1, 1, 0, 1, z]/2 + G[1 - z, 0, 0, 0, y]/2 + 
      G[1 - z, 0, 0, 1 - z, y]/2 - G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 0, y]/2 + G[1 - z, 0, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y] - G[1 - z, 1, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 1 - z, y]/2 - 
      G[1 - z, 1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, 1 - z, 0, y]/2))/
    (mh2*N*(1 - y - z)) + (e^2*(9 + ((9*I)/2)*Pi - (21*Pi^2)/16 - Pi^4/60 - 
      (3*zeta3)/2 - I*Pi*zeta3 - 2*G[0, y] - I*Pi*G[0, y] + 
      (7*Pi^2*G[0, y])/24 - G[0, z]/2 - (I/4)*Pi*G[0, z] + 2*G[1, z] + 
      I*Pi*G[1, z] - (35*Pi^2*G[1, z])/48 + zeta3*G[1, z] + 
      3*G[0, y]*G[1, z] + ((3*I)/2)*Pi*G[0, y]*G[1, z] - 
      (7*Pi^2*G[0, y]*G[1, z])/12 + 2*G[1 - z, y] + I*Pi*G[1 - z, y] - 
      (35*Pi^2*G[1 - z, y])/48 + zeta3*G[1 - z, y] - 
      (7*Pi^2*G[0, z]*G[1 - z, y])/24 - G[1, z]*G[1 - z, y] - 
      ((5*I)/4)*Pi*G[1, z]*G[1 - z, y] - 3*G[1, z]*G[-z, y] - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/8 + 
      G[0, 0, y] + (I/2)*Pi*G[0, 0, y] - (3*G[1, z]*G[0, 0, y])/2 - 
      I*Pi*G[1, z]*G[0, 0, y] + G[0, 0, z]/4 - (I/2)*Pi*G[1 - z, y]*
       G[0, 0, z] - 3*G[0, 1, z] - ((3*I)/2)*Pi*G[0, 1, z] + 
      (7*Pi^2*G[0, 1, z])/12 + (3*G[0, y]*G[0, 1, z])/2 + 
      I*Pi*G[0, y]*G[0, 1, z] + (3*G[1 - z, y]*G[0, 1, z])/2 + 
      I*Pi*G[1 - z, y]*G[0, 1, z] - G[0, 0, y]*G[0, 1, z] + 
      3*G[0, 1 - z, y] + ((3*I)/2)*Pi*G[0, 1 - z, y] - 
      (7*Pi^2*G[0, 1 - z, y])/12 + (I/2)*Pi*G[0, z]*G[0, 1 - z, y] - 
      (3*G[1, z]*G[0, 1 - z, y])/2 - I*Pi*G[1, z]*G[0, 1 - z, y] - 
      (G[0, 0, z]*G[0, 1 - z, y])/2 - G[0, 1, z]*G[0, 1 - z, y] + 
      (3*G[1, z]*G[0, -z, y])/2 + (I/2)*Pi*G[1, z]*G[0, -z, y] - 
      3*G[1, 0, y] - ((3*I)/2)*Pi*G[1, 0, y] + (7*Pi^2*G[1, 0, y])/12 - 
      G[1, 1, z] - ((5*I)/4)*Pi*G[1, 1, z] - (3*G[0, y]*G[1, 1, z])/2 - 
      I*Pi*G[0, y]*G[1, 1, z] + (5*G[1 - z, y]*G[1, 1, z])/4 + 
      (3*G[-z, y]*G[1, 1, z])/2 + ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] + 
      G[0, 0, y]*G[1, 1, z] + G[0, 1 - z, y]*G[1, 1, z] - 
      (G[0, -z, y]*G[1, 1, z])/2 + 3*G[1 - z, 0, y] + 
      ((3*I)/2)*Pi*G[1 - z, 0, y] - (7*Pi^2*G[1 - z, 0, y])/12 - 
      (3*G[1, z]*G[1 - z, 0, y])/2 - I*Pi*G[1, z]*G[1 - z, 0, y] - 
      G[0, 1, z]*G[1 - z, 0, y] + G[1, 1, z]*G[1 - z, 0, y] - 
      G[1 - z, 1 - z, y] - ((5*I)/4)*Pi*G[1 - z, 1 - z, y] - 
      (I/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] + (5*G[1, z]*G[1 - z, 1 - z, y])/
       4 + (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
      G[0, 1, z]*G[1 - z, 1 - z, y] + (3*G[1, z]*G[1 - z, -z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] - (3*G[1, 1, z]*G[1 - z, -z, y])/
       2 - 3*G[-z, 1 - z, y] - ((3*I)/2)*Pi*G[-z, 1 - z, y] + 
      (7*Pi^2*G[-z, 1 - z, y])/8 + (3*G[1, z]*G[-z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] - (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 - G[0, 0, 0, y]/2 + G[1, z]*G[0, 0, 0, y] + 
      (G[1 - z, y]*G[0, 0, 0, z])/2 - (3*G[0, 0, 1, z])/2 - 
      I*Pi*G[0, 0, 1, z] + G[0, y]*G[0, 0, 1, z] + 
      G[1 - z, y]*G[0, 0, 1, z] - (3*G[0, 0, 1 - z, y])/2 - 
      I*Pi*G[0, 0, 1 - z, y] + (G[0, z]*G[0, 0, 1 - z, y])/2 + 
      G[1, z]*G[0, 0, 1 - z, y] - (3*G[1, z]*G[0, 0, -z, y])/2 + 
      (3*G[0, 1, 0, y])/2 + I*Pi*G[0, 1, 0, y] + (3*G[0, 1, 1, z])/2 + 
      I*Pi*G[0, 1, 1, z] - G[0, y]*G[0, 1, 1, z] - 
      G[1 - z, y]*G[0, 1, 1, z] - (3*G[0, 1 - z, 0, y])/2 - 
      I*Pi*G[0, 1 - z, 0, y] + G[1, z]*G[0, 1 - z, 0, y] - 
      (3*G[0, 1 - z, 1 - z, y])/2 - I*Pi*G[0, 1 - z, 1 - z, y] - 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + G[1, z]*G[0, 1 - z, 1 - z, y] - 
      (G[1, z]*G[0, 1 - z, -z, y])/2 + (3*G[0, -z, 1 - z, y])/2 + 
      (I/2)*Pi*G[0, -z, 1 - z, y] - (G[1, z]*G[0, -z, 1 - z, y])/2 + 
      (3*G[1, 0, 0, y])/2 + I*Pi*G[1, 0, 0, y] + (3*G[1, 0, 1, z])/2 + 
      I*Pi*G[1, 0, 1, z] - G[0, y]*G[1, 0, 1, z] - 
      G[1 - z, y]*G[1, 0, 1, z] + (5*G[1, 1, 1, z])/4 + 
      G[0, y]*G[1, 1, 1, z] - (3*G[-z, y]*G[1, 1, 1, z])/2 - 
      (3*G[1 - z, 0, 0, y])/2 - I*Pi*G[1 - z, 0, 0, y] + 
      G[1, z]*G[1 - z, 0, 0, y] - (3*G[1 - z, 0, 1 - z, y])/2 - 
      I*Pi*G[1 - z, 0, 1 - z, y] - (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + 
      G[1, z]*G[1 - z, 0, 1 - z, y] - (G[1, z]*G[1 - z, 0, -z, y])/2 + 
      (3*G[1 - z, 1, 0, y])/2 + I*Pi*G[1 - z, 1, 0, y] - 
      (3*G[1 - z, 1 - z, 0, y])/2 - I*Pi*G[1 - z, 1 - z, 0, y] + 
      G[1, z]*G[1 - z, 1 - z, 0, y] + (5*G[1 - z, 1 - z, 1 - z, y])/4 + 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/2 + (3*G[1 - z, -z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1 - z, -z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 + (3*G[-z, 1 - z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - G[0, 0, 0, 1, z] + 
      G[0, 0, 0, 1 - z, y] - G[0, 0, 1, 0, y] + G[0, 0, 1, 1, z] + 
      G[0, 0, 1 - z, 0, y] + G[0, 0, 1 - z, 1 - z, y] - 
      (3*G[0, 0, -z, 1 - z, y])/2 - G[0, 1, 0, 0, y] + G[0, 1, 0, 1, z] - 
      G[0, 1, 1, 1, z] + G[0, 1 - z, 0, 0, y] + G[0, 1 - z, 0, 1 - z, y] - 
      G[0, 1 - z, 1, 0, y] + G[0, 1 - z, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, 1 - z, y] - G[0, 1 - z, -z, 1 - z, y]/2 - 
      G[0, -z, 1 - z, 1 - z, y]/2 - G[1, 0, 0, 0, y] + G[1, 0, 0, 1, z] - 
      G[1, 0, 1, 1, z] - G[1, 1, 0, 1, z] + G[1 - z, 0, 0, 0, y] + 
      G[1 - z, 0, 0, 1 - z, y] - G[1 - z, 0, 1, 0, y] + 
      G[1 - z, 0, 1 - z, 0, y] + G[1 - z, 0, 1 - z, 1 - z, y] - 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1, 0, 0, y] + 
      G[1 - z, 1 - z, 0, 0, y] + G[1 - z, 1 - z, 0, 1 - z, y] - 
      G[1 - z, 1 - z, 1, 0, y] + G[1 - z, 1 - z, 1 - z, 0, y] - 
      (3*G[1 - z, 1 - z, -z, 1 - z, y])/2 - (3*G[1 - z, -z, 1 - z, 1 - z, y])/
       2 - (3*G[-z, 1 - z, 1 - z, 1 - z, y])/2))/(mh2*N*z) + 
   (e^2*(G[0, z]*G[1 - z, y] + (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      (7*Pi^2*G[0, z]*G[1 - z, y])/24 - G[1, z]*G[-z, y] - 
      (I/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/24 - 
      (G[1 - z, y]*G[0, 0, z])/2 - (I/2)*Pi*G[1 - z, y]*G[0, 0, z] + 
      (G[0, z]*G[0, 1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[0, 1 - z, y] - 
      (G[0, 0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, -z, y] + (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] + (G[0, -z, y]*G[1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 1 - z, y])/2 - (I/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] + 
      (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y] - (I/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/
       24 + (G[1, z]*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + (G[1 - z, y]*G[0, 0, 0, z])/2 + 
      (G[0, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, -z, y])/2 - 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      G[0, -z, 1 - z, y]/2 - (I/2)*Pi*G[0, -z, 1 - z, y] + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - (G[-z, y]*G[1, 1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + (G[1, z]*G[1 - z, 0, -z, y])/2 + 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + G[1 - z, -z, 1 - z, y]/2 + 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] - (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      G[-z, 1 - z, 1 - z, y]/2 + (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - G[0, 0, -z, 1 - z, y]/2 + 
      G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2*N*y^2) + (e^2*(G[0, z]*G[1 - z, y] + (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      (7*Pi^2*G[0, z]*G[1 - z, y])/24 - G[1, z]*G[-z, y] - 
      (I/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/24 - 
      (G[1 - z, y]*G[0, 0, z])/2 - (I/2)*Pi*G[1 - z, y]*G[0, 0, z] + 
      (G[0, z]*G[0, 1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[0, 1 - z, y] - 
      (G[0, 0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, -z, y] + (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] + (G[0, -z, y]*G[1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 1 - z, y])/2 - (I/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] + 
      (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y] - (I/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/
       24 + (G[1, z]*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + (G[1 - z, y]*G[0, 0, 0, z])/2 + 
      (G[0, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, -z, y])/2 - 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      G[0, -z, 1 - z, y]/2 - (I/2)*Pi*G[0, -z, 1 - z, y] + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - (G[-z, y]*G[1, 1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + (G[1, z]*G[1 - z, 0, -z, y])/2 + 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + G[1 - z, -z, 1 - z, y]/2 + 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] - (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      G[-z, 1 - z, 1 - z, y]/2 + (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - G[0, 0, -z, 1 - z, y]/2 + 
      G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2*N*y) + (e^2*y*(G[0, y]*G[1, z] + (I/2)*Pi*G[0, y]*G[1, z] - 
      (7*Pi^2*G[0, y]*G[1, z])/24 - G[1, z]*G[-z, y] - 
      (I/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/24 - 
      (G[1, z]*G[0, 0, y])/2 - (I/2)*Pi*G[1, z]*G[0, 0, y] - G[0, 1, z] - 
      (I/2)*Pi*G[0, 1, z] + (7*Pi^2*G[0, 1, z])/24 + (G[0, y]*G[0, 1, z])/2 + 
      (I/2)*Pi*G[0, y]*G[0, 1, z] + (G[1 - z, y]*G[0, 1, z])/2 + 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - (G[0, 0, y]*G[0, 1, z])/2 + 
      G[0, 1 - z, y] + (I/2)*Pi*G[0, 1 - z, y] - (7*Pi^2*G[0, 1 - z, y])/24 - 
      (G[1, z]*G[0, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[0, 1 - z, y] - 
      (G[0, 1, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, -z, y] - G[1, 0, y] - (I/2)*Pi*G[1, 0, y] + 
      (7*Pi^2*G[1, 0, y])/24 - (G[0, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[0, y]*G[1, 1, z] + (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] + (G[0, 0, y]*G[1, 1, z])/2 + 
      (G[0, 1 - z, y]*G[1, 1, z])/2 - (G[0, -z, y]*G[1, 1, z])/2 + 
      G[1 - z, 0, y] + (I/2)*Pi*G[1 - z, 0, y] - (7*Pi^2*G[1 - z, 0, y])/24 - 
      (G[1, z]*G[1 - z, 0, y])/2 - (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - 
      (G[0, 1, z]*G[1 - z, 0, y])/2 + (G[1, 1, z]*G[1 - z, 0, y])/2 - 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y] - (I/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/
       24 + (G[1, z]*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[0, 0, 0, y])/2 - 
      G[0, 0, 1, z]/2 - (I/2)*Pi*G[0, 0, 1, z] + (G[0, y]*G[0, 0, 1, z])/2 + 
      (G[1 - z, y]*G[0, 0, 1, z])/2 - G[0, 0, 1 - z, y]/2 - 
      (I/2)*Pi*G[0, 0, 1 - z, y] + (G[1, z]*G[0, 0, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, -z, y])/2 + G[0, 1, 0, y]/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      G[0, 1, 1, z]/2 + (I/2)*Pi*G[0, 1, 1, z] - (G[0, y]*G[0, 1, 1, z])/2 - 
      (G[1 - z, y]*G[0, 1, 1, z])/2 - G[0, 1 - z, 0, y]/2 - 
      (I/2)*Pi*G[0, 1 - z, 0, y] + (G[1, z]*G[0, 1 - z, 0, y])/2 - 
      G[0, 1 - z, 1 - z, y]/2 - (I/2)*Pi*G[0, 1 - z, 1 - z, y] + 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
      G[0, -z, 1 - z, y]/2 + (I/2)*Pi*G[0, -z, 1 - z, y] - 
      (G[1, z]*G[0, -z, 1 - z, y])/2 + G[1, 0, 0, y]/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + G[1, 0, 1, z]/2 + (I/2)*Pi*G[1, 0, 1, z] - 
      (G[0, y]*G[1, 0, 1, z])/2 - (G[1 - z, y]*G[1, 0, 1, z])/2 + 
      (G[0, y]*G[1, 1, 1, z])/2 - (G[-z, y]*G[1, 1, 1, z])/2 - 
      G[1 - z, 0, 0, y]/2 - (I/2)*Pi*G[1 - z, 0, 0, y] + 
      (G[1, z]*G[1 - z, 0, 0, y])/2 - G[1 - z, 0, 1 - z, y]/2 - 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] + (G[1, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + G[1 - z, 1, 0, y]/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y]/2 - 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] + (G[1, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + G[1 - z, -z, 1 - z, y]/2 + 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] - (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      G[-z, 1 - z, 1 - z, y]/2 + (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - G[0, 0, 0, 1, z]/2 + 
      G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 1, z]/2 + 
      G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/2 - 
      G[0, 0, -z, 1 - z, y]/2 - G[0, 1, 0, 0, y]/2 + G[0, 1, 0, 1, z]/2 - 
      G[0, 1, 1, 1, z]/2 + G[0, 1 - z, 0, 0, y]/2 + G[0, 1 - z, 0, 1 - z, y]/
       2 - G[0, 1 - z, 1, 0, y]/2 + G[0, 1 - z, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 - G[0, 1 - z, -z, 1 - z, y]/2 - 
      G[0, -z, 1 - z, 1 - z, y]/2 - G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 1, z]/2 - 
      G[1, 0, 1, 1, z]/2 - G[1, 1, 0, 1, z]/2 + G[1 - z, 0, 0, 0, y]/2 + 
      G[1 - z, 0, 0, 1 - z, y]/2 - G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 0, y]/2 + G[1 - z, 0, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 1 - z, y]/2 - 
      G[1 - z, 1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, 1 - z, 0, y]/2 - 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 - G[1 - z, -z, 1 - z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, 1 - z, y]/2))/(mh2*N*z^2) + 
   (e^2*(-(G[0, y]*G[1, z]) - (I/2)*Pi*G[0, y]*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/24 + G[1, z]*G[-z, y] + 
      (I/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/24 + 
      (G[1, z]*G[0, 0, y])/2 + (I/2)*Pi*G[1, z]*G[0, 0, y] + G[0, 1, z] + 
      (I/2)*Pi*G[0, 1, z] - (7*Pi^2*G[0, 1, z])/24 - (G[0, y]*G[0, 1, z])/2 - 
      (I/2)*Pi*G[0, y]*G[0, 1, z] - (G[1 - z, y]*G[0, 1, z])/2 - 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] + (G[0, 0, y]*G[0, 1, z])/2 - 
      G[0, 1 - z, y] - (I/2)*Pi*G[0, 1 - z, y] + (7*Pi^2*G[0, 1 - z, y])/24 + 
      (G[1, z]*G[0, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[0, 1 - z, y] + 
      (G[0, 1, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, -z, y] + G[1, 0, y] + (I/2)*Pi*G[1, 0, y] - 
      (7*Pi^2*G[1, 0, y])/24 + (G[0, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[0, y]*G[1, 1, z] - (G[-z, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] - (G[0, 0, y]*G[1, 1, z])/2 - 
      (G[0, 1 - z, y]*G[1, 1, z])/2 + (G[0, -z, y]*G[1, 1, z])/2 - 
      G[1 - z, 0, y] - (I/2)*Pi*G[1 - z, 0, y] + (7*Pi^2*G[1 - z, 0, y])/24 + 
      (G[1, z]*G[1 - z, 0, y])/2 + (I/2)*Pi*G[1, z]*G[1 - z, 0, y] + 
      (G[0, 1, z]*G[1 - z, 0, y])/2 - (G[1, 1, z]*G[1 - z, 0, y])/2 + 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (G[1, z]*G[1 - z, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + (G[1, 1, z]*G[1 - z, -z, y])/2 + 
      G[-z, 1 - z, y] + (I/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       24 - (G[1, z]*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[0, 0, 0, y])/2 + 
      G[0, 0, 1, z]/2 + (I/2)*Pi*G[0, 0, 1, z] - (G[0, y]*G[0, 0, 1, z])/2 - 
      (G[1 - z, y]*G[0, 0, 1, z])/2 + G[0, 0, 1 - z, y]/2 + 
      (I/2)*Pi*G[0, 0, 1 - z, y] - (G[1, z]*G[0, 0, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, -z, y])/2 - G[0, 1, 0, y]/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      G[0, 1, 1, z]/2 - (I/2)*Pi*G[0, 1, 1, z] + (G[0, y]*G[0, 1, 1, z])/2 + 
      (G[1 - z, y]*G[0, 1, 1, z])/2 + G[0, 1 - z, 0, y]/2 + 
      (I/2)*Pi*G[0, 1 - z, 0, y] - (G[1, z]*G[0, 1 - z, 0, y])/2 + 
      G[0, 1 - z, 1 - z, y]/2 + (I/2)*Pi*G[0, 1 - z, 1 - z, y] - 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      G[0, -z, 1 - z, y]/2 - (I/2)*Pi*G[0, -z, 1 - z, y] + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - G[1, 0, 0, y]/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - G[1, 0, 1, z]/2 - (I/2)*Pi*G[1, 0, 1, z] + 
      (G[0, y]*G[1, 0, 1, z])/2 + (G[1 - z, y]*G[1, 0, 1, z])/2 - 
      (G[0, y]*G[1, 1, 1, z])/2 + (G[-z, y]*G[1, 1, 1, z])/2 + 
      G[1 - z, 0, 0, y]/2 + (I/2)*Pi*G[1 - z, 0, 0, y] - 
      (G[1, z]*G[1 - z, 0, 0, y])/2 + G[1 - z, 0, 1 - z, y]/2 + 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] - (G[1, z]*G[1 - z, 0, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 0, -z, y])/2 - G[1 - z, 1, 0, y]/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y]/2 + 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] - (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - G[1 - z, -z, 1 - z, y]/2 - 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] + (G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      G[-z, 1 - z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + G[0, 0, 0, 1, z]/2 - 
      G[0, 0, 0, 1 - z, y]/2 + G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 1, z]/2 - 
      G[0, 0, 1 - z, 0, y]/2 - G[0, 0, 1 - z, 1 - z, y]/2 + 
      G[0, 0, -z, 1 - z, y]/2 + G[0, 1, 0, 0, y]/2 - G[0, 1, 0, 1, z]/2 + 
      G[0, 1, 1, 1, z]/2 - G[0, 1 - z, 0, 0, y]/2 - G[0, 1 - z, 0, 1 - z, y]/
       2 + G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 + G[0, 1 - z, -z, 1 - z, y]/2 + 
      G[0, -z, 1 - z, 1 - z, y]/2 + G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 1, z]/2 + 
      G[1, 0, 1, 1, z]/2 + G[1, 1, 0, 1, z]/2 - G[1 - z, 0, 0, 0, y]/2 - 
      G[1 - z, 0, 0, 1 - z, y]/2 + G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 0, 1 - z, 0, y]/2 - G[1 - z, 0, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1, 0, 0, y]/2 - 
      G[1 - z, 1 - z, 0, 0, y]/2 - G[1 - z, 1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 1 - z, 0, y]/2 + 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 + G[1 - z, -z, 1 - z, 1 - z, y]/2 + 
      G[-z, 1 - z, 1 - z, 1 - z, y]/2))/(mh2*N*z^2) + 
   (e^2*(-9 - ((9*I)/2)*Pi + (21*Pi^2)/16 + Pi^4/60 + (3*zeta3)/2 + 
      I*Pi*zeta3 + G[0, y]/2 + (I/4)*Pi*G[0, y] + 2*G[0, z] + I*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/48 + (7*Pi^2*G[1, z])/16 - zeta3*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/24 + (7*Pi^2*G[1 - z, y])/16 - 
      zeta3*G[1 - z, y] + 3*G[0, z]*G[1 - z, y] + ((3*I)/2)*Pi*G[0, z]*
       G[1 - z, y] + ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] - 3*G[1, z]*G[-z, y] - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/24 - 
      G[0, 0, y]/4 + (I/2)*Pi*G[1, z]*G[0, 0, y] - G[0, 0, z] - 
      (I/4)*Pi*G[0, 0, z] - (3*G[1 - z, y]*G[0, 0, z])/2 - 
      (7*Pi^2*G[0, 1, z])/24 - (I/2)*Pi*G[0, y]*G[0, 1, z] - 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] + (G[0, 0, y]*G[0, 1, z])/2 + 
      (7*Pi^2*G[0, 1 - z, y])/24 + (3*G[0, z]*G[0, 1 - z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, 1 - z, y] + (G[0, 1, z]*G[0, 1 - z, y])/2 - 
      (3*G[1, z]*G[0, -z, y])/2 - (I/2)*Pi*G[1, z]*G[0, -z, y] - 
      (7*Pi^2*G[1, 0, y])/24 + ((3*I)/4)*Pi*G[1, 1, z] + 
      (I/2)*Pi*G[0, y]*G[1, 1, z] - (3*G[1 - z, y]*G[1, 1, z])/4 + 
      (3*G[-z, y]*G[1, 1, z])/2 - (I/2)*Pi*G[-z, y]*G[1, 1, z] - 
      (G[0, 0, y]*G[1, 1, z])/2 - (G[0, 1 - z, y]*G[1, 1, z])/2 + 
      (G[0, -z, y]*G[1, 1, z])/2 + (7*Pi^2*G[1 - z, 0, y])/24 + 
      (I/2)*Pi*G[1, z]*G[1 - z, 0, y] + (G[0, 1, z]*G[1 - z, 0, y])/2 - 
      (G[1, 1, z]*G[1 - z, 0, y])/2 + ((3*I)/4)*Pi*G[1 - z, 1 - z, y] - 
      (3*G[0, z]*G[1 - z, 1 - z, y])/2 - (3*G[1, z]*G[1 - z, 1 - z, y])/4 + 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      3*G[-z, 1 - z, y] - ((3*I)/2)*Pi*G[-z, 1 - z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/24 + (3*G[1, z]*G[-z, 1 - z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + (G[1, 1, z]*G[-z, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, 0, y])/2 + G[0, 0, 0, z]/4 + (I/2)*Pi*G[0, 0, 1, z] - 
      (G[0, y]*G[0, 0, 1, z])/2 - (G[1 - z, y]*G[0, 0, 1, z])/2 + 
      (I/2)*Pi*G[0, 0, 1 - z, y] - (G[1, z]*G[0, 0, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, -z, y])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 1, z] + (G[0, y]*G[0, 1, 1, z])/2 + 
      (G[1 - z, y]*G[0, 1, 1, z])/2 + (I/2)*Pi*G[0, 1 - z, 0, y] - 
      (G[1, z]*G[0, 1 - z, 0, y])/2 + (I/2)*Pi*G[0, 1 - z, 1 - z, y] - 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      (3*G[0, -z, 1 - z, y])/2 - (I/2)*Pi*G[0, -z, 1 - z, y] + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - (I/2)*Pi*G[1, 0, 0, y] - 
      (I/2)*Pi*G[1, 0, 1, z] + (G[0, y]*G[1, 0, 1, z])/2 + 
      (G[1 - z, y]*G[1, 0, 1, z])/2 - (3*G[1, 1, 1, z])/4 - 
      (G[0, y]*G[1, 1, 1, z])/2 + (G[-z, y]*G[1, 1, 1, z])/2 + 
      (I/2)*Pi*G[1 - z, 0, 0, y] - (G[1, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] - (G[1, z]*G[1 - z, 0, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 0, -z, y])/2 - (I/2)*Pi*G[1 - z, 1, 0, y] + 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] - (G[1, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 1 - z, y])/4 + (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + 
      (3*G[1 - z, -z, 1 - z, y])/2 - (I/2)*Pi*G[1 - z, -z, 1 - z, y] + 
      (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + (3*G[-z, 1 - z, 1 - z, y])/2 - 
      (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + 
      G[0, 0, 0, 1, z]/2 - G[0, 0, 0, 1 - z, y]/2 + G[0, 0, 1, 0, y]/2 - 
      G[0, 0, 1, 1, z]/2 - G[0, 0, 1 - z, 0, y]/2 - G[0, 0, 1 - z, 1 - z, y]/
       2 + G[0, 0, -z, 1 - z, y]/2 + G[0, 1, 0, 0, y]/2 - 
      G[0, 1, 0, 1, z]/2 + G[0, 1, 1, 1, z]/2 - G[0, 1 - z, 0, 0, y]/2 - 
      G[0, 1 - z, 0, 1 - z, y]/2 + G[0, 1 - z, 1, 0, y]/2 - 
      G[0, 1 - z, 1 - z, 0, y]/2 - G[0, 1 - z, 1 - z, 1 - z, y]/2 + 
      G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 1 - z, 1 - z, y]/2 + 
      G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 1, z]/2 + G[1, 0, 1, 1, z]/2 + 
      G[1, 1, 0, 1, z]/2 - G[1 - z, 0, 0, 0, y]/2 - G[1 - z, 0, 0, 1 - z, y]/
       2 + G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 0, 1 - z, 0, y]/2 - 
      G[1 - z, 0, 1 - z, 1 - z, y]/2 + G[1 - z, 0, -z, 1 - z, y]/2 + 
      G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1 - z, 0, 0, y]/2 - 
      G[1 - z, 1 - z, 0, 1 - z, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 1 - z, 0, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2*N*(1 - z)*(1 - y - z)) + 
   (e^2*(-9 - ((9*I)/2)*Pi + (21*Pi^2)/16 + Pi^4/60 + (3*zeta3)/2 + 
      I*Pi*zeta3 + G[0, y]/2 + (I/4)*Pi*G[0, y] + 2*G[0, z] + I*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/24 + (7*Pi^2*G[1, z])/16 - zeta3*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/24 + (7*Pi^2*G[1 - z, y])/16 - 
      zeta3*G[1 - z, y] + 3*G[0, z]*G[1 - z, y] + ((3*I)/2)*Pi*G[0, z]*
       G[1 - z, y] + ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] - 3*G[1, z]*G[-z, y] - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/24 - 
      G[0, 0, y]/4 + (I/2)*Pi*G[1, z]*G[0, 0, y] - G[0, 0, z] - 
      (I/2)*Pi*G[0, 0, z] - (3*G[1 - z, y]*G[0, 0, z])/2 - 
      (7*Pi^2*G[0, 1, z])/24 - (I/2)*Pi*G[0, y]*G[0, 1, z] - 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] + (G[0, 0, y]*G[0, 1, z])/2 + 
      (7*Pi^2*G[0, 1 - z, y])/24 + (3*G[0, z]*G[0, 1 - z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, 1 - z, y] + (G[0, 1, z]*G[0, 1 - z, y])/2 - 
      (3*G[1, z]*G[0, -z, y])/2 - (I/2)*Pi*G[1, z]*G[0, -z, y] - 
      (7*Pi^2*G[1, 0, y])/24 + ((3*I)/4)*Pi*G[1, 1, z] + 
      (I/2)*Pi*G[0, y]*G[1, 1, z] - (3*G[1 - z, y]*G[1, 1, z])/4 + 
      (3*G[-z, y]*G[1, 1, z])/2 - (I/2)*Pi*G[-z, y]*G[1, 1, z] - 
      (G[0, 0, y]*G[1, 1, z])/2 - (G[0, 1 - z, y]*G[1, 1, z])/2 + 
      (G[0, -z, y]*G[1, 1, z])/2 + (7*Pi^2*G[1 - z, 0, y])/24 + 
      (I/2)*Pi*G[1, z]*G[1 - z, 0, y] + (G[0, 1, z]*G[1 - z, 0, y])/2 - 
      (G[1, 1, z]*G[1 - z, 0, y])/2 + ((3*I)/4)*Pi*G[1 - z, 1 - z, y] - 
      (3*G[0, z]*G[1 - z, 1 - z, y])/2 - (3*G[1, z]*G[1 - z, 1 - z, y])/4 + 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      3*G[-z, 1 - z, y] - ((3*I)/2)*Pi*G[-z, 1 - z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/24 + (3*G[1, z]*G[-z, 1 - z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + (G[1, 1, z]*G[-z, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, 0, y])/2 + G[0, 0, 0, z]/2 + (I/2)*Pi*G[0, 0, 1, z] - 
      (G[0, y]*G[0, 0, 1, z])/2 - (G[1 - z, y]*G[0, 0, 1, z])/2 + 
      (I/2)*Pi*G[0, 0, 1 - z, y] - (G[1, z]*G[0, 0, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, -z, y])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 1, z] + (G[0, y]*G[0, 1, 1, z])/2 + 
      (G[1 - z, y]*G[0, 1, 1, z])/2 + (I/2)*Pi*G[0, 1 - z, 0, y] - 
      (G[1, z]*G[0, 1 - z, 0, y])/2 + (I/2)*Pi*G[0, 1 - z, 1 - z, y] - 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      (3*G[0, -z, 1 - z, y])/2 - (I/2)*Pi*G[0, -z, 1 - z, y] + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - (I/2)*Pi*G[1, 0, 0, y] - 
      (I/2)*Pi*G[1, 0, 1, z] + (G[0, y]*G[1, 0, 1, z])/2 + 
      (G[1 - z, y]*G[1, 0, 1, z])/2 - (3*G[1, 1, 1, z])/4 - 
      (G[0, y]*G[1, 1, 1, z])/2 + (G[-z, y]*G[1, 1, 1, z])/2 + 
      (I/2)*Pi*G[1 - z, 0, 0, y] - (G[1, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] - (G[1, z]*G[1 - z, 0, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 0, -z, y])/2 - (I/2)*Pi*G[1 - z, 1, 0, y] + 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] - (G[1, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 1 - z, y])/4 + (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + 
      (3*G[1 - z, -z, 1 - z, y])/2 - (I/2)*Pi*G[1 - z, -z, 1 - z, y] + 
      (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + (3*G[-z, 1 - z, 1 - z, y])/2 - 
      (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + 
      G[0, 0, 0, 1, z]/2 - G[0, 0, 0, 1 - z, y]/2 + G[0, 0, 1, 0, y]/2 - 
      G[0, 0, 1, 1, z]/2 - G[0, 0, 1 - z, 0, y]/2 - G[0, 0, 1 - z, 1 - z, y]/
       2 + G[0, 0, -z, 1 - z, y]/2 + G[0, 1, 0, 0, y]/2 - 
      G[0, 1, 0, 1, z]/2 + G[0, 1, 1, 1, z]/2 - G[0, 1 - z, 0, 0, y]/2 - 
      G[0, 1 - z, 0, 1 - z, y]/2 + G[0, 1 - z, 1, 0, y]/2 - 
      G[0, 1 - z, 1 - z, 0, y]/2 - G[0, 1 - z, 1 - z, 1 - z, y]/2 + 
      G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 1 - z, 1 - z, y]/2 + 
      G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 1, z]/2 + G[1, 0, 1, 1, z]/2 + 
      G[1, 1, 0, 1, z]/2 - G[1 - z, 0, 0, 0, y]/2 - G[1 - z, 0, 0, 1 - z, y]/
       2 + G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 0, 1 - z, 0, y]/2 - 
      G[1 - z, 0, 1 - z, 1 - z, y]/2 + G[1 - z, 0, -z, 1 - z, y]/2 + 
      G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1 - z, 0, 0, y]/2 - 
      G[1 - z, 1 - z, 0, 1 - z, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 1 - z, 0, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2*N*y*(1 - z)), F[4, 1, "PS"] -> 0, 
 F[5, 1, "NS"] -> (-1/2 - (3*G[0, y])/4)/(mh2*N*(1 - y)) + 
   (N*(1/2 + (3*G[0, y])/4))/(mh2*(1 - y)) - G[0, y]/(2*mh2*N*(1 - y)^2) + 
   (N*G[0, y])/(2*mh2*(1 - y)^2) - G[0, y]/(4*mh2*N*(1 - y)*z) - 
   (3*N*G[0, y])/(4*mh2*(1 - y)*z) + 
   (Nf*((I/6)*Pi - G[0, y]/12 - G[0, z]/12))/(mh2*y) + 
   (Nf*((-1/6*I)*Pi + G[0, y]/12 + G[0, z]/12))/(mh2*(1 - y - z)*z) + 
   (N*((-3*G[0, y])/4 + (3*G[0, z])/4))/(mh2*(1 - y - z)) + 
   (-G[1, z] - G[1 - z, y])/(mh2*N*z*(y + z)) + (G[1, z]/2 + G[1 - z, y]/2)/
    (mh2*N*y*z) + (e*N*(1 + (I/2)*Pi + (3*G[0, y])/2 + ((3*I)/4)*Pi*G[0, y] - 
      (3*G[0, 0, y])/4))/(mh2*(1 - y)) + 
   (e*N*(G[0, y] + (I/2)*Pi*G[0, y] - G[0, 0, y]/2))/(mh2*(1 - y)^2) + 
   (e*((-1/4*I)*Pi*G[0, y] + G[0, 0, y]/4))/(mh2*N*(1 - y)*z) + 
   (e*(-G[0, y] - (I/2)*Pi*G[0, y] + G[0, 0, y]/2))/(mh2*N*(1 - y)^2) + 
   (e*(-1 - (I/2)*Pi - (3*G[0, y])/2 - ((3*I)/4)*Pi*G[0, y] + 
      (3*G[0, 0, y])/4))/(mh2*N*(1 - y)) + 
   (e*N*(-G[0, y] - ((3*I)/4)*Pi*G[0, y] + (3*G[0, 0, y])/4))/
    (mh2*(1 - y)*z) + (e*N*((-5*G[0, y])/4 - ((3*I)/4)*Pi*G[0, y] + 
      (5*G[0, z])/4 + ((3*I)/4)*Pi*G[0, z] + (3*G[0, 0, y])/4 - 
      (3*G[0, 0, z])/4))/(mh2*(1 - y - z)) + 
   (e*Nf*((7*Pi^2)/72 + (I/12)*Pi*G[0, y] + (I/12)*Pi*G[0, z] - 
      G[0, 0, y]/12 - G[0, 0, z]/12))/(mh2*(1 - y - z)*z) + 
   (e*Nf*((-7*Pi^2)/72 - (I/12)*Pi*G[0, y] - (I/12)*Pi*G[0, z] + 
      G[0, 0, y]/12 + G[0, 0, z]/12))/(mh2*y) + 
   (e*N*z*(Pi^2/3 + 2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 2*G[1, 0, z]))/
    (mh2*(1 - y - z)^2) + (N*(7/4 - ((11*I)/12)*Pi + Pi^2/12 + 
      (5*G[0, y])/6 + (5*G[0, z])/6 + (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - 
      G[1, 0, z]/2))/(mh2*y) + 
   (N*(-7/4 + ((11*I)/12)*Pi - Pi^2/12 - G[0, y]/12 - (5*G[0, z])/6 - 
      (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + G[1, 0, z]/2))/
    (mh2*(1 - y - z)*z) + (e*N*(-1/3*Pi^2 - 2*G[0, y]*G[0, z] + 
      2*G[1, 0, y] + 2*G[1, 0, z]))/(mh2*(1 - y - z)^2) + 
   (G[0, y]/4 - G[0, z]/4 + (G[0, y]*G[1, z])/2 - (G[0, z]*G[1 - z, y])/2 - 
     G[0, 1, z]/2 + G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2)/
    (mh2*N*(1 - y - z)) + (e*(G[1, z] + (I/2)*Pi*G[1, z] + G[1 - z, y] + 
      (I/2)*Pi*G[1 - z, y] - (G[1, z]*G[1 - z, y])/2 - G[1, 1, z]/2 - 
      G[1 - z, 1 - z, y]/2))/(mh2*N*y*z) + 
   (e*(-2*G[1, z] - I*Pi*G[1, z] - 2*G[1 - z, y] - I*Pi*G[1 - z, y] + 
      G[1, z]*G[1 - z, y] + G[1, 1, z] + G[1 - z, 1 - z, y]))/
    (mh2*N*z*(y + z)) + ((G[0, z]*G[1 - z, y])/2 - (G[1, z]*G[-z, y])/2 - 
     G[-z, 1 - z, y]/2)/(mh2*N*y^2) + 
   (9/4 - G[0, y]/4 + (3*G[1, z])/4 + (3*G[1 - z, y])/4 + 
     (G[0, z]*G[1 - z, y])/2 - (G[1, z]*G[-z, y])/2 - G[-z, 1 - z, y]/2)/
    (mh2*N*(1 - y - z)*z) + 
   (z*(-1/2*(G[0, z]*G[1 - z, y]) + (G[1, z]*G[-z, y])/2 + 
      G[-z, 1 - z, y]/2))/(mh2*N*y^2) + 
   (-1/2*(G[0, y]*G[1, z]) + (G[1, z]*G[-z, y])/2 + G[0, 1, z]/2 - 
     G[0, 1 - z, y]/2 + G[1, 0, y]/2 - G[1 - z, 0, y]/2 + G[-z, 1 - z, y]/2)/
    (mh2*N*z^2) + (-1/2*(G[0, y]*G[1, z]) + (G[1, z]*G[-z, y])/2 + 
     G[0, 1, z]/2 - G[0, 1 - z, y]/2 + G[1, 0, y]/2 - G[1 - z, 0, y]/2 + 
     G[-z, 1 - z, y]/2)/(mh2*N*z) + (-9/4 + G[0, z]/2 - (5*G[1, z])/4 - 
     (G[0, y]*G[1, z])/2 - (5*G[1 - z, y])/4 - G[0, z]*G[1 - z, y] + 
     (3*G[1, z]*G[-z, y])/2 + G[0, 1, z]/2 - G[0, 1 - z, y]/2 + 
     G[1, 0, y]/2 - G[1 - z, 0, y]/2 + (3*G[-z, 1 - z, y])/2)/(mh2*N*y) + 
   (e^2*N*(-2*G[0, y] - I*Pi*G[0, y] + (7*Pi^2*G[0, y])/16 + G[0, 0, y] + 
      ((3*I)/4)*Pi*G[0, 0, y] - (3*G[0, 0, 0, y])/4))/(mh2*(1 - y)*z) + 
   (e^2*(-2 - I*Pi + (7*Pi^2)/24 - 3*G[0, y] - ((3*I)/2)*Pi*G[0, y] + 
      (7*Pi^2*G[0, y])/16 + (3*G[0, 0, y])/2 + ((3*I)/4)*Pi*G[0, 0, y] - 
      (3*G[0, 0, 0, y])/4))/(mh2*N*(1 - y)) + 
   (e^2*(-2*G[0, y] - I*Pi*G[0, y] + (7*Pi^2*G[0, y])/24 + G[0, 0, y] + 
      (I/2)*Pi*G[0, 0, y] - G[0, 0, 0, y]/2))/(mh2*N*(1 - y)^2) + 
   (e^2*((7*Pi^2*G[0, y])/48 + (I/4)*Pi*G[0, 0, y] - G[0, 0, 0, y]/4))/
    (mh2*N*(1 - y)*z) + (e^2*N*(2*G[0, y] + I*Pi*G[0, y] - 
      (7*Pi^2*G[0, y])/24 - G[0, 0, y] - (I/2)*Pi*G[0, 0, y] + 
      G[0, 0, 0, y]/2))/(mh2*(1 - y)^2) + 
   (e^2*N*(2 + I*Pi - (7*Pi^2)/24 + 3*G[0, y] + ((3*I)/2)*Pi*G[0, y] - 
      (7*Pi^2*G[0, y])/16 - (3*G[0, 0, y])/2 - ((3*I)/4)*Pi*G[0, 0, y] + 
      (3*G[0, 0, 0, y])/4))/(mh2*(1 - y)) + 
   (e^2*Nf*((-1/24*I)*Pi^3 - zeta3/18 + (7*Pi^2*G[0, y])/144 + 
      (7*Pi^2*G[0, z])/144 + (I/12)*Pi*G[0, 0, y] + (I/12)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/12 - G[0, 0, 0, z]/12))/(mh2*y) + 
   (e^2*Nf*((I/24)*Pi^3 + zeta3/18 - (7*Pi^2*G[0, y])/144 - 
      (7*Pi^2*G[0, z])/144 - (I/12)*Pi*G[0, 0, y] - (I/12)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/12 + G[0, 0, 0, z]/12))/(mh2*(1 - y - z)*z) + 
   (e^2*N*((-5*G[0, y])/2 - ((5*I)/4)*Pi*G[0, y] + (7*Pi^2*G[0, y])/16 + 
      (5*G[0, z])/2 + ((5*I)/4)*Pi*G[0, z] - (7*Pi^2*G[0, z])/16 + 
      (5*G[0, 0, y])/4 + ((3*I)/4)*Pi*G[0, 0, y] - (5*G[0, 0, z])/4 - 
      ((3*I)/4)*Pi*G[0, 0, z] - (3*G[0, 0, 0, y])/4 + (3*G[0, 0, 0, z])/4))/
    (mh2*(1 - y - z)) + (e^2*N*z*((2*Pi^2)/3 + (I/3)*Pi^3 - 
      (Pi^2*G[0, y])/3 - (Pi^2*G[0, z])/3 + 4*G[0, y]*G[0, z] + 
      (2*I)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/3 + (Pi^2*G[1 - z, y])/3 - 
      2*G[0, z]*G[0, 0, y] - 2*G[0, y]*G[0, 0, z] - 4*G[1, 0, y] - 
      (2*I)*Pi*G[1, 0, y] - 4*G[1, 0, z] - (2*I)*Pi*G[1, 0, z] + 
      2*G[0, y]*G[1, 0, z] - 2*G[1 - z, y]*G[1, 0, z] + 
      2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
      2*G[1, 0, 0, y] + 2*G[1, 0, 0, z] - 2*G[1, 1, 0, z] - 
      2*G[1 - z, 1, 0, y]))/(mh2*(1 - y - z)^2) + 
   (e*N*(7/2 + ((7*I)/4)*Pi + (77*Pi^2)/144 + (I/12)*Pi^3 - 2*zeta3 + 
      G[0, y]/4 + ((5*I)/6)*Pi*G[0, y] - (Pi^2*G[0, y])/12 + 
      ((5*I)/6)*Pi*G[0, z] - (Pi^2*G[0, z])/12 + (I/2)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 - (5*G[0, 0, y])/6 - 
      (G[0, z]*G[0, 0, y])/2 - (5*G[0, 0, z])/6 - (G[0, y]*G[0, 0, z])/2 - 
      (I/2)*Pi*G[1, 0, y] - (I/2)*Pi*G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 0, z])/2 + (G[0, z]*G[1 - z, 0, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + G[1, 0, 0, y]/2 + G[1, 0, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*y) + 
   (e*N*(-7/2 - ((7*I)/4)*Pi - (77*Pi^2)/144 - (I/12)*Pi^3 + 2*zeta3 + 
      G[0, y] - (I/12)*Pi*G[0, y] + (Pi^2*G[0, y])/12 - G[0, z]/4 - 
      ((5*I)/6)*Pi*G[0, z] + (Pi^2*G[0, z])/12 - (I/2)*Pi*G[0, y]*G[0, z] - 
      (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 + G[0, 0, y]/12 + 
      (G[0, z]*G[0, 0, y])/2 + (5*G[0, 0, z])/6 + (G[0, y]*G[0, 0, z])/2 + 
      (I/2)*Pi*G[1, 0, y] + (I/2)*Pi*G[1, 0, z] - (G[0, y]*G[1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[0, z]*G[1 - z, 0, y])/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2*(1 - y - z)*z) + 
   (e^2*N*((-2*Pi^2)/3 - (I/3)*Pi^3 + (Pi^2*G[0, y])/3 + (Pi^2*G[0, z])/3 - 
      4*G[0, y]*G[0, z] - (2*I)*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, z])/3 - 
      (Pi^2*G[1 - z, y])/3 + 2*G[0, z]*G[0, 0, y] + 2*G[0, y]*G[0, 0, z] + 
      4*G[1, 0, y] + (2*I)*Pi*G[1, 0, y] + 4*G[1, 0, z] + 
      (2*I)*Pi*G[1, 0, z] - 2*G[0, y]*G[1, 0, z] + 2*G[1 - z, y]*G[1, 0, z] - 
      2*G[0, z]*G[1 - z, 0, y] - 2*G[0, 1, 0, y] - 2*G[0, 1, 0, z] - 
      2*G[1, 0, 0, y] - 2*G[1, 0, 0, z] + 2*G[1, 1, 0, z] + 
      2*G[1 - z, 1, 0, y]))/(mh2*(1 - y - z)^2) + 
   (e*((3*G[0, y])/4 + (I/4)*Pi*G[0, y] - (3*G[0, z])/4 - (I/4)*Pi*G[0, z] + 
      (3*G[0, y]*G[1, z])/2 + (I/2)*Pi*G[0, y]*G[1, z] - 
      (3*G[0, z]*G[1 - z, y])/2 - (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      G[0, 0, y]/4 - (G[1, z]*G[0, 0, y])/2 + G[0, 0, z]/4 + 
      (G[1 - z, y]*G[0, 0, z])/2 - (3*G[0, 1, z])/2 - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      (3*G[0, 1 - z, y])/2 + (I/2)*Pi*G[0, 1 - z, y] - 
      (G[0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, y])/2 + 
      G[1, z]*G[0, -z, y] - (3*G[1, 0, y])/2 - (I/2)*Pi*G[1, 0, y] - 
      (G[0, y]*G[1, 1, z])/2 + (3*G[1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/2 + 
      (G[0, z]*G[1 - z, 1 - z, y])/2 - G[0, 0, 1, z]/2 - 
      G[0, 0, 1 - z, y]/2 + G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - 
      G[0, 1 - z, 0, y]/2 - G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y] + 
      G[1, 0, 0, y]/2 + G[1, 0, 1, z]/2 - G[1 - z, 0, 0, y]/2 - 
      G[1 - z, 0, 1 - z, y]/2 + G[1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 0, y]/2))/(mh2*N*(1 - y - z)) + 
   (e^2*(-4*G[1, z] - (2*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/12 - 
      4*G[1 - z, y] - (2*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/12 + 
      2*G[1, z]*G[1 - z, y] + I*Pi*G[1, z]*G[1 - z, y] + 2*G[1, 1, z] + 
      I*Pi*G[1, 1, z] - G[1 - z, y]*G[1, 1, z] + 2*G[1 - z, 1 - z, y] + 
      I*Pi*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, 1 - z, y] - G[1, 1, 1, z] - 
      G[1 - z, 1 - z, 1 - z, y]))/(mh2*N*z*(y + z)) + 
   (e^2*(2*G[1, z] + I*Pi*G[1, z] - (7*Pi^2*G[1, z])/24 + 2*G[1 - z, y] + 
      I*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/24 - G[1, z]*G[1 - z, y] - 
      (I/2)*Pi*G[1, z]*G[1 - z, y] - G[1, 1, z] - (I/2)*Pi*G[1, 1, z] + 
      (G[1 - z, y]*G[1, 1, z])/2 - G[1 - z, 1 - z, y] - 
      (I/2)*Pi*G[1 - z, 1 - z, y] + (G[1, z]*G[1 - z, 1 - z, y])/2 + 
      G[1, 1, 1, z]/2 + G[1 - z, 1 - z, 1 - z, y]/2))/(mh2*N*y*z) + 
   (e*(-9/2 - ((9*I)/4)*Pi + zeta3 + G[0, y]/4 + G[0, z] + (I/2)*Pi*G[0, z] - 
      G[1, z] - ((5*I)/4)*Pi*G[1, z] - (I/2)*Pi*G[0, y]*G[1, z] - 
      G[1 - z, y] - ((5*I)/4)*Pi*G[1 - z, y] - (3*G[0, z]*G[1 - z, y])/2 - 
      I*Pi*G[0, z]*G[1 - z, y] + (5*G[1, z]*G[1 - z, y])/4 + 
      (3*G[1, z]*G[-z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[-z, y] + 
      (G[1, z]*G[0, 0, y])/2 - G[0, 0, z]/2 + G[1 - z, y]*G[0, 0, z] + 
      (I/2)*Pi*G[0, 1, z] - (G[0, y]*G[0, 1, z])/2 - (G[1 - z, y]*G[0, 1, z])/
       2 - (I/2)*Pi*G[0, 1 - z, y] - G[0, z]*G[0, 1 - z, y] + 
      (G[1, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 + 
      (I/2)*Pi*G[1, 0, y] + (5*G[1, 1, z])/4 + (G[0, y]*G[1, 1, z])/2 - 
      (3*G[-z, y]*G[1, 1, z])/2 - (I/2)*Pi*G[1 - z, 0, y] + 
      (G[1, z]*G[1 - z, 0, y])/2 + (5*G[1 - z, 1 - z, y])/4 + 
      G[0, z]*G[1 - z, 1 - z, y] - (3*G[1, z]*G[1 - z, -z, y])/2 + 
      (3*G[-z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[-z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, y])/2 + G[0, 0, 1, z]/2 + G[0, 0, 1 - z, y]/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 1, z]/2 + G[0, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y]/2 - G[1, 0, 0, y]/2 - 
      G[1, 0, 1, z]/2 + G[1 - z, 0, 0, y]/2 + G[1 - z, 0, 1 - z, y]/2 - 
      G[1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, 0, y]/2 - 
      (3*G[1 - z, -z, 1 - z, y])/2 - (3*G[-z, 1 - z, 1 - z, y])/2))/
    (mh2*N*y) + (e*z*(-1/2*(G[0, z]*G[1 - z, y]) - (I/2)*Pi*G[0, z]*
       G[1 - z, y] + (G[1, z]*G[-z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, y] + 
      (G[1 - z, y]*G[0, 0, z])/2 - (G[0, z]*G[0, 1 - z, y])/2 + 
      (G[1, z]*G[0, -z, y])/2 - (G[-z, y]*G[1, 1, z])/2 + 
      (G[0, z]*G[1 - z, 1 - z, y])/2 - (G[1, z]*G[1 - z, -z, y])/2 + 
      G[-z, 1 - z, y]/2 + (I/2)*Pi*G[-z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, y])/2 + G[0, -z, 1 - z, y]/2 - 
      G[1 - z, -z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, y]/2))/(mh2*N*y^2) + 
   (e*(-1/2*(G[0, y]*G[1, z]) - (I/2)*Pi*G[0, y]*G[1, z] + 
      (G[1, z]*G[-z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, y] + 
      (G[1, z]*G[0, 0, y])/2 + G[0, 1, z]/2 + (I/2)*Pi*G[0, 1, z] - 
      (G[0, y]*G[0, 1, z])/2 - (G[1 - z, y]*G[0, 1, z])/2 - 
      G[0, 1 - z, y]/2 - (I/2)*Pi*G[0, 1 - z, y] + (G[1, z]*G[0, 1 - z, y])/
       2 - (G[1, z]*G[0, -z, y])/2 + G[1, 0, y]/2 + (I/2)*Pi*G[1, 0, y] + 
      (G[0, y]*G[1, 1, z])/2 - (G[-z, y]*G[1, 1, z])/2 - G[1 - z, 0, y]/2 - 
      (I/2)*Pi*G[1 - z, 0, y] + (G[1, z]*G[1 - z, 0, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/2 + G[-z, 1 - z, y]/2 + 
      (I/2)*Pi*G[-z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, y])/2 + 
      G[0, 0, 1, z]/2 + G[0, 0, 1 - z, y]/2 - G[0, 1, 0, y]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1 - z, 0, y]/2 + G[0, 1 - z, 1 - z, y]/2 - 
      G[0, -z, 1 - z, y]/2 - G[1, 0, 0, y]/2 - G[1, 0, 1, z]/2 + 
      G[1 - z, 0, 0, y]/2 + G[1 - z, 0, 1 - z, y]/2 - G[1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 0, y]/2 - G[1 - z, -z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2*N*z^2) + 
   (e*(-1/2*(G[0, y]*G[1, z]) - (I/2)*Pi*G[0, y]*G[1, z] + 
      (G[1, z]*G[-z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, y] + 
      (G[1, z]*G[0, 0, y])/2 + G[0, 1, z]/2 + (I/2)*Pi*G[0, 1, z] - 
      (G[0, y]*G[0, 1, z])/2 - (G[1 - z, y]*G[0, 1, z])/2 - 
      G[0, 1 - z, y]/2 - (I/2)*Pi*G[0, 1 - z, y] + (G[1, z]*G[0, 1 - z, y])/
       2 - (G[1, z]*G[0, -z, y])/2 + G[1, 0, y]/2 + (I/2)*Pi*G[1, 0, y] + 
      (G[0, y]*G[1, 1, z])/2 - (G[-z, y]*G[1, 1, z])/2 - G[1 - z, 0, y]/2 - 
      (I/2)*Pi*G[1 - z, 0, y] + (G[1, z]*G[1 - z, 0, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/2 + G[-z, 1 - z, y]/2 + 
      (I/2)*Pi*G[-z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, y])/2 + 
      G[0, 0, 1, z]/2 + G[0, 0, 1 - z, y]/2 - G[0, 1, 0, y]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1 - z, 0, y]/2 + G[0, 1 - z, 1 - z, y]/2 - 
      G[0, -z, 1 - z, y]/2 - G[1, 0, 0, y]/2 - G[1, 0, 1, z]/2 + 
      G[1 - z, 0, 0, y]/2 + G[1 - z, 0, 1 - z, y]/2 - G[1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 0, y]/2 - G[1 - z, -z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2*N*z) + 
   (e*((G[0, z]*G[1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      (G[1, z]*G[-z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1 - z, y]*G[0, 0, z])/2 + (G[0, z]*G[0, 1 - z, y])/2 - 
      (G[1, z]*G[0, -z, y])/2 + (G[-z, y]*G[1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, y])/2 - G[0, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, y]/2))/(mh2*N*y^2) + 
   (e*(9/2 + ((9*I)/4)*Pi - zeta3 - G[0, y] - (I/4)*Pi*G[0, y] - G[0, z]/4 + 
      ((3*I)/4)*Pi*G[1, z] - (3*G[0, y]*G[1, z])/2 + 
      ((3*I)/4)*Pi*G[1 - z, y] + (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      (3*G[1, z]*G[1 - z, y])/4 + (3*G[1, z]*G[-z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[-z, y] + G[0, 0, y]/4 - (G[1 - z, y]*G[0, 0, z])/2 + 
      (3*G[0, 1, z])/2 - (3*G[0, 1 - z, y])/2 + (G[0, z]*G[0, 1 - z, y])/2 - 
      (G[1, z]*G[0, -z, y])/2 + (3*G[1, 0, y])/2 - (3*G[1, 1, z])/4 + 
      (G[-z, y]*G[1, 1, z])/2 - (3*G[1 - z, 0, y])/2 - 
      (3*G[1 - z, 1 - z, y])/4 - (G[0, z]*G[1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, -z, y])/2 + (3*G[-z, 1 - z, y])/2 - 
      (I/2)*Pi*G[-z, 1 - z, y] + (G[1, z]*G[-z, 1 - z, y])/2 - 
      G[0, -z, 1 - z, y]/2 + G[1 - z, -z, 1 - z, y]/2 + 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2*N*(1 - y - z)*z) + 
   (e^2*N*(7 + ((7*I)/2)*Pi - (49*Pi^2)/48 + ((11*I)/48)*Pi^3 - 
      (13*Pi^4)/180 - (43*zeta3)/36 - (2*I)*Pi*zeta3 + G[0, y]/2 + 
      (I/4)*Pi*G[0, y] - (35*Pi^2*G[0, y])/72 - (I/12)*Pi^3*G[0, y] + 
      zeta3*G[0, y] - (35*Pi^2*G[0, z])/72 - (I/12)*Pi^3*G[0, z] + 
      zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/24 + (I/12)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/12 + (I/12)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/12 + (Pi^2*G[1, z]*G[1 - z, y])/12 - 
      G[0, 0, y]/4 - ((5*I)/6)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/12 - 
      (I/2)*Pi*G[0, z]*G[0, 0, y] - ((5*I)/6)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/12 - (I/2)*Pi*G[0, y]*G[0, 0, z] + 
      (G[0, 0, y]*G[0, 0, z])/2 - (Pi^2*G[0, 1, z])/12 - 
      (Pi^2*G[0, 1 - z, y])/12 + (7*Pi^2*G[1, 0, y])/24 + 
      (5*Pi^2*G[1, 0, z])/24 + (I/2)*Pi*G[0, y]*G[1, 0, z] - 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] - (G[0, 0, y]*G[1, 0, z])/2 + 
      (G[0, 1 - z, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, z])/12 - 
      (Pi^2*G[1 - z, 0, y])/12 + (I/2)*Pi*G[0, z]*G[1 - z, 0, y] - 
      (G[0, 0, z]*G[1 - z, 0, y])/2 + (G[1, 0, z]*G[1 - z, 0, y])/2 + 
      (Pi^2*G[1 - z, 1 - z, y])/12 - (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (5*G[0, 0, 0, y])/6 + (G[0, z]*G[0, 0, 0, y])/2 + (5*G[0, 0, 0, z])/6 + 
      (G[0, y]*G[0, 0, 0, z])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 0, z] - (G[0, y]*G[0, 1, 0, z])/2 + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 0, z] - 
      (G[0, y]*G[1, 0, 0, z])/2 + (G[1 - z, y]*G[1, 0, 0, z])/2 - 
      (I/2)*Pi*G[1, 1, 0, z] + (G[0, y]*G[1, 1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z]/2 - G[0, 1, 0, 0, y]/2 - 
      G[0, 1, 0, 0, z]/2 + G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 - 
      G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 0, z]/2 + G[1, 0, 1, 0, z]/2 + 
      G[1, 1, 0, 0, z]/2 - G[1, 1, 1, 0, z]/2 + G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2))/(mh2*y) + 
   (e^2*N*(-7 - ((7*I)/2)*Pi + (49*Pi^2)/48 - ((11*I)/48)*Pi^3 + 
      (13*Pi^4)/180 + (43*zeta3)/36 + (2*I)*Pi*zeta3 + 2*G[0, y] + 
      I*Pi*G[0, y] + (7*Pi^2*G[0, y])/144 + (I/12)*Pi^3*G[0, y] - 
      zeta3*G[0, y] - G[0, z]/2 - (I/4)*Pi*G[0, z] + (35*Pi^2*G[0, z])/72 + 
      (I/12)*Pi^3*G[0, z] - zeta3*G[0, z] + (5*Pi^2*G[0, y]*G[0, z])/24 - 
      (I/12)*Pi^3*G[1, z] + (Pi^2*G[0, y]*G[1, z])/12 - 
      (I/12)*Pi^3*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/12 - 
      (Pi^2*G[1, z]*G[1 - z, y])/12 - G[0, 0, y] + (I/12)*Pi*G[0, 0, y] - 
      (Pi^2*G[0, 0, y])/12 + (I/2)*Pi*G[0, z]*G[0, 0, y] + G[0, 0, z]/4 + 
      ((5*I)/6)*Pi*G[0, 0, z] - (Pi^2*G[0, 0, z])/12 + 
      (I/2)*Pi*G[0, y]*G[0, 0, z] - (G[0, 0, y]*G[0, 0, z])/2 + 
      (Pi^2*G[0, 1, z])/12 + (Pi^2*G[0, 1 - z, y])/12 - 
      (7*Pi^2*G[1, 0, y])/24 - (5*Pi^2*G[1, 0, z])/24 - 
      (I/2)*Pi*G[0, y]*G[1, 0, z] + (I/2)*Pi*G[1 - z, y]*G[1, 0, z] + 
      (G[0, 0, y]*G[1, 0, z])/2 - (G[0, 1 - z, y]*G[1, 0, z])/2 - 
      (Pi^2*G[1, 1, z])/12 + (Pi^2*G[1 - z, 0, y])/12 - 
      (I/2)*Pi*G[0, z]*G[1 - z, 0, y] + (G[0, 0, z]*G[1 - z, 0, y])/2 - 
      (G[1, 0, z]*G[1 - z, 0, y])/2 - (Pi^2*G[1 - z, 1 - z, y])/12 + 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - G[0, 0, 0, y]/12 - 
      (G[0, z]*G[0, 0, 0, y])/2 - (5*G[0, 0, 0, z])/6 - 
      (G[0, y]*G[0, 0, 0, z])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 0, z] + (G[0, y]*G[0, 1, 0, z])/2 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - (I/2)*Pi*G[1, 0, 0, z] + 
      (G[0, y]*G[1, 0, 0, z])/2 - (G[1 - z, y]*G[1, 0, 0, z])/2 + 
      (I/2)*Pi*G[1, 1, 0, z] - (G[0, y]*G[1, 1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
      G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z]/2 + G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 0, z]/2 - G[0, 1, 1, 0, z]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 0, z]/2 - G[1, 0, 1, 0, z]/2 - 
      G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, z]/2 - G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2))/
    (mh2*(1 - y - z)*z) + (e^2*((3*G[0, y])/2 + ((3*I)/4)*Pi*G[0, y] - 
      (7*Pi^2*G[0, y])/48 - (3*G[0, z])/2 - ((3*I)/4)*Pi*G[0, z] + 
      (7*Pi^2*G[0, z])/48 + 3*G[0, y]*G[1, z] + ((3*I)/2)*Pi*G[0, y]*
       G[1, z] - (7*Pi^2*G[0, y]*G[1, z])/24 - 3*G[0, z]*G[1 - z, y] - 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/24 - 
      (3*G[0, 0, y])/4 - (I/4)*Pi*G[0, 0, y] - (3*G[1, z]*G[0, 0, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, 0, y] + (3*G[0, 0, z])/4 + (I/4)*Pi*G[0, 0, z] + 
      (3*G[1 - z, y]*G[0, 0, z])/2 + (I/2)*Pi*G[1 - z, y]*G[0, 0, z] - 
      3*G[0, 1, z] - ((3*I)/2)*Pi*G[0, 1, z] + (7*Pi^2*G[0, 1, z])/24 + 
      (3*G[0, y]*G[0, 1, z])/2 + (I/2)*Pi*G[0, y]*G[0, 1, z] + 
      (3*G[1 - z, y]*G[0, 1, z])/2 + (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - 
      (G[0, 0, y]*G[0, 1, z])/2 + 3*G[0, 1 - z, y] + 
      ((3*I)/2)*Pi*G[0, 1 - z, y] - (7*Pi^2*G[0, 1 - z, y])/24 - 
      (3*G[0, z]*G[0, 1 - z, y])/2 - (I/2)*Pi*G[0, z]*G[0, 1 - z, y] - 
      (3*G[1, z]*G[0, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[0, 1 - z, y] + 
      (G[0, 0, z]*G[0, 1 - z, y])/2 - (G[0, 1, z]*G[0, 1 - z, y])/2 + 
      3*G[1, z]*G[0, -z, y] + I*Pi*G[1, z]*G[0, -z, y] - 3*G[1, 0, y] - 
      ((3*I)/2)*Pi*G[1, 0, y] + (7*Pi^2*G[1, 0, y])/24 - 
      (3*G[0, y]*G[1, 1, z])/2 - (I/2)*Pi*G[0, y]*G[1, 1, z] + 
      (G[0, 0, y]*G[1, 1, z])/2 + (G[0, 1 - z, y]*G[1, 1, z])/2 - 
      G[0, -z, y]*G[1, 1, z] + 3*G[1 - z, 0, y] + 
      ((3*I)/2)*Pi*G[1 - z, 0, y] - (7*Pi^2*G[1 - z, 0, y])/24 - 
      (3*G[1, z]*G[1 - z, 0, y])/2 - (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - 
      (G[0, 1, z]*G[1 - z, 0, y])/2 + (G[1, 1, z]*G[1 - z, 0, y])/2 + 
      (3*G[0, z]*G[1 - z, 1 - z, y])/2 + (I/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] - (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + G[0, 0, 0, y]/4 + 
      (G[1, z]*G[0, 0, 0, y])/2 - G[0, 0, 0, z]/4 - 
      (G[1 - z, y]*G[0, 0, 0, z])/2 - (3*G[0, 0, 1, z])/2 - 
      (I/2)*Pi*G[0, 0, 1, z] + (G[0, y]*G[0, 0, 1, z])/2 + 
      (G[1 - z, y]*G[0, 0, 1, z])/2 - (3*G[0, 0, 1 - z, y])/2 - 
      (I/2)*Pi*G[0, 0, 1 - z, y] - (G[0, z]*G[0, 0, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, 1 - z, y])/2 + (3*G[0, 1, 0, y])/2 + 
      (I/2)*Pi*G[0, 1, 0, y] + (3*G[0, 1, 1, z])/2 + (I/2)*Pi*G[0, 1, 1, z] - 
      (G[0, y]*G[0, 1, 1, z])/2 - (G[1 - z, y]*G[0, 1, 1, z])/2 - 
      (3*G[0, 1 - z, 0, y])/2 - (I/2)*Pi*G[0, 1 - z, 0, y] + 
      (G[1, z]*G[0, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, y])/2 - 
      (I/2)*Pi*G[0, 1 - z, 1 - z, y] + (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 - G[1, z]*G[0, 1 - z, -z, y] + 
      3*G[0, -z, 1 - z, y] + I*Pi*G[0, -z, 1 - z, y] - 
      G[1, z]*G[0, -z, 1 - z, y] + (3*G[1, 0, 0, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (3*G[1, 0, 1, z])/2 + (I/2)*Pi*G[1, 0, 1, z] - 
      (G[0, y]*G[1, 0, 1, z])/2 - (G[1 - z, y]*G[1, 0, 1, z])/2 + 
      (G[0, y]*G[1, 1, 1, z])/2 - (3*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 0, 0, y] + (G[1, z]*G[1 - z, 0, 0, y])/2 - 
      (3*G[1 - z, 0, 1 - z, y])/2 - (I/2)*Pi*G[1 - z, 0, 1 - z, y] + 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + (G[1, z]*G[1 - z, 0, 1 - z, y])/2 - 
      G[1, z]*G[1 - z, 0, -z, y] + (3*G[1 - z, 1, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (3*G[1 - z, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] + (G[1, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - G[0, 0, 0, 1, z]/2 + 
      G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 1, z]/2 + 
      G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/2 - 
      G[0, 1, 0, 0, y]/2 + G[0, 1, 0, 1, z]/2 - G[0, 1, 1, 1, z]/2 + 
      G[0, 1 - z, 0, 0, y]/2 + G[0, 1 - z, 0, 1 - z, y]/2 - 
      G[0, 1 - z, 1, 0, y]/2 + G[0, 1 - z, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 - G[0, 1 - z, -z, 1 - z, y] - 
      G[0, -z, 1 - z, 1 - z, y] - G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 1, z]/2 - 
      G[1, 0, 1, 1, z]/2 - G[1, 1, 0, 1, z]/2 + G[1 - z, 0, 0, 0, y]/2 + 
      G[1 - z, 0, 0, 1 - z, y]/2 - G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 0, y]/2 + G[1 - z, 0, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y] - G[1 - z, 1, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 1 - z, y]/2 - 
      G[1 - z, 1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, 1 - z, 0, y]/2))/
    (mh2*N*(1 - y - z)) + (e^2*(9 + ((9*I)/2)*Pi - (21*Pi^2)/16 - Pi^4/60 - 
      (3*zeta3)/2 - I*Pi*zeta3 - 2*G[0, y] - I*Pi*G[0, y] + 
      (7*Pi^2*G[0, y])/48 - G[0, z]/2 - (I/4)*Pi*G[0, z] - 
      (7*Pi^2*G[1, z])/16 + zeta3*G[1, z] - 3*G[0, y]*G[1, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[1, z] - (7*Pi^2*G[1 - z, y])/16 + 
      zeta3*G[1 - z, y] - (7*Pi^2*G[0, z]*G[1 - z, y])/24 - 
      ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/24 + 
      G[0, 0, y] + (I/4)*Pi*G[0, 0, y] + (3*G[1, z]*G[0, 0, y])/2 + 
      G[0, 0, z]/4 - (I/2)*Pi*G[1 - z, y]*G[0, 0, z] + 3*G[0, 1, z] + 
      ((3*I)/2)*Pi*G[0, 1, z] - (3*G[0, y]*G[0, 1, z])/2 - 
      (3*G[1 - z, y]*G[0, 1, z])/2 - 3*G[0, 1 - z, y] - 
      ((3*I)/2)*Pi*G[0, 1 - z, y] + (I/2)*Pi*G[0, z]*G[0, 1 - z, y] + 
      (3*G[1, z]*G[0, 1 - z, y])/2 - (G[0, 0, z]*G[0, 1 - z, y])/2 - 
      (3*G[1, z]*G[0, -z, y])/2 - (I/2)*Pi*G[1, z]*G[0, -z, y] + 
      3*G[1, 0, y] + ((3*I)/2)*Pi*G[1, 0, y] - ((3*I)/4)*Pi*G[1, 1, z] + 
      (3*G[0, y]*G[1, 1, z])/2 + (3*G[1 - z, y]*G[1, 1, z])/4 - 
      (3*G[-z, y]*G[1, 1, z])/2 + (I/2)*Pi*G[-z, y]*G[1, 1, z] + 
      (G[0, -z, y]*G[1, 1, z])/2 - 3*G[1 - z, 0, y] - 
      ((3*I)/2)*Pi*G[1 - z, 0, y] + (3*G[1, z]*G[1 - z, 0, y])/2 - 
      ((3*I)/4)*Pi*G[1 - z, 1 - z, y] - (I/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] + 
      (3*G[1, z]*G[1 - z, 1 - z, y])/4 + (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (3*G[1, z]*G[1 - z, -z, y])/2 + (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - 
      (G[1, 1, z]*G[1 - z, -z, y])/2 + 3*G[-z, 1 - z, y] + 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/24 - 
      (3*G[1, z]*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 - G[0, 0, 0, y]/4 + 
      (G[1 - z, y]*G[0, 0, 0, z])/2 + (3*G[0, 0, 1, z])/2 + 
      (3*G[0, 0, 1 - z, y])/2 + (G[0, z]*G[0, 0, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, -z, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 1, z])/2 + (3*G[0, 1 - z, 0, y])/2 + 
      (3*G[0, 1 - z, 1 - z, y])/2 - (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[0, 1 - z, -z, y])/2 - (3*G[0, -z, 1 - z, y])/2 - 
      (I/2)*Pi*G[0, -z, 1 - z, y] + (G[1, z]*G[0, -z, 1 - z, y])/2 - 
      (3*G[1, 0, 0, y])/2 - (3*G[1, 0, 1, z])/2 + (3*G[1, 1, 1, z])/4 - 
      (G[-z, y]*G[1, 1, 1, z])/2 + (3*G[1 - z, 0, 0, y])/2 + 
      (3*G[1 - z, 0, 1 - z, y])/2 - (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 0, -z, y])/2 - (3*G[1 - z, 1, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 0, y])/2 + (3*G[1 - z, 1 - z, 1 - z, y])/4 + 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - (3*G[1 - z, -z, 1 - z, y])/2 + 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] - (G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      (3*G[-z, 1 - z, 1 - z, y])/2 + (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - G[0, 0, -z, 1 - z, y]/2 + 
      G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2*N*(1 - y - z)*z) + 
   (e^2*(G[0, z]*G[1 - z, y] + (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      (7*Pi^2*G[0, z]*G[1 - z, y])/24 - G[1, z]*G[-z, y] - 
      (I/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/24 - 
      (G[1 - z, y]*G[0, 0, z])/2 - (I/2)*Pi*G[1 - z, y]*G[0, 0, z] + 
      (G[0, z]*G[0, 1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[0, 1 - z, y] - 
      (G[0, 0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, -z, y] + (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] + (G[0, -z, y]*G[1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 1 - z, y])/2 - (I/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] + 
      (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y] - (I/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/
       24 + (G[1, z]*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + (G[1 - z, y]*G[0, 0, 0, z])/2 + 
      (G[0, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, -z, y])/2 - 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      G[0, -z, 1 - z, y]/2 - (I/2)*Pi*G[0, -z, 1 - z, y] + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - (G[-z, y]*G[1, 1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + (G[1, z]*G[1 - z, 0, -z, y])/2 + 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + G[1 - z, -z, 1 - z, y]/2 + 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] - (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      G[-z, 1 - z, 1 - z, y]/2 + (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - G[0, 0, -z, 1 - z, y]/2 + 
      G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2*N*y^2) + (e^2*z*(-(G[0, z]*G[1 - z, y]) - (I/2)*Pi*G[0, z]*
       G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/24 + G[1, z]*G[-z, y] + 
      (I/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/24 + 
      (G[1 - z, y]*G[0, 0, z])/2 + (I/2)*Pi*G[1 - z, y]*G[0, 0, z] - 
      (G[0, z]*G[0, 1 - z, y])/2 - (I/2)*Pi*G[0, z]*G[0, 1 - z, y] + 
      (G[0, 0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, -z, y] - (G[-z, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] - (G[0, -z, y]*G[1, 1, z])/2 + 
      (G[0, z]*G[1 - z, 1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - (G[1, z]*G[1 - z, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + (G[1, 1, z]*G[1 - z, -z, y])/2 + 
      G[-z, 1 - z, y] + (I/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       24 - (G[1, z]*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 - (G[1 - z, y]*G[0, 0, 0, z])/2 - 
      (G[0, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, -z, y])/2 + 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
      G[0, -z, 1 - z, y]/2 + (I/2)*Pi*G[0, -z, 1 - z, y] - 
      (G[1, z]*G[0, -z, 1 - z, y])/2 + (G[-z, y]*G[1, 1, 1, z])/2 + 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - (G[1, z]*G[1 - z, 0, -z, y])/2 - 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - G[1 - z, -z, 1 - z, y]/2 - 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] + (G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      G[-z, 1 - z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + G[0, 0, -z, 1 - z, y]/2 - 
      G[0, 1 - z, -z, 1 - z, y]/2 - G[0, -z, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2*N*y^2) + (e^2*(-(G[0, y]*G[1, z]) - (I/2)*Pi*G[0, y]*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/24 + G[1, z]*G[-z, y] + 
      (I/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/24 + 
      (G[1, z]*G[0, 0, y])/2 + (I/2)*Pi*G[1, z]*G[0, 0, y] + G[0, 1, z] + 
      (I/2)*Pi*G[0, 1, z] - (7*Pi^2*G[0, 1, z])/24 - (G[0, y]*G[0, 1, z])/2 - 
      (I/2)*Pi*G[0, y]*G[0, 1, z] - (G[1 - z, y]*G[0, 1, z])/2 - 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] + (G[0, 0, y]*G[0, 1, z])/2 - 
      G[0, 1 - z, y] - (I/2)*Pi*G[0, 1 - z, y] + (7*Pi^2*G[0, 1 - z, y])/24 + 
      (G[1, z]*G[0, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[0, 1 - z, y] + 
      (G[0, 1, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, -z, y] + G[1, 0, y] + (I/2)*Pi*G[1, 0, y] - 
      (7*Pi^2*G[1, 0, y])/24 + (G[0, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[0, y]*G[1, 1, z] - (G[-z, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] - (G[0, 0, y]*G[1, 1, z])/2 - 
      (G[0, 1 - z, y]*G[1, 1, z])/2 + (G[0, -z, y]*G[1, 1, z])/2 - 
      G[1 - z, 0, y] - (I/2)*Pi*G[1 - z, 0, y] + (7*Pi^2*G[1 - z, 0, y])/24 + 
      (G[1, z]*G[1 - z, 0, y])/2 + (I/2)*Pi*G[1, z]*G[1 - z, 0, y] + 
      (G[0, 1, z]*G[1 - z, 0, y])/2 - (G[1, 1, z]*G[1 - z, 0, y])/2 + 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (G[1, z]*G[1 - z, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + (G[1, 1, z]*G[1 - z, -z, y])/2 + 
      G[-z, 1 - z, y] + (I/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       24 - (G[1, z]*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[0, 0, 0, y])/2 + 
      G[0, 0, 1, z]/2 + (I/2)*Pi*G[0, 0, 1, z] - (G[0, y]*G[0, 0, 1, z])/2 - 
      (G[1 - z, y]*G[0, 0, 1, z])/2 + G[0, 0, 1 - z, y]/2 + 
      (I/2)*Pi*G[0, 0, 1 - z, y] - (G[1, z]*G[0, 0, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, -z, y])/2 - G[0, 1, 0, y]/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      G[0, 1, 1, z]/2 - (I/2)*Pi*G[0, 1, 1, z] + (G[0, y]*G[0, 1, 1, z])/2 + 
      (G[1 - z, y]*G[0, 1, 1, z])/2 + G[0, 1 - z, 0, y]/2 + 
      (I/2)*Pi*G[0, 1 - z, 0, y] - (G[1, z]*G[0, 1 - z, 0, y])/2 + 
      G[0, 1 - z, 1 - z, y]/2 + (I/2)*Pi*G[0, 1 - z, 1 - z, y] - 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      G[0, -z, 1 - z, y]/2 - (I/2)*Pi*G[0, -z, 1 - z, y] + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - G[1, 0, 0, y]/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - G[1, 0, 1, z]/2 - (I/2)*Pi*G[1, 0, 1, z] + 
      (G[0, y]*G[1, 0, 1, z])/2 + (G[1 - z, y]*G[1, 0, 1, z])/2 - 
      (G[0, y]*G[1, 1, 1, z])/2 + (G[-z, y]*G[1, 1, 1, z])/2 + 
      G[1 - z, 0, 0, y]/2 + (I/2)*Pi*G[1 - z, 0, 0, y] - 
      (G[1, z]*G[1 - z, 0, 0, y])/2 + G[1 - z, 0, 1 - z, y]/2 + 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] - (G[1, z]*G[1 - z, 0, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 0, -z, y])/2 - G[1 - z, 1, 0, y]/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y]/2 + 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] - (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - G[1 - z, -z, 1 - z, y]/2 - 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] + (G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      G[-z, 1 - z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + G[0, 0, 0, 1, z]/2 - 
      G[0, 0, 0, 1 - z, y]/2 + G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 1, z]/2 - 
      G[0, 0, 1 - z, 0, y]/2 - G[0, 0, 1 - z, 1 - z, y]/2 + 
      G[0, 0, -z, 1 - z, y]/2 + G[0, 1, 0, 0, y]/2 - G[0, 1, 0, 1, z]/2 + 
      G[0, 1, 1, 1, z]/2 - G[0, 1 - z, 0, 0, y]/2 - G[0, 1 - z, 0, 1 - z, y]/
       2 + G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 + G[0, 1 - z, -z, 1 - z, y]/2 + 
      G[0, -z, 1 - z, 1 - z, y]/2 + G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 1, z]/2 + 
      G[1, 0, 1, 1, z]/2 + G[1, 1, 0, 1, z]/2 - G[1 - z, 0, 0, 0, y]/2 - 
      G[1 - z, 0, 0, 1 - z, y]/2 + G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 0, 1 - z, 0, y]/2 - G[1 - z, 0, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1, 0, 0, y]/2 - 
      G[1 - z, 1 - z, 0, 0, y]/2 - G[1 - z, 1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 1 - z, 0, y]/2 + 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 + G[1 - z, -z, 1 - z, 1 - z, y]/2 + 
      G[-z, 1 - z, 1 - z, 1 - z, y]/2))/(mh2*N*z^2) + 
   (e^2*(-(G[0, y]*G[1, z]) - (I/2)*Pi*G[0, y]*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/24 + G[1, z]*G[-z, y] + 
      (I/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/24 + 
      (G[1, z]*G[0, 0, y])/2 + (I/2)*Pi*G[1, z]*G[0, 0, y] + G[0, 1, z] + 
      (I/2)*Pi*G[0, 1, z] - (7*Pi^2*G[0, 1, z])/24 - (G[0, y]*G[0, 1, z])/2 - 
      (I/2)*Pi*G[0, y]*G[0, 1, z] - (G[1 - z, y]*G[0, 1, z])/2 - 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] + (G[0, 0, y]*G[0, 1, z])/2 - 
      G[0, 1 - z, y] - (I/2)*Pi*G[0, 1 - z, y] + (7*Pi^2*G[0, 1 - z, y])/24 + 
      (G[1, z]*G[0, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[0, 1 - z, y] + 
      (G[0, 1, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, -z, y] + G[1, 0, y] + (I/2)*Pi*G[1, 0, y] - 
      (7*Pi^2*G[1, 0, y])/24 + (G[0, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[0, y]*G[1, 1, z] - (G[-z, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] - (G[0, 0, y]*G[1, 1, z])/2 - 
      (G[0, 1 - z, y]*G[1, 1, z])/2 + (G[0, -z, y]*G[1, 1, z])/2 - 
      G[1 - z, 0, y] - (I/2)*Pi*G[1 - z, 0, y] + (7*Pi^2*G[1 - z, 0, y])/24 + 
      (G[1, z]*G[1 - z, 0, y])/2 + (I/2)*Pi*G[1, z]*G[1 - z, 0, y] + 
      (G[0, 1, z]*G[1 - z, 0, y])/2 - (G[1, 1, z]*G[1 - z, 0, y])/2 + 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (G[1, z]*G[1 - z, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + (G[1, 1, z]*G[1 - z, -z, y])/2 + 
      G[-z, 1 - z, y] + (I/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       24 - (G[1, z]*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[0, 0, 0, y])/2 + 
      G[0, 0, 1, z]/2 + (I/2)*Pi*G[0, 0, 1, z] - (G[0, y]*G[0, 0, 1, z])/2 - 
      (G[1 - z, y]*G[0, 0, 1, z])/2 + G[0, 0, 1 - z, y]/2 + 
      (I/2)*Pi*G[0, 0, 1 - z, y] - (G[1, z]*G[0, 0, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, -z, y])/2 - G[0, 1, 0, y]/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      G[0, 1, 1, z]/2 - (I/2)*Pi*G[0, 1, 1, z] + (G[0, y]*G[0, 1, 1, z])/2 + 
      (G[1 - z, y]*G[0, 1, 1, z])/2 + G[0, 1 - z, 0, y]/2 + 
      (I/2)*Pi*G[0, 1 - z, 0, y] - (G[1, z]*G[0, 1 - z, 0, y])/2 + 
      G[0, 1 - z, 1 - z, y]/2 + (I/2)*Pi*G[0, 1 - z, 1 - z, y] - 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      G[0, -z, 1 - z, y]/2 - (I/2)*Pi*G[0, -z, 1 - z, y] + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - G[1, 0, 0, y]/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - G[1, 0, 1, z]/2 - (I/2)*Pi*G[1, 0, 1, z] + 
      (G[0, y]*G[1, 0, 1, z])/2 + (G[1 - z, y]*G[1, 0, 1, z])/2 - 
      (G[0, y]*G[1, 1, 1, z])/2 + (G[-z, y]*G[1, 1, 1, z])/2 + 
      G[1 - z, 0, 0, y]/2 + (I/2)*Pi*G[1 - z, 0, 0, y] - 
      (G[1, z]*G[1 - z, 0, 0, y])/2 + G[1 - z, 0, 1 - z, y]/2 + 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] - (G[1, z]*G[1 - z, 0, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 0, -z, y])/2 - G[1 - z, 1, 0, y]/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y]/2 + 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] - (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - G[1 - z, -z, 1 - z, y]/2 - 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] + (G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      G[-z, 1 - z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + G[0, 0, 0, 1, z]/2 - 
      G[0, 0, 0, 1 - z, y]/2 + G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 1, z]/2 - 
      G[0, 0, 1 - z, 0, y]/2 - G[0, 0, 1 - z, 1 - z, y]/2 + 
      G[0, 0, -z, 1 - z, y]/2 + G[0, 1, 0, 0, y]/2 - G[0, 1, 0, 1, z]/2 + 
      G[0, 1, 1, 1, z]/2 - G[0, 1 - z, 0, 0, y]/2 - G[0, 1 - z, 0, 1 - z, y]/
       2 + G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 + G[0, 1 - z, -z, 1 - z, y]/2 + 
      G[0, -z, 1 - z, 1 - z, y]/2 + G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 1, z]/2 + 
      G[1, 0, 1, 1, z]/2 + G[1, 1, 0, 1, z]/2 - G[1 - z, 0, 0, 0, y]/2 - 
      G[1 - z, 0, 0, 1 - z, y]/2 + G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 0, 1 - z, 0, y]/2 - G[1 - z, 0, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1, 0, 0, y]/2 - 
      G[1 - z, 1 - z, 0, 0, y]/2 - G[1 - z, 1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 1 - z, 0, y]/2 + 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 + G[1 - z, -z, 1 - z, 1 - z, y]/2 + 
      G[-z, 1 - z, 1 - z, 1 - z, y]/2))/(mh2*N*z) + 
   (e^2*(-9 - ((9*I)/2)*Pi + (21*Pi^2)/16 + Pi^4/60 + (3*zeta3)/2 + 
      I*Pi*zeta3 + G[0, y]/2 + (I/4)*Pi*G[0, y] + 2*G[0, z] + I*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/24 - 2*G[1, z] - I*Pi*G[1, z] + (35*Pi^2*G[1, z])/48 - 
      zeta3*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/24 - 2*G[1 - z, y] - 
      I*Pi*G[1 - z, y] + (35*Pi^2*G[1 - z, y])/48 - zeta3*G[1 - z, y] - 
      3*G[0, z]*G[1 - z, y] - ((3*I)/2)*Pi*G[0, z]*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/12 + G[1, z]*G[1 - z, y] + 
      ((5*I)/4)*Pi*G[1, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/8 - 
      G[0, 0, y]/4 + (I/2)*Pi*G[1, z]*G[0, 0, y] - G[0, 0, z] - 
      (I/2)*Pi*G[0, 0, z] + (3*G[1 - z, y]*G[0, 0, z])/2 + 
      I*Pi*G[1 - z, y]*G[0, 0, z] - (7*Pi^2*G[0, 1, z])/24 - 
      (I/2)*Pi*G[0, y]*G[0, 1, z] - (I/2)*Pi*G[1 - z, y]*G[0, 1, z] + 
      (G[0, 0, y]*G[0, 1, z])/2 + (7*Pi^2*G[0, 1 - z, y])/24 - 
      (3*G[0, z]*G[0, 1 - z, y])/2 - I*Pi*G[0, z]*G[0, 1 - z, y] + 
      (I/2)*Pi*G[1, z]*G[0, 1 - z, y] + G[0, 0, z]*G[0, 1 - z, y] + 
      (G[0, 1, z]*G[0, 1 - z, y])/2 + (3*G[1, z]*G[0, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, -z, y] - (7*Pi^2*G[1, 0, y])/24 + G[1, 1, z] + 
      ((5*I)/4)*Pi*G[1, 1, z] + (I/2)*Pi*G[0, y]*G[1, 1, z] - 
      (5*G[1 - z, y]*G[1, 1, z])/4 - (3*G[-z, y]*G[1, 1, z])/2 - 
      ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] - (G[0, 0, y]*G[1, 1, z])/2 - 
      (G[0, 1 - z, y]*G[1, 1, z])/2 - (G[0, -z, y]*G[1, 1, z])/2 + 
      (7*Pi^2*G[1 - z, 0, y])/24 + (I/2)*Pi*G[1, z]*G[1 - z, 0, y] + 
      (G[0, 1, z]*G[1 - z, 0, y])/2 - (G[1, 1, z]*G[1 - z, 0, y])/2 + 
      G[1 - z, 1 - z, y] + ((5*I)/4)*Pi*G[1 - z, 1 - z, y] + 
      (3*G[0, z]*G[1 - z, 1 - z, y])/2 + I*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      (5*G[1, z]*G[1 - z, 1 - z, y])/4 - G[0, 0, z]*G[1 - z, 1 - z, y] + 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (3*G[1, z]*G[1 - z, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] + (3*G[1, 1, z]*G[1 - z, -z, y])/
       2 + 3*G[-z, 1 - z, y] + ((3*I)/2)*Pi*G[-z, 1 - z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/8 - (3*G[1, z]*G[-z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] + (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 - (G[1, z]*G[0, 0, 0, y])/2 + G[0, 0, 0, z]/2 - 
      G[1 - z, y]*G[0, 0, 0, z] + (I/2)*Pi*G[0, 0, 1, z] - 
      (G[0, y]*G[0, 0, 1, z])/2 - (G[1 - z, y]*G[0, 0, 1, z])/2 + 
      (I/2)*Pi*G[0, 0, 1 - z, y] - G[0, z]*G[0, 0, 1 - z, y] - 
      (G[1, z]*G[0, 0, 1 - z, y])/2 + (3*G[1, z]*G[0, 0, -z, y])/2 - 
      (I/2)*Pi*G[0, 1, 0, y] - (I/2)*Pi*G[0, 1, 1, z] + 
      (G[0, y]*G[0, 1, 1, z])/2 + (G[1 - z, y]*G[0, 1, 1, z])/2 + 
      (I/2)*Pi*G[0, 1 - z, 0, y] - (G[1, z]*G[0, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[0, 1 - z, 1 - z, y] + G[0, z]*G[0, 1 - z, 1 - z, y] - 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
      (3*G[0, -z, 1 - z, y])/2 + (I/2)*Pi*G[0, -z, 1 - z, y] - 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - (I/2)*Pi*G[1, 0, 0, y] - 
      (I/2)*Pi*G[1, 0, 1, z] + (G[0, y]*G[1, 0, 1, z])/2 + 
      (G[1 - z, y]*G[1, 0, 1, z])/2 - (5*G[1, 1, 1, z])/4 - 
      (G[0, y]*G[1, 1, 1, z])/2 + (3*G[-z, y]*G[1, 1, 1, z])/2 + 
      (I/2)*Pi*G[1 - z, 0, 0, y] - (G[1, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] + G[0, z]*G[1 - z, 0, 1 - z, y] - 
      (G[1, z]*G[1 - z, 0, 1 - z, y])/2 - (G[1, z]*G[1 - z, 0, -z, y])/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (I/2)*Pi*G[1 - z, 1 - z, 0, y] - 
      (G[1, z]*G[1 - z, 1 - z, 0, y])/2 - (5*G[1 - z, 1 - z, 1 - z, y])/4 - 
      G[0, z]*G[1 - z, 1 - z, 1 - z, y] + (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
       2 - (3*G[1 - z, -z, 1 - z, y])/2 - ((3*I)/2)*Pi*
       G[1 - z, -z, 1 - z, y] + (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      (3*G[-z, 1 - z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + G[0, 0, 0, 1, z]/2 - 
      G[0, 0, 0, 1 - z, y]/2 + G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 1, z]/2 - 
      G[0, 0, 1 - z, 0, y]/2 - G[0, 0, 1 - z, 1 - z, y]/2 + 
      (3*G[0, 0, -z, 1 - z, y])/2 + G[0, 1, 0, 0, y]/2 - G[0, 1, 0, 1, z]/2 + 
      G[0, 1, 1, 1, z]/2 - G[0, 1 - z, 0, 0, y]/2 - G[0, 1 - z, 0, 1 - z, y]/
       2 + G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 - G[0, 1 - z, -z, 1 - z, y]/2 - 
      G[0, -z, 1 - z, 1 - z, y]/2 + G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 1, z]/2 + 
      G[1, 0, 1, 1, z]/2 + G[1, 1, 0, 1, z]/2 - G[1 - z, 0, 0, 0, y]/2 - 
      G[1 - z, 0, 0, 1 - z, y]/2 + G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 0, 1 - z, 0, y]/2 - G[1 - z, 0, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1, 0, 0, y]/2 - 
      G[1 - z, 1 - z, 0, 0, y]/2 - G[1 - z, 1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 1 - z, 0, y]/2 + 
      (3*G[1 - z, 1 - z, -z, 1 - z, y])/2 + (3*G[1 - z, -z, 1 - z, 1 - z, y])/
       2 + (3*G[-z, 1 - z, 1 - z, 1 - z, y])/2))/(mh2*N*y), 
 F[5, 1, "PS"] -> 0, F[6, 1, "NS"] -> (3*G[0, y])/(4*mh2*N*(1 - y)) - 
   (3*N*G[0, y])/(4*mh2*(1 - y)) + (N*((3*G[0, y])/4 - (3*G[0, z])/4))/
    (mh2*(1 - y - z)) + (Nf*((-1/6*I)*Pi + G[0, y]/12 + G[0, z]/12))/
    (mh2*y) + (Nf*((-1/6*I)*Pi + G[0, y]/12 + G[0, z]/12))/(mh2*y*(1 - z)) + 
   (Nf*((-1/6*I)*Pi + G[0, y]/12 + G[0, z]/12))/(mh2*(1 - z)*(1 - y - z)) + 
   (e*(2*G[0, y] + ((3*I)/4)*Pi*G[0, y] - (3*G[0, 0, y])/4))/
    (mh2*N*(1 - y)) + (e*N*(-2*G[0, y] - ((3*I)/4)*Pi*G[0, y] + 
      (3*G[0, 0, y])/4))/(mh2*(1 - y)) + 
   (e*Nf*((7*Pi^2)/72 + (I/12)*Pi*G[0, y] + (I/12)*Pi*G[0, z] - 
      G[0, 0, y]/12 - G[0, 0, z]/12))/(mh2*y) + 
   (e*Nf*((7*Pi^2)/72 + (I/12)*Pi*G[0, y] + (I/12)*Pi*G[0, z] - 
      G[0, 0, y]/12 - G[0, 0, z]/12))/(mh2*y*(1 - z)) + 
   (e*Nf*((7*Pi^2)/72 + (I/12)*Pi*G[0, y] + (I/12)*Pi*G[0, z] - 
      G[0, 0, y]/12 - G[0, 0, z]/12))/(mh2*(1 - z)*(1 - y - z)) + 
   (e*N*((9*G[0, y])/4 + ((3*I)/4)*Pi*G[0, y] - (9*G[0, z])/4 - 
      ((3*I)/4)*Pi*G[0, z] - (3*G[0, 0, y])/4 + (3*G[0, 0, z])/4))/
    (mh2*(1 - y - z)) + (N*(-9/4 + ((11*I)/12)*Pi - Pi^2/12 - (5*G[0, y])/6 - 
      (5*G[0, z])/6 - (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + G[1, 0, z]/2))/
    (mh2*y) + (N*(-7/4 + ((11*I)/12)*Pi - Pi^2/12 - (5*G[0, y])/6 - 
      (5*G[0, z])/6 - (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + G[1, 0, z]/2))/
    (mh2*y*(1 - z)) + (N*(-7/4 + ((11*I)/12)*Pi - Pi^2/12 - (5*G[0, y])/6 - 
      G[0, z]/12 - (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + G[1, 0, z]/2))/
    (mh2*(1 - z)*(1 - y - z)) + 
   (e*N*z*(-1/6*Pi^2 - G[0, y]*G[0, z] + G[1, 0, y] + G[1, 0, z]))/
    (mh2*(1 - y - z)^2) + (-1/4*G[0, y] + G[0, z]/4 - (G[0, y]*G[1, z])/2 + 
     (G[0, z]*G[1 - z, y])/2 + G[0, 1, z]/2 - G[0, 1 - z, y]/2 + 
     G[1, 0, y]/2 - G[1 - z, 0, y]/2)/(mh2*N*(1 - y - z)) + 
   (7/4 - G[0, z]/2 + (5*G[1, z])/4 + (G[0, y]*G[1, z])/2 + 
     (5*G[1 - z, y])/4 + G[0, z]*G[1 - z, y] - (3*G[1, z]*G[-z, y])/2 - 
     G[0, 1, z]/2 + G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2 - 
     (3*G[-z, 1 - z, y])/2)/(mh2*N*y) + 
   (z*((G[0, z]*G[1 - z, y])/2 - (G[1, z]*G[-z, y])/2 - G[-z, 1 - z, y]/2))/
    (mh2*N*y^2) + ((G[0, y]*G[1, z])/2 - (G[1, z]*G[-z, y])/2 - 
     G[0, 1, z]/2 + G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2 - 
     G[-z, 1 - z, y]/2)/(mh2*N*z) + (9/4 - G[0, z]/4 + (3*G[1, z])/4 + 
     (G[0, y]*G[1, z])/2 + (3*G[1 - z, y])/4 - (G[1, z]*G[-z, y])/2 - 
     G[0, 1, z]/2 + G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2 - 
     G[-z, 1 - z, y]/2)/(mh2*N*(1 - z)*(1 - y - z)) + 
   (9/4 + G[0, z]/2 + (3*G[1, z])/4 + (G[0, y]*G[1, z])/2 + 
     (3*G[1 - z, y])/4 - (G[1, z]*G[-z, y])/2 - G[0, 1, z]/2 + 
     G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2 - G[-z, 1 - z, y]/2)/
    (mh2*N*y*(1 - z)) + (e^2*N*(-4*G[0, y] - (2*I)*Pi*G[0, y] + 
      (7*Pi^2*G[0, y])/16 + 2*G[0, 0, y] + ((3*I)/4)*Pi*G[0, 0, y] - 
      (3*G[0, 0, 0, y])/4))/(mh2*(1 - y)) + 
   (e^2*(4*G[0, y] + (2*I)*Pi*G[0, y] - (7*Pi^2*G[0, y])/16 - 2*G[0, 0, y] - 
      ((3*I)/4)*Pi*G[0, 0, y] + (3*G[0, 0, 0, y])/4))/(mh2*N*(1 - y)) + 
   (e^2*N*((9*G[0, y])/2 + ((9*I)/4)*Pi*G[0, y] - (7*Pi^2*G[0, y])/16 - 
      (9*G[0, z])/2 - ((9*I)/4)*Pi*G[0, z] + (7*Pi^2*G[0, z])/16 - 
      (9*G[0, 0, y])/4 - ((3*I)/4)*Pi*G[0, 0, y] + (9*G[0, 0, z])/4 + 
      ((3*I)/4)*Pi*G[0, 0, z] + (3*G[0, 0, 0, y])/4 - (3*G[0, 0, 0, z])/4))/
    (mh2*(1 - y - z)) + (e^2*Nf*((I/24)*Pi^3 + zeta3/18 - 
      (7*Pi^2*G[0, y])/144 - (7*Pi^2*G[0, z])/144 - (I/12)*Pi*G[0, 0, y] - 
      (I/12)*Pi*G[0, 0, z] + G[0, 0, 0, y]/12 + G[0, 0, 0, z]/12))/(mh2*y) + 
   (e^2*Nf*((I/24)*Pi^3 + zeta3/18 - (7*Pi^2*G[0, y])/144 - 
      (7*Pi^2*G[0, z])/144 - (I/12)*Pi*G[0, 0, y] - (I/12)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/12 + G[0, 0, 0, z]/12))/(mh2*y*(1 - z)) + 
   (e^2*Nf*((I/24)*Pi^3 + zeta3/18 - (7*Pi^2*G[0, y])/144 - 
      (7*Pi^2*G[0, z])/144 - (I/12)*Pi*G[0, 0, y] - (I/12)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/12 + G[0, 0, 0, z]/12))/(mh2*(1 - z)*(1 - y - z)) + 
   (e*N*(-7/2 - ((7*I)/4)*Pi - (77*Pi^2)/144 - (I/12)*Pi^3 + 2*zeta3 - 
      G[0, y]/4 - ((5*I)/6)*Pi*G[0, y] + (Pi^2*G[0, y])/12 + 2*G[0, z] - 
      (I/12)*Pi*G[0, z] + (Pi^2*G[0, z])/12 - (I/2)*Pi*G[0, y]*G[0, z] - 
      (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 + (5*G[0, 0, y])/6 + 
      (G[0, z]*G[0, 0, y])/2 + G[0, 0, z]/12 + (G[0, y]*G[0, 0, z])/2 + 
      (I/2)*Pi*G[1, 0, y] + (I/2)*Pi*G[1, 0, z] - (G[0, y]*G[1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[0, z]*G[1 - z, 0, y])/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2*(1 - z)*(1 - y - z)) + 
   (e*N*(-7/2 - ((7*I)/4)*Pi - (77*Pi^2)/144 - (I/12)*Pi^3 + 2*zeta3 - 
      G[0, y]/4 - ((5*I)/6)*Pi*G[0, y] + (Pi^2*G[0, y])/12 - 
      ((5*I)/6)*Pi*G[0, z] + (Pi^2*G[0, z])/12 - (I/2)*Pi*G[0, y]*G[0, z] - 
      (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 + (5*G[0, 0, y])/6 + 
      (G[0, z]*G[0, 0, y])/2 + (5*G[0, 0, z])/6 + (G[0, y]*G[0, 0, z])/2 + 
      (I/2)*Pi*G[1, 0, y] + (I/2)*Pi*G[1, 0, z] - (G[0, y]*G[1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[0, z]*G[1 - z, 0, y])/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2*y*(1 - z)) + 
   (e*N*(-9/2 - ((9*I)/4)*Pi - (77*Pi^2)/144 - (I/12)*Pi^3 + 2*zeta3 + 
      G[0, y]/4 - ((5*I)/6)*Pi*G[0, y] + (Pi^2*G[0, y])/12 - 
      ((5*I)/6)*Pi*G[0, z] + (Pi^2*G[0, z])/12 - (I/2)*Pi*G[0, y]*G[0, z] - 
      (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 + (5*G[0, 0, y])/6 + 
      (G[0, z]*G[0, 0, y])/2 + (5*G[0, 0, z])/6 + (G[0, y]*G[0, 0, z])/2 + 
      (I/2)*Pi*G[1, 0, y] + (I/2)*Pi*G[1, 0, z] - (G[0, y]*G[1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[0, z]*G[1 - z, 0, y])/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2*y) + 
   (e^2*N*z*(-1/2*Pi^2 - (I/6)*Pi^3 + (Pi^2*G[0, y])/6 + (Pi^2*G[0, z])/6 - 
      3*G[0, y]*G[0, z] - I*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, z])/6 - 
      (Pi^2*G[1 - z, y])/6 + G[0, z]*G[0, 0, y] + G[0, y]*G[0, 0, z] + 
      3*G[1, 0, y] + I*Pi*G[1, 0, y] + 3*G[1, 0, z] + I*Pi*G[1, 0, z] - 
      G[0, y]*G[1, 0, z] + G[1 - z, y]*G[1, 0, z] - G[0, z]*G[1 - z, 0, y] - 
      G[0, 1, 0, y] - G[0, 1, 0, z] - G[1, 0, 0, y] - G[1, 0, 0, z] + 
      G[1, 1, 0, z] + G[1 - z, 1, 0, y]))/(mh2*(1 - y - z)^2) + 
   (e*((-3*G[0, y])/4 - (I/4)*Pi*G[0, y] + (3*G[0, z])/4 + (I/4)*Pi*G[0, z] - 
      (3*G[0, y]*G[1, z])/2 - (I/2)*Pi*G[0, y]*G[1, z] + 
      (3*G[0, z]*G[1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[1 - z, y] + 
      G[0, 0, y]/4 + (G[1, z]*G[0, 0, y])/2 - G[0, 0, z]/4 - 
      (G[1 - z, y]*G[0, 0, z])/2 + (3*G[0, 1, z])/2 + (I/2)*Pi*G[0, 1, z] - 
      (G[0, y]*G[0, 1, z])/2 - (G[1 - z, y]*G[0, 1, z])/2 - 
      (3*G[0, 1 - z, y])/2 - (I/2)*Pi*G[0, 1 - z, y] + 
      (G[0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, y])/2 - 
      G[1, z]*G[0, -z, y] + (3*G[1, 0, y])/2 + (I/2)*Pi*G[1, 0, y] + 
      (G[0, y]*G[1, 1, z])/2 - (3*G[1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 0, y] + (G[1, z]*G[1 - z, 0, y])/2 - 
      (G[0, z]*G[1 - z, 1 - z, y])/2 + G[0, 0, 1, z]/2 + 
      G[0, 0, 1 - z, y]/2 - G[0, 1, 0, y]/2 - G[0, 1, 1, z]/2 + 
      G[0, 1 - z, 0, y]/2 + G[0, 1 - z, 1 - z, y]/2 - G[0, -z, 1 - z, y] - 
      G[1, 0, 0, y]/2 - G[1, 0, 1, z]/2 + G[1 - z, 0, 0, y]/2 + 
      G[1 - z, 0, 1 - z, y]/2 - G[1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 0, y]/2))/(mh2*N*(1 - y - z)) + 
   (e*z*((G[0, z]*G[1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      (G[1, z]*G[-z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1 - z, y]*G[0, 0, z])/2 + (G[0, z]*G[0, 1 - z, y])/2 - 
      (G[1, z]*G[0, -z, y])/2 + (G[-z, y]*G[1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, y])/2 - G[0, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, y]/2))/(mh2*N*y^2) + 
   (e*((G[0, y]*G[1, z])/2 + (I/2)*Pi*G[0, y]*G[1, z] - 
      (G[1, z]*G[-z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/2 - G[0, 1, z]/2 - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      G[0, 1 - z, y]/2 + (I/2)*Pi*G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/
       2 + (G[1, z]*G[0, -z, y])/2 - G[1, 0, y]/2 - (I/2)*Pi*G[1, 0, y] - 
      (G[0, y]*G[1, 1, z])/2 + (G[-z, y]*G[1, 1, z])/2 + G[1 - z, 0, y]/2 + 
      (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/2 + 
      (G[1, z]*G[1 - z, -z, y])/2 - G[-z, 1 - z, y]/2 - 
      (I/2)*Pi*G[-z, 1 - z, y] + (G[1, z]*G[-z, 1 - z, y])/2 - 
      G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 + G[0, 1, 0, y]/2 + 
      G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - G[0, 1 - z, 1 - z, y]/2 + 
      G[0, -z, 1 - z, y]/2 + G[1, 0, 0, y]/2 + G[1, 0, 1, z]/2 - 
      G[1 - z, 0, 0, y]/2 - G[1 - z, 0, 1 - z, y]/2 + G[1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 0, y]/2 + G[1 - z, -z, 1 - z, y]/2 + 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2*N*z) + 
   (e*(9/2 + ((9*I)/4)*Pi - zeta3 - G[0, y]/4 + G[0, z] + (I/2)*Pi*G[0, z] + 
      ((3*I)/4)*Pi*G[1, z] + (I/2)*Pi*G[0, y]*G[1, z] + 
      ((3*I)/4)*Pi*G[1 - z, y] - (3*G[0, z]*G[1 - z, y])/2 - 
      (3*G[1, z]*G[1 - z, y])/4 + (3*G[1, z]*G[-z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[-z, y] - (G[1, z]*G[0, 0, y])/2 - G[0, 0, z]/2 - 
      (I/2)*Pi*G[0, 1, z] + (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/
       2 + (I/2)*Pi*G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/2 + 
      (G[1, z]*G[0, -z, y])/2 - (I/2)*Pi*G[1, 0, y] - (3*G[1, 1, z])/4 - 
      (G[0, y]*G[1, 1, z])/2 + (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/2 - 
      (3*G[1 - z, 1 - z, y])/4 + (G[1, z]*G[1 - z, -z, y])/2 + 
      (3*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[-z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, y])/2 - G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y]/2 + G[1, 0, 0, y]/2 + 
      G[1, 0, 1, z]/2 - G[1 - z, 0, 0, y]/2 - G[1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 0, y]/2 + 
      G[1 - z, -z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, y]/2))/
    (mh2*N*y*(1 - z)) + (e*(9/2 + ((9*I)/4)*Pi - zeta3 - G[0, y]/4 - 
      G[0, z] - (I/4)*Pi*G[0, z] + ((3*I)/4)*Pi*G[1, z] + 
      (I/2)*Pi*G[0, y]*G[1, z] + ((3*I)/4)*Pi*G[1 - z, y] - 
      (3*G[0, z]*G[1 - z, y])/2 - (3*G[1, z]*G[1 - z, y])/4 + 
      (3*G[1, z]*G[-z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/2 + G[0, 0, z]/4 - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      (I/2)*Pi*G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/2 + 
      (G[1, z]*G[0, -z, y])/2 - (I/2)*Pi*G[1, 0, y] - (3*G[1, 1, z])/4 - 
      (G[0, y]*G[1, 1, z])/2 + (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/2 - 
      (3*G[1 - z, 1 - z, y])/4 + (G[1, z]*G[1 - z, -z, y])/2 + 
      (3*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[-z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, y])/2 - G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y]/2 + G[1, 0, 0, y]/2 + 
      G[1, 0, 1, z]/2 - G[1 - z, 0, 0, y]/2 - G[1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 0, y]/2 + 
      G[1 - z, -z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, y]/2))/
    (mh2*N*(1 - z)*(1 - y - z)) + 
   (e*(7/2 + ((7*I)/4)*Pi - zeta3 + G[0, y]/4 - G[0, z] - (I/2)*Pi*G[0, z] + 
      G[1, z] + ((5*I)/4)*Pi*G[1, z] + (I/2)*Pi*G[0, y]*G[1, z] + 
      G[1 - z, y] + ((5*I)/4)*Pi*G[1 - z, y] + (3*G[0, z]*G[1 - z, y])/2 + 
      I*Pi*G[0, z]*G[1 - z, y] - (5*G[1, z]*G[1 - z, y])/4 - 
      (3*G[1, z]*G[-z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/2 + G[0, 0, z]/2 - G[1 - z, y]*G[0, 0, z] - 
      (I/2)*Pi*G[0, 1, z] + (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/
       2 + (I/2)*Pi*G[0, 1 - z, y] + G[0, z]*G[0, 1 - z, y] - 
      (G[1, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 - 
      (I/2)*Pi*G[1, 0, y] - (5*G[1, 1, z])/4 - (G[0, y]*G[1, 1, z])/2 + 
      (3*G[-z, y]*G[1, 1, z])/2 + (I/2)*Pi*G[1 - z, 0, y] - 
      (G[1, z]*G[1 - z, 0, y])/2 - (5*G[1 - z, 1 - z, y])/4 - 
      G[0, z]*G[1 - z, 1 - z, y] + (3*G[1, z]*G[1 - z, -z, y])/2 - 
      (3*G[-z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[-z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, y])/2 - G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/2 - G[0, -z, 1 - z, y]/2 + G[1, 0, 0, y]/2 + 
      G[1, 0, 1, z]/2 - G[1 - z, 0, 0, y]/2 - G[1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 0, y]/2 + 
      (3*G[1 - z, -z, 1 - z, y])/2 + (3*G[-z, 1 - z, 1 - z, y])/2))/
    (mh2*N*y) + (e^2*N*(-9 - ((9*I)/2)*Pi + (21*Pi^2)/16 - ((11*I)/48)*Pi^3 + 
      (13*Pi^4)/180 + (43*zeta3)/36 + (2*I)*Pi*zeta3 + G[0, y]/2 + 
      (I/4)*Pi*G[0, y] + (35*Pi^2*G[0, y])/72 + (I/12)*Pi^3*G[0, y] - 
      zeta3*G[0, y] + (35*Pi^2*G[0, z])/72 + (I/12)*Pi^3*G[0, z] - 
      zeta3*G[0, z] + (5*Pi^2*G[0, y]*G[0, z])/24 - (I/12)*Pi^3*G[1, z] + 
      (Pi^2*G[0, y]*G[1, z])/12 - (I/12)*Pi^3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/12 - (Pi^2*G[1, z]*G[1 - z, y])/12 - 
      G[0, 0, y]/4 + ((5*I)/6)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[0, 0, y] + ((5*I)/6)*Pi*G[0, 0, z] - 
      (Pi^2*G[0, 0, z])/12 + (I/2)*Pi*G[0, y]*G[0, 0, z] - 
      (G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, z])/12 + 
      (Pi^2*G[0, 1 - z, y])/12 - (7*Pi^2*G[1, 0, y])/24 - 
      (5*Pi^2*G[1, 0, z])/24 - (I/2)*Pi*G[0, y]*G[1, 0, z] + 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] + (G[0, 0, y]*G[1, 0, z])/2 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/12 + 
      (Pi^2*G[1 - z, 0, y])/12 - (I/2)*Pi*G[0, z]*G[1 - z, 0, y] + 
      (G[0, 0, z]*G[1 - z, 0, y])/2 - (G[1, 0, z]*G[1 - z, 0, y])/2 - 
      (Pi^2*G[1 - z, 1 - z, y])/12 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (5*G[0, 0, 0, y])/6 - (G[0, z]*G[0, 0, 0, y])/2 - (5*G[0, 0, 0, z])/6 - 
      (G[0, y]*G[0, 0, 0, z])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 0, z] + (G[0, y]*G[0, 1, 0, z])/2 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - (I/2)*Pi*G[1, 0, 0, z] + 
      (G[0, y]*G[1, 0, 0, z])/2 - (G[1 - z, y]*G[1, 0, 0, z])/2 + 
      (I/2)*Pi*G[1, 1, 0, z] - (G[0, y]*G[1, 1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
      G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z]/2 + G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 0, z]/2 - G[0, 1, 1, 0, z]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 0, z]/2 - G[1, 0, 1, 0, z]/2 - 
      G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, z]/2 - G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2))/(mh2*y) + 
   (e^2*N*(-7 - ((7*I)/2)*Pi + (49*Pi^2)/48 - ((11*I)/48)*Pi^3 + 
      (13*Pi^4)/180 + (43*zeta3)/36 + (2*I)*Pi*zeta3 - G[0, y]/2 - 
      (I/4)*Pi*G[0, y] + (35*Pi^2*G[0, y])/72 + (I/12)*Pi^3*G[0, y] - 
      zeta3*G[0, y] + (35*Pi^2*G[0, z])/72 + (I/12)*Pi^3*G[0, z] - 
      zeta3*G[0, z] + (5*Pi^2*G[0, y]*G[0, z])/24 - (I/12)*Pi^3*G[1, z] + 
      (Pi^2*G[0, y]*G[1, z])/12 - (I/12)*Pi^3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/12 - (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      G[0, 0, y]/4 + ((5*I)/6)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[0, 0, y] + ((5*I)/6)*Pi*G[0, 0, z] - 
      (Pi^2*G[0, 0, z])/12 + (I/2)*Pi*G[0, y]*G[0, 0, z] - 
      (G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, z])/12 + 
      (Pi^2*G[0, 1 - z, y])/12 - (7*Pi^2*G[1, 0, y])/24 - 
      (5*Pi^2*G[1, 0, z])/24 - (I/2)*Pi*G[0, y]*G[1, 0, z] + 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] + (G[0, 0, y]*G[1, 0, z])/2 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/12 + 
      (Pi^2*G[1 - z, 0, y])/12 - (I/2)*Pi*G[0, z]*G[1 - z, 0, y] + 
      (G[0, 0, z]*G[1 - z, 0, y])/2 - (G[1, 0, z]*G[1 - z, 0, y])/2 - 
      (Pi^2*G[1 - z, 1 - z, y])/12 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (5*G[0, 0, 0, y])/6 - (G[0, z]*G[0, 0, 0, y])/2 - (5*G[0, 0, 0, z])/6 - 
      (G[0, y]*G[0, 0, 0, z])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 0, z] + (G[0, y]*G[0, 1, 0, z])/2 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - (I/2)*Pi*G[1, 0, 0, z] + 
      (G[0, y]*G[1, 0, 0, z])/2 - (G[1 - z, y]*G[1, 0, 0, z])/2 + 
      (I/2)*Pi*G[1, 1, 0, z] - (G[0, y]*G[1, 1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
      G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z]/2 + G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 0, z]/2 - G[0, 1, 1, 0, z]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 0, z]/2 - G[1, 0, 1, 0, z]/2 - 
      G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, z]/2 - G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2))/(mh2*y*(1 - z)) + 
   (e^2*N*(-7 - ((7*I)/2)*Pi + (49*Pi^2)/48 - ((11*I)/48)*Pi^3 + 
      (13*Pi^4)/180 + (43*zeta3)/36 + (2*I)*Pi*zeta3 - G[0, y]/2 - 
      (I/4)*Pi*G[0, y] + (35*Pi^2*G[0, y])/72 + (I/12)*Pi^3*G[0, y] - 
      zeta3*G[0, y] + 4*G[0, z] + (2*I)*Pi*G[0, z] + (7*Pi^2*G[0, z])/144 + 
      (I/12)*Pi^3*G[0, z] - zeta3*G[0, z] + (5*Pi^2*G[0, y]*G[0, z])/24 - 
      (I/12)*Pi^3*G[1, z] + (Pi^2*G[0, y]*G[1, z])/12 - 
      (I/12)*Pi^3*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/12 - 
      (Pi^2*G[1, z]*G[1 - z, y])/12 + G[0, 0, y]/4 + 
      ((5*I)/6)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[0, 0, y] - 2*G[0, 0, z] + (I/12)*Pi*G[0, 0, z] - 
      (Pi^2*G[0, 0, z])/12 + (I/2)*Pi*G[0, y]*G[0, 0, z] - 
      (G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, z])/12 + 
      (Pi^2*G[0, 1 - z, y])/12 - (7*Pi^2*G[1, 0, y])/24 - 
      (5*Pi^2*G[1, 0, z])/24 - (I/2)*Pi*G[0, y]*G[1, 0, z] + 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] + (G[0, 0, y]*G[1, 0, z])/2 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/12 + 
      (Pi^2*G[1 - z, 0, y])/12 - (I/2)*Pi*G[0, z]*G[1 - z, 0, y] + 
      (G[0, 0, z]*G[1 - z, 0, y])/2 - (G[1, 0, z]*G[1 - z, 0, y])/2 - 
      (Pi^2*G[1 - z, 1 - z, y])/12 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (5*G[0, 0, 0, y])/6 - (G[0, z]*G[0, 0, 0, y])/2 - G[0, 0, 0, z]/12 - 
      (G[0, y]*G[0, 0, 0, z])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 0, z] + (G[0, y]*G[0, 1, 0, z])/2 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - (I/2)*Pi*G[1, 0, 0, z] + 
      (G[0, y]*G[1, 0, 0, z])/2 - (G[1 - z, y]*G[1, 0, 0, z])/2 + 
      (I/2)*Pi*G[1, 1, 0, z] - (G[0, y]*G[1, 1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
      G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z]/2 + G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 0, z]/2 - G[0, 1, 1, 0, z]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 0, z]/2 - G[1, 0, 1, 0, z]/2 - 
      G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, z]/2 - G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2))/
    (mh2*(1 - z)*(1 - y - z)) + 
   (e^2*((-3*G[0, y])/2 - ((3*I)/4)*Pi*G[0, y] + (7*Pi^2*G[0, y])/48 + 
      (3*G[0, z])/2 + ((3*I)/4)*Pi*G[0, z] - (7*Pi^2*G[0, z])/48 - 
      3*G[0, y]*G[1, z] - ((3*I)/2)*Pi*G[0, y]*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/24 + 3*G[0, z]*G[1 - z, y] + 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, y] - (7*Pi^2*G[0, z]*G[1 - z, y])/24 + 
      (3*G[0, 0, y])/4 + (I/4)*Pi*G[0, 0, y] + (3*G[1, z]*G[0, 0, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, 0, y] - (3*G[0, 0, z])/4 - (I/4)*Pi*G[0, 0, z] - 
      (3*G[1 - z, y]*G[0, 0, z])/2 - (I/2)*Pi*G[1 - z, y]*G[0, 0, z] + 
      3*G[0, 1, z] + ((3*I)/2)*Pi*G[0, 1, z] - (7*Pi^2*G[0, 1, z])/24 - 
      (3*G[0, y]*G[0, 1, z])/2 - (I/2)*Pi*G[0, y]*G[0, 1, z] - 
      (3*G[1 - z, y]*G[0, 1, z])/2 - (I/2)*Pi*G[1 - z, y]*G[0, 1, z] + 
      (G[0, 0, y]*G[0, 1, z])/2 - 3*G[0, 1 - z, y] - 
      ((3*I)/2)*Pi*G[0, 1 - z, y] + (7*Pi^2*G[0, 1 - z, y])/24 + 
      (3*G[0, z]*G[0, 1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[0, 1 - z, y] + 
      (3*G[1, z]*G[0, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[0, 1 - z, y] - 
      (G[0, 0, z]*G[0, 1 - z, y])/2 + (G[0, 1, z]*G[0, 1 - z, y])/2 - 
      3*G[1, z]*G[0, -z, y] - I*Pi*G[1, z]*G[0, -z, y] + 3*G[1, 0, y] + 
      ((3*I)/2)*Pi*G[1, 0, y] - (7*Pi^2*G[1, 0, y])/24 + 
      (3*G[0, y]*G[1, 1, z])/2 + (I/2)*Pi*G[0, y]*G[1, 1, z] - 
      (G[0, 0, y]*G[1, 1, z])/2 - (G[0, 1 - z, y]*G[1, 1, z])/2 + 
      G[0, -z, y]*G[1, 1, z] - 3*G[1 - z, 0, y] - 
      ((3*I)/2)*Pi*G[1 - z, 0, y] + (7*Pi^2*G[1 - z, 0, y])/24 + 
      (3*G[1, z]*G[1 - z, 0, y])/2 + (I/2)*Pi*G[1, z]*G[1 - z, 0, y] + 
      (G[0, 1, z]*G[1 - z, 0, y])/2 - (G[1, 1, z]*G[1 - z, 0, y])/2 - 
      (3*G[0, z]*G[1 - z, 1 - z, y])/2 - (I/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] + (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - G[0, 0, 0, y]/4 - 
      (G[1, z]*G[0, 0, 0, y])/2 + G[0, 0, 0, z]/4 + 
      (G[1 - z, y]*G[0, 0, 0, z])/2 + (3*G[0, 0, 1, z])/2 + 
      (I/2)*Pi*G[0, 0, 1, z] - (G[0, y]*G[0, 0, 1, z])/2 - 
      (G[1 - z, y]*G[0, 0, 1, z])/2 + (3*G[0, 0, 1 - z, y])/2 + 
      (I/2)*Pi*G[0, 0, 1 - z, y] + (G[0, z]*G[0, 0, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, 1 - z, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (I/2)*Pi*G[0, 1, 0, y] - (3*G[0, 1, 1, z])/2 - (I/2)*Pi*G[0, 1, 1, z] + 
      (G[0, y]*G[0, 1, 1, z])/2 + (G[1 - z, y]*G[0, 1, 1, z])/2 + 
      (3*G[0, 1 - z, 0, y])/2 + (I/2)*Pi*G[0, 1 - z, 0, y] - 
      (G[1, z]*G[0, 1 - z, 0, y])/2 + (3*G[0, 1 - z, 1 - z, y])/2 + 
      (I/2)*Pi*G[0, 1 - z, 1 - z, y] - (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 + G[1, z]*G[0, 1 - z, -z, y] - 
      3*G[0, -z, 1 - z, y] - I*Pi*G[0, -z, 1 - z, y] + 
      G[1, z]*G[0, -z, 1 - z, y] - (3*G[1, 0, 0, y])/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - (3*G[1, 0, 1, z])/2 - (I/2)*Pi*G[1, 0, 1, z] + 
      (G[0, y]*G[1, 0, 1, z])/2 + (G[1 - z, y]*G[1, 0, 1, z])/2 - 
      (G[0, y]*G[1, 1, 1, z])/2 + (3*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 0, 0, y] - (G[1, z]*G[1 - z, 0, 0, y])/2 + 
      (3*G[1 - z, 0, 1 - z, y])/2 + (I/2)*Pi*G[1 - z, 0, 1 - z, y] - 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - (G[1, z]*G[1 - z, 0, 1 - z, y])/2 + 
      G[1, z]*G[1 - z, 0, -z, y] - (3*G[1 - z, 1, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (3*G[1 - z, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] - (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 + G[0, 0, 0, 1, z]/2 - 
      G[0, 0, 0, 1 - z, y]/2 + G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 1, z]/2 - 
      G[0, 0, 1 - z, 0, y]/2 - G[0, 0, 1 - z, 1 - z, y]/2 + 
      G[0, 1, 0, 0, y]/2 - G[0, 1, 0, 1, z]/2 + G[0, 1, 1, 1, z]/2 - 
      G[0, 1 - z, 0, 0, y]/2 - G[0, 1 - z, 0, 1 - z, y]/2 + 
      G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 + G[0, 1 - z, -z, 1 - z, y] + 
      G[0, -z, 1 - z, 1 - z, y] + G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 1, z]/2 + 
      G[1, 0, 1, 1, z]/2 + G[1, 1, 0, 1, z]/2 - G[1 - z, 0, 0, 0, y]/2 - 
      G[1 - z, 0, 0, 1 - z, y]/2 + G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 0, 1 - z, 0, y]/2 - G[1 - z, 0, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1, 0, 0, y]/2 - 
      G[1 - z, 1 - z, 0, 0, y]/2 - G[1 - z, 1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 1 - z, 0, y]/2))/
    (mh2*N*(1 - y - z)) + (e^2*(7 + ((7*I)/2)*Pi - (49*Pi^2)/48 - Pi^4/60 - 
      (3*zeta3)/2 - I*Pi*zeta3 + G[0, y]/2 + (I/4)*Pi*G[0, y] - 2*G[0, z] - 
      I*Pi*G[0, z] + (7*Pi^2*G[0, z])/24 + 2*G[1, z] + I*Pi*G[1, z] - 
      (35*Pi^2*G[1, z])/48 + zeta3*G[1, z] - (7*Pi^2*G[0, y]*G[1, z])/24 + 
      2*G[1 - z, y] + I*Pi*G[1 - z, y] - (35*Pi^2*G[1 - z, y])/48 + 
      zeta3*G[1 - z, y] + 3*G[0, z]*G[1 - z, y] + ((3*I)/2)*Pi*G[0, z]*
       G[1 - z, y] - (7*Pi^2*G[0, z]*G[1 - z, y])/12 - G[1, z]*G[1 - z, y] - 
      ((5*I)/4)*Pi*G[1, z]*G[1 - z, y] - 3*G[1, z]*G[-z, y] - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/8 - 
      G[0, 0, y]/4 - (I/2)*Pi*G[1, z]*G[0, 0, y] + G[0, 0, z] + 
      (I/2)*Pi*G[0, 0, z] - (3*G[1 - z, y]*G[0, 0, z])/2 - 
      I*Pi*G[1 - z, y]*G[0, 0, z] + (7*Pi^2*G[0, 1, z])/24 + 
      (I/2)*Pi*G[0, y]*G[0, 1, z] + (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - 
      (G[0, 0, y]*G[0, 1, z])/2 - (7*Pi^2*G[0, 1 - z, y])/24 + 
      (3*G[0, z]*G[0, 1 - z, y])/2 + I*Pi*G[0, z]*G[0, 1 - z, y] - 
      (I/2)*Pi*G[1, z]*G[0, 1 - z, y] - G[0, 0, z]*G[0, 1 - z, y] - 
      (G[0, 1, z]*G[0, 1 - z, y])/2 - (3*G[1, z]*G[0, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, -z, y] + (7*Pi^2*G[1, 0, y])/24 - G[1, 1, z] - 
      ((5*I)/4)*Pi*G[1, 1, z] - (I/2)*Pi*G[0, y]*G[1, 1, z] + 
      (5*G[1 - z, y]*G[1, 1, z])/4 + (3*G[-z, y]*G[1, 1, z])/2 + 
      ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] + (G[0, 0, y]*G[1, 1, z])/2 + 
      (G[0, 1 - z, y]*G[1, 1, z])/2 + (G[0, -z, y]*G[1, 1, z])/2 - 
      (7*Pi^2*G[1 - z, 0, y])/24 - (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - 
      (G[0, 1, z]*G[1 - z, 0, y])/2 + (G[1, 1, z]*G[1 - z, 0, y])/2 - 
      G[1 - z, 1 - z, y] - ((5*I)/4)*Pi*G[1 - z, 1 - z, y] - 
      (3*G[0, z]*G[1 - z, 1 - z, y])/2 - I*Pi*G[0, z]*G[1 - z, 1 - z, y] + 
      (5*G[1, z]*G[1 - z, 1 - z, y])/4 + G[0, 0, z]*G[1 - z, 1 - z, y] - 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, -z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] - (3*G[1, 1, z]*G[1 - z, -z, y])/
       2 - 3*G[-z, 1 - z, y] - ((3*I)/2)*Pi*G[-z, 1 - z, y] + 
      (7*Pi^2*G[-z, 1 - z, y])/8 + (3*G[1, z]*G[-z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] - (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 + (G[1, z]*G[0, 0, 0, y])/2 - G[0, 0, 0, z]/2 + 
      G[1 - z, y]*G[0, 0, 0, z] - (I/2)*Pi*G[0, 0, 1, z] + 
      (G[0, y]*G[0, 0, 1, z])/2 + (G[1 - z, y]*G[0, 0, 1, z])/2 - 
      (I/2)*Pi*G[0, 0, 1 - z, y] + G[0, z]*G[0, 0, 1 - z, y] + 
      (G[1, z]*G[0, 0, 1 - z, y])/2 - (3*G[1, z]*G[0, 0, -z, y])/2 + 
      (I/2)*Pi*G[0, 1, 0, y] + (I/2)*Pi*G[0, 1, 1, z] - 
      (G[0, y]*G[0, 1, 1, z])/2 - (G[1 - z, y]*G[0, 1, 1, z])/2 - 
      (I/2)*Pi*G[0, 1 - z, 0, y] + (G[1, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[0, 1 - z, 1 - z, y] - G[0, z]*G[0, 1 - z, 1 - z, y] + 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      (3*G[0, -z, 1 - z, y])/2 - (I/2)*Pi*G[0, -z, 1 - z, y] + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 + (I/2)*Pi*G[1, 0, 0, y] + 
      (I/2)*Pi*G[1, 0, 1, z] - (G[0, y]*G[1, 0, 1, z])/2 - 
      (G[1 - z, y]*G[1, 0, 1, z])/2 + (5*G[1, 1, 1, z])/4 + 
      (G[0, y]*G[1, 1, 1, z])/2 - (3*G[-z, y]*G[1, 1, 1, z])/2 - 
      (I/2)*Pi*G[1 - z, 0, 0, y] + (G[1, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] - G[0, z]*G[1 - z, 0, 1 - z, y] + 
      (G[1, z]*G[1 - z, 0, 1 - z, y])/2 + (G[1, z]*G[1 - z, 0, -z, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (I/2)*Pi*G[1 - z, 1 - z, 0, y] + 
      (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + (5*G[1 - z, 1 - z, 1 - z, y])/4 + 
      G[0, z]*G[1 - z, 1 - z, 1 - z, y] - (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
       2 + (3*G[1 - z, -z, 1 - z, y])/2 + ((3*I)/2)*Pi*
       G[1 - z, -z, 1 - z, y] - (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - G[0, 0, 0, 1, z]/2 + 
      G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 1, z]/2 + 
      G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/2 - 
      (3*G[0, 0, -z, 1 - z, y])/2 - G[0, 1, 0, 0, y]/2 + G[0, 1, 0, 1, z]/2 - 
      G[0, 1, 1, 1, z]/2 + G[0, 1 - z, 0, 0, y]/2 + G[0, 1 - z, 0, 1 - z, y]/
       2 - G[0, 1 - z, 1, 0, y]/2 + G[0, 1 - z, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 + G[0, 1 - z, -z, 1 - z, y]/2 + 
      G[0, -z, 1 - z, 1 - z, y]/2 - G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 1, z]/2 - 
      G[1, 0, 1, 1, z]/2 - G[1, 1, 0, 1, z]/2 + G[1 - z, 0, 0, 0, y]/2 + 
      G[1 - z, 0, 0, 1 - z, y]/2 - G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 0, y]/2 + G[1 - z, 0, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 1 - z, y]/2 - 
      G[1 - z, 1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, 1 - z, 0, y]/2 - 
      (3*G[1 - z, 1 - z, -z, 1 - z, y])/2 - (3*G[1 - z, -z, 1 - z, 1 - z, y])/
       2 - (3*G[-z, 1 - z, 1 - z, 1 - z, y])/2))/(mh2*N*y) + 
   (e^2*z*(G[0, z]*G[1 - z, y] + (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      (7*Pi^2*G[0, z]*G[1 - z, y])/24 - G[1, z]*G[-z, y] - 
      (I/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/24 - 
      (G[1 - z, y]*G[0, 0, z])/2 - (I/2)*Pi*G[1 - z, y]*G[0, 0, z] + 
      (G[0, z]*G[0, 1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[0, 1 - z, y] - 
      (G[0, 0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, -z, y] + (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] + (G[0, -z, y]*G[1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 1 - z, y])/2 - (I/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] + 
      (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y] - (I/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/
       24 + (G[1, z]*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + (G[1 - z, y]*G[0, 0, 0, z])/2 + 
      (G[0, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, -z, y])/2 - 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      G[0, -z, 1 - z, y]/2 - (I/2)*Pi*G[0, -z, 1 - z, y] + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - (G[-z, y]*G[1, 1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + (G[1, z]*G[1 - z, 0, -z, y])/2 + 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + G[1 - z, -z, 1 - z, y]/2 + 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] - (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      G[-z, 1 - z, 1 - z, y]/2 + (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - G[0, 0, -z, 1 - z, y]/2 + 
      G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2*N*y^2) + (e^2*(9 + ((9*I)/2)*Pi - (21*Pi^2)/16 - Pi^4/60 - 
      (3*zeta3)/2 - I*Pi*zeta3 - G[0, y]/2 - (I/4)*Pi*G[0, y] - 2*G[0, z] - 
      I*Pi*G[0, z] + (7*Pi^2*G[0, z])/48 - (7*Pi^2*G[1, z])/16 + 
      zeta3*G[1, z] - (7*Pi^2*G[0, y]*G[1, z])/24 - (7*Pi^2*G[1 - z, y])/16 + 
      zeta3*G[1 - z, y] - 3*G[0, z]*G[1 - z, y] - ((3*I)/2)*Pi*G[0, z]*
       G[1 - z, y] - ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/24 + 
      G[0, 0, y]/4 - (I/2)*Pi*G[1, z]*G[0, 0, y] + G[0, 0, z] + 
      (I/4)*Pi*G[0, 0, z] + (3*G[1 - z, y]*G[0, 0, z])/2 + 
      (7*Pi^2*G[0, 1, z])/24 + (I/2)*Pi*G[0, y]*G[0, 1, z] + 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - (G[0, 0, y]*G[0, 1, z])/2 - 
      (7*Pi^2*G[0, 1 - z, y])/24 - (3*G[0, z]*G[0, 1 - z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, 1 - z, y] - (G[0, 1, z]*G[0, 1 - z, y])/2 + 
      (3*G[1, z]*G[0, -z, y])/2 + (I/2)*Pi*G[1, z]*G[0, -z, y] + 
      (7*Pi^2*G[1, 0, y])/24 - ((3*I)/4)*Pi*G[1, 1, z] - 
      (I/2)*Pi*G[0, y]*G[1, 1, z] + (3*G[1 - z, y]*G[1, 1, z])/4 - 
      (3*G[-z, y]*G[1, 1, z])/2 + (I/2)*Pi*G[-z, y]*G[1, 1, z] + 
      (G[0, 0, y]*G[1, 1, z])/2 + (G[0, 1 - z, y]*G[1, 1, z])/2 - 
      (G[0, -z, y]*G[1, 1, z])/2 - (7*Pi^2*G[1 - z, 0, y])/24 - 
      (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - (G[0, 1, z]*G[1 - z, 0, y])/2 + 
      (G[1, 1, z]*G[1 - z, 0, y])/2 - ((3*I)/4)*Pi*G[1 - z, 1 - z, y] + 
      (3*G[0, z]*G[1 - z, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, 1 - z, y])/4 - 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (3*G[1, z]*G[1 - z, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - (G[1, 1, z]*G[1 - z, -z, y])/2 + 
      3*G[-z, 1 - z, y] + ((3*I)/2)*Pi*G[-z, 1 - z, y] + 
      (7*Pi^2*G[-z, 1 - z, y])/24 - (3*G[1, z]*G[-z, 1 - z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - (G[1, 1, z]*G[-z, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, 0, y])/2 - G[0, 0, 0, z]/4 - (I/2)*Pi*G[0, 0, 1, z] + 
      (G[0, y]*G[0, 0, 1, z])/2 + (G[1 - z, y]*G[0, 0, 1, z])/2 - 
      (I/2)*Pi*G[0, 0, 1 - z, y] + (G[1, z]*G[0, 0, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, -z, y])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 1, z] - (G[0, y]*G[0, 1, 1, z])/2 - 
      (G[1 - z, y]*G[0, 1, 1, z])/2 - (I/2)*Pi*G[0, 1 - z, 0, y] + 
      (G[1, z]*G[0, 1 - z, 0, y])/2 - (I/2)*Pi*G[0, 1 - z, 1 - z, y] + 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
      (3*G[0, -z, 1 - z, y])/2 + (I/2)*Pi*G[0, -z, 1 - z, y] - 
      (G[1, z]*G[0, -z, 1 - z, y])/2 + (I/2)*Pi*G[1, 0, 0, y] + 
      (I/2)*Pi*G[1, 0, 1, z] - (G[0, y]*G[1, 0, 1, z])/2 - 
      (G[1 - z, y]*G[1, 0, 1, z])/2 + (3*G[1, 1, 1, z])/4 + 
      (G[0, y]*G[1, 1, 1, z])/2 - (G[-z, y]*G[1, 1, 1, z])/2 - 
      (I/2)*Pi*G[1 - z, 0, 0, y] + (G[1, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] + (G[1, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + (I/2)*Pi*G[1 - z, 1, 0, y] - 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] + (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 1 - z, y])/4 - (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - 
      (3*G[1 - z, -z, 1 - z, y])/2 + (I/2)*Pi*G[1 - z, -z, 1 - z, y] - 
      (G[1, z]*G[1 - z, -z, 1 - z, y])/2 - (3*G[-z, 1 - z, 1 - z, y])/2 + 
      (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - 
      G[0, 0, 0, 1, z]/2 + G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + 
      G[0, 0, 1, 1, z]/2 + G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/
       2 - G[0, 0, -z, 1 - z, y]/2 - G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 1, z]/2 - G[0, 1, 1, 1, z]/2 + G[0, 1 - z, 0, 0, y]/2 + 
      G[0, 1 - z, 0, 1 - z, y]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 0, y]/2 + G[0, 1 - z, 1 - z, 1 - z, y]/2 - 
      G[0, 1 - z, -z, 1 - z, y]/2 - G[0, -z, 1 - z, 1 - z, y]/2 - 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 1, z]/2 - G[1, 0, 1, 1, z]/2 - 
      G[1, 1, 0, 1, z]/2 + G[1 - z, 0, 0, 0, y]/2 + G[1 - z, 0, 0, 1 - z, y]/
       2 - G[1 - z, 0, 1, 0, y]/2 + G[1 - z, 0, 1 - z, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 1 - z, y]/2 - G[1 - z, 0, -z, 1 - z, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 1 - z, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 1 - z, 0, y]/2 - G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2*N*(1 - z)*(1 - y - z)) + 
   (e^2*(9 + ((9*I)/2)*Pi - (21*Pi^2)/16 - Pi^4/60 - (3*zeta3)/2 - 
      I*Pi*zeta3 - G[0, y]/2 - (I/4)*Pi*G[0, y] + 2*G[0, z] + I*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/24 - (7*Pi^2*G[1, z])/16 + zeta3*G[1, z] - 
      (7*Pi^2*G[0, y]*G[1, z])/24 - (7*Pi^2*G[1 - z, y])/16 + 
      zeta3*G[1 - z, y] - 3*G[0, z]*G[1 - z, y] - ((3*I)/2)*Pi*G[0, z]*
       G[1 - z, y] - ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/24 + 
      G[0, 0, y]/4 - (I/2)*Pi*G[1, z]*G[0, 0, y] - G[0, 0, z] - 
      (I/2)*Pi*G[0, 0, z] + (3*G[1 - z, y]*G[0, 0, z])/2 + 
      (7*Pi^2*G[0, 1, z])/24 + (I/2)*Pi*G[0, y]*G[0, 1, z] + 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - (G[0, 0, y]*G[0, 1, z])/2 - 
      (7*Pi^2*G[0, 1 - z, y])/24 - (3*G[0, z]*G[0, 1 - z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, 1 - z, y] - (G[0, 1, z]*G[0, 1 - z, y])/2 + 
      (3*G[1, z]*G[0, -z, y])/2 + (I/2)*Pi*G[1, z]*G[0, -z, y] + 
      (7*Pi^2*G[1, 0, y])/24 - ((3*I)/4)*Pi*G[1, 1, z] - 
      (I/2)*Pi*G[0, y]*G[1, 1, z] + (3*G[1 - z, y]*G[1, 1, z])/4 - 
      (3*G[-z, y]*G[1, 1, z])/2 + (I/2)*Pi*G[-z, y]*G[1, 1, z] + 
      (G[0, 0, y]*G[1, 1, z])/2 + (G[0, 1 - z, y]*G[1, 1, z])/2 - 
      (G[0, -z, y]*G[1, 1, z])/2 - (7*Pi^2*G[1 - z, 0, y])/24 - 
      (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - (G[0, 1, z]*G[1 - z, 0, y])/2 + 
      (G[1, 1, z]*G[1 - z, 0, y])/2 - ((3*I)/4)*Pi*G[1 - z, 1 - z, y] + 
      (3*G[0, z]*G[1 - z, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, 1 - z, y])/4 - 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (3*G[1, z]*G[1 - z, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - (G[1, 1, z]*G[1 - z, -z, y])/2 + 
      3*G[-z, 1 - z, y] + ((3*I)/2)*Pi*G[-z, 1 - z, y] + 
      (7*Pi^2*G[-z, 1 - z, y])/24 - (3*G[1, z]*G[-z, 1 - z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - (G[1, 1, z]*G[-z, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, 0, y])/2 + G[0, 0, 0, z]/2 - (I/2)*Pi*G[0, 0, 1, z] + 
      (G[0, y]*G[0, 0, 1, z])/2 + (G[1 - z, y]*G[0, 0, 1, z])/2 - 
      (I/2)*Pi*G[0, 0, 1 - z, y] + (G[1, z]*G[0, 0, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, -z, y])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 1, z] - (G[0, y]*G[0, 1, 1, z])/2 - 
      (G[1 - z, y]*G[0, 1, 1, z])/2 - (I/2)*Pi*G[0, 1 - z, 0, y] + 
      (G[1, z]*G[0, 1 - z, 0, y])/2 - (I/2)*Pi*G[0, 1 - z, 1 - z, y] + 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
      (3*G[0, -z, 1 - z, y])/2 + (I/2)*Pi*G[0, -z, 1 - z, y] - 
      (G[1, z]*G[0, -z, 1 - z, y])/2 + (I/2)*Pi*G[1, 0, 0, y] + 
      (I/2)*Pi*G[1, 0, 1, z] - (G[0, y]*G[1, 0, 1, z])/2 - 
      (G[1 - z, y]*G[1, 0, 1, z])/2 + (3*G[1, 1, 1, z])/4 + 
      (G[0, y]*G[1, 1, 1, z])/2 - (G[-z, y]*G[1, 1, 1, z])/2 - 
      (I/2)*Pi*G[1 - z, 0, 0, y] + (G[1, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] + (G[1, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + (I/2)*Pi*G[1 - z, 1, 0, y] - 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] + (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 1 - z, y])/4 - (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - 
      (3*G[1 - z, -z, 1 - z, y])/2 + (I/2)*Pi*G[1 - z, -z, 1 - z, y] - 
      (G[1, z]*G[1 - z, -z, 1 - z, y])/2 - (3*G[-z, 1 - z, 1 - z, y])/2 + 
      (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - 
      G[0, 0, 0, 1, z]/2 + G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + 
      G[0, 0, 1, 1, z]/2 + G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/
       2 - G[0, 0, -z, 1 - z, y]/2 - G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 1, z]/2 - G[0, 1, 1, 1, z]/2 + G[0, 1 - z, 0, 0, y]/2 + 
      G[0, 1 - z, 0, 1 - z, y]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 0, y]/2 + G[0, 1 - z, 1 - z, 1 - z, y]/2 - 
      G[0, 1 - z, -z, 1 - z, y]/2 - G[0, -z, 1 - z, 1 - z, y]/2 - 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 1, z]/2 - G[1, 0, 1, 1, z]/2 - 
      G[1, 1, 0, 1, z]/2 + G[1 - z, 0, 0, 0, y]/2 + G[1 - z, 0, 0, 1 - z, y]/
       2 - G[1 - z, 0, 1, 0, y]/2 + G[1 - z, 0, 1 - z, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 1 - z, y]/2 - G[1 - z, 0, -z, 1 - z, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 1 - z, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 1 - z, 0, y]/2 - G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2*N*y*(1 - z)) + (e^2*(G[0, y]*G[1, z] + (I/2)*Pi*G[0, y]*G[1, z] - 
      (7*Pi^2*G[0, y]*G[1, z])/24 - G[1, z]*G[-z, y] - 
      (I/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/24 - 
      (G[1, z]*G[0, 0, y])/2 - (I/2)*Pi*G[1, z]*G[0, 0, y] - G[0, 1, z] - 
      (I/2)*Pi*G[0, 1, z] + (7*Pi^2*G[0, 1, z])/24 + (G[0, y]*G[0, 1, z])/2 + 
      (I/2)*Pi*G[0, y]*G[0, 1, z] + (G[1 - z, y]*G[0, 1, z])/2 + 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - (G[0, 0, y]*G[0, 1, z])/2 + 
      G[0, 1 - z, y] + (I/2)*Pi*G[0, 1 - z, y] - (7*Pi^2*G[0, 1 - z, y])/24 - 
      (G[1, z]*G[0, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[0, 1 - z, y] - 
      (G[0, 1, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, -z, y] - G[1, 0, y] - (I/2)*Pi*G[1, 0, y] + 
      (7*Pi^2*G[1, 0, y])/24 - (G[0, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[0, y]*G[1, 1, z] + (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] + (G[0, 0, y]*G[1, 1, z])/2 + 
      (G[0, 1 - z, y]*G[1, 1, z])/2 - (G[0, -z, y]*G[1, 1, z])/2 + 
      G[1 - z, 0, y] + (I/2)*Pi*G[1 - z, 0, y] - (7*Pi^2*G[1 - z, 0, y])/24 - 
      (G[1, z]*G[1 - z, 0, y])/2 - (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - 
      (G[0, 1, z]*G[1 - z, 0, y])/2 + (G[1, 1, z]*G[1 - z, 0, y])/2 - 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y] - (I/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/
       24 + (G[1, z]*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[0, 0, 0, y])/2 - 
      G[0, 0, 1, z]/2 - (I/2)*Pi*G[0, 0, 1, z] + (G[0, y]*G[0, 0, 1, z])/2 + 
      (G[1 - z, y]*G[0, 0, 1, z])/2 - G[0, 0, 1 - z, y]/2 - 
      (I/2)*Pi*G[0, 0, 1 - z, y] + (G[1, z]*G[0, 0, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, -z, y])/2 + G[0, 1, 0, y]/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      G[0, 1, 1, z]/2 + (I/2)*Pi*G[0, 1, 1, z] - (G[0, y]*G[0, 1, 1, z])/2 - 
      (G[1 - z, y]*G[0, 1, 1, z])/2 - G[0, 1 - z, 0, y]/2 - 
      (I/2)*Pi*G[0, 1 - z, 0, y] + (G[1, z]*G[0, 1 - z, 0, y])/2 - 
      G[0, 1 - z, 1 - z, y]/2 - (I/2)*Pi*G[0, 1 - z, 1 - z, y] + 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
      G[0, -z, 1 - z, y]/2 + (I/2)*Pi*G[0, -z, 1 - z, y] - 
      (G[1, z]*G[0, -z, 1 - z, y])/2 + G[1, 0, 0, y]/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + G[1, 0, 1, z]/2 + (I/2)*Pi*G[1, 0, 1, z] - 
      (G[0, y]*G[1, 0, 1, z])/2 - (G[1 - z, y]*G[1, 0, 1, z])/2 + 
      (G[0, y]*G[1, 1, 1, z])/2 - (G[-z, y]*G[1, 1, 1, z])/2 - 
      G[1 - z, 0, 0, y]/2 - (I/2)*Pi*G[1 - z, 0, 0, y] + 
      (G[1, z]*G[1 - z, 0, 0, y])/2 - G[1 - z, 0, 1 - z, y]/2 - 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] + (G[1, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + G[1 - z, 1, 0, y]/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y]/2 - 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] + (G[1, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + G[1 - z, -z, 1 - z, y]/2 + 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] - (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      G[-z, 1 - z, 1 - z, y]/2 + (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - G[0, 0, 0, 1, z]/2 + 
      G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 1, z]/2 + 
      G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/2 - 
      G[0, 0, -z, 1 - z, y]/2 - G[0, 1, 0, 0, y]/2 + G[0, 1, 0, 1, z]/2 - 
      G[0, 1, 1, 1, z]/2 + G[0, 1 - z, 0, 0, y]/2 + G[0, 1 - z, 0, 1 - z, y]/
       2 - G[0, 1 - z, 1, 0, y]/2 + G[0, 1 - z, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 - G[0, 1 - z, -z, 1 - z, y]/2 - 
      G[0, -z, 1 - z, 1 - z, y]/2 - G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 1, z]/2 - 
      G[1, 0, 1, 1, z]/2 - G[1, 1, 0, 1, z]/2 + G[1 - z, 0, 0, 0, y]/2 + 
      G[1 - z, 0, 0, 1 - z, y]/2 - G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 0, y]/2 + G[1 - z, 0, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 1 - z, y]/2 - 
      G[1 - z, 1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, 1 - z, 0, y]/2 - 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 - G[1 - z, -z, 1 - z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, 1 - z, y]/2))/(mh2*N*z), F[6, 1, "PS"] -> 0}


==> anc/Mathematica/Fj_2l.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{F[1, 2, "NS"] -> (N^2*(11/4 - (11*G[0, z])/4))/(mh2^2*z*(y + z)) + 
   (N*Nf*(G[0, y]/3 - (4*G[0, z])/3))/(mh2^2*(1 - z)*(1 - y - z)) + 
   (N*Nf*(1 - G[0, z]))/(mh2^2*y*z) + 
   (N*Nf*(-19/18 - (I/2)*Pi + (5*G[0, y])/12 - (11*G[0, z])/12))/
    (mh2^2*y*(1 - z)) + (Nf*(19/9 + I*Pi - G[0, y]/2 - G[0, z]/2))/
    (mh2^2*N*y*z) + (Nf*(19/18 + (I/2)*Pi - G[0, y]/12 - (5*G[0, z])/12))/
    (mh2^2*N*y*(1 - z)) + (Nf*(-19/9 - I*Pi + G[0, y]/2 + G[0, z]/2))/
    (mh2^2*N*z*(y + z)) + (N*Nf*(-1 + G[0, z]))/(mh2^2*z*(y + z)) + 
   (N^2*(-11/4 + (11*G[0, z])/4))/(mh2^2*y*z) + 
   (N^2*((-13*G[0, y])/12 + (23*G[0, z])/6))/(mh2^2*(1 - z)*(1 - y - z)) + 
   (N*Nf*((-19*G[0, z])/18 - (I/2)*Pi*G[0, z] + (5*G[0, y]*G[0, z])/12 + 
      G[0, 0, z]/2 - G[1, 0, y]/3))/(mh2^2*y*(1 - z)^2) + 
   (z*(3*Pi^2 + 18*G[0, y]*G[0, z] - 18*G[1, 0, y] - 18*G[1, 0, z]))/
    (mh2^2*N^2*(y + z)^3) + (z*((3*Pi^2)/2 + 9*G[0, y]*G[0, z] - 
      9*G[1, 0, y] - 9*G[1, 0, z]))/(mh2^2*N^2*(y + z)^2) + 
   (z*(Pi^2 + 6*G[0, y]*G[0, z] - 6*G[1, 0, y] - 6*G[1, 0, z]))/
    (mh2^2*N^2*(1 - y - z)) + (z*(Pi^2 + 6*G[0, y]*G[0, z] - 6*G[1, 0, y] - 
      6*G[1, 0, z]))/(mh2^2*(y + z)^3) + 
   (N*Nf*z*(Pi^2 + 6*G[0, y]*G[0, z] - 6*G[1, 0, y] - 6*G[1, 0, z]))/
    (mh2^2*(y + z)^3) + (z*(Pi^2 + 6*G[0, y]*G[0, z] - 6*G[1, 0, y] - 
      6*G[1, 0, z]))/(mh2^2*N^2*(y + z)) + 
   (N^2*((11*Pi^2)/12 + (33*G[0, y])/4 - (33*G[0, z])/4 + 
      (11*G[0, y]*G[0, z])/2 - (11*G[1, 0, y])/2 - (11*G[1, 0, z])/2))/
    (mh2^2*(y + z)^2) + (z*(Pi^2/2 + 3*G[0, y]*G[0, z] - 3*G[1, 0, y] - 
      3*G[1, 0, z]))/(mh2^2*(y + z)^2) + 
   (N*Nf*z*(Pi^2/2 + 3*G[0, y]*G[0, z] - 3*G[1, 0, y] - 3*G[1, 0, z]))/
    (mh2^2*(y + z)^2) + (N^2*z*((11*Pi^2)/24 + (11*G[0, y]*G[0, z])/4 - 
      (11*G[1, 0, y])/4 - (11*G[1, 0, z])/4))/(mh2^2*(1 - y - z)^2) + 
   (N^2*((11*Pi^2)/24 + (11*G[0, y])/4 - (11*G[0, z])/4 + 
      (11*G[0, y]*G[0, z])/4 - (11*G[1, 0, y])/4 - (11*G[1, 0, z])/4))/
    (mh2^2*(1 - y - z)) + (N^2*((11*Pi^2)/24 + (11*G[0, y])/4 - 
      (11*G[0, z])/4 + (11*G[0, y]*G[0, z])/4 - (11*G[1, 0, y])/4 - 
      (11*G[1, 0, z])/4))/(mh2^2*(y + z)) + 
   (N^2*((11*G[1, 0, y])/4 - (11*G[1, 0, z])/4))/(mh2^2*z*(y + z)^2) + 
   (N^2*((11*G[1, 0, y])/4 - (11*G[1, 0, z])/4))/(mh2^2*z^2*(y + z)) + 
   (z*(Pi^2/3 + 2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 2*G[1, 0, z]))/
    (mh2^2*(1 - y - z)) + (N*Nf*z*(Pi^2/3 + 2*G[0, y]*G[0, z] - 
      2*G[1, 0, y] - 2*G[1, 0, z]))/(mh2^2*(1 - y - z)) + 
   (z*(Pi^2/3 + 2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 2*G[1, 0, z]))/
    (mh2^2*(y + z)) + (N*Nf*z*(Pi^2/3 + 2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 
      2*G[1, 0, z]))/(mh2^2*(y + z)) + 
   (N^2*((13*Pi^2)/72 + (13*G[0, y]*G[0, z])/12 - (13*G[1, 0, y])/12 - 
      (13*G[1, 0, z])/12))/(mh2^2*(1 - y - z)^2) + 
   (N*Nf*(G[1, 0, y] - G[1, 0, z]))/(mh2^2*y*z^2) + 
   (Nf*(Pi^2/9 + (19*G[0, z])/9 + I*Pi*G[0, z] - (G[0, y]*G[0, z])/6 - 
      G[0, 0, z] - (2*G[1, 0, z])/3))/(mh2^2*N*y^2*(1 - z)) + 
   (Pi^2/12 + (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - G[1, 0, z]/2)/
    (mh2^2*(1 - y - z)^2) + 
   (Nf*(Pi^2/18 + (25*G[0, z])/18 + (I/2)*Pi*G[0, z] - (G[0, y]*G[0, z])/12 - 
      G[0, 0, z]/2 - G[1, 0, z]/3))/(mh2^2*N*y*(1 - z)^2) + 
   (N*Nf*(Pi^2/18 + (G[0, y]*G[0, z])/3 - G[1, 0, y]/3 - G[1, 0, z]/3))/
    (mh2^2*(1 - z)*(1 - y - z)^2) + 
   (N*Nf*(Pi^2/18 + G[0, z]/3 + (G[0, y]*G[0, z])/3 - G[1, 0, y]/3 - 
      G[1, 0, z]/3))/(mh2^2*(1 - z)^2*(1 - y - z)) + 
   (N*Nf*(-1/18*Pi^2 - (G[0, y]*G[0, z])/3 + G[1, 0, y]/3 + G[1, 0, z]/3))/
    (mh2^2*(1 - y - z)^2) + (N^2*(277/72 + ((11*I)/4)*Pi - Pi^2/12 - 
      (23*G[0, y])/12 + (23*G[0, z])/12 - (G[0, y]*G[0, z])/2 + 
      G[1, 0, y]/2 + G[1, 0, z]/2))/(mh2^2*y*(1 - z)) + 
   (N*Nf*(-G[1, 0, y] + G[1, 0, z]))/(mh2^2*z*(y + z)^2) + 
   (N*Nf*(-G[1, 0, y] + G[1, 0, z]))/(mh2^2*z^2*(y + z)) + 
   (z*(-1/6*Pi^2 - G[0, y]*G[0, z] + G[1, 0, y] + G[1, 0, z]))/
    (mh2^2*(1 - y - z)^2) + (N*Nf*z*(-1/6*Pi^2 - G[0, y]*G[0, z] + 
      G[1, 0, y] + G[1, 0, z]))/(mh2^2*(1 - y - z)^2) + 
   (-1/6*Pi^2 - G[0, y] + G[0, z] - G[0, y]*G[0, z] + G[1, 0, y] + 
     G[1, 0, z])/(mh2^2*(1 - y - z)) + 
   (N*Nf*(-1/6*Pi^2 - G[0, y] + G[0, z] - G[0, y]*G[0, z] + G[1, 0, y] + 
      G[1, 0, z]))/(mh2^2*(1 - y - z)) + 
   (-1/6*Pi^2 - G[0, y] + G[0, z] - G[0, y]*G[0, z] + G[1, 0, y] + 
     G[1, 0, z])/(mh2^2*(y + z)) + 
   (N*Nf*(-1/6*Pi^2 - G[0, y] + G[0, z] - G[0, y]*G[0, z] + G[1, 0, y] + 
      G[1, 0, z]))/(mh2^2*(y + z)) + (-1/3*Pi^2 - 3*G[0, y] + 3*G[0, z] - 
     2*G[0, y]*G[0, z] + 2*G[1, 0, y] + 2*G[1, 0, z])/(mh2^2*(y + z)^2) + 
   (N*Nf*(-1/3*Pi^2 - 3*G[0, y] + 3*G[0, z] - 2*G[0, y]*G[0, z] + 
      2*G[1, 0, y] + 2*G[1, 0, z]))/(mh2^2*(y + z)^2) + 
   (N^2*((-11*G[1, 0, y])/4 + (11*G[1, 0, z])/4))/(mh2^2*y*z^2) + 
   (z*(-1/2*Pi^2 - 3*G[0, y]*G[0, z] + 3*G[1, 0, y] + 3*G[1, 0, z]))/
    (mh2^2*N^2*(1 - y - z)^2) + (-1/2*Pi^2 - 3*G[0, y] + 3*G[0, z] - 
     3*G[0, y]*G[0, z] + 3*G[1, 0, y] + 3*G[1, 0, z])/
    (mh2^2*N^2*(1 - y - z)) + (-1/2*Pi^2 - 3*G[0, y] + 3*G[0, z] - 
     3*G[0, y]*G[0, z] + 3*G[1, 0, y] + 3*G[1, 0, z])/(mh2^2*N^2*(y + z)) + 
   ((-5*Pi^2)/6 - 3*G[0, z] - 5*G[0, y]*G[0, z] + 5*G[1, 0, y] + 
     5*G[1, 0, z])/(mh2^2*N^2*(1 - z)*(1 - y - z)) + 
   (N^2*z*((-11*Pi^2)/12 - (11*G[0, y]*G[0, z])/2 + (11*G[1, 0, y])/2 + 
      (11*G[1, 0, z])/2))/(mh2^2*(1 - y - z)) + 
   (N^2*z*((-11*Pi^2)/12 - (11*G[0, y]*G[0, z])/2 + (11*G[1, 0, y])/2 + 
      (11*G[1, 0, z])/2))/(mh2^2*(y + z)) + 
   (-Pi^2 - 9*G[0, y] + 9*G[0, z] - 6*G[0, y]*G[0, z] + 6*G[1, 0, y] + 
     6*G[1, 0, z])/(mh2^2*N^2*(y + z)^2) + 
   (N^2*z*((-11*Pi^2)/8 - (33*G[0, y]*G[0, z])/4 + (33*G[1, 0, y])/4 + 
      (33*G[1, 0, z])/4))/(mh2^2*(y + z)^2) + 
   (N^2*z*((-11*Pi^2)/4 - (33*G[0, y]*G[0, z])/2 + (33*G[1, 0, y])/2 + 
      (33*G[1, 0, z])/2))/(mh2^2*(y + z)^3) + 
   (Nf*((-2*G[1, z])/3 - (G[0, y]*G[1, z])/3 - (2*G[1 - z, y])/3 + 
      (G[0, z]*G[1 - z, y])/3 + G[0, 1, z]/3 - G[0, 1 - z, y]/3 + 
      G[1, 0, z]/3 - G[1 - z, 0, y]/3))/(mh2^2*N*y*z^2) + 
   (Nf*((2*G[1, z])/3 + (G[0, y]*G[1, z])/3 + (2*G[1 - z, y])/3 - 
      (G[0, z]*G[1 - z, y])/3 - G[0, 1, z]/3 + G[0, 1 - z, y]/3 - 
      G[1, 0, z]/3 + G[1 - z, 0, y]/3))/(mh2^2*N*z^2*(y + z)) + 
   (-31/18 - ((11*I)/4)*Pi + Pi^2/6 - (13*G[0, y])/6 + (2*G[0, z])/3 + 
     G[0, y]*G[0, z] + (13*G[1, z])/4 + 2*G[0, y]*G[1, z] + 
     (13*G[1 - z, y])/4 - (7*G[1, z]*G[-z, y])/2 - (7*G[0, 1, z])/2 + 
     2*G[0, 1 - z, y] - (5*G[1, 0, y])/2 - (3*G[1, 0, z])/2 + 
     2*G[1 - z, 0, y] - (7*G[-z, 1 - z, y])/2)/(mh2^2*y*(1 - z)) + 
   (-85/9 - ((11*I)/2)*Pi + Pi^2/4 + G[0, y]/2 - G[0, z]/2 + 
     (3*G[0, y]*G[0, z])/2 + (9*G[1, z])/2 + (3*G[0, y]*G[1, z])/2 + 
     (9*G[1 - z, y])/2 - (G[0, z]*G[1 - z, y])/2 - (5*G[1, z]*G[-z, y])/2 - 
     3*G[0, 1, z] + (3*G[0, 1 - z, y])/2 - (5*G[1, 0, y])/2 - 2*G[1, 0, z] + 
     (3*G[1 - z, 0, y])/2 - (5*G[-z, 1 - z, y])/2)/(mh2^2*y*z) + 
   (2*G[0, y]*G[1, z] - 2*G[1, z]*G[-z, y] - 2*G[0, 1, z] + 
     2*G[0, 1 - z, y] - 2*G[1, 0, y] + 2*G[1 - z, 0, y] - 2*G[-z, 1 - z, y])/
    (mh2^2*N^2*(1 - z)^2) + (G[0, z]*G[1 - z, y] - G[1, z]*G[-z, y] - 
     G[-z, 1 - z, y])/(mh2^2*y^2) + 
   (-1/2*G[0, y] - G[0, z]/2 - G[1, z]*G[-z, y] - G[0, 1, z] - 
     G[-z, 1 - z, y])/(mh2^2*(1 - z)*(1 - y - z)) + 
   (17/4 + (5*Pi^2)/6 - G[0, y]/4 + (11*G[0, z])/4 + 5*G[0, y]*G[0, z] + 
     G[1, z]/2 + (G[0, y]*G[1, z])/2 + G[1 - z, y]/2 + 
     (G[0, z]*G[1 - z, y])/2 - G[1, z]*G[-z, y] - G[0, 1, z]/2 + 
     G[0, 1 - z, y]/2 - (11*G[1, 0, y])/2 - 5*G[1, 0, z] + G[1 - z, 0, y]/2 - 
     G[-z, 1 - z, y])/(mh2^2*N^2*z*(y + z)) + 
   (G[0, y]*G[1, z] - G[1, z]*G[-z, y] - G[0, 1, z] + G[0, 1 - z, y] - 
     G[1, 0, y] + G[1 - z, 0, y] - G[-z, 1 - z, y])/(mh2^2*N^2*(1 - z)) + 
   (G[0, y]*G[1, z] - G[1, z]*G[-z, y] - G[0, 1, z] + G[0, 1 - z, y] - 
     G[1, 0, y] + G[1 - z, 0, y] - G[-z, 1 - z, y])/(mh2^2*N^2*z) + 
   (Nf*((-13*G[1, z])/9 - I*Pi*G[1, z] + (G[0, y]*G[1, z])/2 - 
      (13*G[1 - z, y])/9 - I*Pi*G[1 - z, y] + (G[0, z]*G[1 - z, y])/2 + 
      (2*G[1, z]*G[1 - z, y])/3 - (2*G[1, z]*G[-z, y])/3 - G[0, 1, z]/6 + 
      G[0, 1 - z, y]/2 + G[1, 0, z]/2 + (2*G[1, 1, z])/3 + G[1 - z, 0, y]/2 + 
      (2*G[1 - z, 1 - z, y])/3 - (2*G[-z, 1 - z, y])/3))/
    (mh2^2*N*z*(y + z)^2) + (Pi^2/12 + (G[0, y]*G[0, z])/2 + 
     (G[0, z]*G[1 - z, y])/2 - (G[1, z]*G[-z, y])/2 - G[1, 0, y]/2 - 
     G[1, 0, z]/2 - G[-z, 1 - z, y]/2)/(mh2^2*y^2*(1 - z)^2) + 
   (-1/2*(G[0, z]*G[1 - z, y]) + (G[1, z]*G[-z, y])/2 + G[-z, 1 - z, y]/2)/
    (mh2^2*N^2*y^2) + (-1/2*(G[0, y]*G[1, z]) + (G[1, z]*G[-z, y])/2 + 
     G[0, 1, z]/2 - G[0, 1 - z, y]/2 + G[1, 0, y]/2 - G[1 - z, 0, y]/2 + 
     G[-z, 1 - z, y]/2)/(mh2^2*z^2) + 
   (-1/2*(G[0, y]*G[1, z]) + (G[1, z]*G[-z, y])/2 + G[0, 1, z]/2 - 
     G[0, 1 - z, y]/2 + G[1, 0, y]/2 - G[1 - z, 0, y]/2 + G[-z, 1 - z, y]/2)/
    (mh2^2*N^2*z^2) + (Nf*((19*G[1, z])/9 + I*Pi*G[1, z] - 
      (G[0, y]*G[1, z])/6 + (19*G[1 - z, y])/9 + I*Pi*G[1 - z, y] - 
      (5*G[0, z]*G[1 - z, y])/6 - (2*G[1, z]*G[1 - z, y])/3 + 
      (2*G[1, z]*G[-z, y])/3 - G[0, 1, z]/6 - G[0, 1 - z, y]/6 - 
      (5*G[1, 0, z])/6 - (2*G[1, 1, z])/3 - G[1 - z, 0, y]/6 - 
      (2*G[1 - z, 1 - z, y])/3 + (2*G[-z, 1 - z, y])/3))/(mh2^2*N*y^2*z) + 
   (85/9 + ((11*I)/2)*Pi - Pi^2/6 - G[0, y]/2 + G[0, z]/2 - G[0, y]*G[0, z] - 
     (9*G[1, z])/2 - (9*G[1 - z, y])/2 + G[1, z]*G[-z, y] + G[0, 1, z] + 
     G[1, 0, y] + G[1, 0, z] + G[-z, 1 - z, y])/(mh2^2*z*(y + z)) + 
   (-(G[0, y]*G[1, z]) + G[1, z]*G[-z, y] + G[0, 1, z] - G[0, 1 - z, y] + 
     G[1, 0, y] - G[1 - z, 0, y] + G[-z, 1 - z, y])/(mh2^2*(1 - z)) + 
   (-(G[0, y]*G[1, z]) + G[1, z]*G[-z, y] + G[0, 1, z] - G[0, 1 - z, y] + 
     G[1, 0, y] - G[1 - z, 0, y] + G[-z, 1 - z, y])/(mh2^2*z) + 
   (-2*G[0, y]*G[1, z] + 2*G[1, z]*G[-z, y] + 2*G[0, 1, z] - 
     2*G[0, 1 - z, y] + 2*G[1, 0, y] - 2*G[1 - z, 0, y] + 2*G[-z, 1 - z, y])/
    (mh2^2*(1 - z)^2) + (-17/8 - (11*Pi^2)/12 - G[0, y]/2 - (9*G[0, z])/4 - 
     (9*G[0, y]*G[0, z])/2 - G[1, z]/4 - (3*G[0, y]*G[1, z])/2 - 
     G[1 - z, y]/4 - G[0, z]*G[1 - z, y] + 2*G[1, z]*G[-z, y] + G[0, 1, z] - 
     (3*G[0, 1 - z, y])/2 + (13*G[1, 0, y])/2 + 5*G[1, 0, z] - 
     (3*G[1 - z, 0, y])/2 + 2*G[-z, 1 - z, y])/(mh2^2*N^2*y*(1 - z)) + 
   (-17/4 - (11*Pi^2)/12 + G[0, y]/4 - (11*G[0, z])/4 - 
     (9*G[0, y]*G[0, z])/2 - G[1, z]/2 - 2*G[0, y]*G[1, z] - G[1 - z, y]/2 - 
     G[0, z]*G[1 - z, y] + (5*G[1, z]*G[-z, y])/2 + (3*G[0, 1, z])/2 - 
     2*G[0, 1 - z, y] + 7*G[1, 0, y] + 5*G[1, 0, z] - 2*G[1 - z, 0, y] + 
     (5*G[-z, 1 - z, y])/2)/(mh2^2*N^2*y*z) + 
   (zeta3 - (Pi^2*G[0, y])/12 + (Pi^2*G[1, z])/6 + (G[0, y]*G[1, 0, z])/2 - 
     G[0, 1, 0, y]/2 - G[1, 1, 0, z])/(mh2^2*N^2*(1 - z)*(1 - y - z)^2) + 
   (N^2*((-7*Pi^2)/72 - zeta3 + (Pi^2*G[0, y])/12 - (13*G[0, z])/12 - 
      (13*G[0, y]*G[0, z])/12 - (Pi^2*G[1, z])/6 + (19*G[1, 0, y])/12 + 
      (7*G[1, 0, z])/12 - (G[0, y]*G[1, 0, z])/2 + G[0, 1, 0, y]/2 + 
      G[1, 1, 0, z]))/(mh2^2*(1 - z)^2*(1 - y - z)) + 
   (N^2*((-13*Pi^2)/72 - zeta3 + (Pi^2*G[0, y])/12 - 
      (13*G[0, y]*G[0, z])/12 - (Pi^2*G[1, z])/6 + (13*G[1, 0, y])/12 + 
      (13*G[1, 0, z])/12 - (G[0, y]*G[1, 0, z])/2 + G[0, 1, 0, y]/2 + 
      G[1, 1, 0, z]))/(mh2^2*(1 - z)*(1 - y - z)^2) + 
   (z*(3*Pi^2*G[1, z] + 3*Pi^2*G[1 - z, y] + 18*G[0, y]*G[1, 0, z] - 
      18*G[1 - z, y]*G[1, 0, z] + 18*G[0, z]*G[1 - z, 0, y] - 
      18*G[0, 1, 0, y] - 18*G[0, 1, 0, z] - 18*G[1, 1, 0, z] - 
      18*G[1 - z, 1, 0, y]))/(mh2^2*N^2*(y + z)^4) + 
   (z*(Pi^2*G[1, z] + Pi^2*G[1 - z, y] + 6*G[0, y]*G[1, 0, z] - 
      6*G[1 - z, y]*G[1, 0, z] + 6*G[0, z]*G[1 - z, 0, y] - 6*G[0, 1, 0, y] - 
      6*G[0, 1, 0, z] - 6*G[1, 1, 0, z] - 6*G[1 - z, 1, 0, y]))/
    (mh2^2*(y + z)^4) + (N*Nf*z*(Pi^2*G[1, z] + Pi^2*G[1 - z, y] + 
      6*G[0, y]*G[1, 0, z] - 6*G[1 - z, y]*G[1, 0, z] + 
      6*G[0, z]*G[1 - z, 0, y] - 6*G[0, 1, 0, y] - 6*G[0, 1, 0, z] - 
      6*G[1, 1, 0, z] - 6*G[1 - z, 1, 0, y]))/(mh2^2*(y + z)^4) + 
   (N^2*((11*Pi^2*G[1, z])/12 + (11*Pi^2*G[1 - z, y])/12 + 
      (33*G[1, 0, y])/2 - (33*G[1, 0, z])/2 + (11*G[0, y]*G[1, 0, z])/2 - 
      (11*G[1 - z, y]*G[1, 0, z])/2 + (11*G[0, z]*G[1 - z, 0, y])/2 - 
      (11*G[0, 1, 0, y])/2 - (11*G[0, 1, 0, z])/2 - (11*G[1, 1, 0, z])/2 - 
      (11*G[1 - z, 1, 0, y])/2))/(mh2^2*(y + z)^3) + 
   (N^2*(-1/12*Pi^2 - (3*zeta3)/2 + (277*G[0, z])/72 + 
      ((11*I)/4)*Pi*G[0, z] - (Pi^2*G[0, z])/4 - (23*G[0, y]*G[0, z])/12 + 
      (Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 - (15*G[0, 0, z])/4 - 
      G[0, y]*G[0, 0, z] + (19*G[1, 0, y])/12 + G[1, 0, z]/2 - 
      (G[1 - z, y]*G[1, 0, z])/2 + (G[0, z]*G[1 - z, 0, y])/2 + 
      G[0, 1, 0, y] + (3*G[0, 1, 0, z])/2 + G[1, 0, 0, z] - G[1, 1, 0, z]/2 - 
      G[1 - z, 1, 0, y]/2))/(mh2^2*y*(1 - z)^2) + 
   (-1/3*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/3 - 6*G[1, 0, y] + 
     6*G[1, 0, z] - 2*G[0, y]*G[1, 0, z] + 2*G[1 - z, y]*G[1, 0, z] - 
     2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
     2*G[1, 1, 0, z] + 2*G[1 - z, 1, 0, y])/(mh2^2*(y + z)^3) + 
   (N*Nf*(-1/3*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/3 - 6*G[1, 0, y] + 
      6*G[1, 0, z] - 2*G[0, y]*G[1, 0, z] + 2*G[1 - z, y]*G[1, 0, z] - 
      2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
      2*G[1, 1, 0, z] + 2*G[1 - z, 1, 0, y]))/(mh2^2*(y + z)^3) + 
   (-(Pi^2*G[1, z]) - Pi^2*G[1 - z, y] - 18*G[1, 0, y] + 18*G[1, 0, z] - 
     6*G[0, y]*G[1, 0, z] + 6*G[1 - z, y]*G[1, 0, z] - 
     6*G[0, z]*G[1 - z, 0, y] + 6*G[0, 1, 0, y] + 6*G[0, 1, 0, z] + 
     6*G[1, 1, 0, z] + 6*G[1 - z, 1, 0, y])/(mh2^2*N^2*(y + z)^3) + 
   (N^2*z*((-11*Pi^2*G[1, z])/4 - (11*Pi^2*G[1 - z, y])/4 - 
      (33*G[0, y]*G[1, 0, z])/2 + (33*G[1 - z, y]*G[1, 0, z])/2 - 
      (33*G[0, z]*G[1 - z, 0, y])/2 + (33*G[0, 1, 0, y])/2 + 
      (33*G[0, 1, 0, z])/2 + (33*G[1, 1, 0, z])/2 + (33*G[1 - z, 1, 0, y])/
       2))/(mh2^2*(y + z)^4) + (-6*zeta3 + (Pi^2*G[0, y])/3 - 
     (Pi^2*G[1, z])/3 - (Pi^2*G[1 - z, y])/3 + 2*G[0, y]*G[0, 1, z] - 
     2*G[1 - z, y]*G[0, 1, z] + 2*G[1, z]*G[0, -z, y] - 
     2*G[1, z]*G[1 - z, -z, y] - 2*G[0, 0, 1, z] - 2*G[0, 1, 0, y] + 
     2*G[0, -z, 1 - z, y] - 2*G[1, 0, 1, z] + 2*G[1 - z, 1, 0, y] - 
     2*G[1 - z, -z, 1 - z, y])/(mh2^2*N^2*(1 - z)^3) + 
   ((Pi^2*G[1, y])/6 - (G[0, y]*G[1, z])/2 - (Pi^2*G[1 - z, y])/6 + 
     (G[1, z]*G[-z, y])/2 + G[0, 1, z]/2 - G[1 - z, y]*G[0, 1, z] - 
     G[0, 1 - z, y]/2 + G[1, 0, y]/2 - G[0, z]*G[1, 0, y] + 
     G[1, z]*G[1, 0, y] - G[1 - z, 0, y]/2 + G[0, z]*G[1 - z, 0, y] - 
     G[1, z]*G[1 - z, -z, y] + G[-z, 1 - z, y]/2 + G[1, 0, 1 - z, y] - 
     G[1, 1, 0, y] + G[1, 1 - z, 0, y] - G[1 - z, -z, 1 - z, y])/
    (mh2^2*N^2*y^2*z^2) + (-1/12*(Pi^2*G[1, y]) + (Pi^2*G[1 - z, y])/12 + 
     (G[1 - z, y]*G[0, 1, z])/2 + (G[0, z]*G[1, 0, y])/2 - 
     (G[1, z]*G[1, 0, y])/2 - (G[0, z]*G[1 - z, 0, y])/2 + 
     (G[1, z]*G[1 - z, -z, y])/2 - G[1, 0, 1 - z, y]/2 + G[1, 1, 0, y]/2 - 
     G[1, 1 - z, 0, y]/2 + G[1 - z, -z, 1 - z, y]/2)/(mh2^2*N^2*y^3*z^2) + 
   (-1/6*(Pi^2*G[1, y]) + (Pi^2*G[1 - z, y])/6 + G[1 - z, y]*G[0, 1, z] + 
     G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] - G[0, z]*G[1 - z, 0, y] + 
     G[1, z]*G[1 - z, -z, y] - G[1, 0, 1 - z, y] + G[1, 1, 0, y] - 
     G[1, 1 - z, 0, y] + G[1 - z, -z, 1 - z, y])/(mh2^2*y^3*z) + 
   (-1/6*(Pi^2*G[1, y]) + (Pi^2*G[1 - z, y])/6 - (G[0, z]*G[1 - z, y])/2 + 
     (G[1, z]*G[-z, y])/2 + G[1 - z, y]*G[0, 1, z] + G[0, z]*G[1, 0, y] - 
     G[1, z]*G[1, 0, y] - G[0, z]*G[1 - z, 0, y] + G[1, z]*G[1 - z, -z, y] + 
     G[-z, 1 - z, y]/2 - G[1, 0, 1 - z, y] + G[1, 1, 0, y] - 
     G[1, 1 - z, 0, y] + G[1 - z, -z, 1 - z, y])/(mh2^2*N^2*y^3*z) + 
   (6*zeta3 - (Pi^2*G[0, y])/3 + (Pi^2*G[1, z])/3 + (Pi^2*G[1 - z, y])/3 - 
     2*G[0, y]*G[0, 1, z] + 2*G[1 - z, y]*G[0, 1, z] - 
     2*G[1, z]*G[0, -z, y] + 2*G[1, z]*G[1 - z, -z, y] + 2*G[0, 0, 1, z] + 
     2*G[0, 1, 0, y] - 2*G[0, -z, 1 - z, y] + 2*G[1, 0, 1, z] - 
     2*G[1 - z, 1, 0, y] + 2*G[1 - z, -z, 1 - z, y])/(mh2^2*(1 - z)^3) + 
   (-1/2*G[1, z] + (3*G[0, y]*G[1, z])/4 - G[1 - z, y]/2 - 
     (7*G[0, z]*G[1 - z, y])/4 + G[1, z]*G[1 - z, y] + G[1, z]*G[-z, y] - 
     (3*G[0, 1, z])/4 - (G[1 - z, y]*G[0, 1, z])/2 + 
     (3*G[-z, y]*G[0, 1, z])/2 + (3*G[0, 1 - z, y])/4 - 
     (3*G[0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, y])/2 + 
     (3*G[1, z]*G[0, -z, y])/2 - (17*G[1, 0, y])/2 + (27*G[1, 0, z])/4 - 
     2*G[1 - z, y]*G[1, 0, z] + (3*G[-z, y]*G[1, 0, z])/2 + G[1, 1, z] + 
     (G[0, y]*G[1, 1, z])/2 + (3*G[1 - z, 0, y])/4 + 
     (G[1, z]*G[1 - z, 0, y])/2 + G[1 - z, 1 - z, y] - 
     (G[0, z]*G[1 - z, 1 - z, y])/2 - (3*G[1, z]*G[-z, 0, y])/2 + 
     G[-z, 1 - z, y] + (3*G[0, z]*G[-z, 1 - z, y])/2 + (3*G[0, 1, 0, y])/2 - 
     G[0, 1, 1, z]/2 + G[0, 1 - z, 1 - z, y]/2 + (3*G[0, -z, 1 - z, y])/2 - 
     G[1, 0, 1, z]/2 - 2*G[1, 1, 0, z] + G[1 - z, 0, 1 - z, y]/2 + 
     (3*G[1 - z, 1, 0, y])/2 + G[1 - z, 1 - z, 0, y]/2 - 
     (3*G[-z, 0, 1 - z, y])/2 - (3*G[-z, 1 - z, 0, y])/2)/
    (mh2^2*N^2*z^2*(y + z)) + ((7*G[1, z])/3 - (G[0, y]*G[1, z])/3 + 
     (7*G[1 - z, y])/3 - (5*G[0, z]*G[1 - z, y])/3 + 6*G[1, z]*G[-z, y] + 
     (13*G[0, 1, z])/3 + G[-z, y]*G[0, 1, z] - G[0, 1 - z, y]/3 - 
     G[0, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] - (5*G[1, 0, z])/3 - 
     G[1 - z, y]*G[1, 0, z] + G[-z, y]*G[1, 0, z] - G[1 - z, 0, y]/3 - 
     G[1, z]*G[-z, 0, y] + 6*G[-z, 1 - z, y] + G[0, z]*G[-z, 1 - z, y] + 
     G[0, 1, 0, y] + G[0, -z, 1 - z, y] - G[1, 1, 0, z] + G[1 - z, 1, 0, y] - 
     G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y])/(mh2^2*z^2*(y + z)) + 
   (-1/2*G[0, z] - (Pi^2*G[1, y])/12 + (Pi^2*G[1, z])/12 + 
     (G[0, y]*G[1, z])/2 - (G[0, z]*G[1 - z, y])/2 + G[1, z]*G[-z, y] + 
     G[0, 1, z]/2 + (G[0, y]*G[0, 1, z])/2 - G[-z, y]*G[0, 1, z] + 
     G[0, 1 - z, y]/2 + (G[0, z]*G[0, 1 - z, y])/2 - G[1, 0, y]/2 - 
     (G[0, z]*G[1, 0, y])/2 + (G[1, z]*G[1, 0, y])/2 + 
     (G[0, y]*G[1, 0, z])/2 - G[-z, y]*G[1, 0, z] + G[1 - z, 0, y]/2 + 
     G[1, z]*G[-z, 0, y] + G[-z, 1 - z, y] - G[0, z]*G[-z, 1 - z, y] - 
     G[0, 0, 1, z] - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 1, z]/2 + 
     G[1, 0, 1 - z, y]/2 + G[1, 1, 0, y]/2 - G[1, 1, 0, z] + 
     G[1, 1 - z, 0, y]/2 + G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y])/
    (mh2^2*(1 - z)^2*(1 - y - z)) + ((11*Pi^2)/18 - (13*zeta3)/2 + 
     (5*Pi^2*G[0, y])/12 - (23*G[0, z])/9 - ((11*I)/4)*Pi*G[0, z] + 
     (Pi^2*G[0, z])/3 - (2*G[0, y]*G[0, z])/3 - (Pi^2*G[1, y])/12 - 
     (2*Pi^2*G[1, z])/3 + (G[0, y]*G[1, z])/2 - (5*Pi^2*G[1 - z, y])/12 + 
     (7*G[0, z]*G[1 - z, y])/4 + 3*G[1, z]*G[-z, y] + (5*G[0, 0, z])/2 + 
     (G[0, y]*G[0, 0, z])/2 + (3*G[1 - z, y]*G[0, 0, z])/2 + 
     (19*G[0, 1, z])/4 + (5*G[0, y]*G[0, 1, z])/2 - 
     (5*G[1 - z, y]*G[0, 1, z])/2 - G[-z, y]*G[0, 1, z] + G[0, 1 - z, y]/2 + 
     (5*G[1, z]*G[0, -z, y])/2 - (5*G[1, 0, y])/2 - (G[0, z]*G[1, 0, y])/2 + 
     (G[1, z]*G[1, 0, y])/2 + (7*G[1, 0, z])/12 - G[-z, y]*G[1, 0, z] + 
     G[1 - z, 0, y]/2 - (G[0, z]*G[1 - z, 0, y])/2 - 
     (5*G[1, z]*G[1 - z, -z, y])/2 + G[1, z]*G[-z, 0, y] + 
     3*G[-z, 1 - z, y] - G[0, z]*G[-z, 1 - z, y] - 2*G[0, 0, 1, z] - 
     3*G[0, 1, 0, y] - (3*G[0, 1, 0, z])/2 + (5*G[0, -z, 1 - z, y])/2 - 
     G[1, 0, 0, z]/2 - 3*G[1, 0, 1, z] + G[1, 0, 1 - z, y]/2 + 
     G[1, 1, 0, y]/2 + G[1, 1, 0, z] + G[1, 1 - z, 0, y]/2 + 
     (5*G[1 - z, 1, 0, y])/2 - (5*G[1 - z, -z, 1 - z, y])/2 + 
     G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y])/(mh2^2*y*(1 - z)^2) + 
   (-1/12*(Pi^2*G[1, y]) + G[1, z]/2 + (G[0, y]*G[1, z])/4 + G[1 - z, y]/2 + 
     (Pi^2*G[1 - z, y])/12 + (7*G[0, z]*G[1 - z, y])/4 - 
     G[1, z]*G[1 - z, y] - 2*G[1, z]*G[-z, y] - G[0, 1, z]/4 + 
     G[1 - z, y]*G[0, 1, z] - (3*G[-z, y]*G[0, 1, z])/2 + G[0, 1 - z, y]/4 + 
     (3*G[0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, y])/2 - 
     (3*G[1, z]*G[0, -z, y])/2 + (15*G[1, 0, y])/2 + (G[0, z]*G[1, 0, y])/2 - 
     (G[1, z]*G[1, 0, y])/2 - (27*G[1, 0, z])/4 + 2*G[1 - z, y]*G[1, 0, z] - 
     (3*G[-z, y]*G[1, 0, z])/2 - G[1, 1, z] - (G[0, y]*G[1, 1, z])/2 + 
     G[1 - z, 0, y]/4 - (G[0, z]*G[1 - z, 0, y])/2 - 
     (G[1, z]*G[1 - z, 0, y])/2 - G[1 - z, 1 - z, y] + 
     (G[0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 + 
     (3*G[1, z]*G[-z, 0, y])/2 - 2*G[-z, 1 - z, y] - 
     (3*G[0, z]*G[-z, 1 - z, y])/2 - (3*G[0, 1, 0, y])/2 + G[0, 1, 1, z]/2 - 
     G[0, 1 - z, 1 - z, y]/2 - (3*G[0, -z, 1 - z, y])/2 + G[1, 0, 1, z]/2 - 
     G[1, 0, 1 - z, y]/2 + G[1, 1, 0, y]/2 + 2*G[1, 1, 0, z] - 
     G[1, 1 - z, 0, y]/2 - G[1 - z, 0, 1 - z, y]/2 - 
     (3*G[1 - z, 1, 0, y])/2 - G[1 - z, 1 - z, 0, y]/2 + 
     G[1 - z, -z, 1 - z, y]/2 + (3*G[-z, 0, 1 - z, y])/2 + 
     (3*G[-z, 1 - z, 0, y])/2)/(mh2^2*N^2*y*z^2) + 
   ((11*Pi^2)/12 - 3*zeta3 + (Pi^2*G[0, y])/12 - (Pi^2*G[0, z])/3 + 
     6*G[0, y]*G[0, z] - (Pi^2*G[1, y])/6 + (Pi^2*G[1 - z, y])/3 - 
     2*G[0, y]*G[0, 0, z] + G[0, y]*G[0, 1, z] - 2*G[-z, y]*G[0, 1, z] + 
     G[0, z]*G[0, 1 - z, y] - (13*G[1, 0, y])/2 - G[0, z]*G[1, 0, y] + 
     G[1, z]*G[1, 0, y] - (11*G[1, 0, z])/2 + (G[0, y]*G[1, 0, z])/2 - 
     2*G[1 - z, y]*G[1, 0, z] - 2*G[-z, y]*G[1, 0, z] + 
     2*G[0, z]*G[1 - z, 0, y] + 2*G[1, z]*G[-z, 0, y] - 
     2*G[0, z]*G[-z, 1 - z, y] - 2*G[0, 0, 1, z] + (3*G[0, 1, 0, y])/2 + 
     G[0, 1, 0, z] + 2*G[1, 0, 0, z] - G[1, 0, 1, z] + G[1, 0, 1 - z, y] + 
     G[1, 1, 0, y] - G[1, 1, 0, z] + G[1, 1 - z, 0, y] - 
     2*G[1 - z, 1, 0, y] + 2*G[-z, 0, 1 - z, y] + 2*G[-z, 1 - z, 0, y])/
    (mh2^2*N^2*(1 - z)^2*(1 - y - z)) + 
   ((7*Pi^2)/24 + (5*zeta3)/2 - (Pi^2*G[0, y])/6 - (23*G[0, z])/8 - 
     (5*Pi^2*G[0, z])/12 + (9*G[0, y]*G[0, z])/2 - (Pi^2*G[1, y])/6 + 
     (5*Pi^2*G[1, z])/12 + (7*Pi^2*G[1 - z, y])/12 + 
     (3*G[0, z]*G[1 - z, y])/4 - 2*G[1, z]*G[-z, y] + (5*G[0, 0, z])/4 - 
     (5*G[0, y]*G[0, 0, z])/2 - (G[1 - z, y]*G[0, 0, z])/2 - 
     (5*G[0, 1, z])/4 - (G[0, y]*G[0, 1, z])/2 + 2*G[1 - z, y]*G[0, 1, z] - 
     2*G[-z, y]*G[0, 1, z] + (3*G[0, z]*G[0, 1 - z, y])/2 - 
     2*G[1, z]*G[0, -z, y] - (9*G[1, 0, y])/2 - G[0, z]*G[1, 0, y] + 
     G[1, z]*G[1, 0, y] - 3*G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - 
     (3*G[1 - z, y]*G[1, 0, z])/2 - 2*G[-z, y]*G[1, 0, z] + 
     2*G[0, z]*G[1 - z, 0, y] + 2*G[1, z]*G[1 - z, -z, y] + 
     2*G[1, z]*G[-z, 0, y] - 2*G[-z, 1 - z, y] - 2*G[0, z]*G[-z, 1 - z, y] - 
     G[0, 0, 1, z]/2 + 3*G[0, 1, 0, y] + (3*G[0, 1, 0, z])/2 - 
     2*G[0, -z, 1 - z, y] + (5*G[1, 0, 0, z])/2 + G[1, 0, 1, z] + 
     G[1, 0, 1 - z, y] + G[1, 1, 0, y] - (3*G[1, 1, 0, z])/2 + 
     G[1, 1 - z, 0, y] - (7*G[1 - z, 1, 0, y])/2 + 2*G[1 - z, -z, 1 - z, y] + 
     2*G[-z, 0, 1 - z, y] + 2*G[-z, 1 - z, 0, y])/(mh2^2*N^2*y*(1 - z)^2) + 
   ((5*Pi^2)/12 + 2*zeta3 - (Pi^2*G[0, y])/6 - (29*G[0, z])/4 - 
     (5*Pi^2*G[0, z])/6 + (5*G[0, y]*G[0, z])/2 - (Pi^2*G[1, y])/6 + 
     (Pi^2*G[1, z])/2 + Pi^2*G[1 - z, y] - (3*G[0, z]*G[1 - z, y])/2 + 
     G[1, z]*G[-z, y] + 5*G[0, 0, z] - 5*G[0, y]*G[0, 0, z] - 
     G[1 - z, y]*G[0, 0, z] - G[0, 1, z]/2 - G[0, y]*G[0, 1, z] + 
     3*G[1 - z, y]*G[0, 1, z] - 2*G[-z, y]*G[0, 1, z] + 
     2*G[0, z]*G[0, 1 - z, y] - 3*G[1, z]*G[0, -z, y] - 7*G[1, 0, y] - 
     G[0, z]*G[1, 0, y] + G[1, z]*G[1, 0, y] - 3*G[1, 0, z] - 
     3*G[1 - z, y]*G[1, 0, z] - 2*G[-z, y]*G[1, 0, z] + 
     4*G[0, z]*G[1 - z, 0, y] + 3*G[1, z]*G[1 - z, -z, y] + 
     2*G[1, z]*G[-z, 0, y] + G[-z, 1 - z, y] - 2*G[0, z]*G[-z, 1 - z, y] + 
     6*G[0, 1, 0, y] + 4*G[0, 1, 0, z] - 3*G[0, -z, 1 - z, y] + 
     5*G[1, 0, 0, z] + 2*G[1, 0, 1, z] + G[1, 0, 1 - z, y] + G[1, 1, 0, y] - 
     G[1, 1, 0, z] + G[1, 1 - z, 0, y] - 6*G[1 - z, 1, 0, y] + 
     3*G[1 - z, -z, 1 - z, y] + 2*G[-z, 0, 1 - z, y] + 2*G[-z, 1 - z, 0, y])/
    (mh2^2*N^2*y^2*(1 - z)) + ((115*G[1, z])/9 + ((11*I)/2)*Pi*G[1, z] - 
     (Pi^2*G[1, z])/6 - (3*G[0, y]*G[1, z])/2 + (115*G[1 - z, y])/9 + 
     ((11*I)/2)*Pi*G[1 - z, y] - (Pi^2*G[1 - z, y])/6 - 
     (3*G[0, z]*G[1 - z, y])/2 - (17*G[1, z]*G[1 - z, y])/3 + 
     (11*G[1, z]*G[-z, y])/3 + (13*G[0, 1, z])/6 + G[0, y]*G[0, 1, z] + 
     2*G[1 - z, y]*G[0, 1, z] - 5*G[-z, y]*G[0, 1, z] - 
     (3*G[0, 1 - z, y])/2 - G[1, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] - 
     G[1, 0, y] - G[1, 0, z]/2 - G[0, y]*G[1, 0, z] + G[-z, y]*G[1, 0, z] - 
     (17*G[1, 1, z])/3 - G[0, y]*G[1, 1, z] + 2*G[-z, y]*G[1, 1, z] - 
     (3*G[1 - z, 0, y])/2 - G[0, z]*G[1 - z, 0, y] - G[1, z]*G[1 - z, 0, y] - 
     (17*G[1 - z, 1 - z, y])/3 - G[0, z]*G[1 - z, 1 - z, y] + 
     3*G[1, z]*G[1 - z, -z, y] + G[1, z]*G[-z, 0, y] + 
     (11*G[-z, 1 - z, y])/3 + G[0, z]*G[-z, 1 - z, y] + 
     2*G[1, z]*G[-z, 1 - z, y] - 6*G[1, z]*G[-z, -z, y] - 4*G[0, 0, 1, z] + 
     G[0, 1, 0, y] + 2*G[0, 1, 0, z] + G[0, 1, 1, z] - 
     G[0, 1 - z, 1 - z, y] + G[0, -z, 1 - z, y] + 2*G[1, 0, 1, z] - 
     G[1 - z, 0, 1 - z, y] + G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y] + 
     3*G[1 - z, -z, 1 - z, y] + G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + 
     2*G[-z, 1 - z, 1 - z, y] - 6*G[-z, -z, 1 - z, y])/(mh2^2*z*(y + z)^2) + 
   ((Pi^2*G[1, y])/4 + (3*G[0, z]*G[1, 0, y])/2 - (3*G[1, z]*G[1, 0, y])/2 + 
     (3*G[-z, y]*G[1, 0, z])/2 - (3*G[1, z]*G[-z, 0, y])/2 + 
     (3*G[0, z]*G[-z, 1 - z, y])/2 - (3*G[1, z]*G[-z, -z, y])/2 - 
     (3*G[1, 0, 1 - z, y])/2 - (3*G[1, 1, 0, y])/2 - 
     (3*G[1, 1 - z, 0, y])/2 - (3*G[-z, 0, 1 - z, y])/2 - 
     (3*G[-z, 1 - z, 0, y])/2 - (3*G[-z, -z, 1 - z, y])/2)/
    (mh2^2*y*(1 - z)^4) + ((Pi^2*G[1, y])/4 + (3*G[0, z]*G[1, 0, y])/2 - 
     (3*G[1, z]*G[1, 0, y])/2 + (3*G[-z, y]*G[1, 0, z])/2 - 
     (3*G[1, z]*G[-z, 0, y])/2 + (3*G[0, z]*G[-z, 1 - z, y])/2 - 
     (3*G[1, z]*G[-z, -z, y])/2 - (3*G[1, 0, 1 - z, y])/2 - 
     (3*G[1, 1, 0, y])/2 - (3*G[1, 1 - z, 0, y])/2 - 
     (3*G[-z, 0, 1 - z, y])/2 - (3*G[-z, 1 - z, 0, y])/2 - 
     (3*G[-z, -z, 1 - z, y])/2)/(mh2^2*(1 - z)^4*(1 - y - z)) + 
   (-1/6*Pi^2 - G[0, y]*G[0, z] + (Pi^2*G[1, y])/12 + (Pi^2*G[1, z])/12 + 
     (G[0, y]*G[0, 1, z])/2 - G[-z, y]*G[0, 1, z] + 
     (G[0, z]*G[0, 1 - z, y])/2 + G[1, 0, y] + (G[0, z]*G[1, 0, y])/2 - 
     (G[1, z]*G[1, 0, y])/2 + G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - 
     G[1, z]*G[-z, -z, y] - G[0, 0, 1, z] - G[0, 1, 0, y]/2 - 
     G[0, 1, 0, z]/2 - G[1, 0, 1, z]/2 - G[1, 0, 1 - z, y]/2 - 
     G[1, 1, 0, y]/2 - G[1, 1, 0, z] - G[1, 1 - z, 0, y]/2 - 
     G[-z, -z, 1 - z, y])/(mh2^2*(1 - z)*(1 - y - z)^2) + 
   ((Pi^2*G[1, y])/6 + G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + 
     G[-z, y]*G[1, 0, z] - G[1, z]*G[-z, 0, y] + G[0, z]*G[-z, 1 - z, y] - 
     G[1, z]*G[-z, -z, y] - G[1, 0, 1 - z, y] - G[1, 1, 0, y] - 
     G[1, 1 - z, 0, y] - G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y] - 
     G[-z, -z, 1 - z, y])/(mh2^2*y^2*(1 - z)^3) + 
   ((Pi^2*G[1, y])/6 + G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + 
     G[-z, y]*G[1, 0, z] - G[1, z]*G[-z, 0, y] + G[0, z]*G[-z, 1 - z, y] - 
     G[1, z]*G[-z, -z, y] - G[1, 0, 1 - z, y] - G[1, 1, 0, y] - 
     G[1, 1 - z, 0, y] - G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y] - 
     G[-z, -z, 1 - z, y])/(mh2^2*N^2*y*(1 - z)^3) + 
   ((Pi^2*G[1, y])/6 + G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + 
     G[-z, y]*G[1, 0, z] - G[1, z]*G[-z, 0, y] + G[0, z]*G[-z, 1 - z, y] - 
     G[1, z]*G[-z, -z, y] - G[1, 0, 1 - z, y] - G[1, 1, 0, y] - 
     G[1, 1 - z, 0, y] - G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y] - 
     G[-z, -z, 1 - z, y])/(mh2^2*N^2*y^2*(1 - z)^2) + 
   ((Pi^2*G[1, y])/6 + G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + 
     G[-z, y]*G[1, 0, z] - G[1, z]*G[-z, 0, y] + G[0, z]*G[-z, 1 - z, y] - 
     G[1, z]*G[-z, -z, y] - G[1, 0, 1 - z, y] - G[1, 1, 0, y] - 
     G[1, 1 - z, 0, y] - G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y] - 
     G[-z, -z, 1 - z, y])/(mh2^2*N^2*y^3*(1 - z)) + 
   ((Pi^2*G[1, y])/6 + G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + 
     G[-z, y]*G[1, 0, z] - G[1, z]*G[-z, 0, y] + G[0, z]*G[-z, 1 - z, y] - 
     G[1, z]*G[-z, -z, y] - G[1, 0, 1 - z, y] - G[1, 1, 0, y] - 
     G[1, 1 - z, 0, y] - G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y] - 
     G[-z, -z, 1 - z, y])/(mh2^2*N^2*(1 - z)^3*(1 - y - z)) + 
   ((Pi^2*G[1, y])/6 + (G[0, z]*G[1 - z, y])/2 - (G[1, z]*G[-z, y])/2 + 
     G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + G[-z, y]*G[1, 0, z] - 
     G[1, z]*G[-z, 0, y] - G[-z, 1 - z, y]/2 + G[0, z]*G[-z, 1 - z, y] - 
     G[1, z]*G[-z, -z, y] - G[1, 0, 1 - z, y] - G[1, 1, 0, y] - 
     G[1, 1 - z, 0, y] - G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y] - 
     G[-z, -z, 1 - z, y])/(mh2^2*y^3*(1 - z)) + 
   ((27*G[1, z])/4 + (5*Pi^2*G[1, z])/6 - (3*G[0, y]*G[1, z])/4 + 
     (27*G[1 - z, y])/4 + (5*Pi^2*G[1 - z, y])/6 - (3*G[0, z]*G[1 - z, y])/
      4 + (3*G[1, z]*G[1 - z, y])/2 + (3*G[1, z]*G[-z, y])/2 + 
     (3*G[0, 1, z])/4 - (G[1 - z, y]*G[0, 1, z])/2 - 
     (G[-z, y]*G[0, 1, z])/2 - (3*G[0, 1 - z, y])/4 - 
     (G[0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, y])/2 + 
     (G[1, z]*G[0, -z, y])/2 - 3*G[1, 0, y] + (9*G[1, 0, z])/4 + 
     5*G[0, y]*G[1, 0, z] - 5*G[1 - z, y]*G[1, 0, z] + 
     (G[-z, y]*G[1, 0, z])/2 + (3*G[1, 1, z])/2 + (G[0, y]*G[1, 1, z])/2 - 
     G[-z, y]*G[1, 1, z] - (3*G[1 - z, 0, y])/4 + 5*G[0, z]*G[1 - z, 0, y] + 
     (G[1, z]*G[1 - z, 0, y])/2 + (3*G[1 - z, 1 - z, y])/2 + 
     (G[0, z]*G[1 - z, 1 - z, y])/2 - G[1, z]*G[1 - z, -z, y] + 
     (G[1, z]*G[-z, 0, y])/2 + (3*G[-z, 1 - z, y])/2 + 
     (G[0, z]*G[-z, 1 - z, y])/2 - G[1, z]*G[-z, 1 - z, y] - 
     G[1, z]*G[-z, -z, y] - (11*G[0, 1, 0, y])/2 - 5*G[0, 1, 0, z] - 
     G[0, 1, 1, z]/2 + G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y]/2 - 
     G[1, 0, 1, z]/2 - 5*G[1, 1, 0, z] + G[1 - z, 0, 1 - z, y]/2 - 
     (11*G[1 - z, 1, 0, y])/2 + G[1 - z, 1 - z, 0, y]/2 - 
     G[1 - z, -z, 1 - z, y] + G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2 - 
     G[-z, 1 - z, 1 - z, y] - G[-z, -z, 1 - z, y])/(mh2^2*N^2*z*(y + z)^2) + 
   (Nf*((Pi^2*G[1 - z, y])/9 + (19*G[0, z]*G[1 - z, y])/9 + 
      I*Pi*G[0, z]*G[1 - z, y] - (19*G[1, z]*G[-z, y])/9 - 
      I*Pi*G[1, z]*G[-z, y] - G[1 - z, y]*G[0, 0, z] + 
      (G[-z, y]*G[0, 1, z])/6 - (G[0, z]*G[0, 1 - z, y])/6 + 
      (G[1, z]*G[0, -z, y])/6 - (2*G[1 - z, y]*G[1, 0, z])/3 + 
      (5*G[-z, y]*G[1, 0, z])/6 + (2*G[-z, y]*G[1, 1, z])/3 - 
      (G[0, z]*G[1 - z, 0, y])/6 - (2*G[0, z]*G[1 - z, 1 - z, y])/3 + 
      (2*G[1, z]*G[1 - z, -z, y])/3 + (G[1, z]*G[-z, 0, y])/6 - 
      (19*G[-z, 1 - z, y])/9 - I*Pi*G[-z, 1 - z, y] + 
      (5*G[0, z]*G[-z, 1 - z, y])/6 + (2*G[1, z]*G[-z, 1 - z, y])/3 - 
      (2*G[1, z]*G[-z, -z, y])/3 + G[0, -z, 1 - z, y]/6 + 
      (2*G[1 - z, -z, 1 - z, y])/3 + G[-z, 0, 1 - z, y]/6 + 
      G[-z, 1 - z, 0, y]/6 + (2*G[-z, 1 - z, 1 - z, y])/3 - 
      (2*G[-z, -z, 1 - z, y])/3))/(mh2^2*N*y^3) + 
   ((Pi^2*G[1, y])/12 + (G[0, z]*G[1, 0, y])/2 - (G[1, z]*G[1, 0, y])/2 + 
     (G[-z, y]*G[1, 0, z])/2 - (G[1, z]*G[-z, 0, y])/2 + 
     (G[0, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, y])/2 - 
     G[1, 0, 1 - z, y]/2 - G[1, 1, 0, y]/2 - G[1, 1 - z, 0, y]/2 - 
     G[-z, 0, 1 - z, y]/2 - G[-z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, y]/2)/
    (mh2^2*y^3*(1 - z)^2) + ((Pi^2*G[1, y])/12 + (G[0, z]*G[1, 0, y])/2 - 
     (G[1, z]*G[1, 0, y])/2 + (G[-z, y]*G[1, 0, z])/2 - 
     (G[1, z]*G[-z, 0, y])/2 + (G[0, z]*G[-z, 1 - z, y])/2 - 
     (G[1, z]*G[-z, -z, y])/2 - G[1, 0, 1 - z, y]/2 - G[1, 1, 0, y]/2 - 
     G[1, 1 - z, 0, y]/2 - G[-z, 0, 1 - z, y]/2 - G[-z, 1 - z, 0, y]/2 - 
     G[-z, -z, 1 - z, y]/2)/(mh2^2*(1 - z)^3*(1 - y - z)^2) + 
   ((-7*G[1, z])/3 + (Pi^2*G[1, z])/12 + (5*G[0, y]*G[1, z])/6 - 
     (7*G[1 - z, y])/3 + (5*G[0, z]*G[1 - z, y])/3 - 
     (13*G[1, z]*G[-z, y])/2 - (29*G[0, 1, z])/6 + (G[0, y]*G[0, 1, z])/2 - 
     2*G[-z, y]*G[0, 1, z] + (5*G[0, 1 - z, y])/6 + 
     (3*G[0, z]*G[0, 1 - z, y])/2 - G[1, z]*G[0, -z, y] - G[1, 0, y]/2 + 
     (5*G[1, 0, z])/3 + (G[0, y]*G[1, 0, z])/2 + G[1 - z, y]*G[1, 0, z] - 
     (3*G[-z, y]*G[1, 0, z])/2 + (5*G[1 - z, 0, y])/6 + 
     (3*G[1, z]*G[-z, 0, y])/2 - (13*G[-z, 1 - z, y])/2 - 
     (3*G[0, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, y])/2 - 
     G[0, 0, 1, z] - (3*G[0, 1, 0, y])/2 - G[0, 1, 0, z]/2 - 
     G[0, -z, 1 - z, y] - G[1, 0, 1, z]/2 - G[1 - z, 1, 0, y] + 
     (3*G[-z, 0, 1 - z, y])/2 + (3*G[-z, 1 - z, 0, y])/2 - 
     G[-z, -z, 1 - z, y]/2)/(mh2^2*y*z^2) + 
   (Pi^2/12 + (G[0, y]*G[0, z])/2 - (Pi^2*G[1, y])/6 - G[1, 0, y]/2 - 
     G[0, z]*G[1, 0, y] + G[1, z]*G[1, 0, y] - G[1, 0, z]/2 - 
     G[-z, y]*G[1, 0, z] + G[1, z]*G[-z, 0, y] - G[0, z]*G[-z, 1 - z, y] + 
     G[1, z]*G[-z, -z, y] + G[1, 0, 1 - z, y] + G[1, 1, 0, y] + 
     G[1, 1 - z, 0, y] + G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + 
     G[-z, -z, 1 - z, y])/(mh2^2*(1 - z)^2*(1 - y - z)^2) + 
   (Pi^2/6 + G[0, y]*G[0, z] - (Pi^2*G[1, y])/6 + (G[0, z]*G[1 - z, y])/2 - 
     (G[1, z]*G[-z, y])/2 - G[1, 0, y] - G[0, z]*G[1, 0, y] + 
     G[1, z]*G[1, 0, y] - G[1, 0, z] - G[-z, y]*G[1, 0, z] + 
     G[1, z]*G[-z, 0, y] - G[-z, 1 - z, y]/2 - G[0, z]*G[-z, 1 - z, y] + 
     G[1, z]*G[-z, -z, y] + G[1, 0, 1 - z, y] + G[1, 1, 0, y] + 
     G[1, 1 - z, 0, y] + G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + 
     G[-z, -z, 1 - z, y])/(mh2^2*y*(1 - z)^3) + 
   (Pi^2/6 + G[0, y]*G[0, z] - (Pi^2*G[1, y])/6 + (G[0, z]*G[1 - z, y])/2 - 
     (G[1, z]*G[-z, y])/2 - G[1, 0, y] - G[0, z]*G[1, 0, y] + 
     G[1, z]*G[1, 0, y] - G[1, 0, z] - G[-z, y]*G[1, 0, z] + 
     G[1, z]*G[-z, 0, y] - G[-z, 1 - z, y]/2 - G[0, z]*G[-z, 1 - z, y] + 
     G[1, z]*G[-z, -z, y] + G[1, 0, 1 - z, y] + G[1, 1, 0, y] + 
     G[1, 1 - z, 0, y] + G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + 
     G[-z, -z, 1 - z, y])/(mh2^2*(1 - z)^3*(1 - y - z)) + 
   (Pi^2/18 + 5*zeta3 - (94*G[0, z])/9 - ((11*I)/2)*Pi*G[0, z] + 
     (2*Pi^2*G[0, z])/3 + (7*G[0, y]*G[0, z])/6 - (Pi^2*G[1, y])/6 - 
     (Pi^2*G[1, z])/3 + (G[0, y]*G[1, z])/2 - (Pi^2*G[1 - z, y])/6 + 
     (7*G[0, z]*G[1 - z, y])/2 - (G[1, z]*G[-z, y])/2 + 2*G[0, 0, z] + 
     G[0, y]*G[0, 0, z] + 2*G[1 - z, y]*G[0, 0, z] + 3*G[0, 1, z] - 
     G[0, y]*G[0, 1, z] + G[1 - z, y]*G[0, 1, z] + G[0, 1 - z, y]/2 - 
     G[1, z]*G[0, -z, y] - G[0, z]*G[1, 0, y] + G[1, z]*G[1, 0, y] + 
     (13*G[1, 0, z])/6 - G[0, y]*G[1, 0, z] + 2*G[1 - z, y]*G[1, 0, z] - 
     G[-z, y]*G[1, 0, z] + G[1 - z, 0, y]/2 - 2*G[0, z]*G[1 - z, 0, y] + 
     G[1, z]*G[1 - z, -z, y] + G[1, z]*G[-z, 0, y] - G[-z, 1 - z, y]/2 - 
     G[0, z]*G[-z, 1 - z, y] + G[1, z]*G[-z, -z, y] + 3*G[0, 0, 1, z] - 
     G[0, 1, 0, y] - 2*G[0, 1, 0, z] - G[0, -z, 1 - z, y] - G[1, 0, 0, z] + 
     G[1, 0, 1, z] + G[1, 0, 1 - z, y] + G[1, 1, 0, y] + 3*G[1, 1, 0, z] + 
     G[1, 1 - z, 0, y] + G[1 - z, 1, 0, y] + G[1 - z, -z, 1 - z, y] + 
     G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + G[-z, -z, 1 - z, y])/
    (mh2^2*y^2*(1 - z)) + (Pi^2/12 - (G[0, y]*G[0, z])/2 + (Pi^2*G[1, y])/6 - 
     (29*G[1, z])/4 - (5*Pi^2*G[1, z])/6 + 3*G[0, y]*G[1, z] - 
     (29*G[1 - z, y])/4 - Pi^2*G[1 - z, y] - (G[1, z]*G[1 - z, y])/2 - 
     (5*G[1, z]*G[-z, y])/2 - (5*G[0, 1, z])/2 + 3*G[-z, y]*G[0, 1, z] + 
     3*G[0, 1 - z, y] - G[0, z]*G[0, 1 - z, y] - G[1, z]*G[0, 1 - z, y] + 
     G[1, z]*G[0, -z, y] - 7*G[1, 0, y] - G[0, z]*G[1, 0, y] + 
     G[1, z]*G[1, 0, y] + (9*G[1, 0, z])/2 - 5*G[0, y]*G[1, 0, z] + 
     3*G[1 - z, y]*G[1, 0, z] + G[-z, y]*G[1, 0, z] - G[1, 1, z]/2 - 
     G[0, y]*G[1, 1, z] + 2*G[-z, y]*G[1, 1, z] + 3*G[1 - z, 0, y] - 
     4*G[0, z]*G[1 - z, 0, y] - G[1, z]*G[1 - z, 0, y] - 
     G[1 - z, 1 - z, y]/2 - G[0, z]*G[1 - z, 1 - z, y] + 
     G[1, z]*G[1 - z, -z, y] - 3*G[1, z]*G[-z, 0, y] - 
     (5*G[-z, 1 - z, y])/2 + G[0, z]*G[-z, 1 - z, y] + 
     2*G[1, z]*G[-z, 1 - z, y] + 2*G[1, z]*G[-z, -z, y] + 8*G[0, 1, 0, y] + 
     5*G[0, 1, 0, z] + G[0, 1, 1, z] - G[0, 1 - z, 1 - z, y] + 
     G[0, -z, 1 - z, y] + G[1, 0, 1, z] + G[1, 0, 1 - z, y] - G[1, 1, 0, y] + 
     3*G[1, 1, 0, z] + G[1, 1 - z, 0, y] - G[1 - z, 0, 1 - z, y] + 
     8*G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y] + G[1 - z, -z, 1 - z, y] - 
     3*G[-z, 0, 1 - z, y] - 3*G[-z, 1 - z, 0, y] + 2*G[-z, 1 - z, 1 - z, y] + 
     2*G[-z, -z, 1 - z, y])/(mh2^2*N^2*y^2*z) + 
   ((Pi^2*G[1, y])/6 - (94*G[1, z])/9 - ((11*I)/2)*Pi*G[1, z] + 
     (5*G[0, y]*G[1, z])/3 - (94*G[1 - z, y])/9 - ((11*I)/2)*Pi*G[1 - z, y] + 
     (G[0, z]*G[1 - z, y])/3 + (17*G[1, z]*G[1 - z, y])/3 + 
     (11*G[1, z]*G[-z, y])/6 + (13*G[0, 1, z])/6 - G[0, y]*G[0, 1, z] - 
     2*G[1 - z, y]*G[0, 1, z] + 7*G[-z, y]*G[0, 1, z] + 
     (5*G[0, 1 - z, y])/3 - 2*G[0, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] - 
     G[0, z]*G[1, 0, y] + G[1, z]*G[1, 0, y] - (2*G[1, 0, z])/3 - 
     G[1 - z, y]*G[1, 0, z] + G[-z, y]*G[1, 0, z] + (17*G[1, 1, z])/3 - 
     G[-z, y]*G[1, 1, z] + (5*G[1 - z, 0, y])/3 + 2*G[0, z]*G[1 - z, 0, y] + 
     (17*G[1 - z, 1 - z, y])/3 + G[0, z]*G[1 - z, 1 - z, y] - 
     3*G[1, z]*G[1 - z, -z, y] - 3*G[1, z]*G[-z, 0, y] + 
     (11*G[-z, 1 - z, y])/6 + G[0, z]*G[-z, 1 - z, y] - 
     G[1, z]*G[-z, 1 - z, y] + 6*G[1, z]*G[-z, -z, y] + 4*G[0, 0, 1, z] + 
     G[0, 1, 0, y] - G[0, 1, 0, z] + G[0, -z, 1 - z, y] + G[1, 0, 1 - z, y] - 
     G[1, 1, 0, y] + G[1, 1, 0, z] + G[1, 1 - z, 0, y] + G[1 - z, 1, 0, y] - 
     3*G[1 - z, -z, 1 - z, y] - 3*G[-z, 0, 1 - z, y] - 3*G[-z, 1 - z, 0, y] - 
     G[-z, 1 - z, 1 - z, y] + 6*G[-z, -z, 1 - z, y])/(mh2^2*y^2*z) + 
   (-1/9*(Pi^2*G[1 - z, y]) + 5*zeta3*G[1 - z, y] - 
     (94*G[0, z]*G[1 - z, y])/9 - ((11*I)/2)*Pi*G[0, z]*G[1 - z, y] + 
     (2*Pi^2*G[0, z]*G[1 - z, y])/3 - (Pi^2*G[1, z]*G[1 - z, y])/3 + 
     (94*G[1, z]*G[-z, y])/9 + ((11*I)/2)*Pi*G[1, z]*G[-z, y] + 
     2*G[1 - z, y]*G[0, 0, z] + (11*G[-z, y]*G[0, 1, z])/6 - 
     (Pi^2*G[0, 1 - z, y])/6 - (5*G[0, z]*G[0, 1 - z, y])/6 + 
     G[0, 0, z]*G[0, 1 - z, y] + G[0, 1, z]*G[0, 1 - z, y] + 
     (5*G[1, z]*G[0, -z, y])/6 - 2*G[0, 1, z]*G[0, -z, y] + 
     (2*G[1 - z, y]*G[1, 0, z])/3 + (G[-z, y]*G[1, 0, z])/6 + 
     2*G[0, 1 - z, y]*G[1, 0, z] - G[0, -z, y]*G[1, 0, z] - 
     (14*G[-z, y]*G[1, 1, z])/3 - G[0, -z, y]*G[1, 1, z] + 
     (19*G[0, z]*G[1 - z, 0, y])/6 + G[0, 0, z]*G[1 - z, 0, y] - 
     G[0, 1, z]*G[1 - z, 0, y] - G[1, 0, z]*G[1 - z, 0, y] - 
     (Pi^2*G[1 - z, 1, y])/3 - (Pi^2*G[1 - z, 1 - z, y])/3 + 
     (14*G[0, z]*G[1 - z, 1 - z, y])/3 + G[0, 0, z]*G[1 - z, 1 - z, y] + 
     2*G[1, 0, z]*G[1 - z, 1 - z, y] - (14*G[1, z]*G[1 - z, -z, y])/3 + 
     3*G[0, 1, z]*G[1 - z, -z, y] - G[1, 0, z]*G[1 - z, -z, y] - 
     (19*G[1, z]*G[-z, 0, y])/6 + G[0, 1, z]*G[-z, 0, y] + 
     (94*G[-z, 1 - z, y])/9 + ((11*I)/2)*Pi*G[-z, 1 - z, y] + 
     (G[0, z]*G[-z, 1 - z, y])/6 - (14*G[1, z]*G[-z, 1 - z, y])/3 - 
     G[1, 0, z]*G[-z, 1 - z, y] + (5*G[1, z]*G[-z, -z, y])/3 - 
     6*G[0, 1, z]*G[-z, -z, y] + 2*G[1, 1, z]*G[-z, -z, y] + 
     3*G[1 - z, y]*G[0, 0, 1, z] - 4*G[-z, y]*G[0, 0, 1, z] - 
     2*G[1 - z, y]*G[0, 1, 0, z] + G[-z, y]*G[0, 1, 0, z] - 
     2*G[0, z]*G[0, 1 - z, 0, y] + G[0, z]*G[0, 1 - z, 1 - z, y] + 
     2*G[1, z]*G[0, -z, 0, y] + (5*G[0, -z, 1 - z, y])/6 - 
     G[0, z]*G[0, -z, 1 - z, y] - G[1, z]*G[0, -z, 1 - z, y] - 
     G[1, z]*G[0, -z, -z, y] - G[1 - z, y]*G[1, 0, 0, z] + 
     G[1 - z, y]*G[1, 0, 1, z] + 3*G[1 - z, y]*G[1, 1, 0, z] - 
     G[-z, y]*G[1, 1, 0, z] - G[1, z]*G[1 - z, 0, -z, y] - 
     G[0, z]*G[1 - z, 1 - z, 0, y] - G[1, z]*G[1 - z, -z, 0, y] - 
     (14*G[1 - z, -z, 1 - z, y])/3 - G[0, z]*G[1 - z, -z, 1 - z, y] + 
     4*G[1, z]*G[1 - z, -z, -z, y] - (19*G[-z, 0, 1 - z, y])/6 + 
     G[0, z]*G[-z, 0, 1 - z, y] - (19*G[-z, 1 - z, 0, y])/6 - 
     (14*G[-z, 1 - z, 1 - z, y])/3 - 2*G[0, z]*G[-z, 1 - z, 1 - z, y] + 
     2*G[1, z]*G[-z, 1 - z, -z, y] + 2*G[1, z]*G[-z, -z, 0, y] + 
     (5*G[-z, -z, 1 - z, y])/3 + 2*G[1, z]*G[-z, -z, 1 - z, y] - 
     6*G[1, z]*G[-z, -z, -z, y] + 2*G[0, -z, 0, 1 - z, y] + 
     2*G[0, -z, 1 - z, 0, y] - G[0, -z, 1 - z, 1 - z, y] - 
     G[0, -z, -z, 1 - z, y] - G[1 - z, 0, 1, 0, y] - 
     G[1 - z, 0, -z, 1 - z, y] + 2*G[1 - z, 1, 1, 0, y] + 
     G[1 - z, 1 - z, 1, 0, y] - G[1 - z, -z, 0, 1 - z, y] - 
     G[1 - z, -z, 1 - z, 0, y] + 4*G[1 - z, -z, -z, 1 - z, y] - 
     G[-z, 0, 1, 0, y] - G[-z, 1 - z, 1, 0, y] + 
     2*G[-z, 1 - z, -z, 1 - z, y] + 2*G[-z, -z, 0, 1 - z, y] + 
     2*G[-z, -z, 1 - z, 0, y] + 2*G[-z, -z, 1 - z, 1 - z, y] - 
     6*G[-z, -z, -z, 1 - z, y])/(mh2^2*y^3) + 
   (-1/6*(Pi^2*G[1 - z, y]) + 2*zeta3*G[1 - z, y] - 
     (15*G[0, z]*G[1 - z, y])/4 - (5*Pi^2*G[0, z]*G[1 - z, y])/6 + 
     (Pi^2*G[1, z]*G[1 - z, y])/2 + (15*G[1, z]*G[-z, y])/4 + 
     (5*Pi^2*G[1, z]*G[-z, y])/6 - 3*G[1 - z, y]*G[0, 1, z] + 
     4*G[-z, y]*G[0, 1, z] - (G[0, z]*G[0, 1 - z, y])/2 + 
     (G[1, z]*G[0, -z, y])/2 - 2*G[1 - z, y]*G[1, 0, z] - 
     (G[-z, y]*G[1, 0, z])/2 + (3*G[-z, y]*G[1, 1, z])/2 - 
     (Pi^2*G[1 - z, 0, y])/6 + 3*G[0, z]*G[1 - z, 0, y] - 
     5*G[0, 0, z]*G[1 - z, 0, y] - G[0, 1, z]*G[1 - z, 0, y] - 
     (Pi^2*G[1 - z, 1, y])/3 + (4*Pi^2*G[1 - z, 1 - z, y])/3 - 
     (3*G[0, z]*G[1 - z, 1 - z, y])/2 - 2*G[0, 0, z]*G[1 - z, 1 - z, y] + 
     3*G[0, 1, z]*G[1 - z, 1 - z, y] - 5*G[1, 0, z]*G[1 - z, 1 - z, y] - 
     (3*G[1, z]*G[1 - z, -z, y])/2 - 3*G[1, z]*G[-z, 0, y] + 
     5*G[1, 0, z]*G[-z, 0, y] + G[1, 1, z]*G[-z, 0, y] + 
     (15*G[-z, 1 - z, y])/4 + (5*Pi^2*G[-z, 1 - z, y])/6 - 
     (G[0, z]*G[-z, 1 - z, y])/2 + (3*G[1, z]*G[-z, 1 - z, y])/2 - 
     G[0, 1, z]*G[-z, 1 - z, y] - 3*G[1, 0, z]*G[-z, 1 - z, y] + 
     (9*G[1, z]*G[-z, -z, y])/2 - 3*G[0, 1, z]*G[-z, -z, y] - 
     3*G[1, 1, z]*G[-z, -z, y] + 4*G[1 - z, y]*G[0, 1, 0, z] - 
     5*G[-z, y]*G[0, 1, 0, z] - G[-z, y]*G[0, 1, 1, z] + 
     G[0, -z, 1 - z, y]/2 + 5*G[1 - z, y]*G[1, 0, 0, z] + 
     2*G[1 - z, y]*G[1, 0, 1, z] - G[-z, y]*G[1, 0, 1, z] - 
     G[1 - z, y]*G[1, 1, 0, z] - 3*G[-z, y]*G[1, 1, 0, z] + 
     G[0, z]*G[1 - z, 0, 1 - z, y] - 2*G[1, z]*G[1 - z, 0, -z, y] + 
     5*G[0, z]*G[1 - z, 1 - z, 0, y] + 3*G[1, z]*G[1 - z, 1 - z, -z, y] - 
     (3*G[1 - z, -z, 1 - z, y])/2 - 3*G[-z, 0, 1 - z, y] + 
     G[1, z]*G[-z, 0, 1 - z, y] - 3*G[-z, 1 - z, 0, y] + 
     5*G[0, z]*G[-z, 1 - z, 0, y] + G[1, z]*G[-z, 1 - z, 0, y] + 
     (3*G[-z, 1 - z, 1 - z, y])/2 + 2*G[0, z]*G[-z, 1 - z, 1 - z, y] - 
     3*G[1, z]*G[-z, 1 - z, -z, y] + 3*G[1, z]*G[-z, -z, 0, y] + 
     (9*G[-z, -z, 1 - z, y])/2 - 3*G[1, z]*G[-z, -z, 1 - z, y] - 
     3*G[1, z]*G[-z, -z, -z, y] + 6*G[1 - z, 0, 1, 0, y] - 
     2*G[1 - z, 0, -z, 1 - z, y] + 2*G[1 - z, 1, 1, 0, y] - 
     6*G[1 - z, 1 - z, 1, 0, y] + 3*G[1 - z, 1 - z, -z, 1 - z, y] - 
     8*G[-z, 0, 1, 0, y] + G[-z, 0, 1 - z, 1 - z, y] + 
     G[-z, 1 - z, 0, 1 - z, y] - 8*G[-z, 1 - z, 1, 0, y] + 
     G[-z, 1 - z, 1 - z, 0, y] - 3*G[-z, 1 - z, -z, 1 - z, y] + 
     3*G[-z, -z, 0, 1 - z, y] + 3*G[-z, -z, 1 - z, 0, y] - 
     3*G[-z, -z, 1 - z, 1 - z, y] - 3*G[-z, -z, -z, 1 - z, y])/
    (mh2^2*N^2*y^3), F[1, 2, "PS"] -> 
  (N*z*(Pi^2/6 + G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/
    (mh2^2*(1 - y - z)^3) + (z*((-2*Pi^2)/3 - 4*G[0, y]*G[0, z] + 
      4*G[1, 0, y] + 4*G[1, 0, z]))/(mh2^2*N*(1 - y - z)^3) + 
   (-1/3*Pi^2 + (4*G[0, y])/3 - (4*G[0, z])/3 - 2*G[0, y]*G[0, z] - 
     (16*G[0, y]*G[1, z])/3 + (16*G[0, z]*G[1 - z, y])/3 + 
     (16*G[0, 1, z])/3 - (16*G[0, 1 - z, y])/3 + 2*G[1, 0, y] + 
     (22*G[1, 0, z])/3 - (16*G[1 - z, 0, y])/3)/(mh2^2*N*(1 - y - z)^2) + 
   ((-8*G[0, y])/3 + (8*G[0, z])/3 - (8*G[0, y]*G[1, z])/3 + 
     (8*G[0, z]*G[1 - z, y])/3 + (8*G[0, 1, z])/3 - (8*G[0, 1 - z, y])/3 + 
     (8*G[1, 0, z])/3 - (8*G[1 - z, 0, y])/3)/(mh2^2*N*(1 - y - z)) + 
   ((-8*G[0, y])/3 + (8*G[0, z])/3 - (8*G[0, y]*G[1, z])/3 + 
     (8*G[0, z]*G[1 - z, y])/3 + (8*G[0, 1, z])/3 - (8*G[0, 1 - z, y])/3 + 
     (8*G[1, 0, z])/3 - (8*G[1 - z, 0, y])/3)/(mh2^2*N*(y + z)) + 
   (N*(4*G[0, y] - 4*G[0, z] - (2*G[0, y]*G[1, z])/3 + 
      (2*G[0, z]*G[1 - z, y])/3 + (2*G[0, 1, z])/3 - (2*G[0, 1 - z, y])/3 + 
      (2*G[1, 0, z])/3 - (2*G[1 - z, 0, y])/3))/(mh2^2*(y + z)^2) + 
   (N*((2*G[0, y])/3 - (2*G[0, z])/3 + (2*G[0, y]*G[1, z])/3 - 
      (2*G[0, z]*G[1 - z, y])/3 - (2*G[0, 1, z])/3 + (2*G[0, 1 - z, y])/3 - 
      (2*G[1, 0, z])/3 + (2*G[1 - z, 0, y])/3))/(mh2^2*(1 - y - z)) + 
   (N*((2*G[0, y])/3 - (2*G[0, z])/3 + (2*G[0, y]*G[1, z])/3 - 
      (2*G[0, z]*G[1 - z, y])/3 - (2*G[0, 1, z])/3 + (2*G[0, 1 - z, y])/3 - 
      (2*G[1, 0, z])/3 + (2*G[1 - z, 0, y])/3))/(mh2^2*(y + z)) + 
   (N*(Pi^2/12 - G[0, y]/3 + G[0, z]/3 + (G[0, y]*G[0, z])/2 + 
      (4*G[0, y]*G[1, z])/3 - (4*G[0, z]*G[1 - z, y])/3 - (4*G[0, 1, z])/3 + 
      (4*G[0, 1 - z, y])/3 - G[1, 0, y]/2 - (11*G[1, 0, z])/6 + 
      (4*G[1 - z, 0, y])/3))/(mh2^2*(1 - y - z)^2) + 
   (-16*G[0, y] + 16*G[0, z] + (8*G[0, y]*G[1, z])/3 - 
     (8*G[0, z]*G[1 - z, y])/3 - (8*G[0, 1, z])/3 + (8*G[0, 1 - z, y])/3 - 
     (8*G[1, 0, z])/3 + (8*G[1 - z, 0, y])/3)/(mh2^2*N*(y + z)^2) + 
   (8*G[0, y] + 8*G[0, z] - (40*G[1, z])/3 - (40*G[1 - z, y])/3 + 
     8*G[0, z]*G[1 - z, y] - 12*G[1, z]*G[-z, y] - 4*G[0, 1, z] - 
     4*G[1, 0, y] + 4*G[1, 0, z] - 12*G[-z, 1 - z, y])/(mh2^2*N*z*(y + z)) + 
   ((-4*G[0, z])/3 - (8*G[0, y]*G[1, z])/3 + (20*G[0, z]*G[1 - z, y])/3 - 
     (20*G[1, z]*G[-z, y])/3 - (8*G[0, 1 - z, y])/3 + (8*G[1, 0, z])/3 - 
     (8*G[1 - z, 0, y])/3 - (20*G[-z, 1 - z, y])/3)/(mh2^2*N*y^2*(1 - z)^2) + 
   (6*G[0, z]*G[1 - z, y] - 6*G[1, z]*G[-z, y] - 6*G[-z, 1 - z, y])/
    (mh2^2*N*y^2) + (N*(2*G[0, y] + 2*G[0, z] - (10*G[1, z])/3 + 
      G[0, y]*G[1, z] - (10*G[1 - z, y])/3 + 2*G[0, z]*G[1 - z, y] - 
      4*G[1, z]*G[-z, y] - 2*G[0, 1, z] + G[0, 1 - z, y] - 2*G[1, 0, y] + 
      G[1, 0, z] + G[1 - z, 0, y] - 4*G[-z, 1 - z, y]))/(mh2^2*y*z) + 
   (N*(2*G[0, y] + G[0, z]/2 - (11*G[1, z])/6 + G[0, y]*G[1, z] - 
      (11*G[1 - z, y])/6 + G[0, z]*G[1 - z, y] - 3*G[1, z]*G[-z, y] - 
      2*G[0, 1, z] + G[0, 1 - z, y] - 2*G[1, 0, y] + G[1, 0, z] + 
      G[1 - z, 0, y] - 3*G[-z, 1 - z, y]))/(mh2^2*y*(1 - z)) + 
   (N*(3*G[0, y]*G[1, z] - 3*G[1, z]*G[-z, y] - 3*G[0, 1, z] + 
      3*G[0, 1 - z, y] - 3*G[1, 0, y] + 3*G[1 - z, 0, y] - 
      3*G[-z, 1 - z, y]))/(mh2^2*(1 - z)^2) + 
   (N*(-1/36*Pi^2 + G[0, y]/3 - (2*G[0, z])/3 - (G[0, y]*G[0, z])/6 - 
      (4*G[0, y]*G[1, z])/3 + (8*G[0, z]*G[1 - z, y])/3 - 
      2*G[1, z]*G[-z, y] + (2*G[0, 1, z])/3 - (4*G[0, 1 - z, y])/3 - 
      G[1, 0, y]/2 + (13*G[1, 0, z])/6 - (4*G[1 - z, 0, y])/3 - 
      2*G[-z, 1 - z, y]))/(mh2^2*(1 - z)*(1 - y - z)^2) + 
   (N*((3*G[0, y]*G[1, z])/2 - (3*G[1, z]*G[-z, y])/2 - (3*G[0, 1, z])/2 + 
      (3*G[0, 1 - z, y])/2 - (3*G[1, 0, y])/2 + (3*G[1 - z, 0, y])/2 - 
      (3*G[-z, 1 - z, y])/2))/(mh2^2*(1 - z)) + 
   (N*((3*G[0, y]*G[1, z])/2 - (3*G[1, z]*G[-z, y])/2 - (3*G[0, 1, z])/2 + 
      (3*G[0, 1 - z, y])/2 - (3*G[1, 0, y])/2 + (3*G[1 - z, 0, y])/2 - 
      (3*G[-z, 1 - z, y])/2))/(mh2^2*z) + 
   (N*(G[0, y]/2 + G[0, z]/2 - G[1, z]/3 - G[0, y]*G[1, z] - G[1 - z, y]/3 + 
      G[0, z]*G[1 - z, y] - G[1, z]*G[-z, y] - G[0, 1 - z, y] + G[1, 0, z] - 
      G[1 - z, 0, y] - G[-z, 1 - z, y]))/(mh2^2*(1 - z)*(1 - y - z)) + 
   (N*(-1/18*Pi^2 + G[0, y]/3 - G[0, z]/2 - (G[0, y]*G[0, z])/3 + G[1, z]/3 - 
      (2*G[0, y]*G[1, z])/3 + G[1 - z, y]/3 + (4*G[0, z]*G[1 - z, y])/3 - 
      G[1, z]*G[-z, y] + G[0, 1, z]/3 - (2*G[0, 1 - z, y])/3 + 
      (4*G[1, 0, z])/3 - (2*G[1 - z, 0, y])/3 - G[-z, 1 - z, y]))/
    (mh2^2*(1 - z)^2*(1 - y - z)) + 
   (N*((2*G[0, z]*G[1 - z, y])/3 - (2*G[1, z]*G[-z, y])/3 - 
      (2*G[-z, 1 - z, y])/3))/(mh2^2*y^3*(1 - z)^2) + 
   (N*((G[0, z]*G[1 - z, y])/3 - (G[1, z]*G[-z, y])/3 - G[-z, 1 - z, y]/3))/
    (mh2^2*y^3*(1 - z)) + ((-4*G[0, z]*G[1 - z, y])/3 + 
     (4*G[1, z]*G[-z, y])/3 + (4*G[-z, 1 - z, y])/3)/(mh2^2*N*y^3*(1 - z)) + 
   (N*((-3*G[0, z]*G[1 - z, y])/2 + (3*G[1, z]*G[-z, y])/2 + 
      (3*G[-z, 1 - z, y])/2))/(mh2^2*y^2) + 
   (N*(G[0, z]/3 + (2*G[0, y]*G[1, z])/3 - (5*G[0, z]*G[1 - z, y])/3 + 
      (5*G[1, z]*G[-z, y])/3 + (2*G[0, 1 - z, y])/3 - (2*G[1, 0, z])/3 + 
      (2*G[1 - z, 0, y])/3 + (5*G[-z, 1 - z, y])/3))/(mh2^2*y^2*(1 - z)^2) + 
   ((-8*G[0, z]*G[1 - z, y])/3 + (8*G[1, z]*G[-z, y])/3 + 
     (8*G[-z, 1 - z, y])/3)/(mh2^2*N*y^3*(1 - z)^2) + 
   (N*(-2*G[0, y] - 2*G[0, z] + (10*G[1, z])/3 + (10*G[1 - z, y])/3 - 
      2*G[0, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + G[0, 1, z] + G[1, 0, y] - 
      G[1, 0, z] + 3*G[-z, 1 - z, y]))/(mh2^2*z*(y + z)) + 
   ((2*Pi^2)/9 - (4*G[0, y])/3 + 2*G[0, z] + (4*G[0, y]*G[0, z])/3 - 
     (4*G[1, z])/3 + (8*G[0, y]*G[1, z])/3 - (4*G[1 - z, y])/3 - 
     (16*G[0, z]*G[1 - z, y])/3 + 4*G[1, z]*G[-z, y] - (4*G[0, 1, z])/3 + 
     (8*G[0, 1 - z, y])/3 - (16*G[1, 0, z])/3 + (8*G[1 - z, 0, y])/3 + 
     4*G[-z, 1 - z, y])/(mh2^2*N*(1 - z)^2*(1 - y - z)) + 
   (-2*G[0, y] - 2*G[0, z] + (4*G[1, z])/3 + 4*G[0, y]*G[1, z] + 
     (4*G[1 - z, y])/3 - 4*G[0, z]*G[1 - z, y] + 4*G[1, z]*G[-z, y] + 
     4*G[0, 1 - z, y] - 4*G[1, 0, z] + 4*G[1 - z, 0, y] + 4*G[-z, 1 - z, y])/
    (mh2^2*N*(1 - z)*(1 - y - z)) + 
   (-6*G[0, y]*G[1, z] + 6*G[1, z]*G[-z, y] + 6*G[0, 1, z] - 
     6*G[0, 1 - z, y] + 6*G[1, 0, y] - 6*G[1 - z, 0, y] + 6*G[-z, 1 - z, y])/
    (mh2^2*N*(1 - z)) + (-6*G[0, y]*G[1, z] + 6*G[1, z]*G[-z, y] + 
     6*G[0, 1, z] - 6*G[0, 1 - z, y] + 6*G[1, 0, y] - 6*G[1 - z, 0, y] + 
     6*G[-z, 1 - z, y])/(mh2^2*N*z) + 
   (Pi^2/9 - (4*G[0, y])/3 + (8*G[0, z])/3 + (2*G[0, y]*G[0, z])/3 + 
     (16*G[0, y]*G[1, z])/3 - (32*G[0, z]*G[1 - z, y])/3 + 
     8*G[1, z]*G[-z, y] - (8*G[0, 1, z])/3 + (16*G[0, 1 - z, y])/3 + 
     2*G[1, 0, y] - (26*G[1, 0, z])/3 + (16*G[1 - z, 0, y])/3 + 
     8*G[-z, 1 - z, y])/(mh2^2*N*(1 - z)*(1 - y - z)^2) + 
   (-12*G[0, y]*G[1, z] + 12*G[1, z]*G[-z, y] + 12*G[0, 1, z] - 
     12*G[0, 1 - z, y] + 12*G[1, 0, y] - 12*G[1 - z, 0, y] + 
     12*G[-z, 1 - z, y])/(mh2^2*N*(1 - z)^2) + 
   (-8*G[0, y] - 2*G[0, z] + (22*G[1, z])/3 - 4*G[0, y]*G[1, z] + 
     (22*G[1 - z, y])/3 - 4*G[0, z]*G[1 - z, y] + 12*G[1, z]*G[-z, y] + 
     8*G[0, 1, z] - 4*G[0, 1 - z, y] + 8*G[1, 0, y] - 4*G[1, 0, z] - 
     4*G[1 - z, 0, y] + 12*G[-z, 1 - z, y])/(mh2^2*N*y*(1 - z)) + 
   (-8*G[0, y] - 8*G[0, z] + (40*G[1, z])/3 - 4*G[0, y]*G[1, z] + 
     (40*G[1 - z, y])/3 - 8*G[0, z]*G[1 - z, y] + 16*G[1, z]*G[-z, y] + 
     8*G[0, 1, z] - 4*G[0, 1 - z, y] + 8*G[1, 0, y] - 4*G[1, 0, z] - 
     4*G[1 - z, 0, y] + 16*G[-z, 1 - z, y])/(mh2^2*N*y*z) + 
   (-16*G[0, y]*G[1, z] + 16*G[0, z]*G[1 - z, y] + 16*G[0, 1, z] + 
     (16*G[1 - z, y]*G[0, 1, z])/3 - 16*G[0, 1 - z, y] - 
     (16*G[1, z]*G[0, 1 - z, y])/3 + 16*G[1, 0, z] + 
     (16*G[1 - z, y]*G[1, 0, z])/3 - (16*G[0, y]*G[1, 1, z])/3 - 
     16*G[1 - z, 0, y] - (16*G[1, z]*G[1 - z, 0, y])/3 + 
     (16*G[0, z]*G[1 - z, 1 - z, y])/3 + (16*G[0, 1, 1, z])/3 - 
     (16*G[0, 1 - z, 1 - z, y])/3 + (16*G[1, 0, 1, z])/3 + 
     (16*G[1, 1, 0, z])/3 - (16*G[1 - z, 0, 1 - z, y])/3 - 
     (16*G[1 - z, 1 - z, 0, y])/3)/(mh2^2*N*(y + z)^3) + 
   (N*(4*G[0, y]*G[1, z] - 4*G[0, z]*G[1 - z, y] - 4*G[0, 1, z] - 
      (4*G[1 - z, y]*G[0, 1, z])/3 + 4*G[0, 1 - z, y] + 
      (4*G[1, z]*G[0, 1 - z, y])/3 - 4*G[1, 0, z] - 
      (4*G[1 - z, y]*G[1, 0, z])/3 + (4*G[0, y]*G[1, 1, z])/3 + 
      4*G[1 - z, 0, y] + (4*G[1, z]*G[1 - z, 0, y])/3 - 
      (4*G[0, z]*G[1 - z, 1 - z, y])/3 - (4*G[0, 1, 1, z])/3 + 
      (4*G[0, 1 - z, 1 - z, y])/3 - (4*G[1, 0, 1, z])/3 - 
      (4*G[1, 1, 0, z])/3 + (4*G[1 - z, 0, 1 - z, y])/3 + 
      (4*G[1 - z, 1 - z, 0, y])/3))/(mh2^2*(y + z)^3) + 
   (N*((-7*Pi^2)/9 - 12*zeta3 + (2*Pi^2*G[0, y])/3 + (5*G[0, z])/3 - 
      (2*G[0, y]*G[0, z])/3 + G[1, z]/3 - (2*Pi^2*G[1, z])/3 + 
      (2*G[0, y]*G[1, z])/3 + G[1 - z, y]/3 - (2*Pi^2*G[1 - z, y])/3 - 
      (5*G[0, z]*G[1 - z, y])/6 - (5*G[1, z]*G[-z, y])/2 - 
      (10*G[0, 1, z])/3 + 4*G[0, y]*G[0, 1, z] - 4*G[1 - z, y]*G[0, 1, z] + 
      (2*G[0, 1 - z, y])/3 + 4*G[1, z]*G[0, -z, y] + 4*G[1, 0, y] + 
      (2*G[1, 0, z])/3 + (2*G[1 - z, 0, y])/3 - 4*G[1, z]*G[1 - z, -z, y] - 
      (5*G[-z, 1 - z, y])/2 - 4*G[0, 0, 1, z] - 4*G[0, 1, 0, y] + 
      4*G[0, -z, 1 - z, y] - 4*G[1, 0, 1, z] + 4*G[1 - z, 1, 0, y] - 
      4*G[1 - z, -z, 1 - z, y]))/(mh2^2*y^2*(1 - z)) + 
   (N*(-9*zeta3 + (Pi^2*G[0, y])/2 - (Pi^2*G[1, z])/2 - 
      (Pi^2*G[1 - z, y])/2 + 3*G[0, y]*G[0, 1, z] - 
      3*G[1 - z, y]*G[0, 1, z] + 3*G[1, z]*G[0, -z, y] - 
      3*G[1, z]*G[1 - z, -z, y] - 3*G[0, 0, 1, z] - 3*G[0, 1, 0, y] + 
      3*G[0, -z, 1 - z, y] - 3*G[1, 0, 1, z] + 3*G[1 - z, 1, 0, y] - 
      3*G[1 - z, -z, 1 - z, y]))/(mh2^2*(1 - z)^3) + 
   (N*((-5*Pi^2)/9 - 6*zeta3 + G[0, y]/3 + (Pi^2*G[0, y])/3 - G[0, z]/2 - 
      (G[0, y]*G[0, z])/3 + G[1, z]/3 - (Pi^2*G[1, z])/3 - 
      (2*G[0, y]*G[1, z])/3 + G[1 - z, y]/3 - (Pi^2*G[1 - z, y])/3 + 
      (4*G[0, z]*G[1 - z, y])/3 - 4*G[1, z]*G[-z, y] - (8*G[0, 1, z])/3 + 
      2*G[0, y]*G[0, 1, z] - 2*G[1 - z, y]*G[0, 1, z] - 
      (2*G[0, 1 - z, y])/3 + 2*G[1, z]*G[0, -z, y] + 3*G[1, 0, y] + 
      (4*G[1, 0, z])/3 - (2*G[1 - z, 0, y])/3 - 2*G[1, z]*G[1 - z, -z, y] - 
      4*G[-z, 1 - z, y] - 2*G[0, 0, 1, z] - 2*G[0, 1, 0, y] + 
      2*G[0, -z, 1 - z, y] - 2*G[1, 0, 1, z] + 2*G[1 - z, 1, 0, y] - 
      2*G[1 - z, -z, 1 - z, y]))/(mh2^2*y*(1 - z)^2) + 
   ((20*Pi^2)/9 + 24*zeta3 - (4*G[0, y])/3 - (4*Pi^2*G[0, y])/3 + 2*G[0, z] + 
     (4*G[0, y]*G[0, z])/3 - (4*G[1, z])/3 + (4*Pi^2*G[1, z])/3 + 
     (8*G[0, y]*G[1, z])/3 - (4*G[1 - z, y])/3 + (4*Pi^2*G[1 - z, y])/3 - 
     (16*G[0, z]*G[1 - z, y])/3 + 16*G[1, z]*G[-z, y] + (32*G[0, 1, z])/3 - 
     8*G[0, y]*G[0, 1, z] + 8*G[1 - z, y]*G[0, 1, z] + (8*G[0, 1 - z, y])/3 - 
     8*G[1, z]*G[0, -z, y] - 12*G[1, 0, y] - (16*G[1, 0, z])/3 + 
     (8*G[1 - z, 0, y])/3 + 8*G[1, z]*G[1 - z, -z, y] + 16*G[-z, 1 - z, y] + 
     8*G[0, 0, 1, z] + 8*G[0, 1, 0, y] - 8*G[0, -z, 1 - z, y] + 
     8*G[1, 0, 1, z] - 8*G[1 - z, 1, 0, y] + 8*G[1 - z, -z, 1 - z, y])/
    (mh2^2*N*y*(1 - z)^2) + (36*zeta3 - 2*Pi^2*G[0, y] + 2*Pi^2*G[1, z] + 
     2*Pi^2*G[1 - z, y] - 12*G[0, y]*G[0, 1, z] + 12*G[1 - z, y]*G[0, 1, z] - 
     12*G[1, z]*G[0, -z, y] + 12*G[1, z]*G[1 - z, -z, y] + 12*G[0, 0, 1, z] + 
     12*G[0, 1, 0, y] - 12*G[0, -z, 1 - z, y] + 12*G[1, 0, 1, z] - 
     12*G[1 - z, 1, 0, y] + 12*G[1 - z, -z, 1 - z, y])/(mh2^2*N*(1 - z)^3) + 
   ((28*Pi^2)/9 + 48*zeta3 - (8*Pi^2*G[0, y])/3 - (20*G[0, z])/3 + 
     (8*G[0, y]*G[0, z])/3 - (4*G[1, z])/3 + (8*Pi^2*G[1, z])/3 - 
     (8*G[0, y]*G[1, z])/3 - (4*G[1 - z, y])/3 + (8*Pi^2*G[1 - z, y])/3 + 
     (10*G[0, z]*G[1 - z, y])/3 + 10*G[1, z]*G[-z, y] + (40*G[0, 1, z])/3 - 
     16*G[0, y]*G[0, 1, z] + 16*G[1 - z, y]*G[0, 1, z] - 
     (8*G[0, 1 - z, y])/3 - 16*G[1, z]*G[0, -z, y] - 16*G[1, 0, y] - 
     (8*G[1, 0, z])/3 - (8*G[1 - z, 0, y])/3 + 16*G[1, z]*G[1 - z, -z, y] + 
     10*G[-z, 1 - z, y] + 16*G[0, 0, 1, z] + 16*G[0, 1, 0, y] - 
     16*G[0, -z, 1 - z, y] + 16*G[1, 0, 1, z] - 16*G[1 - z, 1, 0, y] + 
     16*G[1 - z, -z, 1 - z, y])/(mh2^2*N*y^2*(1 - z)) + 
   (8*G[1, z] - 8*G[0, y]*G[1, z] + 8*G[1 - z, y] + 
     (16*G[1, z]*G[1 - z, y])/3 + 8*G[1, z]*G[-z, y] + 8*G[0, 1, z] + 
     8*G[1 - z, y]*G[0, 1, z] + 8*G[-z, y]*G[0, 1, z] - 8*G[0, 1 - z, y] - 
     8*G[0, z]*G[0, 1 - z, y] - 8*G[1, z]*G[0, 1 - z, y] + 
     8*G[1, z]*G[0, -z, y] - 4*G[1, 0, y] + 4*G[1, 0, z] + 
     8*G[-z, y]*G[1, 0, z] + (16*G[1, 1, z])/3 - 8*G[0, y]*G[1, 1, z] - 
     8*G[1 - z, 0, y] - 8*G[1, z]*G[1 - z, 0, y] + (16*G[1 - z, 1 - z, y])/
      3 + 8*G[0, z]*G[1 - z, 1 - z, y] - 8*G[1, z]*G[-z, 0, y] + 
     8*G[-z, 1 - z, y] + 8*G[0, z]*G[-z, 1 - z, y] + 8*G[0, 1, 0, y] + 
     8*G[0, 1, 1, z] - 8*G[0, 1 - z, 1 - z, y] + 8*G[0, -z, 1 - z, y] + 
     8*G[1, 0, 1, z] - 8*G[1 - z, 0, 1 - z, y] + 8*G[1 - z, 1, 0, y] - 
     8*G[1 - z, 1 - z, 0, y] - 8*G[-z, 0, 1 - z, y] - 8*G[-z, 1 - z, 0, y])/
    (mh2^2*N*z^2*(y + z)) + ((-2*Pi^2)/3 - 4*G[0, y]*G[0, z] + 
     (4*Pi^2*G[1, y])/9 - (4*Pi^2*G[1, z])/9 - (8*G[0, y]*G[0, 1, z])/3 + 
     (16*G[-z, y]*G[0, 1, z])/3 - (8*G[0, z]*G[0, 1 - z, y])/3 + 
     4*G[1, 0, y] + (8*G[0, z]*G[1, 0, y])/3 - (8*G[1, z]*G[1, 0, y])/3 + 
     4*G[1, 0, z] - (8*G[0, y]*G[1, 0, z])/3 + (16*G[-z, y]*G[1, 0, z])/3 - 
     (16*G[1, z]*G[-z, 0, y])/3 + (16*G[0, z]*G[-z, 1 - z, y])/3 + 
     (16*G[0, 0, 1, z])/3 + (8*G[0, 1, 0, y])/3 + (8*G[0, 1, 0, z])/3 + 
     (8*G[1, 0, 1, z])/3 - (8*G[1, 0, 1 - z, y])/3 - (8*G[1, 1, 0, y])/3 + 
     (16*G[1, 1, 0, z])/3 - (8*G[1, 1 - z, 0, y])/3 - 
     (16*G[-z, 0, 1 - z, y])/3 - (16*G[-z, 1 - z, 0, y])/3)/
    (mh2^2*N*(1 - y - z)^3) + 
   (N*(2*G[1, z] - 2*G[0, y]*G[1, z] + 2*G[1 - z, y] + 
      (4*G[1, z]*G[1 - z, y])/3 + 2*G[1, z]*G[-z, y] + 2*G[0, 1, z] + 
      2*G[1 - z, y]*G[0, 1, z] + 2*G[-z, y]*G[0, 1, z] - 2*G[0, 1 - z, y] - 
      2*G[0, z]*G[0, 1 - z, y] - 2*G[1, z]*G[0, 1 - z, y] + 
      2*G[1, z]*G[0, -z, y] - G[1, 0, y] + G[1, 0, z] + 
      2*G[-z, y]*G[1, 0, z] + (4*G[1, 1, z])/3 - 2*G[0, y]*G[1, 1, z] - 
      2*G[1 - z, 0, y] - 2*G[1, z]*G[1 - z, 0, y] + (4*G[1 - z, 1 - z, y])/
       3 + 2*G[0, z]*G[1 - z, 1 - z, y] - 2*G[1, z]*G[-z, 0, y] + 
      2*G[-z, 1 - z, y] + 2*G[0, z]*G[-z, 1 - z, y] + 2*G[0, 1, 0, y] + 
      2*G[0, 1, 1, z] - 2*G[0, 1 - z, 1 - z, y] + 2*G[0, -z, 1 - z, y] + 
      2*G[1, 0, 1, z] - 2*G[1 - z, 0, 1 - z, y] + 2*G[1 - z, 1, 0, y] - 
      2*G[1 - z, 1 - z, 0, y] - 2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y]))/
    (mh2^2*y*z^2) + (N*(Pi^2/6 + G[0, y]*G[0, z] - (Pi^2*G[1, y])/9 + 
      (Pi^2*G[1, z])/9 + (2*G[0, y]*G[0, 1, z])/3 - (4*G[-z, y]*G[0, 1, z])/
       3 + (2*G[0, z]*G[0, 1 - z, y])/3 - G[1, 0, y] - 
      (2*G[0, z]*G[1, 0, y])/3 + (2*G[1, z]*G[1, 0, y])/3 - G[1, 0, z] + 
      (2*G[0, y]*G[1, 0, z])/3 - (4*G[-z, y]*G[1, 0, z])/3 + 
      (4*G[1, z]*G[-z, 0, y])/3 - (4*G[0, z]*G[-z, 1 - z, y])/3 - 
      (4*G[0, 0, 1, z])/3 - (2*G[0, 1, 0, y])/3 - (2*G[0, 1, 0, z])/3 - 
      (2*G[1, 0, 1, z])/3 + (2*G[1, 0, 1 - z, y])/3 + (2*G[1, 1, 0, y])/3 - 
      (4*G[1, 1, 0, z])/3 + (2*G[1, 1 - z, 0, y])/3 + 
      (4*G[-z, 0, 1 - z, y])/3 + (4*G[-z, 1 - z, 0, y])/3))/
    (mh2^2*(1 - y - z)^3) + (N*(-2*G[1, z] + 2*G[0, y]*G[1, z] - 
      2*G[1 - z, y] - (4*G[1, z]*G[1 - z, y])/3 - 2*G[1, z]*G[-z, y] - 
      2*G[0, 1, z] - 2*G[1 - z, y]*G[0, 1, z] - 2*G[-z, y]*G[0, 1, z] + 
      2*G[0, 1 - z, y] + 2*G[0, z]*G[0, 1 - z, y] + 
      2*G[1, z]*G[0, 1 - z, y] - 2*G[1, z]*G[0, -z, y] + G[1, 0, y] - 
      G[1, 0, z] - 2*G[-z, y]*G[1, 0, z] - (4*G[1, 1, z])/3 + 
      2*G[0, y]*G[1, 1, z] + 2*G[1 - z, 0, y] + 2*G[1, z]*G[1 - z, 0, y] - 
      (4*G[1 - z, 1 - z, y])/3 - 2*G[0, z]*G[1 - z, 1 - z, y] + 
      2*G[1, z]*G[-z, 0, y] - 2*G[-z, 1 - z, y] - 2*G[0, z]*G[-z, 1 - z, y] - 
      2*G[0, 1, 0, y] - 2*G[0, 1, 1, z] + 2*G[0, 1 - z, 1 - z, y] - 
      2*G[0, -z, 1 - z, y] - 2*G[1, 0, 1, z] + 2*G[1 - z, 0, 1 - z, y] - 
      2*G[1 - z, 1, 0, y] + 2*G[1 - z, 1 - z, 0, y] + 2*G[-z, 0, 1 - z, y] + 
      2*G[-z, 1 - z, 0, y]))/(mh2^2*z^2*(y + z)) + 
   (-8*G[1, z] + 8*G[0, y]*G[1, z] - 8*G[1 - z, y] - 
     (16*G[1, z]*G[1 - z, y])/3 - 8*G[1, z]*G[-z, y] - 8*G[0, 1, z] - 
     8*G[1 - z, y]*G[0, 1, z] - 8*G[-z, y]*G[0, 1, z] + 8*G[0, 1 - z, y] + 
     8*G[0, z]*G[0, 1 - z, y] + 8*G[1, z]*G[0, 1 - z, y] - 
     8*G[1, z]*G[0, -z, y] + 4*G[1, 0, y] - 4*G[1, 0, z] - 
     8*G[-z, y]*G[1, 0, z] - (16*G[1, 1, z])/3 + 8*G[0, y]*G[1, 1, z] + 
     8*G[1 - z, 0, y] + 8*G[1, z]*G[1 - z, 0, y] - (16*G[1 - z, 1 - z, y])/
      3 - 8*G[0, z]*G[1 - z, 1 - z, y] + 8*G[1, z]*G[-z, 0, y] - 
     8*G[-z, 1 - z, y] - 8*G[0, z]*G[-z, 1 - z, y] - 8*G[0, 1, 0, y] - 
     8*G[0, 1, 1, z] + 8*G[0, 1 - z, 1 - z, y] - 8*G[0, -z, 1 - z, y] - 
     8*G[1, 0, 1, z] + 8*G[1 - z, 0, 1 - z, y] - 8*G[1 - z, 1, 0, y] + 
     8*G[1 - z, 1 - z, 0, y] + 8*G[-z, 0, 1 - z, y] + 8*G[-z, 1 - z, 0, y])/
    (mh2^2*N*y*z^2) + ((-4*Pi^2)/3 - 8*G[0, y]*G[0, z] + 4*Pi^2*G[1, y] - 
     8*G[0, z]*G[1 - z, y] + 8*G[1, z]*G[-z, y] + 8*G[1, 0, y] + 
     24*G[0, z]*G[1, 0, y] - 24*G[1, z]*G[1, 0, y] + 8*G[1, 0, z] + 
     24*G[-z, y]*G[1, 0, z] - 24*G[1, z]*G[-z, 0, y] + 8*G[-z, 1 - z, y] + 
     24*G[0, z]*G[-z, 1 - z, y] - 24*G[1, z]*G[-z, -z, y] - 
     24*G[1, 0, 1 - z, y] - 24*G[1, 1, 0, y] - 24*G[1, 1 - z, 0, y] - 
     24*G[-z, 0, 1 - z, y] - 24*G[-z, 1 - z, 0, y] - 24*G[-z, -z, 1 - z, y])/
    (mh2^2*N*y*(1 - z)^4) + ((-4*Pi^2)/3 - 8*G[0, y]*G[0, z] + 
     4*Pi^2*G[1, y] - 8*G[0, z]*G[1 - z, y] + 8*G[1, z]*G[-z, y] + 
     8*G[1, 0, y] + 24*G[0, z]*G[1, 0, y] - 24*G[1, z]*G[1, 0, y] + 
     8*G[1, 0, z] + 24*G[-z, y]*G[1, 0, z] - 24*G[1, z]*G[-z, 0, y] + 
     8*G[-z, 1 - z, y] + 24*G[0, z]*G[-z, 1 - z, y] - 
     24*G[1, z]*G[-z, -z, y] - 24*G[1, 0, 1 - z, y] - 24*G[1, 1, 0, y] - 
     24*G[1, 1 - z, 0, y] - 24*G[-z, 0, 1 - z, y] - 24*G[-z, 1 - z, 0, y] - 
     24*G[-z, -z, 1 - z, y])/(mh2^2*N*(1 - z)^4*(1 - y - z)) + 
   ((-8*Pi^2)/9 - (16*G[0, y]*G[0, z])/3 + (8*Pi^2*G[1, y])/3 - 
     (8*G[0, z]*G[1 - z, y])/3 + (8*G[1, z]*G[-z, y])/3 + (16*G[1, 0, y])/3 + 
     16*G[0, z]*G[1, 0, y] - 16*G[1, z]*G[1, 0, y] + (16*G[1, 0, z])/3 + 
     16*G[-z, y]*G[1, 0, z] - 16*G[1, z]*G[-z, 0, y] + 
     (8*G[-z, 1 - z, y])/3 + 16*G[0, z]*G[-z, 1 - z, y] - 
     16*G[1, z]*G[-z, -z, y] - 16*G[1, 0, 1 - z, y] - 16*G[1, 1, 0, y] - 
     16*G[1, 1 - z, 0, y] - 16*G[-z, 0, 1 - z, y] - 16*G[-z, 1 - z, 0, y] - 
     16*G[-z, -z, 1 - z, y])/(mh2^2*N*(1 - z)^3*(1 - y - z)^2) + 
   ((-4*Pi^2)/9 - (8*G[0, y]*G[0, z])/3 + (4*Pi^2*G[1, y])/3 + 
     (8*G[1, 0, y])/3 + 8*G[0, z]*G[1, 0, y] - 8*G[1, z]*G[1, 0, y] + 
     (8*G[1, 0, z])/3 + 8*G[-z, y]*G[1, 0, z] - 8*G[1, z]*G[-z, 0, y] + 
     8*G[0, z]*G[-z, 1 - z, y] - 8*G[1, z]*G[-z, -z, y] - 
     8*G[1, 0, 1 - z, y] - 8*G[1, 1, 0, y] - 8*G[1, 1 - z, 0, y] - 
     8*G[-z, 0, 1 - z, y] - 8*G[-z, 1 - z, 0, y] - 8*G[-z, -z, 1 - z, y])/
    (mh2^2*N*(1 - z)^2*(1 - y - z)^3) + 
   ((-4*Pi^2)/9 - (8*G[0, y]*G[0, z])/3 + (4*Pi^2*G[1, y])/3 - 
     (16*G[0, z]*G[1 - z, y])/3 + (16*G[1, z]*G[-z, y])/3 + 
     (8*G[1, 0, y])/3 + 8*G[0, z]*G[1, 0, y] - 8*G[1, z]*G[1, 0, y] + 
     (8*G[1, 0, z])/3 + 8*G[-z, y]*G[1, 0, z] - 8*G[1, z]*G[-z, 0, y] + 
     (16*G[-z, 1 - z, y])/3 + 8*G[0, z]*G[-z, 1 - z, y] - 
     8*G[1, z]*G[-z, -z, y] - 8*G[1, 0, 1 - z, y] - 8*G[1, 1, 0, y] - 
     8*G[1, 1 - z, 0, y] - 8*G[-z, 0, 1 - z, y] - 8*G[-z, 1 - z, 0, y] - 
     8*G[-z, -z, 1 - z, y])/(mh2^2*N*y^2*(1 - z)^3) + 
   (16*G[1, z] + 4*G[0, y]*G[1, z] + 16*G[1 - z, y] + 4*G[0, z]*G[1 - z, y] - 
     (16*G[1, z]*G[1 - z, y])/3 - 8*G[1, z]*G[-z, y] - 4*G[0, 1, z] - 
     4*G[1 - z, y]*G[0, 1, z] - 4*G[-z, y]*G[0, 1, z] + 4*G[0, 1 - z, y] - 
     4*G[0, z]*G[0, 1 - z, y] + 4*G[1, z]*G[0, 1 - z, y] + 
     4*G[1, z]*G[0, -z, y] + 4*G[1, 0, z] + 4*G[-z, y]*G[1, 0, z] - 
     (16*G[1, 1, z])/3 + 4*G[0, y]*G[1, 1, z] - 8*G[-z, y]*G[1, 1, z] + 
     4*G[1 - z, 0, y] + 4*G[1, z]*G[1 - z, 0, y] - (16*G[1 - z, 1 - z, y])/
      3 + 4*G[0, z]*G[1 - z, 1 - z, y] - 8*G[1, z]*G[1 - z, -z, y] + 
     4*G[1, z]*G[-z, 0, y] - 8*G[-z, 1 - z, y] + 4*G[0, z]*G[-z, 1 - z, y] - 
     8*G[1, z]*G[-z, 1 - z, y] - 8*G[1, z]*G[-z, -z, y] - 4*G[0, 1, 0, y] - 
     4*G[0, 1, 1, z] + 4*G[0, 1 - z, 1 - z, y] + 4*G[0, -z, 1 - z, y] - 
     4*G[1, 0, 1, z] + 4*G[1 - z, 0, 1 - z, y] - 4*G[1 - z, 1, 0, y] + 
     4*G[1 - z, 1 - z, 0, y] - 8*G[1 - z, -z, 1 - z, y] + 
     4*G[-z, 0, 1 - z, y] + 4*G[-z, 1 - z, 0, y] - 8*G[-z, 1 - z, 1 - z, y] - 
     8*G[-z, -z, 1 - z, y])/(mh2^2*N*z*(y + z)^2) + 
   (N*((2*Pi^2*G[1, y])/3 + 4*G[0, z]*G[1, 0, y] - 4*G[1, z]*G[1, 0, y] + 
      4*G[-z, y]*G[1, 0, z] - 4*G[1, z]*G[-z, 0, y] + 
      4*G[0, z]*G[-z, 1 - z, y] - 4*G[1, z]*G[-z, -z, y] - 
      4*G[1, 0, 1 - z, y] - 4*G[1, 1, 0, y] - 4*G[1, 1 - z, 0, y] - 
      4*G[-z, 0, 1 - z, y] - 4*G[-z, 1 - z, 0, y] - 4*G[-z, -z, 1 - z, y]))/
    (mh2^2*y*(1 - z)^5) + (N*((2*Pi^2*G[1, y])/3 + 4*G[0, z]*G[1, 0, y] - 
      4*G[1, z]*G[1, 0, y] + 4*G[-z, y]*G[1, 0, z] - 4*G[1, z]*G[-z, 0, y] + 
      4*G[0, z]*G[-z, 1 - z, y] - 4*G[1, z]*G[-z, -z, y] - 
      4*G[1, 0, 1 - z, y] - 4*G[1, 1, 0, y] - 4*G[1, 1 - z, 0, y] - 
      4*G[-z, 0, 1 - z, y] - 4*G[-z, 1 - z, 0, y] - 4*G[-z, -z, 1 - z, y]))/
    (mh2^2*(1 - z)^5*(1 - y - z)) + 
   (N*(2*G[1, z] + 2*G[1 - z, y] + G[0, z]*G[1 - z, y] - 
      (8*G[1, z]*G[1 - z, y])/3 - G[1, z]*G[-z, y] - 
      4*G[1 - z, y]*G[0, 1, z] - 4*G[-z, y]*G[0, 1, z] + 
      G[0, z]*G[0, 1 - z, y] + 4*G[1, z]*G[0, 1 - z, y] - 
      G[1, z]*G[0, -z, y] + 4*G[1, 0, y] - G[-z, y]*G[1, 0, z] - 
      (8*G[1, 1, z])/3 + 4*G[0, y]*G[1, 1, z] - 3*G[-z, y]*G[1, 1, z] + 
      4*G[1, z]*G[1 - z, 0, y] - (8*G[1 - z, 1 - z, y])/3 - 
      G[0, z]*G[1 - z, 1 - z, y] - 3*G[1, z]*G[1 - z, -z, y] + 
      4*G[1, z]*G[-z, 0, y] - G[-z, 1 - z, y] - G[0, z]*G[-z, 1 - z, y] - 
      3*G[1, z]*G[-z, 1 - z, y] - 3*G[1, z]*G[-z, -z, y] - 4*G[0, 1, 0, y] - 
      4*G[0, 1, 1, z] + 4*G[0, 1 - z, 1 - z, y] - G[0, -z, 1 - z, y] - 
      4*G[1, 0, 1, z] + 4*G[1 - z, 0, 1 - z, y] - 4*G[1 - z, 1, 0, y] + 
      4*G[1 - z, 1 - z, 0, y] - 3*G[1 - z, -z, 1 - z, y] + 
      4*G[-z, 0, 1 - z, y] + 4*G[-z, 1 - z, 0, y] - 
      3*G[-z, 1 - z, 1 - z, y] - 3*G[-z, -z, 1 - z, y]))/(mh2^2*y^2*z) + 
   (N*((Pi^2*G[1, y])/3 + 2*G[0, z]*G[1, 0, y] - 2*G[1, z]*G[1, 0, y] + 
      2*G[-z, y]*G[1, 0, z] - 2*G[1, z]*G[-z, 0, y] + 
      2*G[0, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, -z, y] - 
      2*G[1, 0, 1 - z, y] - 2*G[1, 1, 0, y] - 2*G[1, 1 - z, 0, y] - 
      2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] - 2*G[-z, -z, 1 - z, y]))/
    (mh2^2*y^2*(1 - z)^4) + (N*((Pi^2*G[1, y])/3 + 2*G[0, z]*G[1, 0, y] - 
      2*G[1, z]*G[1, 0, y] + 2*G[-z, y]*G[1, 0, z] - 2*G[1, z]*G[-z, 0, y] + 
      2*G[0, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, -z, y] - 
      2*G[1, 0, 1 - z, y] - 2*G[1, 1, 0, y] - 2*G[1, 1 - z, 0, y] - 
      2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] - 2*G[-z, -z, 1 - z, y]))/
    (mh2^2*(1 - z)^4*(1 - y - z)^2) + 
   (N*((-5*Pi^2)/18 - (5*G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/3 + 
      (5*G[1, 0, y])/3 + 2*G[0, z]*G[1, 0, y] - 2*G[1, z]*G[1, 0, y] + 
      (5*G[1, 0, z])/3 + 2*G[-z, y]*G[1, 0, z] - 2*G[1, z]*G[-z, 0, y] + 
      2*G[0, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, -z, y] - 
      2*G[1, 0, 1 - z, y] - 2*G[1, 1, 0, y] - 2*G[1, 1 - z, 0, y] - 
      2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] - 2*G[-z, -z, 1 - z, y]))/
    (mh2^2*(1 - z)*(1 - y - z)^3) + 
   (N*((-5*Pi^2)/18 + G[0, z]/3 - (5*G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/3 + 
      (2*G[0, y]*G[1, z])/3 - 2*G[0, z]*G[1 - z, y] + 2*G[1, z]*G[-z, y] + 
      (2*G[0, 1 - z, y])/3 + (5*G[1, 0, y])/3 + 2*G[0, z]*G[1, 0, y] - 
      2*G[1, z]*G[1, 0, y] + G[1, 0, z] + 2*G[-z, y]*G[1, 0, z] + 
      (2*G[1 - z, 0, y])/3 - 2*G[1, z]*G[-z, 0, y] + 2*G[-z, 1 - z, y] + 
      2*G[0, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, -z, y] - 
      2*G[1, 0, 1 - z, y] - 2*G[1, 1, 0, y] - 2*G[1, 1 - z, 0, y] - 
      2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] - 2*G[-z, -z, 1 - z, y]))/
    (mh2^2*(1 - z)^2*(1 - y - z)^2) + 
   (N*((-5*Pi^2)/18 + (2*G[0, z])/3 - (5*G[0, y]*G[0, z])/3 + 
      (Pi^2*G[1, y])/3 + (4*G[0, y]*G[1, z])/3 - (11*G[0, z]*G[1 - z, y])/3 + 
      (11*G[1, z]*G[-z, y])/3 + (4*G[0, 1 - z, y])/3 + (5*G[1, 0, y])/3 + 
      2*G[0, z]*G[1, 0, y] - 2*G[1, z]*G[1, 0, y] + G[1, 0, z]/3 + 
      2*G[-z, y]*G[1, 0, z] + (4*G[1 - z, 0, y])/3 - 2*G[1, z]*G[-z, 0, y] + 
      (11*G[-z, 1 - z, y])/3 + 2*G[0, z]*G[-z, 1 - z, y] - 
      2*G[1, z]*G[-z, -z, y] - 2*G[1, 0, 1 - z, y] - 2*G[1, 1, 0, y] - 
      2*G[1, 1 - z, 0, y] - 2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] - 
      2*G[-z, -z, 1 - z, y]))/(mh2^2*y*(1 - z)^3) + 
   (N*((-5*Pi^2)/18 + (2*G[0, z])/3 - (5*G[0, y]*G[0, z])/3 + 
      (Pi^2*G[1, y])/3 + (4*G[0, y]*G[1, z])/3 - (11*G[0, z]*G[1 - z, y])/3 + 
      (11*G[1, z]*G[-z, y])/3 + (4*G[0, 1 - z, y])/3 + (5*G[1, 0, y])/3 + 
      2*G[0, z]*G[1, 0, y] - 2*G[1, z]*G[1, 0, y] + G[1, 0, z]/3 + 
      2*G[-z, y]*G[1, 0, z] + (4*G[1 - z, 0, y])/3 - 2*G[1, z]*G[-z, 0, y] + 
      (11*G[-z, 1 - z, y])/3 + 2*G[0, z]*G[-z, 1 - z, y] - 
      2*G[1, z]*G[-z, -z, y] - 2*G[1, 0, 1 - z, y] - 2*G[1, 1, 0, y] - 
      2*G[1, 1 - z, 0, y] - 2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] - 
      2*G[-z, -z, 1 - z, y]))/(mh2^2*(1 - z)^3*(1 - y - z)) + 
   (N*((Pi^2*G[1, y])/9 + (2*G[0, z]*G[1, 0, y])/3 - 
      (2*G[1, z]*G[1, 0, y])/3 + (2*G[-z, y]*G[1, 0, z])/3 - 
      (2*G[1, z]*G[-z, 0, y])/3 + (2*G[0, z]*G[-z, 1 - z, y])/3 - 
      (2*G[1, z]*G[-z, -z, y])/3 - (2*G[1, 0, 1 - z, y])/3 - 
      (2*G[1, 1, 0, y])/3 - (2*G[1, 1 - z, 0, y])/3 - 
      (2*G[-z, 0, 1 - z, y])/3 - (2*G[-z, 1 - z, 0, y])/3 - 
      (2*G[-z, -z, 1 - z, y])/3))/(mh2^2*y^3*(1 - z)^3) + 
   (N*((Pi^2*G[1, y])/9 + (2*G[0, z]*G[1, 0, y])/3 - 
      (2*G[1, z]*G[1, 0, y])/3 + (2*G[-z, y]*G[1, 0, z])/3 - 
      (2*G[1, z]*G[-z, 0, y])/3 + (2*G[0, z]*G[-z, 1 - z, y])/3 - 
      (2*G[1, z]*G[-z, -z, y])/3 - (2*G[1, 0, 1 - z, y])/3 - 
      (2*G[1, 1, 0, y])/3 - (2*G[1, 1 - z, 0, y])/3 - 
      (2*G[-z, 0, 1 - z, y])/3 - (2*G[-z, 1 - z, 0, y])/3 - 
      (2*G[-z, -z, 1 - z, y])/3))/(mh2^2*(1 - z)^3*(1 - y - z)^3) + 
   (N*(Pi^2/9 + (2*G[0, y]*G[0, z])/3 - (Pi^2*G[1, y])/3 - (2*G[1, 0, y])/3 - 
      2*G[0, z]*G[1, 0, y] + 2*G[1, z]*G[1, 0, y] - (2*G[1, 0, z])/3 - 
      2*G[-z, y]*G[1, 0, z] + 2*G[1, z]*G[-z, 0, y] - 
      2*G[0, z]*G[-z, 1 - z, y] + 2*G[1, z]*G[-z, -z, y] + 
      2*G[1, 0, 1 - z, y] + 2*G[1, 1, 0, y] + 2*G[1, 1 - z, 0, y] + 
      2*G[-z, 0, 1 - z, y] + 2*G[-z, 1 - z, 0, y] + 2*G[-z, -z, 1 - z, y]))/
    (mh2^2*(1 - z)^2*(1 - y - z)^3) + 
   (N*(Pi^2/9 + (2*G[0, y]*G[0, z])/3 - (Pi^2*G[1, y])/3 + 
      (4*G[0, z]*G[1 - z, y])/3 - (4*G[1, z]*G[-z, y])/3 - (2*G[1, 0, y])/3 - 
      2*G[0, z]*G[1, 0, y] + 2*G[1, z]*G[1, 0, y] - (2*G[1, 0, z])/3 - 
      2*G[-z, y]*G[1, 0, z] + 2*G[1, z]*G[-z, 0, y] - (4*G[-z, 1 - z, y])/3 - 
      2*G[0, z]*G[-z, 1 - z, y] + 2*G[1, z]*G[-z, -z, y] + 
      2*G[1, 0, 1 - z, y] + 2*G[1, 1, 0, y] + 2*G[1, 1 - z, 0, y] + 
      2*G[-z, 0, 1 - z, y] + 2*G[-z, 1 - z, 0, y] + 2*G[-z, -z, 1 - z, y]))/
    (mh2^2*y^2*(1 - z)^3) + (N*(-4*G[1, z] - G[0, y]*G[1, z] - 
      4*G[1 - z, y] - G[0, z]*G[1 - z, y] + (4*G[1, z]*G[1 - z, y])/3 + 
      2*G[1, z]*G[-z, y] + G[0, 1, z] + G[1 - z, y]*G[0, 1, z] + 
      G[-z, y]*G[0, 1, z] - G[0, 1 - z, y] + G[0, z]*G[0, 1 - z, y] - 
      G[1, z]*G[0, 1 - z, y] - G[1, z]*G[0, -z, y] - G[1, 0, z] - 
      G[-z, y]*G[1, 0, z] + (4*G[1, 1, z])/3 - G[0, y]*G[1, 1, z] + 
      2*G[-z, y]*G[1, 1, z] - G[1 - z, 0, y] - G[1, z]*G[1 - z, 0, y] + 
      (4*G[1 - z, 1 - z, y])/3 - G[0, z]*G[1 - z, 1 - z, y] + 
      2*G[1, z]*G[1 - z, -z, y] - G[1, z]*G[-z, 0, y] + 2*G[-z, 1 - z, y] - 
      G[0, z]*G[-z, 1 - z, y] + 2*G[1, z]*G[-z, 1 - z, y] + 
      2*G[1, z]*G[-z, -z, y] + G[0, 1, 0, y] + G[0, 1, 1, z] - 
      G[0, 1 - z, 1 - z, y] - G[0, -z, 1 - z, y] + G[1, 0, 1, z] - 
      G[1 - z, 0, 1 - z, y] + G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y] + 
      2*G[1 - z, -z, 1 - z, y] - G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y] + 
      2*G[-z, 1 - z, 1 - z, y] + 2*G[-z, -z, 1 - z, y]))/
    (mh2^2*z*(y + z)^2) + ((-4*Pi^2*G[1, y])/9 - (8*G[0, z]*G[1, 0, y])/3 + 
     (8*G[1, z]*G[1, 0, y])/3 - (8*G[-z, y]*G[1, 0, z])/3 + 
     (8*G[1, z]*G[-z, 0, y])/3 - (8*G[0, z]*G[-z, 1 - z, y])/3 + 
     (8*G[1, z]*G[-z, -z, y])/3 + (8*G[1, 0, 1 - z, y])/3 + 
     (8*G[1, 1, 0, y])/3 + (8*G[1, 1 - z, 0, y])/3 + 
     (8*G[-z, 0, 1 - z, y])/3 + (8*G[-z, 1 - z, 0, y])/3 + 
     (8*G[-z, -z, 1 - z, y])/3)/(mh2^2*N*y^3*(1 - z)^3) + 
   ((-4*Pi^2*G[1, y])/9 - (8*G[0, z]*G[1, 0, y])/3 + 
     (8*G[1, z]*G[1, 0, y])/3 - (8*G[-z, y]*G[1, 0, z])/3 + 
     (8*G[1, z]*G[-z, 0, y])/3 - (8*G[0, z]*G[-z, 1 - z, y])/3 + 
     (8*G[1, z]*G[-z, -z, y])/3 + (8*G[1, 0, 1 - z, y])/3 + 
     (8*G[1, 1, 0, y])/3 + (8*G[1, 1 - z, 0, y])/3 + 
     (8*G[-z, 0, 1 - z, y])/3 + (8*G[-z, 1 - z, 0, y])/3 + 
     (8*G[-z, -z, 1 - z, y])/3)/(mh2^2*N*(1 - z)^3*(1 - y - z)^3) + 
   (N*((2*Pi^2)/9 + (4*G[0, y]*G[0, z])/3 - (2*Pi^2*G[1, y])/3 + 
      (2*G[0, z]*G[1 - z, y])/3 - (2*G[1, z]*G[-z, y])/3 - (4*G[1, 0, y])/3 - 
      4*G[0, z]*G[1, 0, y] + 4*G[1, z]*G[1, 0, y] - (4*G[1, 0, z])/3 - 
      4*G[-z, y]*G[1, 0, z] + 4*G[1, z]*G[-z, 0, y] - (2*G[-z, 1 - z, y])/3 - 
      4*G[0, z]*G[-z, 1 - z, y] + 4*G[1, z]*G[-z, -z, y] + 
      4*G[1, 0, 1 - z, y] + 4*G[1, 1, 0, y] + 4*G[1, 1 - z, 0, y] + 
      4*G[-z, 0, 1 - z, y] + 4*G[-z, 1 - z, 0, y] + 4*G[-z, -z, 1 - z, y]))/
    (mh2^2*(1 - z)^3*(1 - y - z)^2) + 
   (N*(Pi^2/3 + 2*G[0, y]*G[0, z] - Pi^2*G[1, y] + 2*G[0, z]*G[1 - z, y] - 
      2*G[1, z]*G[-z, y] - 2*G[1, 0, y] - 6*G[0, z]*G[1, 0, y] + 
      6*G[1, z]*G[1, 0, y] - 2*G[1, 0, z] - 6*G[-z, y]*G[1, 0, z] + 
      6*G[1, z]*G[-z, 0, y] - 2*G[-z, 1 - z, y] - 6*G[0, z]*G[-z, 1 - z, y] + 
      6*G[1, z]*G[-z, -z, y] + 6*G[1, 0, 1 - z, y] + 6*G[1, 1, 0, y] + 
      6*G[1, 1 - z, 0, y] + 6*G[-z, 0, 1 - z, y] + 6*G[-z, 1 - z, 0, y] + 
      6*G[-z, -z, 1 - z, y]))/(mh2^2*y*(1 - z)^4) + 
   (N*(Pi^2/3 + 2*G[0, y]*G[0, z] - Pi^2*G[1, y] + 2*G[0, z]*G[1 - z, y] - 
      2*G[1, z]*G[-z, y] - 2*G[1, 0, y] - 6*G[0, z]*G[1, 0, y] + 
      6*G[1, z]*G[1, 0, y] - 2*G[1, 0, z] - 6*G[-z, y]*G[1, 0, z] + 
      6*G[1, z]*G[-z, 0, y] - 2*G[-z, 1 - z, y] - 6*G[0, z]*G[-z, 1 - z, y] + 
      6*G[1, z]*G[-z, -z, y] + 6*G[1, 0, 1 - z, y] + 6*G[1, 1, 0, y] + 
      6*G[1, 1 - z, 0, y] + 6*G[-z, 0, 1 - z, y] + 6*G[-z, 1 - z, 0, y] + 
      6*G[-z, -z, 1 - z, y]))/(mh2^2*(1 - z)^4*(1 - y - z)) + 
   ((-4*Pi^2*G[1, y])/3 - 8*G[0, z]*G[1, 0, y] + 8*G[1, z]*G[1, 0, y] - 
     8*G[-z, y]*G[1, 0, z] + 8*G[1, z]*G[-z, 0, y] - 
     8*G[0, z]*G[-z, 1 - z, y] + 8*G[1, z]*G[-z, -z, y] + 
     8*G[1, 0, 1 - z, y] + 8*G[1, 1, 0, y] + 8*G[1, 1 - z, 0, y] + 
     8*G[-z, 0, 1 - z, y] + 8*G[-z, 1 - z, 0, y] + 8*G[-z, -z, 1 - z, y])/
    (mh2^2*N*y^2*(1 - z)^4) + ((-4*Pi^2*G[1, y])/3 - 8*G[0, z]*G[1, 0, y] + 
     8*G[1, z]*G[1, 0, y] - 8*G[-z, y]*G[1, 0, z] + 8*G[1, z]*G[-z, 0, y] - 
     8*G[0, z]*G[-z, 1 - z, y] + 8*G[1, z]*G[-z, -z, y] + 
     8*G[1, 0, 1 - z, y] + 8*G[1, 1, 0, y] + 8*G[1, 1 - z, 0, y] + 
     8*G[-z, 0, 1 - z, y] + 8*G[-z, 1 - z, 0, y] + 8*G[-z, -z, 1 - z, y])/
    (mh2^2*N*(1 - z)^4*(1 - y - z)^2) + 
   ((10*Pi^2)/9 + (20*G[0, y]*G[0, z])/3 - (4*Pi^2*G[1, y])/3 - 
     (20*G[1, 0, y])/3 - 8*G[0, z]*G[1, 0, y] + 8*G[1, z]*G[1, 0, y] - 
     (20*G[1, 0, z])/3 - 8*G[-z, y]*G[1, 0, z] + 8*G[1, z]*G[-z, 0, y] - 
     8*G[0, z]*G[-z, 1 - z, y] + 8*G[1, z]*G[-z, -z, y] + 
     8*G[1, 0, 1 - z, y] + 8*G[1, 1, 0, y] + 8*G[1, 1 - z, 0, y] + 
     8*G[-z, 0, 1 - z, y] + 8*G[-z, 1 - z, 0, y] + 8*G[-z, -z, 1 - z, y])/
    (mh2^2*N*(1 - z)*(1 - y - z)^3) + 
   ((10*Pi^2)/9 - (8*G[0, z])/3 + (20*G[0, y]*G[0, z])/3 - 
     (4*Pi^2*G[1, y])/3 - (16*G[0, y]*G[1, z])/3 + (44*G[0, z]*G[1 - z, y])/
      3 - (44*G[1, z]*G[-z, y])/3 - (16*G[0, 1 - z, y])/3 - 
     (20*G[1, 0, y])/3 - 8*G[0, z]*G[1, 0, y] + 8*G[1, z]*G[1, 0, y] - 
     (4*G[1, 0, z])/3 - 8*G[-z, y]*G[1, 0, z] - (16*G[1 - z, 0, y])/3 + 
     8*G[1, z]*G[-z, 0, y] - (44*G[-z, 1 - z, y])/3 - 
     8*G[0, z]*G[-z, 1 - z, y] + 8*G[1, z]*G[-z, -z, y] + 
     8*G[1, 0, 1 - z, y] + 8*G[1, 1, 0, y] + 8*G[1, 1 - z, 0, y] + 
     8*G[-z, 0, 1 - z, y] + 8*G[-z, 1 - z, 0, y] + 8*G[-z, -z, 1 - z, y])/
    (mh2^2*N*y*(1 - z)^3) + ((10*Pi^2)/9 - (8*G[0, z])/3 + 
     (20*G[0, y]*G[0, z])/3 - (4*Pi^2*G[1, y])/3 - (16*G[0, y]*G[1, z])/3 + 
     (44*G[0, z]*G[1 - z, y])/3 - (44*G[1, z]*G[-z, y])/3 - 
     (16*G[0, 1 - z, y])/3 - (20*G[1, 0, y])/3 - 8*G[0, z]*G[1, 0, y] + 
     8*G[1, z]*G[1, 0, y] - (4*G[1, 0, z])/3 - 8*G[-z, y]*G[1, 0, z] - 
     (16*G[1 - z, 0, y])/3 + 8*G[1, z]*G[-z, 0, y] - (44*G[-z, 1 - z, y])/3 - 
     8*G[0, z]*G[-z, 1 - z, y] + 8*G[1, z]*G[-z, -z, y] + 
     8*G[1, 0, 1 - z, y] + 8*G[1, 1, 0, y] + 8*G[1, 1 - z, 0, y] + 
     8*G[-z, 0, 1 - z, y] + 8*G[-z, 1 - z, 0, y] + 8*G[-z, -z, 1 - z, y])/
    (mh2^2*N*(1 - z)^3*(1 - y - z)) + 
   ((10*Pi^2)/9 - (4*G[0, z])/3 + (20*G[0, y]*G[0, z])/3 - 
     (4*Pi^2*G[1, y])/3 - (8*G[0, y]*G[1, z])/3 + 8*G[0, z]*G[1 - z, y] - 
     8*G[1, z]*G[-z, y] - (8*G[0, 1 - z, y])/3 - (20*G[1, 0, y])/3 - 
     8*G[0, z]*G[1, 0, y] + 8*G[1, z]*G[1, 0, y] - 4*G[1, 0, z] - 
     8*G[-z, y]*G[1, 0, z] - (8*G[1 - z, 0, y])/3 + 8*G[1, z]*G[-z, 0, y] - 
     8*G[-z, 1 - z, y] - 8*G[0, z]*G[-z, 1 - z, y] + 8*G[1, z]*G[-z, -z, y] + 
     8*G[1, 0, 1 - z, y] + 8*G[1, 1, 0, y] + 8*G[1, 1 - z, 0, y] + 
     8*G[-z, 0, 1 - z, y] + 8*G[-z, 1 - z, 0, y] + 8*G[-z, -z, 1 - z, y])/
    (mh2^2*N*(1 - z)^2*(1 - y - z)^2) + 
   (-8*G[1, z] - 8*G[1 - z, y] - 4*G[0, z]*G[1 - z, y] + 
     (32*G[1, z]*G[1 - z, y])/3 + 4*G[1, z]*G[-z, y] + 
     16*G[1 - z, y]*G[0, 1, z] + 16*G[-z, y]*G[0, 1, z] - 
     4*G[0, z]*G[0, 1 - z, y] - 16*G[1, z]*G[0, 1 - z, y] + 
     4*G[1, z]*G[0, -z, y] - 16*G[1, 0, y] + 4*G[-z, y]*G[1, 0, z] + 
     (32*G[1, 1, z])/3 - 16*G[0, y]*G[1, 1, z] + 12*G[-z, y]*G[1, 1, z] - 
     16*G[1, z]*G[1 - z, 0, y] + (32*G[1 - z, 1 - z, y])/3 + 
     4*G[0, z]*G[1 - z, 1 - z, y] + 12*G[1, z]*G[1 - z, -z, y] - 
     16*G[1, z]*G[-z, 0, y] + 4*G[-z, 1 - z, y] + 4*G[0, z]*G[-z, 1 - z, y] + 
     12*G[1, z]*G[-z, 1 - z, y] + 12*G[1, z]*G[-z, -z, y] + 
     16*G[0, 1, 0, y] + 16*G[0, 1, 1, z] - 16*G[0, 1 - z, 1 - z, y] + 
     4*G[0, -z, 1 - z, y] + 16*G[1, 0, 1, z] - 16*G[1 - z, 0, 1 - z, y] + 
     16*G[1 - z, 1, 0, y] - 16*G[1 - z, 1 - z, 0, y] + 
     12*G[1 - z, -z, 1 - z, y] - 16*G[-z, 0, 1 - z, y] - 
     16*G[-z, 1 - z, 0, y] + 12*G[-z, 1 - z, 1 - z, y] + 
     12*G[-z, -z, 1 - z, y])/(mh2^2*N*y^2*z) + 
   ((-8*Pi^2*G[1, y])/3 - 16*G[0, z]*G[1, 0, y] + 16*G[1, z]*G[1, 0, y] - 
     16*G[-z, y]*G[1, 0, z] + 16*G[1, z]*G[-z, 0, y] - 
     16*G[0, z]*G[-z, 1 - z, y] + 16*G[1, z]*G[-z, -z, y] + 
     16*G[1, 0, 1 - z, y] + 16*G[1, 1, 0, y] + 16*G[1, 1 - z, 0, y] + 
     16*G[-z, 0, 1 - z, y] + 16*G[-z, 1 - z, 0, y] + 16*G[-z, -z, 1 - z, y])/
    (mh2^2*N*y*(1 - z)^5) + ((-8*Pi^2*G[1, y])/3 - 16*G[0, z]*G[1, 0, y] + 
     16*G[1, z]*G[1, 0, y] - 16*G[-z, y]*G[1, 0, z] + 
     16*G[1, z]*G[-z, 0, y] - 16*G[0, z]*G[-z, 1 - z, y] + 
     16*G[1, z]*G[-z, -z, y] + 16*G[1, 0, 1 - z, y] + 16*G[1, 1, 0, y] + 
     16*G[1, 1 - z, 0, y] + 16*G[-z, 0, 1 - z, y] + 16*G[-z, 1 - z, 0, y] + 
     16*G[-z, -z, 1 - z, y])/(mh2^2*N*(1 - z)^5*(1 - y - z)) + 
   ((4*Pi^2*G[1 - z, y])/9 + 48*zeta3*G[1 - z, y] - 4*G[0, z]*G[1 - z, y] + 
     (8*Pi^2*G[1, z]*G[1 - z, y])/3 + 4*G[1, z]*G[-z, y] - 
     (8*G[1 - z, y]*G[0, 1, z])/3 - (16*G[1 - z, y]*G[1, 0, z])/3 + 
     (8*G[-z, y]*G[1, 0, z])/3 + (16*G[-z, y]*G[1, 1, z])/3 - 
     (8*Pi^2*G[1 - z, 0, y])/3 + (8*G[0, z]*G[1 - z, 0, y])/3 - 
     16*G[0, 1, z]*G[1 - z, 0, y] + (8*Pi^2*G[1 - z, 1 - z, y])/3 - 
     (16*G[0, z]*G[1 - z, 1 - z, y])/3 + 16*G[0, 1, z]*G[1 - z, 1 - z, y] + 
     (8*G[1, z]*G[1 - z, -z, y])/3 - (8*G[1, z]*G[-z, 0, y])/3 + 
     16*G[1, 1, z]*G[-z, 0, y] + 4*G[-z, 1 - z, y] + 
     (8*G[0, z]*G[-z, 1 - z, y])/3 + (16*G[1, z]*G[-z, 1 - z, y])/3 - 
     16*G[0, 1, z]*G[-z, 1 - z, y] - (8*G[1, z]*G[-z, -z, y])/3 - 
     16*G[0, 1, z]*G[-z, -z, y] - 16*G[1, 1, z]*G[-z, -z, y] + 
     16*G[1 - z, y]*G[0, 0, 1, z] - 16*G[-z, y]*G[0, 1, 1, z] + 
     16*G[1 - z, y]*G[1, 0, 1, z] - 16*G[-z, y]*G[1, 0, 1, z] - 
     16*G[1, z]*G[1 - z, 0, -z, y] + 16*G[1, z]*G[1 - z, 1 - z, -z, y] + 
     (8*G[1 - z, -z, 1 - z, y])/3 - (8*G[-z, 0, 1 - z, y])/3 + 
     16*G[1, z]*G[-z, 0, 1 - z, y] - (8*G[-z, 1 - z, 0, y])/3 + 
     16*G[1, z]*G[-z, 1 - z, 0, y] + (16*G[-z, 1 - z, 1 - z, y])/3 - 
     16*G[1, z]*G[-z, 1 - z, -z, y] + 16*G[1, z]*G[-z, -z, 0, y] - 
     (8*G[-z, -z, 1 - z, y])/3 - 16*G[1, z]*G[-z, -z, 1 - z, y] - 
     16*G[1, z]*G[-z, -z, -z, y] + 16*G[1 - z, 0, 1, 0, y] - 
     16*G[1 - z, 0, -z, 1 - z, y] - 16*G[1 - z, 1 - z, 1, 0, y] + 
     16*G[1 - z, 1 - z, -z, 1 - z, y] - 16*G[-z, 0, 1, 0, y] + 
     16*G[-z, 0, 1 - z, 1 - z, y] + 16*G[-z, 1 - z, 0, 1 - z, y] - 
     16*G[-z, 1 - z, 1, 0, y] + 16*G[-z, 1 - z, 1 - z, 0, y] - 
     16*G[-z, 1 - z, -z, 1 - z, y] + 16*G[-z, -z, 0, 1 - z, y] + 
     16*G[-z, -z, 1 - z, 0, y] - 16*G[-z, -z, 1 - z, 1 - z, y] - 
     16*G[-z, -z, -z, 1 - z, y])/(mh2^2*N*y^3) + 
   (N*(-1/9*(Pi^2*G[1 - z, y]) - 12*zeta3*G[1 - z, y] + G[0, z]*G[1 - z, y] - 
      (2*Pi^2*G[1, z]*G[1 - z, y])/3 - G[1, z]*G[-z, y] + 
      (2*G[1 - z, y]*G[0, 1, z])/3 + (4*G[1 - z, y]*G[1, 0, z])/3 - 
      (2*G[-z, y]*G[1, 0, z])/3 - (4*G[-z, y]*G[1, 1, z])/3 + 
      (2*Pi^2*G[1 - z, 0, y])/3 - (2*G[0, z]*G[1 - z, 0, y])/3 + 
      4*G[0, 1, z]*G[1 - z, 0, y] - (2*Pi^2*G[1 - z, 1 - z, y])/3 + 
      (4*G[0, z]*G[1 - z, 1 - z, y])/3 - 4*G[0, 1, z]*G[1 - z, 1 - z, y] - 
      (2*G[1, z]*G[1 - z, -z, y])/3 + (2*G[1, z]*G[-z, 0, y])/3 - 
      4*G[1, 1, z]*G[-z, 0, y] - G[-z, 1 - z, y] - 
      (2*G[0, z]*G[-z, 1 - z, y])/3 - (4*G[1, z]*G[-z, 1 - z, y])/3 + 
      4*G[0, 1, z]*G[-z, 1 - z, y] + (2*G[1, z]*G[-z, -z, y])/3 + 
      4*G[0, 1, z]*G[-z, -z, y] + 4*G[1, 1, z]*G[-z, -z, y] - 
      4*G[1 - z, y]*G[0, 0, 1, z] + 4*G[-z, y]*G[0, 1, 1, z] - 
      4*G[1 - z, y]*G[1, 0, 1, z] + 4*G[-z, y]*G[1, 0, 1, z] + 
      4*G[1, z]*G[1 - z, 0, -z, y] - 4*G[1, z]*G[1 - z, 1 - z, -z, y] - 
      (2*G[1 - z, -z, 1 - z, y])/3 + (2*G[-z, 0, 1 - z, y])/3 - 
      4*G[1, z]*G[-z, 0, 1 - z, y] + (2*G[-z, 1 - z, 0, y])/3 - 
      4*G[1, z]*G[-z, 1 - z, 0, y] - (4*G[-z, 1 - z, 1 - z, y])/3 + 
      4*G[1, z]*G[-z, 1 - z, -z, y] - 4*G[1, z]*G[-z, -z, 0, y] + 
      (2*G[-z, -z, 1 - z, y])/3 + 4*G[1, z]*G[-z, -z, 1 - z, y] + 
      4*G[1, z]*G[-z, -z, -z, y] - 4*G[1 - z, 0, 1, 0, y] + 
      4*G[1 - z, 0, -z, 1 - z, y] + 4*G[1 - z, 1 - z, 1, 0, y] - 
      4*G[1 - z, 1 - z, -z, 1 - z, y] + 4*G[-z, 0, 1, 0, y] - 
      4*G[-z, 0, 1 - z, 1 - z, y] - 4*G[-z, 1 - z, 0, 1 - z, y] + 
      4*G[-z, 1 - z, 1, 0, y] - 4*G[-z, 1 - z, 1 - z, 0, y] + 
      4*G[-z, 1 - z, -z, 1 - z, y] - 4*G[-z, -z, 0, 1 - z, y] - 
      4*G[-z, -z, 1 - z, 0, y] + 4*G[-z, -z, 1 - z, 1 - z, y] + 
      4*G[-z, -z, -z, 1 - z, y]))/(mh2^2*y^3), 
 F[2, 2, "NS"] -> (N^2*(-1/4 - G[0, y]/4))/(mh2^2*(1 - y)) + 
   (N^2*(-1/4 - G[0, y]/4))/(mh2^2*y) + G[0, y]/(4*mh2^2*N^2*(1 - y)^2) - 
   (N^2*G[0, y])/(4*mh2^2*(1 - y)^2) + 
   (Nf^2*(((-5*I)/27)*Pi + (17*Pi^2)/216 + (5*G[0, y])/54 + 
      (I/12)*Pi*G[0, y] + (5*G[0, z])/54 + (I/12)*Pi*G[0, z] - 
      (G[0, y]*G[0, z])/72 - (5*G[0, 0, y])/72 - (5*G[0, 0, z])/72))/
    (mh2^2*y*(1 - z)) + (Nf^2*(((-5*I)/27)*Pi + (17*Pi^2)/216 + 
      (5*G[0, y])/54 + (I/12)*Pi*G[0, y] + (5*G[0, z])/54 + 
      (I/12)*Pi*G[0, z] - (G[0, y]*G[0, z])/72 - (5*G[0, 0, y])/72 - 
      (5*G[0, 0, z])/72))/(mh2^2*(1 - z)*(1 - y - z)) + 
   (Nf^2*(((-5*I)/27)*Pi + (17*Pi^2)/216 + (5*G[0, y])/54 + 
      (I/12)*Pi*G[0, y] + (5*G[0, z])/54 + (I/12)*Pi*G[0, z] - 
      (G[0, y]*G[0, z])/72 - (5*G[0, 0, y])/72 - (5*G[0, 0, z])/72))/
    (mh2^2*(1 - y - z)*z) + 
   (Nf*(Pi^2/12 + (17*G[0, y])/12 + ((3*I)/4)*Pi*G[0, y] - 
      (G[0, y]*G[0, z])/8 - (3*G[0, 0, y])/4 - G[1, 0, y]/2))/
    (mh2^2*N*(1 - y)*z) + (N*Nf*(-1/12*Pi^2 - (7*G[0, y])/4 - 
      ((3*I)/4)*Pi*G[0, y] + (G[0, y]*G[0, z])/8 + (3*G[0, 0, y])/4 + 
      G[1, 0, y]/2))/(mh2^2*(1 - y)*z) + 
   (z*(3*Pi^2 + 18*G[0, y]*G[0, z] - 18*G[1, 0, y] - 18*G[1, 0, z]))/
    (mh2^2*N^2*(y + z)^3) + (z*((3*Pi^2)/2 + 9*G[0, y]*G[0, z] - 
      9*G[1, 0, y] - 9*G[1, 0, z]))/(mh2^2*N^2*(y + z)^2) + 
   (z*(Pi^2 + 6*G[0, y]*G[0, z] - 6*G[1, 0, y] - 6*G[1, 0, z]))/
    (mh2^2*N^2*(1 - y - z)) + (z*(Pi^2 + 6*G[0, y]*G[0, z] - 6*G[1, 0, y] - 
      6*G[1, 0, z]))/(mh2^2*(y + z)^3) + 
   (N*Nf*z*(Pi^2 + 6*G[0, y]*G[0, z] - 6*G[1, 0, y] - 6*G[1, 0, z]))/
    (mh2^2*(y + z)^3) + (z*(Pi^2 + 6*G[0, y]*G[0, z] - 6*G[1, 0, y] - 
      6*G[1, 0, z]))/(mh2^2*N^2*(y + z)) + 
   (N^2*(11/4 - (11*G[0, z])/4 + (17*G[1, 0, y])/4 - (17*G[1, 0, z])/4))/
    (mh2^2*z*(y + z)) + ((7*Pi^2)/12 + (7*G[0, y]*G[0, z])/2 - 
     (7*G[1, 0, y])/2 - (7*G[1, 0, z])/2)/(mh2^2*N^2*(1 - y - z)^2) + 
   (z*(Pi^2/2 + 3*G[0, y]*G[0, z] - 3*G[1, 0, y] - 3*G[1, 0, z]))/
    (mh2^2*(y + z)^2) + (N*Nf*z*(Pi^2/2 + 3*G[0, y]*G[0, z] - 3*G[1, 0, y] - 
      3*G[1, 0, z]))/(mh2^2*(y + z)^2) + 
   (N^2*z*((11*Pi^2)/24 + (11*G[0, y]*G[0, z])/4 - (11*G[1, 0, y])/4 - 
      (11*G[1, 0, z])/4))/(mh2^2*(1 - y - z)^2) + 
   (N^2*((11*G[1, 0, y])/4 - (11*G[1, 0, z])/4))/(mh2^2*z*(y + z)^2) + 
   (N^2*((11*G[1, 0, y])/4 - (11*G[1, 0, z])/4))/(mh2^2*z^2*(y + z)) + 
   (z*(Pi^2/3 + 2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 2*G[1, 0, z]))/
    (mh2^2*(1 - y - z)) + (N*Nf*z*(Pi^2/3 + 2*G[0, y]*G[0, z] - 
      2*G[1, 0, y] - 2*G[1, 0, z]))/(mh2^2*(1 - y - z)) + 
   (z*(Pi^2/3 + 2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 2*G[1, 0, z]))/
    (mh2^2*(y + z)) + (N*Nf*z*(Pi^2/3 + 2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 
      2*G[1, 0, z]))/(mh2^2*(y + z)) + (N*Nf*(G[1, 0, y] - G[1, 0, z]))/
    (mh2^2*y*z^2) + (N*Nf*(1 - G[0, z] + G[1, 0, y] - G[1, 0, z]))/
    (mh2^2*y*z) + (N*Nf*(Pi^2/12 + (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - 
      G[1, 0, z]/2))/(mh2^2*(1 - y - z)^2) + 
   (-1/12*Pi^2 - (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + G[1, 0, z]/2)/
    (mh2^2*(1 - y - z)^2) + (N*Nf*(-G[1, 0, y] + G[1, 0, z]))/
    (mh2^2*z*(y + z)^2) + (N*Nf*(-G[1, 0, y] + G[1, 0, z]))/
    (mh2^2*z^2*(y + z)) + (N*Nf*(-1 + G[0, z] - G[1, 0, y] + G[1, 0, z]))/
    (mh2^2*z*(y + z)) + (z*(-1/6*Pi^2 - G[0, y]*G[0, z] + G[1, 0, y] + 
      G[1, 0, z]))/(mh2^2*(1 - y - z)^2) + 
   (N*Nf*z*(-1/6*Pi^2 - G[0, y]*G[0, z] + G[1, 0, y] + G[1, 0, z]))/
    (mh2^2*(1 - y - z)^2) + (-1/6*Pi^2 - G[0, y] + G[0, z] - 
     G[0, y]*G[0, z] + G[1, 0, y] + G[1, 0, z])/(mh2^2*(1 - y - z)) + 
   (-1/6*Pi^2 - G[0, y] + G[0, z] - G[0, y]*G[0, z] + G[1, 0, y] + 
     G[1, 0, z])/(mh2^2*(y + z)) + 
   (N^2*((-11*Pi^2)/48 - (11*G[0, y]*G[0, z])/8 + (11*G[1, 0, y])/8 + 
      (11*G[1, 0, z])/8))/(mh2^2*(1 - y - z)^2) + 
   (-1/3*Pi^2 - 3*G[0, y] + 3*G[0, z] - 2*G[0, y]*G[0, z] + 2*G[1, 0, y] + 
     2*G[1, 0, z])/(mh2^2*(y + z)^2) + 
   (N^2*((-11*G[1, 0, y])/4 + (11*G[1, 0, z])/4))/(mh2^2*y*z^2) + 
   (z*(-1/2*Pi^2 - 3*G[0, y]*G[0, z] + 3*G[1, 0, y] + 3*G[1, 0, z]))/
    (mh2^2*N^2*(1 - y - z)^2) + 
   (N^2*(-11/4 + (11*G[0, z])/4 - (17*G[1, 0, y])/4 + (17*G[1, 0, z])/4))/
    (mh2^2*y*z) + (N^2*z*((-11*Pi^2)/12 - (11*G[0, y]*G[0, z])/2 + 
      (11*G[1, 0, y])/2 + (11*G[1, 0, z])/2))/(mh2^2*(1 - y - z)) + 
   (N^2*z*((-11*Pi^2)/12 - (11*G[0, y]*G[0, z])/2 + (11*G[1, 0, y])/2 + 
      (11*G[1, 0, z])/2))/(mh2^2*(y + z)) + 
   (N^2*z*((-11*Pi^2)/8 - (33*G[0, y]*G[0, z])/4 + (33*G[1, 0, y])/4 + 
      (33*G[1, 0, z])/4))/(mh2^2*(y + z)^2) + 
   (N^2*z*((-11*Pi^2)/4 - (33*G[0, y]*G[0, z])/2 + (33*G[1, 0, y])/2 + 
      (33*G[1, 0, z])/2))/(mh2^2*(y + z)^3) + 
   (Nf*((-2*G[1, z])/3 - (G[0, y]*G[1, z])/3 - (2*G[1 - z, y])/3 + 
      (G[0, z]*G[1 - z, y])/3 + G[0, 1, z]/3 - G[0, 1 - z, y]/3 + 
      G[1, 0, z]/3 - G[1 - z, 0, y]/3))/(mh2^2*N*y*z^2) + 
   (Nf*((2*G[1, z])/3 + (G[0, y]*G[1, z])/3 + (2*G[1 - z, y])/3 - 
      (G[0, z]*G[1 - z, y])/3 - G[0, 1, z]/3 + G[0, 1 - z, y]/3 - 
      G[1, 0, z]/3 + G[1 - z, 0, y]/3))/(mh2^2*N*z^2*(y + z)) + 
   (Nf*(-19/9 - I*Pi + G[0, y]/2 + G[0, z]/2 + (2*G[0, y]*G[1, z])/3 - 
      (2*G[0, z]*G[1 - z, y])/3 - (2*G[0, 1, z])/3 + (2*G[0, 1 - z, y])/3 - 
      (2*G[1, 0, z])/3 + (2*G[1 - z, 0, y])/3))/(mh2^2*N*z*(y + z)) + 
   (Nf*((-13*G[1, z])/9 - I*Pi*G[1, z] + (G[0, y]*G[1, z])/2 - 
      (13*G[1 - z, y])/9 - I*Pi*G[1 - z, y] + (G[0, z]*G[1 - z, y])/2 + 
      (2*G[1, z]*G[1 - z, y])/3 - (2*G[1, z]*G[-z, y])/3 - G[0, 1, z]/6 + 
      G[0, 1 - z, y]/2 + G[1, 0, z]/2 + (2*G[1, 1, z])/3 + G[1 - z, 0, y]/2 + 
      (2*G[1 - z, 1 - z, y])/3 - (2*G[-z, 1 - z, y])/3))/
    (mh2^2*N*z*(y + z)^2) + 
   (z*((G[0, z]*G[1 - z, y])/2 - (G[1, z]*G[-z, y])/2 - G[-z, 1 - z, y]/2))/
    (mh2^2*y^2) + (z*((G[0, z]*G[1 - z, y])/2 - (G[1, z]*G[-z, y])/2 - 
      G[-z, 1 - z, y]/2))/(mh2^2*N^2*y^2) + 
   (Nf*(19/9 + I*Pi - G[0, y]/2 - G[0, z]/2 + (19*G[1, z])/18 + 
      (I/2)*Pi*G[1, z] - (13*G[0, y]*G[1, z])/12 + (19*G[1 - z, y])/18 + 
      (I/2)*Pi*G[1 - z, y] + (7*G[0, z]*G[1 - z, y])/12 - 
      (G[1, z]*G[1 - z, y])/3 + (G[1, z]*G[-z, y])/3 + (11*G[0, 1, z])/12 - 
      (13*G[0, 1 - z, y])/12 + (7*G[1, 0, z])/12 - G[1, 1, z]/3 - 
      (13*G[1 - z, 0, y])/12 - G[1 - z, 1 - z, y]/3 + G[-z, 1 - z, y]/3))/
    (mh2^2*N*y*z) + (Nf*((19*G[1, z])/9 + I*Pi*G[1, z] - 
      (G[0, y]*G[1, z])/6 + (19*G[1 - z, y])/9 + I*Pi*G[1 - z, y] - 
      (5*G[0, z]*G[1 - z, y])/6 - (2*G[1, z]*G[1 - z, y])/3 + 
      (2*G[1, z]*G[-z, y])/3 - G[0, 1, z]/6 - G[0, 1 - z, y]/6 - 
      (5*G[1, 0, z])/6 - (2*G[1, 1, z])/3 - G[1 - z, 0, y]/6 - 
      (2*G[1 - z, 1 - z, y])/3 + (2*G[-z, 1 - z, y])/3))/(mh2^2*N*y^2*z) + 
   (zeta3/2 - (Pi^2*G[0, z])/24 + (Pi^2*G[1, y])/12 + 
     (G[0, z]*G[1, 0, y])/4 - G[0, 1, 0, z]/4 - G[1, 1, 0, y]/2)/
    (mh2^2*N^2*(1 - z)*(1 - y - z)^2) + 
   (N^2*(-1/2*zeta3 + (Pi^2*G[0, z])/24 - (Pi^2*G[1, y])/12 - 
      (G[0, z]*G[1, 0, y])/4 + G[0, 1, 0, z]/4 + G[1, 1, 0, y]/2))/
    (mh2^2*y*(1 - z)^2) + (N^2*(-1/2*zeta3 + (Pi^2*G[0, z])/24 - 
      (Pi^2*G[1, y])/12 - (G[0, z]*G[1, 0, y])/4 + G[0, 1, 0, z]/4 + 
      G[1, 1, 0, y]/2))/(mh2^2*(1 - z)*(1 - y - z)^2) + 
   (N^2*(-1/2*zeta3 + (Pi^2*G[0, z])/24 - (Pi^2*G[1, y])/12 - 
      (G[0, z]*G[1, 0, y])/4 + G[0, 1, 0, z]/4 + G[1, 1, 0, y]/2))/
    (mh2^2*(1 - z)^2*(1 - y - z)) + 
   (N^2*(zeta3/2 - (Pi^2*G[0, y])/24 + (Pi^2*G[1, z])/12 + 
      (G[0, y]*G[1, 0, z])/4 - G[0, 1, 0, y]/4 - G[1, 1, 0, z]/2))/
    (mh2^2*(1 - y - z)^2*z) + (-1/2*zeta3 + (Pi^2*G[0, y])/24 - 
     (Pi^2*G[1, z])/12 - (G[0, y]*G[1, 0, z])/4 + G[0, 1, 0, y]/4 + 
     G[1, 1, 0, z]/2)/(mh2^2*N^2*(1 - y - z)^2*z) + 
   (z*(3*Pi^2*G[1, z] + 3*Pi^2*G[1 - z, y] + 18*G[0, y]*G[1, 0, z] - 
      18*G[1 - z, y]*G[1, 0, z] + 18*G[0, z]*G[1 - z, 0, y] - 
      18*G[0, 1, 0, y] - 18*G[0, 1, 0, z] - 18*G[1, 1, 0, z] - 
      18*G[1 - z, 1, 0, y]))/(mh2^2*N^2*(y + z)^4) + 
   (z*(Pi^2*G[1, z] + Pi^2*G[1 - z, y] + 6*G[0, y]*G[1, 0, z] - 
      6*G[1 - z, y]*G[1, 0, z] + 6*G[0, z]*G[1 - z, 0, y] - 6*G[0, 1, 0, y] - 
      6*G[0, 1, 0, z] - 6*G[1, 1, 0, z] - 6*G[1 - z, 1, 0, y]))/
    (mh2^2*(y + z)^4) + (N*Nf*z*(Pi^2*G[1, z] + Pi^2*G[1 - z, y] + 
      6*G[0, y]*G[1, 0, z] - 6*G[1 - z, y]*G[1, 0, z] + 
      6*G[0, z]*G[1 - z, 0, y] - 6*G[0, 1, 0, y] - 6*G[0, 1, 0, z] - 
      6*G[1, 1, 0, z] - 6*G[1 - z, 1, 0, y]))/(mh2^2*(y + z)^4) + 
   (N^2*((11*Pi^2*G[1, z])/12 + (11*Pi^2*G[1 - z, y])/12 + 
      (33*G[1, 0, y])/2 - (33*G[1, 0, z])/2 + (11*G[0, y]*G[1, 0, z])/2 - 
      (11*G[1 - z, y]*G[1, 0, z])/2 + (11*G[0, z]*G[1 - z, 0, y])/2 - 
      (11*G[0, 1, 0, y])/2 - (11*G[0, 1, 0, z])/2 - (11*G[1, 1, 0, z])/2 - 
      (11*G[1 - z, 1, 0, y])/2))/(mh2^2*(y + z)^3) + 
   (-3*G[0, y] + 3*G[0, z] + (Pi^2*G[1, z])/2 + (Pi^2*G[1 - z, y])/2 + 
     3*G[0, y]*G[1, 0, z] - 3*G[1 - z, y]*G[1, 0, z] + 
     3*G[0, z]*G[1 - z, 0, y] - 3*G[0, 1, 0, y] - 3*G[0, 1, 0, z] - 
     3*G[1, 1, 0, z] - 3*G[1 - z, 1, 0, y])/(mh2^2*N^2*(1 - y - z)) + 
   (-3*G[0, y] + 3*G[0, z] + (Pi^2*G[1, z])/2 + (Pi^2*G[1 - z, y])/2 + 
     3*G[0, y]*G[1, 0, z] - 3*G[1 - z, y]*G[1, 0, z] + 
     3*G[0, z]*G[1 - z, 0, y] - 3*G[0, 1, 0, y] - 3*G[0, 1, 0, z] - 
     3*G[1, 1, 0, z] - 3*G[1 - z, 1, 0, y])/(mh2^2*N^2*(y + z)) + 
   (-Pi^2 - 9*G[0, y] + 9*G[0, z] - 6*G[0, y]*G[0, z] + (Pi^2*G[1, z])/2 + 
     (Pi^2*G[1 - z, y])/2 + 6*G[1, 0, y] + 6*G[1, 0, z] + 
     3*G[0, y]*G[1, 0, z] - 3*G[1 - z, y]*G[1, 0, z] + 
     3*G[0, z]*G[1 - z, 0, y] - 3*G[0, 1, 0, y] - 3*G[0, 1, 0, z] - 
     3*G[1, 1, 0, z] - 3*G[1 - z, 1, 0, y])/(mh2^2*N^2*(y + z)^2) + 
   (N*Nf*(-G[0, y] + G[0, z] + (Pi^2*G[1, z])/6 + (Pi^2*G[1 - z, y])/6 + 
      G[0, y]*G[1, 0, z] - G[1 - z, y]*G[1, 0, z] + G[0, z]*G[1 - z, 0, y] - 
      G[0, 1, 0, y] - G[0, 1, 0, z] - G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/
    (mh2^2*(1 - y - z)) + (N*Nf*(-G[0, y] + G[0, z] + (Pi^2*G[1, z])/6 + 
      (Pi^2*G[1 - z, y])/6 + G[0, y]*G[1, 0, z] - G[1 - z, y]*G[1, 0, z] + 
      G[0, z]*G[1 - z, 0, y] - G[0, 1, 0, y] - G[0, 1, 0, z] - 
      G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/(mh2^2*(y + z)) + 
   (N*Nf*(-1/3*Pi^2 - 3*G[0, y] + 3*G[0, z] - 2*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/6 + (Pi^2*G[1 - z, y])/6 + 2*G[1, 0, y] + 2*G[1, 0, z] + 
      G[0, y]*G[1, 0, z] - G[1 - z, y]*G[1, 0, z] + G[0, z]*G[1 - z, 0, y] - 
      G[0, 1, 0, y] - G[0, 1, 0, z] - G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/
    (mh2^2*(y + z)^2) + (N^2*((13*Pi^2)/48 - (3*zeta3)/4 + (99*G[0, y])/16 + 
      ((33*I)/8)*Pi*G[0, y] - (3*Pi^2*G[0, y])/8 - (Pi^2*G[0, z])/8 - 
      (5*G[0, y]*G[0, z])/4 + (Pi^2*G[1, y])/4 + (Pi^2*G[1, z])/8 + 
      (Pi^2*G[1 - z, y])/8 - (33*G[0, 0, y])/8 - (3*G[0, z]*G[0, 0, y])/2 - 
      (13*G[1, 0, y])/8 + (3*G[0, y]*G[1, 0, z])/4 - 
      (3*G[1 - z, y]*G[1, 0, z])/4 + (3*G[0, z]*G[1 - z, 0, y])/4 + 
      (9*G[0, 1, 0, y])/4 + (3*G[0, 1, 0, z])/4 + (3*G[1, 0, 0, y])/2 - 
      (3*G[1, 1, 0, y])/2 - (3*G[1, 1, 0, z])/4 - (3*G[1 - z, 1, 0, y])/4))/
    (mh2^2*(1 - y)*z) + (N*Nf*(-3013/1296 + ((7*I)/18)*Pi - (431*Pi^2)/432 - 
      (I/9)*Pi^3 + (19*zeta3)/18 - (77*G[0, y])/72 - ((31*I)/24)*Pi*G[0, y] + 
      (Pi^2*G[0, y])/36 + (103*G[0, z])/72 + ((5*I)/24)*Pi*G[0, z] + 
      (Pi^2*G[0, z])/36 - (55*G[0, y]*G[0, z])/36 - 
      (I/2)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, y])/18 - (Pi^2*G[1 - z, y])/18 + 
      (41*G[0, 0, y])/36 + (G[0, z]*G[0, 0, y])/2 - (13*G[0, 0, z])/36 + 
      (G[0, y]*G[0, 0, z])/2 + (37*G[1, 0, y])/18 + (I/2)*Pi*G[1, 0, y] - 
      (G[0, z]*G[1, 0, y])/12 + (5*G[1, 0, z])/9 + (I/2)*Pi*G[1, 0, z] - 
      (5*G[0, y]*G[1, 0, z])/12 + (G[1 - z, y]*G[1, 0, z])/3 - 
      (G[0, z]*G[1 - z, 0, y])/3 - G[0, 1, 0, y]/12 - G[0, 1, 0, z]/12 - 
      G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 - G[1, 1, 0, y]/3 + 
      G[1 - z, 1, 0, y]/3))/(mh2^2*y*(1 - z)) + 
   (N*Nf*(-3013/1296 + ((7*I)/18)*Pi - (395*Pi^2)/432 - (I/9)*Pi^3 + 
      (19*zeta3)/18 + (73*G[0, y])/72 - ((13*I)/24)*Pi*G[0, y] + 
      (Pi^2*G[0, y])/36 - (77*G[0, z])/72 - ((31*I)/24)*Pi*G[0, z] + 
      (Pi^2*G[0, z])/36 - (29*G[0, y]*G[0, z])/72 - 
      (I/2)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, y])/18 - (Pi^2*G[1 - z, y])/18 + 
      (7*G[0, 0, y])/18 + (G[0, z]*G[0, 0, y])/2 + (41*G[0, 0, z])/36 + 
      (G[0, y]*G[0, 0, z])/2 + G[1, 0, y]/18 + (I/2)*Pi*G[1, 0, y] - 
      (G[0, z]*G[1, 0, y])/12 + (19*G[1, 0, z])/18 + (I/2)*Pi*G[1, 0, z] - 
      (5*G[0, y]*G[1, 0, z])/12 + (G[1 - z, y]*G[1, 0, z])/3 - 
      (G[0, z]*G[1 - z, 0, y])/3 - G[0, 1, 0, y]/12 - G[0, 1, 0, z]/12 - 
      G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 - G[1, 1, 0, y]/3 + 
      G[1 - z, 1, 0, y]/3))/(mh2^2*(1 - y - z)*z) + 
   (N*Nf*(-3013/1296 + ((7*I)/18)*Pi - (467*Pi^2)/432 - (I/9)*Pi^3 + 
      (19*zeta3)/18 - (77*G[0, y])/72 - ((31*I)/24)*Pi*G[0, y] + 
      (Pi^2*G[0, y])/36 + G[0, z]/72 - ((13*I)/24)*Pi*G[0, z] + 
      (Pi^2*G[0, z])/36 - (101*G[0, y]*G[0, z])/72 - 
      (I/2)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, y])/18 - (Pi^2*G[1 - z, y])/18 + 
      (41*G[0, 0, y])/36 + (G[0, z]*G[0, 0, y])/2 + (7*G[0, 0, z])/18 + 
      (G[0, y]*G[0, 0, z])/2 + (37*G[1, 0, y])/18 + (I/2)*Pi*G[1, 0, y] - 
      (G[0, z]*G[1, 0, y])/12 + (19*G[1, 0, z])/18 + (I/2)*Pi*G[1, 0, z] - 
      (5*G[0, y]*G[1, 0, z])/12 + (G[1 - z, y]*G[1, 0, z])/3 - 
      (G[0, z]*G[1 - z, 0, y])/3 - G[0, 1, 0, y]/12 - G[0, 1, 0, z]/12 - 
      G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 - G[1, 1, 0, y]/3 + 
      G[1 - z, 1, 0, y]/3))/(mh2^2*(1 - z)*(1 - y - z)) + 
   (-1/3*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/3 - 6*G[1, 0, y] + 
     6*G[1, 0, z] - 2*G[0, y]*G[1, 0, z] + 2*G[1 - z, y]*G[1, 0, z] - 
     2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
     2*G[1, 1, 0, z] + 2*G[1 - z, 1, 0, y])/(mh2^2*(y + z)^3) + 
   (N*Nf*(-1/3*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/3 - 6*G[1, 0, y] + 
      6*G[1, 0, z] - 2*G[0, y]*G[1, 0, z] + 2*G[1 - z, y]*G[1, 0, z] - 
      2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
      2*G[1, 1, 0, z] + 2*G[1 - z, 1, 0, y]))/(mh2^2*(y + z)^3) + 
   (N^2*((11*Pi^2)/12 + (33*G[0, y])/4 - (33*G[0, z])/4 + 
      (11*G[0, y]*G[0, z])/2 - (17*Pi^2*G[1, z])/24 - 
      (17*Pi^2*G[1 - z, y])/24 - (11*G[1, 0, y])/2 - (11*G[1, 0, z])/2 - 
      (17*G[0, y]*G[1, 0, z])/4 + (17*G[1 - z, y]*G[1, 0, z])/4 - 
      (17*G[0, z]*G[1 - z, 0, y])/4 + (17*G[0, 1, 0, y])/4 + 
      (17*G[0, 1, 0, z])/4 + (17*G[1, 1, 0, z])/4 + (17*G[1 - z, 1, 0, y])/
       4))/(mh2^2*(y + z)^2) + 
   (N^2*(-1/4*Pi^2 + (11*G[0, y])/4 - (11*G[0, z])/4 - 
      (3*G[0, y]*G[0, z])/2 - (17*Pi^2*G[1, z])/24 - 
      (17*Pi^2*G[1 - z, y])/24 + (3*G[1, 0, y])/2 + (3*G[1, 0, z])/2 - 
      (17*G[0, y]*G[1, 0, z])/4 + (17*G[1 - z, y]*G[1, 0, z])/4 - 
      (17*G[0, z]*G[1 - z, 0, y])/4 + (17*G[0, 1, 0, y])/4 + 
      (17*G[0, 1, 0, z])/4 + (17*G[1, 1, 0, z])/4 + (17*G[1 - z, 1, 0, y])/
       4))/(mh2^2*(1 - y - z)) + 
   (N^2*(-1/4*Pi^2 + (11*G[0, y])/4 - (11*G[0, z])/4 - 
      (3*G[0, y]*G[0, z])/2 - (17*Pi^2*G[1, z])/24 - 
      (17*Pi^2*G[1 - z, y])/24 + (3*G[1, 0, y])/2 + (3*G[1, 0, z])/2 - 
      (17*G[0, y]*G[1, 0, z])/4 + (17*G[1 - z, y]*G[1, 0, z])/4 - 
      (17*G[0, z]*G[1 - z, 0, y])/4 + (17*G[0, 1, 0, y])/4 + 
      (17*G[0, 1, 0, z])/4 + (17*G[1, 1, 0, z])/4 + (17*G[1 - z, 1, 0, y])/
       4))/(mh2^2*(y + z)) + (-(Pi^2*G[1, z]) - Pi^2*G[1 - z, y] - 
     18*G[1, 0, y] + 18*G[1, 0, z] - 6*G[0, y]*G[1, 0, z] + 
     6*G[1 - z, y]*G[1, 0, z] - 6*G[0, z]*G[1 - z, 0, y] + 6*G[0, 1, 0, y] + 
     6*G[0, 1, 0, z] + 6*G[1, 1, 0, z] + 6*G[1 - z, 1, 0, y])/
    (mh2^2*N^2*(y + z)^3) + 
   (N^2*z*((-11*Pi^2*G[1, z])/4 - (11*Pi^2*G[1 - z, y])/4 - 
      (33*G[0, y]*G[1, 0, z])/2 + (33*G[1 - z, y]*G[1, 0, z])/2 - 
      (33*G[0, z]*G[1 - z, 0, y])/2 + (33*G[0, 1, 0, y])/2 + 
      (33*G[0, 1, 0, z])/2 + (33*G[1, 1, 0, z])/2 + (33*G[1 - z, 1, 0, y])/
       2))/(mh2^2*(y + z)^4) + (-1/12*Pi^2 - (15*zeta3)/4 + 
     (5*Pi^2*G[0, z])/24 - (5*Pi^2*G[1, z])/24 - (5*Pi^2*G[1 - z, y])/24 - 
     (G[1, z]*G[-z, y])/2 - G[0, 1, z]/2 - (5*G[1 - z, y]*G[0, 1, z])/4 + 
     (5*G[0, z]*G[0, 1 - z, y])/4 - (5*G[1, z]*G[0, -z, y])/4 + 
     G[1, 0, z]/2 + (5*G[1 - z, y]*G[1, 0, z])/4 - 
     (5*G[1, z]*G[1 - z, -z, y])/4 - G[-z, 1 - z, y]/2 + 
     (5*G[0, 0, 1, z])/4 - (5*G[0, 1, 0, z])/4 - (5*G[0, -z, 1 - z, y])/4 - 
     (5*G[1, 0, 1, z])/4 + (5*G[1, 1, 0, z])/4 - (5*G[1 - z, -z, 1 - z, y])/
      4)/(mh2^2*(1 - y)) + (-1/12*Pi^2 - (15*zeta3)/4 + (5*Pi^2*G[0, z])/24 - 
     (5*Pi^2*G[1, z])/24 - (5*Pi^2*G[1 - z, y])/24 - (G[1, z]*G[-z, y])/2 - 
     G[0, 1, z]/2 - (5*G[1 - z, y]*G[0, 1, z])/4 + (5*G[0, z]*G[0, 1 - z, y])/
      4 - (5*G[1, z]*G[0, -z, y])/4 + G[1, 0, z]/2 + 
     (5*G[1 - z, y]*G[1, 0, z])/4 - (5*G[1, z]*G[1 - z, -z, y])/4 - 
     G[-z, 1 - z, y]/2 + (5*G[0, 0, 1, z])/4 - (5*G[0, 1, 0, z])/4 - 
     (5*G[0, -z, 1 - z, y])/4 - (5*G[1, 0, 1, z])/4 + (5*G[1, 1, 0, z])/4 - 
     (5*G[1 - z, -z, 1 - z, y])/4)/(mh2^2*y) + 
   (1/4 - Pi^2/12 - (15*zeta3)/4 + G[0, y]/4 + (5*Pi^2*G[0, z])/24 - 
     (5*Pi^2*G[1, z])/24 - (5*Pi^2*G[1 - z, y])/24 - (G[1, z]*G[-z, y])/2 - 
     G[0, 1, z]/2 - (5*G[1 - z, y]*G[0, 1, z])/4 + (5*G[0, z]*G[0, 1 - z, y])/
      4 - (5*G[1, z]*G[0, -z, y])/4 + G[1, 0, z]/2 + 
     (5*G[1 - z, y]*G[1, 0, z])/4 - (5*G[1, z]*G[1 - z, -z, y])/4 - 
     G[-z, 1 - z, y]/2 + (5*G[0, 0, 1, z])/4 - (5*G[0, 1, 0, z])/4 - 
     (5*G[0, -z, 1 - z, y])/4 - (5*G[1, 0, 1, z])/4 + (5*G[1, 1, 0, z])/4 - 
     (5*G[1 - z, -z, 1 - z, y])/4)/(mh2^2*N^2*(1 - y)) + 
   (1/4 - Pi^2/12 - (15*zeta3)/4 + G[0, y]/4 + (5*Pi^2*G[0, z])/24 - 
     (5*Pi^2*G[1, z])/24 - (5*Pi^2*G[1 - z, y])/24 - (G[1, z]*G[-z, y])/2 - 
     G[0, 1, z]/2 - (5*G[1 - z, y]*G[0, 1, z])/4 + (5*G[0, z]*G[0, 1 - z, y])/
      4 - (5*G[1, z]*G[0, -z, y])/4 + G[1, 0, z]/2 + 
     (5*G[1 - z, y]*G[1, 0, z])/4 - (5*G[1, z]*G[1 - z, -z, y])/4 - 
     G[-z, 1 - z, y]/2 + (5*G[0, 0, 1, z])/4 - (5*G[0, 1, 0, z])/4 - 
     (5*G[0, -z, 1 - z, y])/4 - (5*G[1, 0, 1, z])/4 + (5*G[1, 1, 0, z])/4 - 
     (5*G[1 - z, -z, 1 - z, y])/4)/(mh2^2*N^2*y) + 
   (-1/12*Pi^2 - (3*zeta3)/4 - (23*G[0, y])/12 - ((33*I)/8)*Pi*G[0, y] + 
     (Pi^2*G[0, y])/2 + (Pi^2*G[0, z])/8 + G[0, y]*G[0, z] - 
     (Pi^2*G[1, y])/2 - (Pi^2*G[1, z])/8 + (11*G[0, y]*G[1, z])/8 - 
     (Pi^2*G[1 - z, y])/8 + (11*G[0, 0, y])/4 + (3*G[0, z]*G[0, 0, y])/4 + 
     (9*G[1, z]*G[0, 0, y])/4 - (3*G[0, y]*G[0, 1, z])/4 - 
     (3*G[1 - z, y]*G[0, 1, z])/4 + (11*G[0, 1 - z, y])/8 - 
     (3*G[1, z]*G[0, -z, y])/4 + G[1, 0, y]/2 - (3*G[0, y]*G[1, 0, z])/4 + 
     (3*G[1 - z, y]*G[1, 0, z])/4 + (11*G[1 - z, 0, y])/8 - 
     (3*G[0, z]*G[1 - z, 0, y])/4 - (3*G[1, z]*G[1 - z, -z, y])/4 + 
     (3*G[0, 0, 1, z])/4 + (9*G[0, 0, 1 - z, y])/4 - (15*G[0, 1, 0, y])/4 - 
     (3*G[0, 1, 0, z])/4 + (9*G[0, 1 - z, 0, y])/4 - 
     (3*G[0, -z, 1 - z, y])/4 - 3*G[1, 0, 0, y] - (3*G[1, 0, 1, z])/4 + 
     3*G[1, 1, 0, y] + (3*G[1, 1, 0, z])/4 + (9*G[1 - z, 0, 0, y])/4 - 
     (3*G[1 - z, -z, 1 - z, y])/4)/(mh2^2*(1 - y)*z) + 
   (z*((-3*zeta3)/2 + (Pi^2*G[0, z])/12 - (Pi^2*G[1, z])/12 - 
      (Pi^2*G[1 - z, y])/12 - (G[1 - z, y]*G[0, 1, z])/2 + 
      (G[0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[1, z]*G[1 - z, -z, y])/2 + 
      G[0, 0, 1, z]/2 - G[0, 1, 0, z]/2 - G[0, -z, 1 - z, y]/2 - 
      G[1, 0, 1, z]/2 + G[1, 1, 0, z]/2 - G[1 - z, -z, 1 - z, y]/2))/
    (mh2^2*(1 - y)^2) + (z*((-3*zeta3)/2 + (Pi^2*G[0, z])/12 - 
      (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 - (G[1 - z, y]*G[0, 1, z])/
       2 + (G[0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[1, z]*G[1 - z, -z, y])/2 + 
      G[0, 0, 1, z]/2 - G[0, 1, 0, z]/2 - G[0, -z, 1 - z, y]/2 - 
      G[1, 0, 1, z]/2 + G[1, 1, 0, z]/2 - G[1 - z, -z, 1 - z, y]/2))/
    (mh2^2*N^2*(1 - y)^2) + (z*((-3*zeta3)/2 + (Pi^2*G[0, z])/12 - 
      (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 + (G[0, z]*G[1 - z, y])/2 - 
      (G[1, z]*G[-z, y])/2 - (G[1 - z, y]*G[0, 1, z])/2 + 
      (G[0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y]/2 + G[0, 0, 1, z]/2 - G[0, 1, 0, z]/2 - 
      G[0, -z, 1 - z, y]/2 - G[1, 0, 1, z]/2 + G[1, 1, 0, z]/2 - 
      G[1 - z, -z, 1 - z, y]/2))/(mh2^2*(1 - y)) + 
   (z*((-3*zeta3)/2 + (Pi^2*G[0, z])/12 - (Pi^2*G[1, z])/12 - 
      (Pi^2*G[1 - z, y])/12 + (G[0, z]*G[1 - z, y])/2 - 
      (G[1, z]*G[-z, y])/2 - (G[1 - z, y]*G[0, 1, z])/2 + 
      (G[0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y]/2 + G[0, 0, 1, z]/2 - G[0, 1, 0, z]/2 - 
      G[0, -z, 1 - z, y]/2 - G[1, 0, 1, z]/2 + G[1, 1, 0, z]/2 - 
      G[1 - z, -z, 1 - z, y]/2))/(mh2^2*N^2*(1 - y)) + 
   (z*((-3*zeta3)/2 + (Pi^2*G[0, z])/12 - (Pi^2*G[1, z])/12 - 
      (Pi^2*G[1 - z, y])/12 + (G[0, z]*G[1 - z, y])/2 - 
      (G[1, z]*G[-z, y])/2 - (G[1 - z, y]*G[0, 1, z])/2 + 
      (G[0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y]/2 + G[0, 0, 1, z]/2 - G[0, 1, 0, z]/2 - 
      G[0, -z, 1 - z, y]/2 - G[1, 0, 1, z]/2 + G[1, 1, 0, z]/2 - 
      G[1 - z, -z, 1 - z, y]/2))/(mh2^2*y) + 
   (z*((-3*zeta3)/2 + (Pi^2*G[0, z])/12 - (Pi^2*G[1, z])/12 - 
      (Pi^2*G[1 - z, y])/12 + (G[0, z]*G[1 - z, y])/2 - 
      (G[1, z]*G[-z, y])/2 - (G[1 - z, y]*G[0, 1, z])/2 + 
      (G[0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[1, z]*G[1 - z, -z, y])/2 - 
      G[-z, 1 - z, y]/2 + G[0, 0, 1, z]/2 - G[0, 1, 0, z]/2 - 
      G[0, -z, 1 - z, y]/2 - G[1, 0, 1, z]/2 + G[1, 1, 0, z]/2 - 
      G[1 - z, -z, 1 - z, y]/2))/(mh2^2*N^2*y) + 
   ((Pi^2*G[1, y])/12 - (G[0, y]*G[1, z])/2 - (Pi^2*G[1 - z, y])/12 + 
     (G[1, z]*G[-z, y])/2 + G[0, 1, z]/2 - (G[1 - z, y]*G[0, 1, z])/2 - 
     G[0, 1 - z, y]/2 + G[1, 0, y]/2 - (G[0, z]*G[1, 0, y])/2 + 
     (G[1, z]*G[1, 0, y])/2 - G[1 - z, 0, y]/2 + (G[0, z]*G[1 - z, 0, y])/2 - 
     (G[1, z]*G[1 - z, -z, y])/2 + G[-z, 1 - z, y]/2 + G[1, 0, 1 - z, y]/2 - 
     G[1, 1, 0, y]/2 + G[1, 1 - z, 0, y]/2 - G[1 - z, -z, 1 - z, y]/2)/
    (mh2^2*N^2*y^2*z^2) + ((-3*zeta3)/4 + (Pi^2*G[0, y])/24 - 
     (Pi^2*G[1, z])/24 - (Pi^2*G[1 - z, y])/24 + (G[0, y]*G[0, 1, z])/4 - 
     (G[1 - z, y]*G[0, 1, z])/4 + (G[1, z]*G[0, -z, y])/4 - 
     (G[1, z]*G[1 - z, -z, y])/4 - G[0, 0, 1, z]/4 - G[0, 1, 0, y]/4 + 
     G[0, -z, 1 - z, y]/4 - G[1, 0, 1, z]/4 + G[1 - z, 1, 0, y]/4 - 
     G[1 - z, -z, 1 - z, y]/4)/(mh2^2*(1 - z)) + 
   ((-3*zeta3)/4 + (Pi^2*G[0, y])/24 - (Pi^2*G[1, z])/24 - 
     (Pi^2*G[1 - z, y])/24 + (G[0, y]*G[0, 1, z])/4 - 
     (G[1 - z, y]*G[0, 1, z])/4 + (G[1, z]*G[0, -z, y])/4 - 
     (G[1, z]*G[1 - z, -z, y])/4 - G[0, 0, 1, z]/4 - G[0, 1, 0, y]/4 + 
     G[0, -z, 1 - z, y]/4 - G[1, 0, 1, z]/4 + G[1 - z, 1, 0, y]/4 - 
     G[1 - z, -z, 1 - z, y]/4)/(mh2^2*N^2*(1 - z)) + 
   ((-3*zeta3)/4 + (Pi^2*G[0, y])/24 - (Pi^2*G[1, z])/24 - 
     (Pi^2*G[1 - z, y])/24 + (G[0, y]*G[0, 1, z])/4 - 
     (G[1 - z, y]*G[0, 1, z])/4 + (G[1, z]*G[0, -z, y])/4 - 
     (G[1, z]*G[1 - z, -z, y])/4 - G[0, 0, 1, z]/4 - G[0, 1, 0, y]/4 + 
     G[0, -z, 1 - z, y]/4 - G[1, 0, 1, z]/4 + G[1 - z, 1, 0, y]/4 - 
     G[1 - z, -z, 1 - z, y]/4)/(mh2^2*z) + 
   ((-3*zeta3)/4 + (Pi^2*G[0, y])/24 - (Pi^2*G[1, z])/24 - 
     (Pi^2*G[1 - z, y])/24 + (G[0, y]*G[0, 1, z])/4 - 
     (G[1 - z, y]*G[0, 1, z])/4 + (G[1, z]*G[0, -z, y])/4 - 
     (G[1, z]*G[1 - z, -z, y])/4 - G[0, 0, 1, z]/4 - G[0, 1, 0, y]/4 + 
     G[0, -z, 1 - z, y]/4 - G[1, 0, 1, z]/4 + G[1 - z, 1, 0, y]/4 - 
     G[1 - z, -z, 1 - z, y]/4)/(mh2^2*N^2*z) + 
   (-1/12*(Pi^2*G[1, y]) + (Pi^2*G[1 - z, y])/12 + (G[1 - z, y]*G[0, 1, z])/
      2 + (G[0, z]*G[1, 0, y])/2 - (G[1, z]*G[1, 0, y])/2 - 
     (G[0, z]*G[1 - z, 0, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 - 
     G[1, 0, 1 - z, y]/2 + G[1, 1, 0, y]/2 - G[1, 1 - z, 0, y]/2 + 
     G[1 - z, -z, 1 - z, y]/2)/(mh2^2*N^2*y^3*z^2) + 
   (-1/12*(Pi^2*G[1, y]) + (Pi^2*G[1 - z, y])/12 - (G[0, z]*G[1 - z, y])/2 + 
     (G[1, z]*G[-z, y])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
     (G[0, z]*G[1, 0, y])/2 - (G[1, z]*G[1, 0, y])/2 - 
     (G[0, z]*G[1 - z, 0, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 + 
     G[-z, 1 - z, y]/2 - G[1, 0, 1 - z, y]/2 + G[1, 1, 0, y]/2 - 
     G[1, 1 - z, 0, y]/2 + G[1 - z, -z, 1 - z, y]/2)/(mh2^2*N^2*y^3*z) + 
   (-1/6*(Pi^2*G[1, y]) + (Pi^2*G[1 - z, y])/6 + G[1 - z, y]*G[0, 1, z] + 
     G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] - G[0, z]*G[1 - z, 0, y] + 
     G[1, z]*G[1 - z, -z, y] - G[1, 0, 1 - z, y] + G[1, 1, 0, y] - 
     G[1, 1 - z, 0, y] + G[1 - z, -z, 1 - z, y])/(mh2^2*y^3*z) + 
   ((-3*Pi^2)/16 + (33*zeta3)/4 - (79*G[0, y])/16 - (Pi^2*G[0, y])/8 - 
     (3*Pi^2*G[0, z])/8 - (G[0, y]*G[0, z])/4 + (Pi^2*G[1, y])/4 + 
     (3*Pi^2*G[1, z])/8 - (7*G[0, y]*G[1, z])/8 + (3*Pi^2*G[1 - z, y])/8 + 
     (11*G[0, 0, y])/8 - (3*G[0, z]*G[0, 0, y])/4 - 
     (3*G[1, z]*G[0, 0, y])/4 + (3*G[0, y]*G[0, 1, z])/4 + 
     3*G[1 - z, y]*G[0, 1, z] - (7*G[0, 1 - z, y])/8 - 
     (9*G[0, z]*G[0, 1 - z, y])/4 + 3*G[1, z]*G[0, -z, y] + 
     (9*G[1, 0, y])/8 - (9*G[1 - z, y]*G[1, 0, z])/4 - (7*G[1 - z, 0, y])/8 + 
     3*G[1, z]*G[1 - z, -z, y] - 3*G[0, 0, 1, z] - (3*G[0, 0, 1 - z, y])/4 + 
     (3*G[0, 1, 0, y])/2 + (9*G[0, 1, 0, z])/4 - (3*G[0, 1 - z, 0, y])/4 + 
     3*G[0, -z, 1 - z, y] + (3*G[1, 0, 0, y])/2 + 3*G[1, 0, 1, z] - 
     (3*G[1, 1, 0, y])/2 - (9*G[1, 1, 0, z])/4 - (3*G[1 - z, 0, 0, y])/4 + 
     (3*G[1 - z, 1, 0, y])/4 + 3*G[1 - z, -z, 1 - z, y])/
    (mh2^2*N^2*(1 - y)*z) + (17/4 + (5*Pi^2)/6 - G[0, y]/4 + (11*G[0, z])/4 + 
     5*G[0, y]*G[0, z] + G[1, z]/2 + (7*G[0, y]*G[1, z])/2 + G[1 - z, y]/2 - 
     (5*G[0, z]*G[1 - z, y])/2 - G[1, z]*G[-z, y] - (7*G[0, 1, z])/2 - 
     G[1 - z, y]*G[0, 1, z] + 3*G[-z, y]*G[0, 1, z] + (7*G[0, 1 - z, y])/2 - 
     3*G[0, z]*G[0, 1 - z, y] + G[1, z]*G[0, 1 - z, y] + 
     3*G[1, z]*G[0, -z, y] - (17*G[1, 0, y])/2 - 5*G[1, 0, z] - 
     4*G[1 - z, y]*G[1, 0, z] + 3*G[-z, y]*G[1, 0, z] + G[0, y]*G[1, 1, z] + 
     (7*G[1 - z, 0, y])/2 + G[1, z]*G[1 - z, 0, y] - 
     G[0, z]*G[1 - z, 1 - z, y] - 3*G[1, z]*G[-z, 0, y] - G[-z, 1 - z, y] + 
     3*G[0, z]*G[-z, 1 - z, y] + 3*G[0, 1, 0, y] - G[0, 1, 1, z] + 
     G[0, 1 - z, 1 - z, y] + 3*G[0, -z, 1 - z, y] - G[1, 0, 1, z] - 
     4*G[1, 1, 0, z] + G[1 - z, 0, 1 - z, y] + 3*G[1 - z, 1, 0, y] + 
     G[1 - z, 1 - z, 0, y] - 3*G[-z, 0, 1 - z, y] - 3*G[-z, 1 - z, 0, y])/
    (mh2^2*N^2*z*(y + z)) + (85/9 + ((11*I)/2)*Pi - Pi^2/6 - G[0, y]/2 + 
     G[0, z]/2 - G[0, y]*G[0, z] - (9*G[1, z])/2 - (5*G[0, y]*G[1, z])/3 - 
     (9*G[1 - z, y])/2 + (5*G[0, z]*G[1 - z, y])/3 + G[1, z]*G[-z, y] + 
     (8*G[0, 1, z])/3 + 2*G[-z, y]*G[0, 1, z] - (5*G[0, 1 - z, y])/3 - 
     2*G[0, z]*G[0, 1 - z, y] + 2*G[1, z]*G[0, -z, y] + G[1, 0, y] + 
     (8*G[1, 0, z])/3 - 2*G[1 - z, y]*G[1, 0, z] + 2*G[-z, y]*G[1, 0, z] - 
     (5*G[1 - z, 0, y])/3 - 2*G[1, z]*G[-z, 0, y] + G[-z, 1 - z, y] + 
     2*G[0, z]*G[-z, 1 - z, y] + 2*G[0, 1, 0, y] + 2*G[0, -z, 1 - z, y] - 
     2*G[1, 1, 0, z] + 2*G[1 - z, 1, 0, y] - 2*G[-z, 0, 1 - z, y] - 
     2*G[-z, 1 - z, 0, y])/(mh2^2*z*(y + z)) + 
   (-1/2*G[1, z] + (3*G[0, y]*G[1, z])/4 - G[1 - z, y]/2 - 
     (7*G[0, z]*G[1 - z, y])/4 + G[1, z]*G[1 - z, y] + G[1, z]*G[-z, y] - 
     (3*G[0, 1, z])/4 - (G[1 - z, y]*G[0, 1, z])/2 + 
     (3*G[-z, y]*G[0, 1, z])/2 + (3*G[0, 1 - z, y])/4 - 
     (3*G[0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, y])/2 + 
     (3*G[1, z]*G[0, -z, y])/2 - (17*G[1, 0, y])/2 + (27*G[1, 0, z])/4 - 
     2*G[1 - z, y]*G[1, 0, z] + (3*G[-z, y]*G[1, 0, z])/2 + G[1, 1, z] + 
     (G[0, y]*G[1, 1, z])/2 + (3*G[1 - z, 0, y])/4 + 
     (G[1, z]*G[1 - z, 0, y])/2 + G[1 - z, 1 - z, y] - 
     (G[0, z]*G[1 - z, 1 - z, y])/2 - (3*G[1, z]*G[-z, 0, y])/2 + 
     G[-z, 1 - z, y] + (3*G[0, z]*G[-z, 1 - z, y])/2 + (3*G[0, 1, 0, y])/2 - 
     G[0, 1, 1, z]/2 + G[0, 1 - z, 1 - z, y]/2 + (3*G[0, -z, 1 - z, y])/2 - 
     G[1, 0, 1, z]/2 - 2*G[1, 1, 0, z] + G[1 - z, 0, 1 - z, y]/2 + 
     (3*G[1 - z, 1, 0, y])/2 + G[1 - z, 1 - z, 0, y]/2 - 
     (3*G[-z, 0, 1 - z, y])/2 - (3*G[-z, 1 - z, 0, y])/2)/
    (mh2^2*N^2*z^2*(y + z)) + ((7*G[1, z])/3 - (G[0, y]*G[1, z])/3 + 
     (7*G[1 - z, y])/3 - (5*G[0, z]*G[1 - z, y])/3 + 6*G[1, z]*G[-z, y] + 
     (13*G[0, 1, z])/3 + G[-z, y]*G[0, 1, z] - G[0, 1 - z, y]/3 - 
     G[0, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] - (5*G[1, 0, z])/3 - 
     G[1 - z, y]*G[1, 0, z] + G[-z, y]*G[1, 0, z] - G[1 - z, 0, y]/3 - 
     G[1, z]*G[-z, 0, y] + 6*G[-z, 1 - z, y] + G[0, z]*G[-z, 1 - z, y] + 
     G[0, 1, 0, y] + G[0, -z, 1 - z, y] - G[1, 1, 0, z] + G[1 - z, 1, 0, y] - 
     G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y])/(mh2^2*z^2*(y + z)) + 
   (-1/8*(Pi^2*G[1, y]) + G[1, z]/2 - (G[0, y]*G[1, z])/4 + G[1 - z, y]/2 + 
     (Pi^2*G[1 - z, y])/8 + (7*G[0, z]*G[1 - z, y])/4 - G[1, z]*G[1 - z, y] - 
     (3*G[1, z]*G[-z, y])/2 + G[0, 1, z]/4 + (5*G[1 - z, y]*G[0, 1, z])/4 - 
     (3*G[-z, y]*G[0, 1, z])/2 - G[0, 1 - z, y]/4 + 
     (3*G[0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, y])/2 - 
     (3*G[1, z]*G[0, -z, y])/2 + 8*G[1, 0, y] + (3*G[0, z]*G[1, 0, y])/4 - 
     (3*G[1, z]*G[1, 0, y])/4 - (27*G[1, 0, z])/4 + 
     2*G[1 - z, y]*G[1, 0, z] - (3*G[-z, y]*G[1, 0, z])/2 - G[1, 1, z] - 
     (G[0, y]*G[1, 1, z])/2 - G[1 - z, 0, y]/4 - (3*G[0, z]*G[1 - z, 0, y])/
      4 - (G[1, z]*G[1 - z, 0, y])/2 - G[1 - z, 1 - z, y] + 
     (G[0, z]*G[1 - z, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, -z, y])/4 + 
     (3*G[1, z]*G[-z, 0, y])/2 - (3*G[-z, 1 - z, y])/2 - 
     (3*G[0, z]*G[-z, 1 - z, y])/2 - (3*G[0, 1, 0, y])/2 + G[0, 1, 1, z]/2 - 
     G[0, 1 - z, 1 - z, y]/2 - (3*G[0, -z, 1 - z, y])/2 + G[1, 0, 1, z]/2 - 
     (3*G[1, 0, 1 - z, y])/4 + (3*G[1, 1, 0, y])/4 + 2*G[1, 1, 0, z] - 
     (3*G[1, 1 - z, 0, y])/4 - G[1 - z, 0, 1 - z, y]/2 - 
     (3*G[1 - z, 1, 0, y])/2 - G[1 - z, 1 - z, 0, y]/2 + 
     (3*G[1 - z, -z, 1 - z, y])/4 + (3*G[-z, 0, 1 - z, y])/2 + 
     (3*G[-z, 1 - z, 0, y])/2)/(mh2^2*N^2*y*z^2) + 
   ((115*G[1, z])/9 + ((11*I)/2)*Pi*G[1, z] - (Pi^2*G[1, z])/6 - 
     (3*G[0, y]*G[1, z])/2 + (115*G[1 - z, y])/9 + 
     ((11*I)/2)*Pi*G[1 - z, y] - (Pi^2*G[1 - z, y])/6 - 
     (3*G[0, z]*G[1 - z, y])/2 - (17*G[1, z]*G[1 - z, y])/3 + 
     (11*G[1, z]*G[-z, y])/3 + (13*G[0, 1, z])/6 + G[0, y]*G[0, 1, z] + 
     2*G[1 - z, y]*G[0, 1, z] - 5*G[-z, y]*G[0, 1, z] - 
     (3*G[0, 1 - z, y])/2 - G[1, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] - 
     G[1, 0, y] - G[1, 0, z]/2 - G[0, y]*G[1, 0, z] + G[-z, y]*G[1, 0, z] - 
     (17*G[1, 1, z])/3 - G[0, y]*G[1, 1, z] + 2*G[-z, y]*G[1, 1, z] - 
     (3*G[1 - z, 0, y])/2 - G[0, z]*G[1 - z, 0, y] - G[1, z]*G[1 - z, 0, y] - 
     (17*G[1 - z, 1 - z, y])/3 - G[0, z]*G[1 - z, 1 - z, y] + 
     3*G[1, z]*G[1 - z, -z, y] + G[1, z]*G[-z, 0, y] + 
     (11*G[-z, 1 - z, y])/3 + G[0, z]*G[-z, 1 - z, y] + 
     2*G[1, z]*G[-z, 1 - z, y] - 6*G[1, z]*G[-z, -z, y] - 4*G[0, 0, 1, z] + 
     G[0, 1, 0, y] + 2*G[0, 1, 0, z] + G[0, 1, 1, z] - 
     G[0, 1 - z, 1 - z, y] + G[0, -z, 1 - z, y] + 2*G[1, 0, 1, z] - 
     G[1 - z, 0, 1 - z, y] + G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y] + 
     3*G[1 - z, -z, 1 - z, y] + G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + 
     2*G[-z, 1 - z, 1 - z, y] - 6*G[-z, -z, 1 - z, y])/(mh2^2*z*(y + z)^2) + 
   ((27*G[1, z])/4 + (5*Pi^2*G[1, z])/6 - (3*G[0, y]*G[1, z])/4 + 
     (27*G[1 - z, y])/4 + (5*Pi^2*G[1 - z, y])/6 - (3*G[0, z]*G[1 - z, y])/
      4 + (3*G[1, z]*G[1 - z, y])/2 + (3*G[1, z]*G[-z, y])/2 + 
     (3*G[0, 1, z])/4 - (G[1 - z, y]*G[0, 1, z])/2 - 
     (G[-z, y]*G[0, 1, z])/2 - (3*G[0, 1 - z, y])/4 - 
     (G[0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, y])/2 + 
     (G[1, z]*G[0, -z, y])/2 - 3*G[1, 0, y] + (9*G[1, 0, z])/4 + 
     5*G[0, y]*G[1, 0, z] - 5*G[1 - z, y]*G[1, 0, z] + 
     (G[-z, y]*G[1, 0, z])/2 + (3*G[1, 1, z])/2 + (G[0, y]*G[1, 1, z])/2 - 
     G[-z, y]*G[1, 1, z] - (3*G[1 - z, 0, y])/4 + 5*G[0, z]*G[1 - z, 0, y] + 
     (G[1, z]*G[1 - z, 0, y])/2 + (3*G[1 - z, 1 - z, y])/2 + 
     (G[0, z]*G[1 - z, 1 - z, y])/2 - G[1, z]*G[1 - z, -z, y] + 
     (G[1, z]*G[-z, 0, y])/2 + (3*G[-z, 1 - z, y])/2 + 
     (G[0, z]*G[-z, 1 - z, y])/2 - G[1, z]*G[-z, 1 - z, y] - 
     G[1, z]*G[-z, -z, y] - (11*G[0, 1, 0, y])/2 - 5*G[0, 1, 0, z] - 
     G[0, 1, 1, z]/2 + G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y]/2 - 
     G[1, 0, 1, z]/2 - 5*G[1, 1, 0, z] + G[1 - z, 0, 1 - z, y]/2 - 
     (11*G[1 - z, 1, 0, y])/2 + G[1 - z, 1 - z, 0, y]/2 - 
     G[1 - z, -z, 1 - z, y] + G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2 - 
     G[-z, 1 - z, 1 - z, y] - G[-z, -z, 1 - z, y])/(mh2^2*N^2*z*(y + z)^2) + 
   ((Pi^2*G[1, z])/8 + (G[0, y]*G[1, z])/4 - (G[1, z]*G[-z, y])/4 - 
     G[0, 1, z]/4 + (3*G[0, y]*G[0, 1, z])/4 - (3*G[-z, y]*G[0, 1, z])/2 + 
     G[0, 1 - z, y]/4 + (3*G[0, z]*G[0, 1 - z, y])/4 - G[1, 0, y]/4 + 
     (3*G[0, y]*G[1, 0, z])/4 - (3*G[-z, y]*G[1, 0, z])/4 + 
     G[1 - z, 0, y]/4 + (3*G[1, z]*G[-z, 0, y])/4 - G[-z, 1 - z, y]/4 - 
     (3*G[0, z]*G[-z, 1 - z, y])/4 - (3*G[1, z]*G[-z, -z, y])/4 - 
     (3*G[0, 0, 1, z])/2 - (3*G[0, 1, 0, y])/4 - (3*G[0, 1, 0, z])/4 - 
     (3*G[1, 0, 1, z])/4 - (3*G[1, 1, 0, z])/2 + (3*G[-z, 0, 1 - z, y])/4 + 
     (3*G[-z, 1 - z, 0, y])/4 - (3*G[-z, -z, 1 - z, y])/4)/
    (mh2^2*(1 - y - z)*z^2) + 
   (Nf*((Pi^2*G[1 - z, y])/9 + (19*G[0, z]*G[1 - z, y])/9 + 
      I*Pi*G[0, z]*G[1 - z, y] - (19*G[1, z]*G[-z, y])/9 - 
      I*Pi*G[1, z]*G[-z, y] - G[1 - z, y]*G[0, 0, z] + 
      (G[-z, y]*G[0, 1, z])/6 - (G[0, z]*G[0, 1 - z, y])/6 + 
      (G[1, z]*G[0, -z, y])/6 - (2*G[1 - z, y]*G[1, 0, z])/3 + 
      (5*G[-z, y]*G[1, 0, z])/6 + (2*G[-z, y]*G[1, 1, z])/3 - 
      (G[0, z]*G[1 - z, 0, y])/6 - (2*G[0, z]*G[1 - z, 1 - z, y])/3 + 
      (2*G[1, z]*G[1 - z, -z, y])/3 + (G[1, z]*G[-z, 0, y])/6 - 
      (19*G[-z, 1 - z, y])/9 - I*Pi*G[-z, 1 - z, y] + 
      (5*G[0, z]*G[-z, 1 - z, y])/6 + (2*G[1, z]*G[-z, 1 - z, y])/3 - 
      (2*G[1, z]*G[-z, -z, y])/3 + G[0, -z, 1 - z, y]/6 + 
      (2*G[1 - z, -z, 1 - z, y])/3 + G[-z, 0, 1 - z, y]/6 + 
      G[-z, 1 - z, 0, y]/6 + (2*G[-z, 1 - z, 1 - z, y])/3 - 
      (2*G[-z, -z, 1 - z, y])/3))/(mh2^2*N*y^3) + 
   ((Pi^2*G[1, y])/12 + (G[0, z]*G[1, 0, y])/2 - (G[1, z]*G[1, 0, y])/2 + 
     (G[-z, y]*G[1, 0, z])/2 - (G[1, z]*G[-z, 0, y])/2 + 
     (G[0, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, y])/2 - 
     G[1, 0, 1 - z, y]/2 - G[1, 1, 0, y]/2 - G[1, 1 - z, 0, y]/2 - 
     G[-z, 0, 1 - z, y]/2 - G[-z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, y]/2)/
    (mh2^2*y^3*(1 - z)) + (-1/24*Pi^2 - (G[0, y]*G[0, z])/4 + 
     (Pi^2*G[1, y])/12 + G[1, 0, y]/4 + (G[0, z]*G[1, 0, y])/2 - 
     (G[1, z]*G[1, 0, y])/2 + G[1, 0, z]/4 + (G[-z, y]*G[1, 0, z])/2 - 
     (G[1, z]*G[-z, 0, y])/2 + (G[0, z]*G[-z, 1 - z, y])/2 - 
     (G[1, z]*G[-z, -z, y])/2 - G[1, 0, 1 - z, y]/2 - G[1, 1, 0, y]/2 - 
     G[1, 1 - z, 0, y]/2 - G[-z, 0, 1 - z, y]/2 - G[-z, 1 - z, 0, y]/2 - 
     G[-z, -z, 1 - z, y]/2)/(mh2^2*(1 - z)*(1 - y - z)^2) + 
   ((Pi^2*G[1, z])/12 + (G[0, y]*G[0, 1, z])/2 - G[-z, y]*G[0, 1, z] + 
     (G[0, z]*G[0, 1 - z, y])/2 + (G[0, y]*G[1, 0, z])/2 - 
     (G[-z, y]*G[1, 0, z])/2 + (G[1, z]*G[-z, 0, y])/2 - 
     (G[0, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, y])/2 - G[0, 0, 1, z] - 
     G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 1, z]/2 - G[1, 1, 0, z] + 
     G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, y]/2)/
    (mh2^2*N^2*(1 - y - z)*z^2) + (-1/12*(Pi^2*G[1, y]) - (7*G[1, z])/3 + 
     (Pi^2*G[1, z])/12 + (5*G[0, y]*G[1, z])/6 - (7*G[1 - z, y])/3 + 
     (Pi^2*G[1 - z, y])/12 + (5*G[0, z]*G[1 - z, y])/3 - 
     (13*G[1, z]*G[-z, y])/2 - (29*G[0, 1, z])/6 + (G[0, y]*G[0, 1, z])/2 + 
     (G[1 - z, y]*G[0, 1, z])/2 - 2*G[-z, y]*G[0, 1, z] + 
     (5*G[0, 1 - z, y])/6 + (3*G[0, z]*G[0, 1 - z, y])/2 - 
     G[1, z]*G[0, -z, y] - G[1, 0, y]/2 + (G[0, z]*G[1, 0, y])/2 - 
     (G[1, z]*G[1, 0, y])/2 + (5*G[1, 0, z])/3 + (G[0, y]*G[1, 0, z])/2 + 
     G[1 - z, y]*G[1, 0, z] - (3*G[-z, y]*G[1, 0, z])/2 + 
     (5*G[1 - z, 0, y])/6 - (G[0, z]*G[1 - z, 0, y])/2 + 
     (G[1, z]*G[1 - z, -z, y])/2 + (3*G[1, z]*G[-z, 0, y])/2 - 
     (13*G[-z, 1 - z, y])/2 - (3*G[0, z]*G[-z, 1 - z, y])/2 - 
     (G[1, z]*G[-z, -z, y])/2 - G[0, 0, 1, z] - (3*G[0, 1, 0, y])/2 - 
     G[0, 1, 0, z]/2 - G[0, -z, 1 - z, y] - G[1, 0, 1, z]/2 - 
     G[1, 0, 1 - z, y]/2 + G[1, 1, 0, y]/2 - G[1, 1 - z, 0, y]/2 - 
     G[1 - z, 1, 0, y] + G[1 - z, -z, 1 - z, y]/2 + 
     (3*G[-z, 0, 1 - z, y])/2 + (3*G[-z, 1 - z, 0, y])/2 - 
     G[-z, -z, 1 - z, y]/2)/(mh2^2*y*z^2) + 
   (Nf*(4769/1296 + ((109*I)/54)*Pi + (5*Pi^2)/72 + (I/24)*Pi^3 - zeta3/36 - 
      (53*G[0, y])/72 - (I/4)*Pi*G[0, y] - (13*G[0, z])/24 + 
      (G[0, y]*G[0, z])/24 + (17*G[1, z])/54 + ((3*I)/4)*Pi*G[1, z] - 
      (Pi^2*G[1, z])/24 - (G[0, y]*G[1, z])/8 + (17*G[1 - z, y])/54 + 
      ((3*I)/4)*Pi*G[1 - z, y] + (Pi^2*G[1 - z, y])/72 + 
      (31*G[0, z]*G[1 - z, y])/72 + (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      (G[1, z]*G[1 - z, y])/2 - (5*G[1, z]*G[-z, y])/9 - 
      (I/2)*Pi*G[1, z]*G[-z, y] + G[0, 0, y]/4 - (G[1 - z, y]*G[0, 0, z])/2 - 
      G[0, 1, z]/8 + (G[-z, y]*G[0, 1, z])/12 - G[0, 1 - z, y]/8 - 
      (G[0, z]*G[0, 1 - z, y])/12 + (G[1, z]*G[0, -z, y])/12 + G[1, 0, y]/6 - 
      (5*G[1, 0, z])/8 - (G[1 - z, y]*G[1, 0, z])/3 + 
      (5*G[-z, y]*G[1, 0, z])/12 - G[1, 1, z]/2 + (G[-z, y]*G[1, 1, z])/3 - 
      G[1 - z, 0, y]/8 - (G[0, z]*G[1 - z, 0, y])/12 - G[1 - z, 1 - z, y]/2 - 
      (G[0, z]*G[1 - z, 1 - z, y])/3 + (G[1, z]*G[1 - z, -z, y])/3 + 
      (G[1, z]*G[-z, 0, y])/12 - (5*G[-z, 1 - z, y])/9 - 
      (I/2)*Pi*G[-z, 1 - z, y] + (5*G[0, z]*G[-z, 1 - z, y])/12 + 
      (G[1, z]*G[-z, 1 - z, y])/3 - (G[1, z]*G[-z, -z, y])/3 + 
      G[0, -z, 1 - z, y]/12 + G[1 - z, -z, 1 - z, y]/3 + 
      G[-z, 0, 1 - z, y]/12 + G[-z, 1 - z, 0, y]/12 + 
      G[-z, 1 - z, 1 - z, y]/3 - G[-z, -z, 1 - z, y]/3))/
    (mh2^2*N*(1 - y - z)*z) + (Nf*(-1/18*(Pi^2*G[1, y]) + (Pi^2*G[1, z])/18 + 
      (19*G[0, y]*G[1, z])/18 + (I/2)*Pi*G[0, y]*G[1, z] + 
      (Pi^2*G[1 - z, y])/18 - (19*G[1, z]*G[-z, y])/18 - 
      (I/2)*Pi*G[1, z]*G[-z, y] - (G[1, z]*G[0, 0, y])/2 - 
      (19*G[0, 1, z])/18 - (I/2)*Pi*G[0, 1, z] + (G[0, y]*G[0, 1, z])/3 + 
      (G[1 - z, y]*G[0, 1, z])/3 - (G[-z, y]*G[0, 1, z])/4 + 
      (19*G[0, 1 - z, y])/18 + (I/2)*Pi*G[0, 1 - z, y] - 
      (G[0, z]*G[0, 1 - z, y])/12 - (G[1, z]*G[0, 1 - z, y])/3 + 
      (5*G[1, z]*G[0, -z, y])/12 - (19*G[1, 0, y])/18 - (I/2)*Pi*G[1, 0, y] + 
      (G[0, z]*G[1, 0, y])/12 - (G[0, y]*G[1, 0, z])/12 + 
      (G[-z, y]*G[1, 0, z])/12 - (G[0, y]*G[1, 1, z])/3 + 
      (G[-z, y]*G[1, 1, z])/3 + (19*G[1 - z, 0, y])/18 + 
      (I/2)*Pi*G[1 - z, 0, y] - (G[0, z]*G[1 - z, 0, y])/12 - 
      (G[1, z]*G[1 - z, 0, y])/3 + (G[1, z]*G[1 - z, -z, y])/3 + 
      (5*G[1, z]*G[-z, 0, y])/12 - (19*G[-z, 1 - z, y])/18 - 
      (I/2)*Pi*G[-z, 1 - z, y] + (G[0, z]*G[-z, 1 - z, y])/12 + 
      (G[1, z]*G[-z, 1 - z, y])/3 - (G[1, z]*G[-z, -z, y])/3 - 
      G[0, 0, 1, z]/6 - G[0, 0, 1 - z, y]/2 + G[0, 1, 0, y]/12 + 
      G[0, 1, 0, z]/12 + G[0, 1, 1, z]/3 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/3 + (5*G[0, -z, 1 - z, y])/12 + G[1, 0, 0, y]/2 + 
      G[1, 0, 1, z]/3 + G[1, 1, 0, y]/3 - G[1 - z, 0, 0, y]/2 - 
      G[1 - z, 0, 1 - z, y]/3 - G[1 - z, 1 - z, 0, y]/3 + 
      G[1 - z, -z, 1 - z, y]/3 + (5*G[-z, 0, 1 - z, y])/12 + 
      (5*G[-z, 1 - z, 0, y])/12 + G[-z, 1 - z, 1 - z, y]/3 - 
      G[-z, -z, 1 - z, y]/3))/(mh2^2*N*z^2) + 
   (Nf*(4769/1296 + ((109*I)/54)*Pi + (5*Pi^2)/72 + (I/24)*Pi^3 - zeta3/36 - 
      (13*G[0, y])/24 - (53*G[0, z])/72 - (I/4)*Pi*G[0, z] + 
      (G[0, y]*G[0, z])/24 - (Pi^2*G[1, y])/18 + (17*G[1, z])/54 + 
      ((3*I)/4)*Pi*G[1, z] + (Pi^2*G[1, z])/72 + (31*G[0, y]*G[1, z])/72 + 
      (I/2)*Pi*G[0, y]*G[1, z] + (17*G[1 - z, y])/54 + 
      ((3*I)/4)*Pi*G[1 - z, y] + (Pi^2*G[1 - z, y])/72 - 
      (G[0, z]*G[1 - z, y])/8 - (G[1, z]*G[1 - z, y])/2 - 
      (5*G[1, z]*G[-z, y])/9 - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/2 + G[0, 0, z]/4 - (49*G[0, 1, z])/72 - 
      (I/2)*Pi*G[0, 1, z] + (G[0, y]*G[0, 1, z])/3 + (G[1 - z, y]*G[0, 1, z])/
       3 - (G[-z, y]*G[0, 1, z])/4 + (31*G[0, 1 - z, y])/72 + 
      (I/2)*Pi*G[0, 1 - z, y] - (G[0, z]*G[0, 1 - z, y])/12 - 
      (G[1, z]*G[0, 1 - z, y])/3 + (5*G[1, z]*G[0, -z, y])/12 - 
      (19*G[1, 0, y])/18 - (I/2)*Pi*G[1, 0, y] + (G[0, z]*G[1, 0, y])/12 + 
      G[1, 0, z]/24 - (G[0, y]*G[1, 0, z])/12 + (G[-z, y]*G[1, 0, z])/12 - 
      G[1, 1, z]/2 - (G[0, y]*G[1, 1, z])/3 + (G[-z, y]*G[1, 1, z])/3 + 
      (31*G[1 - z, 0, y])/72 + (I/2)*Pi*G[1 - z, 0, y] - 
      (G[0, z]*G[1 - z, 0, y])/12 - (G[1, z]*G[1 - z, 0, y])/3 - 
      G[1 - z, 1 - z, y]/2 + (G[1, z]*G[1 - z, -z, y])/3 + 
      (5*G[1, z]*G[-z, 0, y])/12 - (5*G[-z, 1 - z, y])/9 - 
      (I/2)*Pi*G[-z, 1 - z, y] + (G[0, z]*G[-z, 1 - z, y])/12 + 
      (G[1, z]*G[-z, 1 - z, y])/3 - (G[1, z]*G[-z, -z, y])/3 - 
      G[0, 0, 1, z]/6 - G[0, 0, 1 - z, y]/2 + G[0, 1, 0, y]/12 + 
      G[0, 1, 0, z]/12 + G[0, 1, 1, z]/3 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/3 + (5*G[0, -z, 1 - z, y])/12 + G[1, 0, 0, y]/2 + 
      G[1, 0, 1, z]/3 + G[1, 1, 0, y]/3 - G[1 - z, 0, 0, y]/2 - 
      G[1 - z, 0, 1 - z, y]/3 - G[1 - z, 1 - z, 0, y]/3 + 
      G[1 - z, -z, 1 - z, y]/3 + (5*G[-z, 0, 1 - z, y])/12 + 
      (5*G[-z, 1 - z, 0, y])/12 + G[-z, 1 - z, 1 - z, y]/3 - 
      G[-z, -z, 1 - z, y]/3))/(mh2^2*N*(1 - z)*(1 - y - z)) + 
   (Nf*(4769/1296 + ((109*I)/54)*Pi - Pi^2/72 + (I/24)*Pi^3 - zeta3/36 - 
      (13*G[0, y])/24 - (155*G[0, z])/72 - I*Pi*G[0, z] + 
      (G[0, y]*G[0, z])/6 - (Pi^2*G[1, y])/18 + (17*G[1, z])/54 + 
      ((3*I)/4)*Pi*G[1, z] + (Pi^2*G[1, z])/72 + (31*G[0, y]*G[1, z])/72 + 
      (I/2)*Pi*G[0, y]*G[1, z] + (17*G[1 - z, y])/54 + 
      ((3*I)/4)*Pi*G[1 - z, y] + (Pi^2*G[1 - z, y])/72 - 
      (G[0, z]*G[1 - z, y])/8 - (G[1, z]*G[1 - z, y])/2 - 
      (5*G[1, z]*G[-z, y])/9 - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/2 + G[0, 0, z] - (49*G[0, 1, z])/72 - 
      (I/2)*Pi*G[0, 1, z] + (G[0, y]*G[0, 1, z])/3 + (G[1 - z, y]*G[0, 1, z])/
       3 - (G[-z, y]*G[0, 1, z])/4 + (31*G[0, 1 - z, y])/72 + 
      (I/2)*Pi*G[0, 1 - z, y] - (G[0, z]*G[0, 1 - z, y])/12 - 
      (G[1, z]*G[0, 1 - z, y])/3 + (5*G[1, z]*G[0, -z, y])/12 - 
      (19*G[1, 0, y])/18 - (I/2)*Pi*G[1, 0, y] + (G[0, z]*G[1, 0, y])/12 + 
      (13*G[1, 0, z])/24 - (G[0, y]*G[1, 0, z])/12 + 
      (G[-z, y]*G[1, 0, z])/12 - G[1, 1, z]/2 - (G[0, y]*G[1, 1, z])/3 + 
      (G[-z, y]*G[1, 1, z])/3 + (31*G[1 - z, 0, y])/72 + 
      (I/2)*Pi*G[1 - z, 0, y] - (G[0, z]*G[1 - z, 0, y])/12 - 
      (G[1, z]*G[1 - z, 0, y])/3 - G[1 - z, 1 - z, y]/2 + 
      (G[1, z]*G[1 - z, -z, y])/3 + (5*G[1, z]*G[-z, 0, y])/12 - 
      (5*G[-z, 1 - z, y])/9 - (I/2)*Pi*G[-z, 1 - z, y] + 
      (G[0, z]*G[-z, 1 - z, y])/12 + (G[1, z]*G[-z, 1 - z, y])/3 - 
      (G[1, z]*G[-z, -z, y])/3 - G[0, 0, 1, z]/6 - G[0, 0, 1 - z, y]/2 + 
      G[0, 1, 0, y]/12 + G[0, 1, 0, z]/12 + G[0, 1, 1, z]/3 - 
      G[0, 1 - z, 0, y]/2 - G[0, 1 - z, 1 - z, y]/3 + 
      (5*G[0, -z, 1 - z, y])/12 + G[1, 0, 0, y]/2 + G[1, 0, 1, z]/3 + 
      G[1, 1, 0, y]/3 - G[1 - z, 0, 0, y]/2 - G[1 - z, 0, 1 - z, y]/3 - 
      G[1 - z, 1 - z, 0, y]/3 + G[1 - z, -z, 1 - z, y]/3 + 
      (5*G[-z, 0, 1 - z, y])/12 + (5*G[-z, 1 - z, 0, y])/12 + 
      G[-z, 1 - z, 1 - z, y]/3 - G[-z, -z, 1 - z, y]/3))/
    (mh2^2*N*y*(1 - z)) + ((Pi^2*G[1, y])/24 + (G[0, z]*G[1, 0, y])/4 - 
     (G[1, z]*G[1, 0, y])/4 + (G[-z, y]*G[1, 0, z])/4 - 
     (G[1, z]*G[-z, 0, y])/4 + (G[0, z]*G[-z, 1 - z, y])/4 - 
     (G[1, z]*G[-z, -z, y])/4 - G[1, 0, 1 - z, y]/4 - G[1, 1, 0, y]/4 - 
     G[1, 1 - z, 0, y]/4 - G[-z, 0, 1 - z, y]/4 - G[-z, 1 - z, 0, y]/4 - 
     G[-z, -z, 1 - z, y]/4)/(mh2^2*y^2*(1 - z)^2) + 
   ((Pi^2*G[1, z])/24 + (G[0, y]*G[0, 1, z])/4 - (G[-z, y]*G[0, 1, z])/2 + 
     (G[0, z]*G[0, 1 - z, y])/4 + (G[0, y]*G[1, 0, z])/4 - 
     (G[-z, y]*G[1, 0, z])/4 + (G[1, z]*G[-z, 0, y])/4 - 
     (G[0, z]*G[-z, 1 - z, y])/4 - (G[1, z]*G[-z, -z, y])/4 - 
     G[0, 0, 1, z]/2 - G[0, 1, 0, y]/4 - G[0, 1, 0, z]/4 - G[1, 0, 1, z]/4 - 
     G[1, 1, 0, z]/2 + G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 - 
     G[-z, -z, 1 - z, y]/4)/(mh2^2*(1 - y - z)^2*z^2) + 
   (-1/24*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/4 + (G[1, z]*G[1, 0, y])/4 - 
     (G[-z, y]*G[1, 0, z])/4 + (G[1, z]*G[-z, 0, y])/4 - 
     (G[0, z]*G[-z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, y])/4 + 
     G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 + G[1, 1 - z, 0, y]/4 + 
     G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + G[-z, -z, 1 - z, y]/4)/
    (mh2^2*(1 - z)^2*(1 - y - z)^2) + 
   (Pi^2/24 + (G[0, y]*G[0, z])/4 - (Pi^2*G[1, z])/12 - 
     (G[0, y]*G[0, 1, z])/2 + G[-z, y]*G[0, 1, z] - 
     (G[0, z]*G[0, 1 - z, y])/2 - G[1, 0, y]/4 - G[1, 0, z]/4 - 
     (G[0, y]*G[1, 0, z])/2 + (G[-z, y]*G[1, 0, z])/2 - 
     (G[1, z]*G[-z, 0, y])/2 + (G[0, z]*G[-z, 1 - z, y])/2 + 
     (G[1, z]*G[-z, -z, y])/2 + G[0, 0, 1, z] + G[0, 1, 0, y]/2 + 
     G[0, 1, 0, z]/2 + G[1, 0, 1, z]/2 + G[1, 1, 0, z] - 
     G[-z, 0, 1 - z, y]/2 - G[-z, 1 - z, 0, y]/2 + G[-z, -z, 1 - z, y]/2)/
    (mh2^2*(1 - y - z)^2*z) + 
   (Nf*z*(-1/9*(Pi^2*G[1 - z, y]) - (19*G[0, z]*G[1 - z, y])/9 - 
      I*Pi*G[0, z]*G[1 - z, y] + (19*G[1, z]*G[-z, y])/9 + 
      I*Pi*G[1, z]*G[-z, y] + G[1 - z, y]*G[0, 0, z] - 
      (G[-z, y]*G[0, 1, z])/6 + (G[0, z]*G[0, 1 - z, y])/6 - 
      (G[1, z]*G[0, -z, y])/6 + (2*G[1 - z, y]*G[1, 0, z])/3 - 
      (5*G[-z, y]*G[1, 0, z])/6 - (2*G[-z, y]*G[1, 1, z])/3 + 
      (G[0, z]*G[1 - z, 0, y])/6 + (2*G[0, z]*G[1 - z, 1 - z, y])/3 - 
      (2*G[1, z]*G[1 - z, -z, y])/3 - (G[1, z]*G[-z, 0, y])/6 + 
      (19*G[-z, 1 - z, y])/9 + I*Pi*G[-z, 1 - z, y] - 
      (5*G[0, z]*G[-z, 1 - z, y])/6 - (2*G[1, z]*G[-z, 1 - z, y])/3 + 
      (2*G[1, z]*G[-z, -z, y])/3 - G[0, -z, 1 - z, y]/6 - 
      (2*G[1 - z, -z, 1 - z, y])/3 - G[-z, 0, 1 - z, y]/6 - 
      G[-z, 1 - z, 0, y]/6 - (2*G[-z, 1 - z, 1 - z, y])/3 + 
      (2*G[-z, -z, 1 - z, y])/3))/(mh2^2*N*y^3) + 
   (Pi^2/24 + (G[0, y]*G[0, z])/4 - (Pi^2*G[1, y])/8 - 
     (G[0, z]*G[1 - z, y])/4 + (G[1, z]*G[-z, y])/4 - G[1, 0, y]/4 - 
     (3*G[0, z]*G[1, 0, y])/4 + (3*G[1, z]*G[1, 0, y])/4 - G[1, 0, z]/4 - 
     (3*G[-z, y]*G[1, 0, z])/4 + (3*G[1, z]*G[-z, 0, y])/4 + 
     G[-z, 1 - z, y]/4 - (3*G[0, z]*G[-z, 1 - z, y])/4 + 
     (3*G[1, z]*G[-z, -z, y])/4 + (3*G[1, 0, 1 - z, y])/4 + 
     (3*G[1, 1, 0, y])/4 + (3*G[1, 1 - z, 0, y])/4 + 
     (3*G[-z, 0, 1 - z, y])/4 + (3*G[-z, 1 - z, 0, y])/4 + 
     (3*G[-z, -z, 1 - z, y])/4)/(mh2^2*y*(1 - z)^2) + 
   (Pi^2/24 + (G[0, y]*G[0, z])/4 - (Pi^2*G[1, y])/8 - 
     (G[0, z]*G[1 - z, y])/4 + (G[1, z]*G[-z, y])/4 - G[1, 0, y]/4 - 
     (3*G[0, z]*G[1, 0, y])/4 + (3*G[1, z]*G[1, 0, y])/4 - G[1, 0, z]/4 - 
     (3*G[-z, y]*G[1, 0, z])/4 + (3*G[1, z]*G[-z, 0, y])/4 + 
     G[-z, 1 - z, y]/4 - (3*G[0, z]*G[-z, 1 - z, y])/4 + 
     (3*G[1, z]*G[-z, -z, y])/4 + (3*G[1, 0, 1 - z, y])/4 + 
     (3*G[1, 1, 0, y])/4 + (3*G[1, 1 - z, 0, y])/4 + 
     (3*G[-z, 0, 1 - z, y])/4 + (3*G[-z, 1 - z, 0, y])/4 + 
     (3*G[-z, -z, 1 - z, y])/4)/(mh2^2*(1 - z)^2*(1 - y - z)) + 
   (Nf*(Pi^2/9 + (19*G[0, z])/9 + I*Pi*G[0, z] - (G[0, y]*G[0, z])/6 - 
      (19*G[1, z])/9 - I*Pi*G[1, z] + (G[0, y]*G[1, z])/6 - 
      (19*G[1 - z, y])/9 - I*Pi*G[1 - z, y] - (Pi^2*G[1 - z, y])/6 - 
      (7*G[0, z]*G[1 - z, y])/3 - ((3*I)/2)*Pi*G[0, z]*G[1 - z, y] + 
      (2*G[1, z]*G[1 - z, y])/3 + (5*G[1, z]*G[-z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] - G[0, 0, z] + (3*G[1 - z, y]*G[0, 0, z])/
       2 + G[0, 1, z]/6 - (G[-z, y]*G[0, 1, z])/4 + G[0, 1 - z, y]/6 + 
      (G[0, z]*G[0, 1 - z, y])/4 - (G[1, z]*G[0, -z, y])/4 + G[1, 0, z]/6 + 
      G[1 - z, y]*G[1, 0, z] - (5*G[-z, y]*G[1, 0, z])/4 + (2*G[1, 1, z])/3 - 
      G[-z, y]*G[1, 1, z] + G[1 - z, 0, y]/6 + (G[0, z]*G[1 - z, 0, y])/4 + 
      (2*G[1 - z, 1 - z, y])/3 + G[0, z]*G[1 - z, 1 - z, y] - 
      G[1, z]*G[1 - z, -z, y] - (G[1, z]*G[-z, 0, y])/4 + 
      (5*G[-z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[-z, 1 - z, y] - 
      (5*G[0, z]*G[-z, 1 - z, y])/4 - G[1, z]*G[-z, 1 - z, y] + 
      G[1, z]*G[-z, -z, y] - G[0, -z, 1 - z, y]/4 - G[1 - z, -z, 1 - z, y] - 
      G[-z, 0, 1 - z, y]/4 - G[-z, 1 - z, 0, y]/4 - G[-z, 1 - z, 1 - z, y] + 
      G[-z, -z, 1 - z, y]))/(mh2^2*N*y^2) + 
   (Pi^2/12 + (G[0, y]*G[0, z])/2 - (5*Pi^2*G[1, y])/24 - 
     (G[0, z]*G[1 - z, y])/4 + (G[1, z]*G[-z, y])/4 - G[1, 0, y]/2 - 
     (5*G[0, z]*G[1, 0, y])/4 + (5*G[1, z]*G[1, 0, y])/4 - G[1, 0, z]/2 - 
     (5*G[-z, y]*G[1, 0, z])/4 + (5*G[1, z]*G[-z, 0, y])/4 + 
     G[-z, 1 - z, y]/4 - (5*G[0, z]*G[-z, 1 - z, y])/4 + 
     (5*G[1, z]*G[-z, -z, y])/4 + (5*G[1, 0, 1 - z, y])/4 + 
     (5*G[1, 1, 0, y])/4 + (5*G[1, 1 - z, 0, y])/4 + 
     (5*G[-z, 0, 1 - z, y])/4 + (5*G[-z, 1 - z, 0, y])/4 + 
     (5*G[-z, -z, 1 - z, y])/4)/(mh2^2*y^2*(1 - z)) + 
   (-85/9 - ((11*I)/2)*Pi + Pi^2/4 + G[0, y]/2 - G[0, z]/2 + 
     (3*G[0, y]*G[0, z])/2 - (7*Pi^2*G[1, y])/12 - (13*G[1, z])/18 - 
     ((11*I)/4)*Pi*G[1, z] + (3*Pi^2*G[1, z])/4 + (37*G[0, y]*G[1, z])/12 - 
     (13*G[1 - z, y])/18 - ((11*I)/4)*Pi*G[1 - z, y] + 
     (Pi^2*G[1 - z, y])/12 - (13*G[0, z]*G[1 - z, y])/12 + 
     (17*G[1, z]*G[1 - z, y])/6 - (4*G[1, z]*G[-z, y])/3 - 
     (29*G[0, 1, z])/12 + G[0, y]*G[0, 1, z] - (G[1 - z, y]*G[0, 1, z])/2 - 
     3*G[-z, y]*G[0, 1, z] + (37*G[0, 1 - z, y])/12 + 
     4*G[0, z]*G[0, 1 - z, y] - 3*G[1, z]*G[0, -z, y] - 3*G[1, 0, y] - 
     (G[0, z]*G[1, 0, y])/2 - G[1, z]*G[1, 0, y] - (31*G[1, 0, z])/12 + 
     (3*G[0, y]*G[1, 0, z])/2 + 4*G[1 - z, y]*G[1, 0, z] - 
     (9*G[-z, y]*G[1, 0, z])/2 + (17*G[1, 1, z])/6 + (37*G[1 - z, 0, y])/12 + 
     (G[0, z]*G[1 - z, 0, y])/2 + (17*G[1 - z, 1 - z, y])/6 - 
     (G[1, z]*G[1 - z, -z, y])/2 + (7*G[1, z]*G[-z, 0, y])/2 - 
     (4*G[-z, 1 - z, y])/3 - (9*G[0, z]*G[-z, 1 - z, y])/2 + 
     (3*G[1, z]*G[-z, -z, y])/2 - G[0, 0, 1, z] - 4*G[0, 1, 0, y] - 
     2*G[0, 1, 0, z] - 3*G[0, -z, 1 - z, y] - G[1, 0, 1 - z, y] + 
     (7*G[1, 1, 0, y])/2 + G[1, 1, 0, z]/2 - G[1, 1 - z, 0, y] - 
     4*G[1 - z, 1, 0, y] - G[1 - z, -z, 1 - z, y]/2 + 
     (7*G[-z, 0, 1 - z, y])/2 + (7*G[-z, 1 - z, 0, y])/2 + 
     (3*G[-z, -z, 1 - z, y])/2)/(mh2^2*y*z) + 
   (-17/4 - (5*Pi^2)/6 + G[0, y]/4 - (11*G[0, z])/4 - 5*G[0, y]*G[0, z] - 
     (33*G[1, z])/8 - (5*Pi^2*G[1, z])/12 - (13*G[0, y]*G[1, z])/2 - 
     (33*G[1 - z, y])/8 - (5*Pi^2*G[1 - z, y])/12 + 
     (15*G[0, z]*G[1 - z, y])/4 - (G[1, z]*G[1 - z, y])/4 + 
     (11*G[1, z]*G[-z, y])/4 + (13*G[0, 1, z])/2 + 2*G[1 - z, y]*G[0, 1, z] - 
     3*G[-z, y]*G[0, 1, z] - (13*G[0, 1 - z, y])/2 + 
     (9*G[0, z]*G[0, 1 - z, y])/2 - 2*G[1, z]*G[0, 1 - z, y] - 
     (9*G[1, z]*G[0, -z, y])/2 + (55*G[1, 0, y])/4 + 3*G[1, 0, z] - 
     (5*G[0, y]*G[1, 0, z])/2 + (15*G[1 - z, y]*G[1, 0, z])/2 - 
     (9*G[-z, y]*G[1, 0, z])/2 - G[1, 1, z]/4 - 2*G[0, y]*G[1, 1, z] + 
     (3*G[-z, y]*G[1, 1, z])/2 - (13*G[1 - z, 0, y])/2 - 
     (5*G[0, z]*G[1 - z, 0, y])/2 - 2*G[1, z]*G[1 - z, 0, y] - 
     G[1 - z, 1 - z, y]/4 + (G[0, z]*G[1 - z, 1 - z, y])/2 + 
     (3*G[1, z]*G[1 - z, -z, y])/2 + 3*G[1, z]*G[-z, 0, y] + 
     (11*G[-z, 1 - z, y])/4 - (9*G[0, z]*G[-z, 1 - z, y])/2 + 
     (3*G[1, z]*G[-z, 1 - z, y])/2 + (3*G[1, z]*G[-z, -z, y])/2 - 
     G[0, 1, 0, y]/2 + (5*G[0, 1, 0, z])/2 + 2*G[0, 1, 1, z] - 
     2*G[0, 1 - z, 1 - z, y] - (9*G[0, -z, 1 - z, y])/2 + 2*G[1, 0, 1, z] + 
     (15*G[1, 1, 0, z])/2 - 2*G[1 - z, 0, 1 - z, y] - G[1 - z, 1, 0, y]/2 - 
     2*G[1 - z, 1 - z, 0, y] + (3*G[1 - z, -z, 1 - z, y])/2 + 
     3*G[-z, 0, 1 - z, y] + 3*G[-z, 1 - z, 0, y] + (3*G[-z, 1 - z, 1 - z, y])/
      2 + (3*G[-z, -z, 1 - z, y])/2)/(mh2^2*N^2*y*z) + 
   (Pi^2/12 - (G[0, y]*G[0, z])/2 + (7*Pi^2*G[1, y])/24 - (29*G[1, z])/4 - 
     (5*Pi^2*G[1, z])/6 + (7*G[0, y]*G[1, z])/2 - (29*G[1 - z, y])/4 - 
     (9*Pi^2*G[1 - z, y])/8 - (G[0, z]*G[1 - z, y])/2 - 
     (G[1, z]*G[1 - z, y])/2 - (5*G[1, z]*G[-z, y])/2 - 3*G[0, 1, z] - 
     (3*G[1 - z, y]*G[0, 1, z])/4 + 3*G[-z, y]*G[0, 1, z] + 
     (7*G[0, 1 - z, y])/2 - G[0, z]*G[0, 1 - z, y] - G[1, z]*G[0, 1 - z, y] + 
     G[1, z]*G[0, -z, y] - (15*G[1, 0, y])/2 - (7*G[0, z]*G[1, 0, y])/4 + 
     (7*G[1, z]*G[1, 0, y])/4 + (9*G[1, 0, z])/2 - 5*G[0, y]*G[1, 0, z] + 
     3*G[1 - z, y]*G[1, 0, z] + G[-z, y]*G[1, 0, z] - G[1, 1, z]/2 - 
     G[0, y]*G[1, 1, z] + 2*G[-z, y]*G[1, 1, z] + (7*G[1 - z, 0, y])/2 - 
     (13*G[0, z]*G[1 - z, 0, y])/4 - G[1, z]*G[1 - z, 0, y] - 
     G[1 - z, 1 - z, y]/2 - G[0, z]*G[1 - z, 1 - z, y] + 
     (G[1, z]*G[1 - z, -z, y])/4 - 3*G[1, z]*G[-z, 0, y] - 
     (5*G[-z, 1 - z, y])/2 + G[0, z]*G[-z, 1 - z, y] + 
     2*G[1, z]*G[-z, 1 - z, y] + 2*G[1, z]*G[-z, -z, y] + 8*G[0, 1, 0, y] + 
     5*G[0, 1, 0, z] + G[0, 1, 1, z] - G[0, 1 - z, 1 - z, y] + 
     G[0, -z, 1 - z, y] + G[1, 0, 1, z] + (7*G[1, 0, 1 - z, y])/4 - 
     (7*G[1, 1, 0, y])/4 + 3*G[1, 1, 0, z] + (7*G[1, 1 - z, 0, y])/4 - 
     G[1 - z, 0, 1 - z, y] + 8*G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y] + 
     G[1 - z, -z, 1 - z, y]/4 - 3*G[-z, 0, 1 - z, y] - 3*G[-z, 1 - z, 0, y] + 
     2*G[-z, 1 - z, 1 - z, y] + 2*G[-z, -z, 1 - z, y])/(mh2^2*N^2*y^2*z) + 
   (zeta3/2 - (Pi^2*G[0, z])/24 - (Pi^2*G[1, y])/3 - 
     (9*G[0, z]*G[1, 0, y])/4 + (5*G[1, z]*G[1, 0, y])/2 - 
     (5*G[-z, y]*G[1, 0, z])/2 + (5*G[1, z]*G[-z, 0, y])/2 - 
     (5*G[0, z]*G[-z, 1 - z, y])/2 + (5*G[1, z]*G[-z, -z, y])/2 - 
     G[0, 1, 0, z]/4 + (5*G[1, 0, 1 - z, y])/2 + 2*G[1, 1, 0, y] + 
     (5*G[1, 1 - z, 0, y])/2 + (5*G[-z, 0, 1 - z, y])/2 + 
     (5*G[-z, 1 - z, 0, y])/2 + (5*G[-z, -z, 1 - z, y])/2)/
    (mh2^2*N^2*y*(1 - z)^2) + (zeta3/2 - (Pi^2*G[0, z])/24 - 
     (Pi^2*G[1, y])/3 - (9*G[0, z]*G[1, 0, y])/4 + (5*G[1, z]*G[1, 0, y])/2 - 
     (5*G[-z, y]*G[1, 0, z])/2 + (5*G[1, z]*G[-z, 0, y])/2 - 
     (5*G[0, z]*G[-z, 1 - z, y])/2 + (5*G[1, z]*G[-z, -z, y])/2 - 
     G[0, 1, 0, z]/4 + (5*G[1, 0, 1 - z, y])/2 + 2*G[1, 1, 0, y] + 
     (5*G[1, 1 - z, 0, y])/2 + (5*G[-z, 0, 1 - z, y])/2 + 
     (5*G[-z, 1 - z, 0, y])/2 + (5*G[-z, -z, 1 - z, y])/2)/
    (mh2^2*N^2*(1 - z)^2*(1 - y - z)) + 
   ((-5*Pi^2*G[1, y])/12 - (5*G[0, z]*G[1, 0, y])/2 + 
     (5*G[1, z]*G[1, 0, y])/2 - (5*G[-z, y]*G[1, 0, z])/2 + 
     (5*G[1, z]*G[-z, 0, y])/2 - (5*G[0, z]*G[-z, 1 - z, y])/2 + 
     (5*G[1, z]*G[-z, -z, y])/2 + (5*G[1, 0, 1 - z, y])/2 + 
     (5*G[1, 1, 0, y])/2 + (5*G[1, 1 - z, 0, y])/2 + 
     (5*G[-z, 0, 1 - z, y])/2 + (5*G[-z, 1 - z, 0, y])/2 + 
     (5*G[-z, -z, 1 - z, y])/2)/(mh2^2*N^2*y^2*(1 - z)) + 
   ((Pi^2*G[1, y])/12 - (94*G[1, z])/9 - ((11*I)/2)*Pi*G[1, z] + 
     (5*G[0, y]*G[1, z])/3 - (94*G[1 - z, y])/9 - ((11*I)/2)*Pi*G[1 - z, y] + 
     (Pi^2*G[1 - z, y])/12 + (G[0, z]*G[1 - z, y])/3 + 
     (17*G[1, z]*G[1 - z, y])/3 + (11*G[1, z]*G[-z, y])/6 + 
     (13*G[0, 1, z])/6 - G[0, y]*G[0, 1, z] - (3*G[1 - z, y]*G[0, 1, z])/2 + 
     7*G[-z, y]*G[0, 1, z] + (5*G[0, 1 - z, y])/3 - 
     2*G[0, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] - 
     (G[0, z]*G[1, 0, y])/2 + (G[1, z]*G[1, 0, y])/2 - (2*G[1, 0, z])/3 - 
     G[1 - z, y]*G[1, 0, z] + G[-z, y]*G[1, 0, z] + (17*G[1, 1, z])/3 - 
     G[-z, y]*G[1, 1, z] + (5*G[1 - z, 0, y])/3 + (3*G[0, z]*G[1 - z, 0, y])/
      2 + (17*G[1 - z, 1 - z, y])/3 + G[0, z]*G[1 - z, 1 - z, y] - 
     (5*G[1, z]*G[1 - z, -z, y])/2 - 3*G[1, z]*G[-z, 0, y] + 
     (11*G[-z, 1 - z, y])/6 + G[0, z]*G[-z, 1 - z, y] - 
     G[1, z]*G[-z, 1 - z, y] + 6*G[1, z]*G[-z, -z, y] + 4*G[0, 0, 1, z] + 
     G[0, 1, 0, y] - G[0, 1, 0, z] + G[0, -z, 1 - z, y] + 
     G[1, 0, 1 - z, y]/2 - G[1, 1, 0, y]/2 + G[1, 1, 0, z] + 
     G[1, 1 - z, 0, y]/2 + G[1 - z, 1, 0, y] - (5*G[1 - z, -z, 1 - z, y])/2 - 
     3*G[-z, 0, 1 - z, y] - 3*G[-z, 1 - z, 0, y] - G[-z, 1 - z, 1 - z, y] + 
     6*G[-z, -z, 1 - z, y])/(mh2^2*y^2*z) + 
   (N^2*(83479/5184 + ((2345*I)/432)*Pi + (617*Pi^2)/216 + ((11*I)/18)*Pi^3 - 
      (11*Pi^4)/180 - (317*zeta3)/36 - (4*I)*Pi*zeta3 + (17*G[0, y])/27 + 
      ((55*I)/12)*Pi*G[0, y] - (67*Pi^2*G[0, y])/144 + (zeta3*G[0, y])/2 - 
      (1681*G[0, z])/432 + ((11*I)/24)*Pi*G[0, z] + (23*Pi^2*G[0, z])/144 + 
      (zeta3*G[0, z])/2 + (73*G[0, y]*G[0, z])/12 + ((11*I)/4)*Pi*G[0, y]*
       G[0, z] - (Pi^2*G[0, y]*G[0, z])/4 - (5*Pi^2*G[1, y])/9 + 
      (zeta3*G[1, y])/2 + (Pi^2*G[0, z]*G[1, y])/12 + (Pi^2*G[1, z])/4 + 
      (5*zeta3*G[1, z])/2 - (Pi^2*G[1, y]*G[1, z])/12 + 
      (11*Pi^2*G[1 - z, y])/36 + 2*zeta3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/12 + (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      (Pi^2*G[1, z]*G[-z, y])/6 - (40*G[0, 0, y])/9 - 
      (7*G[0, z]*G[0, 0, y])/2 - (23*G[0, 0, z])/72 - 2*G[0, y]*G[0, 0, z] - 
      G[0, 0, y]*G[0, 0, z] + (Pi^2*G[0, 1, y])/6 + (Pi^2*G[0, 1, z])/6 + 
      (Pi^2*G[0, 1 - z, y])/6 - (637*G[1, 0, y])/72 - 
      ((11*I)/4)*Pi*G[1, 0, y] + (Pi^2*G[1, 0, y])/4 - 
      (2*G[0, z]*G[1, 0, y])/3 - (259*G[1, 0, z])/72 - 
      ((11*I)/4)*Pi*G[1, 0, z] + (Pi^2*G[1, 0, z])/6 + 
      (41*G[0, y]*G[1, 0, z])/12 - (11*G[1 - z, y]*G[1, 0, z])/6 - 
      G[0, 1 - z, y]*G[1, 0, z] - (G[1, 0, y]*G[1, 0, z])/2 - 
      (Pi^2*G[1, 1, y])/6 - (Pi^2*G[1, 1, z])/12 - (Pi^2*G[1, 1 - z, y])/12 + 
      (G[1, 0, z]*G[1, 1 - z, y])/2 - (Pi^2*G[1 - z, 0, y])/12 + 
      (11*G[0, z]*G[1 - z, 0, y])/6 + (G[1, 0, z]*G[1 - z, 0, y])/2 + 
      (Pi^2*G[1 - z, 1, y])/6 - G[1, 0, z]*G[-z, 0, y] - 
      (Pi^2*G[-z, 1 - z, y])/6 + G[1, 0, z]*G[-z, 1 - z, y] + 
      G[0, 1, 0, y]/12 + (G[0, z]*G[0, 1, 0, y])/2 + (5*G[0, 1, 0, z])/6 + 
      (G[0, y]*G[0, 1, 0, z])/2 - (G[1, y]*G[0, 1, 0, z])/2 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + G[-z, y]*G[0, 1, 0, z] + 
      G[0, z]*G[0, 1 - z, 0, y] + (7*G[1, 0, 0, y])/2 + 
      G[0, z]*G[1, 0, 0, y] + 2*G[1, 0, 0, z] + G[0, y]*G[1, 0, 0, z] + 
      (10*G[1, 1, 0, y])/3 - (3*G[1, 1, 0, z])/2 + (G[1, y]*G[1, 1, 0, z])/
       2 - G[1 - z, y]*G[1, 1, 0, z] + G[-z, y]*G[1, 1, 0, z] - 
      (G[0, z]*G[1, 1 - z, 0, y])/2 - (11*G[1 - z, 1, 0, y])/6 + 
      (G[0, z]*G[1 - z, 1, 0, y])/2 - G[0, z]*G[-z, 1 - z, 0, y] + 
      G[0, 0, 1, 0, y] + 2*G[0, 0, 1, 0, z] - G[0, 1, 1, 0, y] - 
      G[0, 1, 1, 0, z] - G[0, 1 - z, 1, 0, y] - (3*G[1, 0, 1, 0, y])/2 - 
      2*G[1, 0, 1, 0, z] - G[1, 1, 0, 0, y] - G[1, 1, 0, 0, z] + 
      G[1, 1, 1, 0, y] + G[1, 1, 1, 0, z]/2 + G[1, 1 - z, 1, 0, y]/2 - 
      G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 1, 1, 0, y] + G[-z, 0, 1, 0, y] + 
      G[-z, 1 - z, 1, 0, y]))/(mh2^2*(1 - z)*(1 - y - z)) + 
   (N^2*(83479/5184 + ((2345*I)/432)*Pi + (58*Pi^2)/27 + ((11*I)/18)*Pi^3 - 
      (11*Pi^4)/180 - (317*zeta3)/36 - (4*I)*Pi*zeta3 - (2869*G[0, y])/432 + 
      ((11*I)/24)*Pi*G[0, y] - (13*Pi^2*G[0, y])/144 + (zeta3*G[0, y])/2 + 
      (17*G[0, z])/27 + ((55*I)/12)*Pi*G[0, z] - (31*Pi^2*G[0, z])/144 + 
      (zeta3*G[0, z])/2 + (11*G[0, y]*G[0, z])/6 + ((11*I)/4)*Pi*G[0, y]*
       G[0, z] - (Pi^2*G[0, y]*G[0, z])/4 - (5*Pi^2*G[1, y])/9 + 
      (zeta3*G[1, y])/2 + (Pi^2*G[0, z]*G[1, y])/12 + (Pi^2*G[1, z])/4 + 
      (5*zeta3*G[1, z])/2 - (Pi^2*G[1, y]*G[1, z])/12 + 
      (11*Pi^2*G[1 - z, y])/36 + 2*zeta3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/12 + (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      (Pi^2*G[1, z]*G[-z, y])/6 - (23*G[0, 0, y])/72 - 2*G[0, z]*G[0, 0, y] - 
      (40*G[0, 0, z])/9 - (7*G[0, y]*G[0, 0, z])/2 - G[0, 0, y]*G[0, 0, z] + 
      (Pi^2*G[0, 1, y])/6 + (Pi^2*G[0, 1, z])/6 + (Pi^2*G[0, 1 - z, y])/6 - 
      (25*G[1, 0, y])/72 - ((11*I)/4)*Pi*G[1, 0, y] + (Pi^2*G[1, 0, y])/4 + 
      (G[0, z]*G[1, 0, y])/12 - (259*G[1, 0, z])/72 - 
      ((11*I)/4)*Pi*G[1, 0, z] + (Pi^2*G[1, 0, z])/6 + 
      (8*G[0, y]*G[1, 0, z])/3 - (11*G[1 - z, y]*G[1, 0, z])/6 - 
      G[0, 1 - z, y]*G[1, 0, z] - (G[1, 0, y]*G[1, 0, z])/2 - 
      (Pi^2*G[1, 1, y])/6 - (Pi^2*G[1, 1, z])/12 - (Pi^2*G[1, 1 - z, y])/12 + 
      (G[1, 0, z]*G[1, 1 - z, y])/2 - (Pi^2*G[1 - z, 0, y])/12 + 
      (11*G[0, z]*G[1 - z, 0, y])/6 + (G[1, 0, z]*G[1 - z, 0, y])/2 + 
      (Pi^2*G[1 - z, 1, y])/6 - G[1, 0, z]*G[-z, 0, y] - 
      (Pi^2*G[-z, 1 - z, y])/6 + G[1, 0, z]*G[-z, 1 - z, y] - 
      (2*G[0, 1, 0, y])/3 + (G[0, z]*G[0, 1, 0, y])/2 + 
      (19*G[0, 1, 0, z])/12 + (G[0, y]*G[0, 1, 0, z])/2 - 
      (G[1, y]*G[0, 1, 0, z])/2 - (G[1 - z, y]*G[0, 1, 0, z])/2 + 
      G[-z, y]*G[0, 1, 0, z] + G[0, z]*G[0, 1 - z, 0, y] + 2*G[1, 0, 0, y] + 
      G[0, z]*G[1, 0, 0, y] + (7*G[1, 0, 0, z])/2 + G[0, y]*G[1, 0, 0, z] + 
      (10*G[1, 1, 0, y])/3 - (3*G[1, 1, 0, z])/2 + (G[1, y]*G[1, 1, 0, z])/
       2 - G[1 - z, y]*G[1, 1, 0, z] + G[-z, y]*G[1, 1, 0, z] - 
      (G[0, z]*G[1, 1 - z, 0, y])/2 - (11*G[1 - z, 1, 0, y])/6 + 
      (G[0, z]*G[1 - z, 1, 0, y])/2 - G[0, z]*G[-z, 1 - z, 0, y] + 
      G[0, 0, 1, 0, y] + 2*G[0, 0, 1, 0, z] - G[0, 1, 1, 0, y] - 
      G[0, 1, 1, 0, z] - G[0, 1 - z, 1, 0, y] - (3*G[1, 0, 1, 0, y])/2 - 
      2*G[1, 0, 1, 0, z] - G[1, 1, 0, 0, y] - G[1, 1, 0, 0, z] + 
      G[1, 1, 1, 0, y] + G[1, 1, 1, 0, z]/2 + G[1, 1 - z, 1, 0, y]/2 - 
      G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 1, 1, 0, y] + G[-z, 0, 1, 0, y] + 
      G[-z, 1 - z, 1, 0, y]))/(mh2^2*(1 - y - z)*z) + 
   (N^2*(83479/5184 + ((2345*I)/432)*Pi + (1117*Pi^2)/432 + 
      ((11*I)/18)*Pi^3 - (11*Pi^4)/180 - (145*zeta3)/18 - (4*I)*Pi*zeta3 + 
      (17*G[0, y])/27 + ((55*I)/12)*Pi*G[0, y] - (49*Pi^2*G[0, y])/144 + 
      (zeta3*G[0, y])/2 - (2051*G[0, z])/216 - ((11*I)/3)*Pi*G[0, z] + 
      (77*Pi^2*G[0, z])/144 + (zeta3*G[0, z])/2 + (22*G[0, y]*G[0, z])/3 + 
      ((11*I)/4)*Pi*G[0, y]*G[0, z] - (Pi^2*G[0, y]*G[0, z])/4 - 
      (5*Pi^2*G[1, y])/9 + (zeta3*G[1, y])/2 + (Pi^2*G[0, z]*G[1, y])/12 - 
      (Pi^2*G[1, z])/8 + (5*zeta3*G[1, z])/2 - (Pi^2*G[1, y]*G[1, z])/12 + 
      (13*Pi^2*G[1 - z, y])/72 + 2*zeta3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/12 + (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      (Pi^2*G[1, z]*G[-z, y])/6 - (40*G[0, 0, y])/9 - 
      (7*G[0, z]*G[0, 0, y])/2 + (137*G[0, 0, z])/36 - 
      (G[0, y]*G[0, 0, z])/2 - G[0, 0, y]*G[0, 0, z] + (Pi^2*G[0, 1, y])/6 + 
      (Pi^2*G[0, 1, z])/6 + (Pi^2*G[0, 1 - z, y])/6 - (637*G[1, 0, y])/72 - 
      ((11*I)/4)*Pi*G[1, 0, y] + (Pi^2*G[1, 0, y])/4 - 
      (2*G[0, z]*G[1, 0, y])/3 - (71*G[1, 0, z])/36 - 
      ((11*I)/4)*Pi*G[1, 0, z] + (Pi^2*G[1, 0, z])/6 + 
      (8*G[0, y]*G[1, 0, z])/3 - (13*G[1 - z, y]*G[1, 0, z])/12 - 
      G[0, 1 - z, y]*G[1, 0, z] - (G[1, 0, y]*G[1, 0, z])/2 - 
      (Pi^2*G[1, 1, y])/6 - (Pi^2*G[1, 1, z])/12 - (Pi^2*G[1, 1 - z, y])/12 + 
      (G[1, 0, z]*G[1, 1 - z, y])/2 - (Pi^2*G[1 - z, 0, y])/12 + 
      (13*G[0, z]*G[1 - z, 0, y])/12 + (G[1, 0, z]*G[1 - z, 0, y])/2 + 
      (Pi^2*G[1 - z, 1, y])/6 - G[1, 0, z]*G[-z, 0, y] - 
      (Pi^2*G[-z, 1 - z, y])/6 + G[1, 0, z]*G[-z, 1 - z, y] - 
      (2*G[0, 1, 0, y])/3 + (G[0, z]*G[0, 1, 0, y])/2 - 
      (17*G[0, 1, 0, z])/12 + (G[0, y]*G[0, 1, 0, z])/2 - 
      (G[1, y]*G[0, 1, 0, z])/2 - (G[1 - z, y]*G[0, 1, 0, z])/2 + 
      G[-z, y]*G[0, 1, 0, z] + G[0, z]*G[0, 1 - z, 0, y] + 
      (7*G[1, 0, 0, y])/2 + G[0, z]*G[1, 0, 0, y] + G[1, 0, 0, z]/2 + 
      G[0, y]*G[1, 0, 0, z] + (10*G[1, 1, 0, y])/3 + (3*G[1, 1, 0, z])/4 + 
      (G[1, y]*G[1, 1, 0, z])/2 - G[1 - z, y]*G[1, 1, 0, z] + 
      G[-z, y]*G[1, 1, 0, z] - (G[0, z]*G[1, 1 - z, 0, y])/2 - 
      (13*G[1 - z, 1, 0, y])/12 + (G[0, z]*G[1 - z, 1, 0, y])/2 - 
      G[0, z]*G[-z, 1 - z, 0, y] + G[0, 0, 1, 0, y] + 2*G[0, 0, 1, 0, z] - 
      G[0, 1, 1, 0, y] - G[0, 1, 1, 0, z] - G[0, 1 - z, 1, 0, y] - 
      (3*G[1, 0, 1, 0, y])/2 - 2*G[1, 0, 1, 0, z] - G[1, 1, 0, 0, y] - 
      G[1, 1, 0, 0, z] + G[1, 1, 1, 0, y] + G[1, 1, 1, 0, z]/2 + 
      G[1, 1 - z, 1, 0, y]/2 - G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 1, 1, 0, y] + G[-z, 0, 1, 0, y] + G[-z, 1 - z, 1, 0, y]))/
    (mh2^2*y*(1 - z)) + ((Pi^2*G[1, y])/3 - (5*Pi^2*G[1 - z, y])/18 + 
     5*zeta3*G[1 - z, y] - (179*G[0, z]*G[1 - z, y])/18 - 
     ((11*I)/2)*Pi*G[0, z]*G[1 - z, y] + (2*Pi^2*G[0, z]*G[1 - z, y])/3 - 
     (Pi^2*G[1, z]*G[1 - z, y])/3 + (179*G[1, z]*G[-z, y])/18 + 
     ((11*I)/2)*Pi*G[1, z]*G[-z, y] + 2*G[1 - z, y]*G[0, 0, z] - 
     G[1 - z, y]*G[0, 1, z] + (11*G[-z, y]*G[0, 1, z])/6 - 
     (Pi^2*G[0, 1 - z, y])/6 - (5*G[0, z]*G[0, 1 - z, y])/6 + 
     G[0, 0, z]*G[0, 1 - z, y] + G[0, 1, z]*G[0, 1 - z, y] + 
     (5*G[1, z]*G[0, -z, y])/6 - 2*G[0, 1, z]*G[0, -z, y] + 
     (2*G[1 - z, y]*G[1, 0, z])/3 + (7*G[-z, y]*G[1, 0, z])/6 + 
     2*G[0, 1 - z, y]*G[1, 0, z] - G[0, -z, y]*G[1, 0, z] - 
     (14*G[-z, y]*G[1, 1, z])/3 - G[0, -z, y]*G[1, 1, z] + 
     (25*G[0, z]*G[1 - z, 0, y])/6 + G[0, 0, z]*G[1 - z, 0, y] - 
     G[0, 1, z]*G[1 - z, 0, y] - G[1, 0, z]*G[1 - z, 0, y] - 
     (Pi^2*G[1 - z, 1, y])/3 - (Pi^2*G[1 - z, 1 - z, y])/3 + 
     (14*G[0, z]*G[1 - z, 1 - z, y])/3 + G[0, 0, z]*G[1 - z, 1 - z, y] + 
     2*G[1, 0, z]*G[1 - z, 1 - z, y] - (17*G[1, z]*G[1 - z, -z, y])/3 + 
     3*G[0, 1, z]*G[1 - z, -z, y] - G[1, 0, z]*G[1 - z, -z, y] - 
     (25*G[1, z]*G[-z, 0, y])/6 + G[0, 1, z]*G[-z, 0, y] + 
     (179*G[-z, 1 - z, y])/18 + ((11*I)/2)*Pi*G[-z, 1 - z, y] + 
     (7*G[0, z]*G[-z, 1 - z, y])/6 - (14*G[1, z]*G[-z, 1 - z, y])/3 - 
     G[1, 0, z]*G[-z, 1 - z, y] + (2*G[1, z]*G[-z, -z, y])/3 - 
     6*G[0, 1, z]*G[-z, -z, y] + 2*G[1, 1, z]*G[-z, -z, y] + 
     3*G[1 - z, y]*G[0, 0, 1, z] - 4*G[-z, y]*G[0, 0, 1, z] - 
     2*G[1 - z, y]*G[0, 1, 0, z] + G[-z, y]*G[0, 1, 0, z] - 
     2*G[0, z]*G[0, 1 - z, 0, y] + G[0, z]*G[0, 1 - z, 1 - z, y] + 
     2*G[1, z]*G[0, -z, 0, y] + (5*G[0, -z, 1 - z, y])/6 - 
     G[0, z]*G[0, -z, 1 - z, y] - G[1, z]*G[0, -z, 1 - z, y] - 
     G[1, z]*G[0, -z, -z, y] - G[1 - z, y]*G[1, 0, 0, z] + 
     G[1 - z, y]*G[1, 0, 1, z] - 2*G[1, 1, 0, y] + 
     3*G[1 - z, y]*G[1, 1, 0, z] - G[-z, y]*G[1, 1, 0, z] - 
     G[1, z]*G[1 - z, 0, -z, y] - G[0, z]*G[1 - z, 1 - z, 0, y] - 
     G[1, z]*G[1 - z, -z, 0, y] - (17*G[1 - z, -z, 1 - z, y])/3 - 
     G[0, z]*G[1 - z, -z, 1 - z, y] + 4*G[1, z]*G[1 - z, -z, -z, y] - 
     (25*G[-z, 0, 1 - z, y])/6 + G[0, z]*G[-z, 0, 1 - z, y] - 
     (25*G[-z, 1 - z, 0, y])/6 - (14*G[-z, 1 - z, 1 - z, y])/3 - 
     2*G[0, z]*G[-z, 1 - z, 1 - z, y] + 2*G[1, z]*G[-z, 1 - z, -z, y] + 
     2*G[1, z]*G[-z, -z, 0, y] + (2*G[-z, -z, 1 - z, y])/3 + 
     2*G[1, z]*G[-z, -z, 1 - z, y] - 6*G[1, z]*G[-z, -z, -z, y] + 
     2*G[0, -z, 0, 1 - z, y] + 2*G[0, -z, 1 - z, 0, y] - 
     G[0, -z, 1 - z, 1 - z, y] - G[0, -z, -z, 1 - z, y] - 
     G[1 - z, 0, 1, 0, y] - G[1 - z, 0, -z, 1 - z, y] + 
     2*G[1 - z, 1, 1, 0, y] + G[1 - z, 1 - z, 1, 0, y] - 
     G[1 - z, -z, 0, 1 - z, y] - G[1 - z, -z, 1 - z, 0, y] + 
     4*G[1 - z, -z, -z, 1 - z, y] - G[-z, 0, 1, 0, y] - 
     G[-z, 1 - z, 1, 0, y] + 2*G[-z, 1 - z, -z, 1 - z, y] + 
     2*G[-z, -z, 0, 1 - z, y] + 2*G[-z, -z, 1 - z, 0, y] + 
     2*G[-z, -z, 1 - z, 1 - z, y] - 6*G[-z, -z, -z, 1 - z, y])/(mh2^2*y^3) + 
   ((Pi^2*G[1, y])/3 - (Pi^2*G[1 - z, y])/3 + 2*zeta3*G[1 - z, y] - 
     (13*G[0, z]*G[1 - z, y])/4 - (5*Pi^2*G[0, z]*G[1 - z, y])/6 + 
     (Pi^2*G[1, z]*G[1 - z, y])/2 + (13*G[1, z]*G[-z, y])/4 + 
     (5*Pi^2*G[1, z]*G[-z, y])/6 - 4*G[1 - z, y]*G[0, 1, z] + 
     4*G[-z, y]*G[0, 1, z] - (G[0, z]*G[0, 1 - z, y])/2 + 
     (G[1, z]*G[0, -z, y])/2 - 2*G[1 - z, y]*G[1, 0, z] + 
     (G[-z, y]*G[1, 0, z])/2 + (3*G[-z, y]*G[1, 1, z])/2 - 
     (Pi^2*G[1 - z, 0, y])/6 + 4*G[0, z]*G[1 - z, 0, y] - 
     5*G[0, 0, z]*G[1 - z, 0, y] - G[0, 1, z]*G[1 - z, 0, y] - 
     (Pi^2*G[1 - z, 1, y])/3 + (4*Pi^2*G[1 - z, 1 - z, y])/3 - 
     (3*G[0, z]*G[1 - z, 1 - z, y])/2 - 2*G[0, 0, z]*G[1 - z, 1 - z, y] + 
     3*G[0, 1, z]*G[1 - z, 1 - z, y] - 5*G[1, 0, z]*G[1 - z, 1 - z, y] - 
     (5*G[1, z]*G[1 - z, -z, y])/2 - 4*G[1, z]*G[-z, 0, y] + 
     5*G[1, 0, z]*G[-z, 0, y] + G[1, 1, z]*G[-z, 0, y] + 
     (13*G[-z, 1 - z, y])/4 + (5*Pi^2*G[-z, 1 - z, y])/6 + 
     (G[0, z]*G[-z, 1 - z, y])/2 + (3*G[1, z]*G[-z, 1 - z, y])/2 - 
     G[0, 1, z]*G[-z, 1 - z, y] - 3*G[1, 0, z]*G[-z, 1 - z, y] + 
     (7*G[1, z]*G[-z, -z, y])/2 - 3*G[0, 1, z]*G[-z, -z, y] - 
     3*G[1, 1, z]*G[-z, -z, y] + 4*G[1 - z, y]*G[0, 1, 0, z] - 
     5*G[-z, y]*G[0, 1, 0, z] - G[-z, y]*G[0, 1, 1, z] + 
     G[0, -z, 1 - z, y]/2 + 5*G[1 - z, y]*G[1, 0, 0, z] + 
     2*G[1 - z, y]*G[1, 0, 1, z] - G[-z, y]*G[1, 0, 1, z] - 2*G[1, 1, 0, y] - 
     G[1 - z, y]*G[1, 1, 0, z] - 3*G[-z, y]*G[1, 1, 0, z] + 
     G[0, z]*G[1 - z, 0, 1 - z, y] - 2*G[1, z]*G[1 - z, 0, -z, y] + 
     5*G[0, z]*G[1 - z, 1 - z, 0, y] + 3*G[1, z]*G[1 - z, 1 - z, -z, y] - 
     (5*G[1 - z, -z, 1 - z, y])/2 - 4*G[-z, 0, 1 - z, y] + 
     G[1, z]*G[-z, 0, 1 - z, y] - 4*G[-z, 1 - z, 0, y] + 
     5*G[0, z]*G[-z, 1 - z, 0, y] + G[1, z]*G[-z, 1 - z, 0, y] + 
     (3*G[-z, 1 - z, 1 - z, y])/2 + 2*G[0, z]*G[-z, 1 - z, 1 - z, y] - 
     3*G[1, z]*G[-z, 1 - z, -z, y] + 3*G[1, z]*G[-z, -z, 0, y] + 
     (7*G[-z, -z, 1 - z, y])/2 - 3*G[1, z]*G[-z, -z, 1 - z, y] - 
     3*G[1, z]*G[-z, -z, -z, y] + 6*G[1 - z, 0, 1, 0, y] - 
     2*G[1 - z, 0, -z, 1 - z, y] + 2*G[1 - z, 1, 1, 0, y] - 
     6*G[1 - z, 1 - z, 1, 0, y] + 3*G[1 - z, 1 - z, -z, 1 - z, y] - 
     8*G[-z, 0, 1, 0, y] + G[-z, 0, 1 - z, 1 - z, y] + 
     G[-z, 1 - z, 0, 1 - z, y] - 8*G[-z, 1 - z, 1, 0, y] + 
     G[-z, 1 - z, 1 - z, 0, y] - 3*G[-z, 1 - z, -z, 1 - z, y] + 
     3*G[-z, -z, 0, 1 - z, y] + 3*G[-z, -z, 1 - z, 0, y] - 
     3*G[-z, -z, 1 - z, 1 - z, y] - 3*G[-z, -z, -z, 1 - z, y])/
    (mh2^2*N^2*y^3) + ((Pi^2*G[1, y])/18 - (5*zeta3*G[1, y])/2 - 
     (Pi^2*G[1, z])/18 + (5*zeta3*G[1, z])/2 - (197*G[0, y]*G[1, z])/36 - 
     ((11*I)/4)*Pi*G[0, y]*G[1, z] + (Pi^2*G[0, y]*G[1, z])/3 + 
     (Pi^2*G[1, y]*G[1, z])/12 - (Pi^2*G[1 - z, y])/18 + 
     (5*zeta3*G[1 - z, y])/2 - (Pi^2*G[1, z]*G[1 - z, y])/3 + 
     (197*G[1, z]*G[-z, y])/36 + ((11*I)/4)*Pi*G[1, z]*G[-z, y] + 
     G[1, z]*G[0, 0, y] - (Pi^2*G[0, 1, y])/6 + (197*G[0, 1, z])/36 + 
     ((11*I)/4)*Pi*G[0, 1, z] - (Pi^2*G[0, 1, z])/12 - 
     (G[0, y]*G[0, 1, z])/3 - (7*G[1 - z, y]*G[0, 1, z])/3 - 
     (3*G[-z, y]*G[0, 1, z])/4 + (G[0, 0, y]*G[0, 1, z])/2 - 
     (197*G[0, 1 - z, y])/36 - ((11*I)/4)*Pi*G[0, 1 - z, y] + 
     (Pi^2*G[0, 1 - z, y])/6 + (19*G[0, z]*G[0, 1 - z, y])/12 + 
     (7*G[1, z]*G[0, 1 - z, y])/3 - (G[0, 1, z]*G[0, 1 - z, y])/2 - 
     (23*G[1, z]*G[0, -z, y])/12 + (197*G[1, 0, y])/36 + 
     ((11*I)/4)*Pi*G[1, 0, y] - (Pi^2*G[1, 0, y])/3 - 
     (19*G[0, z]*G[1, 0, y])/12 + (19*G[0, y]*G[1, 0, z])/12 - 
     (19*G[-z, y]*G[1, 0, z])/12 + (G[0, 0, y]*G[1, 0, z])/2 + 
     (G[0, 1 - z, y]*G[1, 0, z])/2 - (3*G[0, -z, y]*G[1, 0, z])/2 + 
     G[1, 0, y]*G[1, 0, z] + (Pi^2*G[1, 1, y])/12 - (Pi^2*G[1, 1, z])/3 + 
     (7*G[0, y]*G[1, 1, z])/3 - (7*G[-z, y]*G[1, 1, z])/3 + 
     (G[0, 0, y]*G[1, 1, z])/2 - (G[0, -z, y]*G[1, 1, z])/2 + 
     (Pi^2*G[1, 1 - z, y])/12 - (G[0, 1, z]*G[1, 1 - z, y])/2 - 
     (G[1, 0, z]*G[1, 1 - z, y])/2 - (197*G[1 - z, 0, y])/36 - 
     ((11*I)/4)*Pi*G[1 - z, 0, y] + (Pi^2*G[1 - z, 0, y])/3 + 
     (19*G[0, z]*G[1 - z, 0, y])/12 + (7*G[1, z]*G[1 - z, 0, y])/3 - 
     (G[0, 1, z]*G[1 - z, 0, y])/2 - (G[1, 0, z]*G[1 - z, 0, y])/2 - 
     (Pi^2*G[1 - z, 1 - z, y])/6 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
     (7*G[1, z]*G[1 - z, -z, y])/3 + (3*G[0, 1, z]*G[1 - z, -z, y])/2 - 
     (G[1, 0, z]*G[1 - z, -z, y])/2 + (G[1, z]*G[-z, 0, y])/12 + 
     (G[0, 1, z]*G[-z, 0, y])/2 - G[1, 1, z]*G[-z, 0, y] + 
     (197*G[-z, 1 - z, y])/36 + ((11*I)/4)*Pi*G[-z, 1 - z, y] - 
     (19*G[0, z]*G[-z, 1 - z, y])/12 - (7*G[1, z]*G[-z, 1 - z, y])/3 + 
     G[0, 1, z]*G[-z, 1 - z, y] - (G[1, 0, z]*G[-z, 1 - z, y])/2 + 
     (5*G[1, z]*G[-z, -z, y])/6 - 2*G[0, 1, z]*G[-z, -z, y] + 
     G[1, 0, z]*G[-z, -z, y] + G[1, 1, z]*G[-z, -z, y] - G[0, 0, 1, z]/3 + 
     (G[1, y]*G[0, 0, 1, z])/2 + G[1 - z, y]*G[0, 0, 1, z] - 
     2*G[-z, y]*G[0, 0, 1, z] + G[0, 0, 1 - z, y] + 
     G[0, z]*G[0, 0, 1 - z, y] + (G[1, z]*G[0, 0, 1 - z, y])/2 - 
     (G[1, z]*G[0, 0, -z, y])/2 - (13*G[0, 1, 0, y])/12 - 
     (G[0, z]*G[0, 1, 0, y])/2 - (19*G[0, 1, 0, z])/12 - 
     G[0, y]*G[0, 1, 0, z] + (G[1, y]*G[0, 1, 0, z])/2 - 
     G[1 - z, y]*G[0, 1, 0, z] + (G[-z, y]*G[0, 1, 0, z])/2 - 
     (7*G[0, 1, 1, z])/3 - (G[0, y]*G[0, 1, 1, z])/2 + 
     G[-z, y]*G[0, 1, 1, z] + G[0, 1 - z, 0, y] + (G[0, z]*G[0, 1 - z, 0, y])/
      2 + (G[1, z]*G[0, 1 - z, 0, y])/2 + (7*G[0, 1 - z, 1 - z, y])/3 - 
     (G[1, z]*G[0, 1 - z, -z, y])/2 + G[1, z]*G[0, -z, 0, y] - 
     (23*G[0, -z, 1 - z, y])/12 - (3*G[0, z]*G[0, -z, 1 - z, y])/2 - 
     (G[1, z]*G[0, -z, 1 - z, y])/2 + (3*G[1, z]*G[0, -z, -z, y])/2 - 
     G[1, 0, 0, y] - (G[0, z]*G[1, 0, 0, y])/2 - G[1, z]*G[1, 0, 0, y] - 
     (7*G[1, 0, 1, z])/3 - (G[0, y]*G[1, 0, 1, z])/2 - 
     (G[1, y]*G[1, 0, 1, z])/2 + G[-z, y]*G[1, 0, 1, z] + 
     (G[0, z]*G[1, 0, 1 - z, y])/2 - (G[1, z]*G[1, 0, -z, y])/2 - 
     G[1, 1, 0, y]/3 - (G[0, z]*G[1, 1, 0, y])/2 - (G[0, y]*G[1, 1, 0, z])/
      2 - (G[1, y]*G[1, 1, 0, z])/2 + (3*G[1 - z, y]*G[1, 1, 0, z])/2 - 
     (G[-z, y]*G[1, 1, 0, z])/2 + G[0, z]*G[1, 1 - z, 0, y] - 
     (G[1, z]*G[1, 1 - z, -z, y])/2 + G[1 - z, 0, 0, y] + 
     (G[0, z]*G[1 - z, 0, 0, y])/2 + (G[1, z]*G[1 - z, 0, 0, y])/2 + 
     (7*G[1 - z, 0, 1 - z, y])/3 - (G[1, z]*G[1 - z, 0, -z, y])/2 - 
     2*G[1 - z, 1, 0, y] + (G[1, z]*G[1 - z, 1, 0, y])/2 + 
     (7*G[1 - z, 1 - z, 0, y])/3 - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
     (G[1, z]*G[1 - z, -z, 0, y])/2 - (7*G[1 - z, -z, 1 - z, y])/3 - 
     (G[0, z]*G[1 - z, -z, 1 - z, y])/2 + 2*G[1, z]*G[1 - z, -z, -z, y] + 
     G[-z, 0, 1 - z, y]/12 - (G[0, z]*G[-z, 0, 1 - z, y])/2 - 
     G[1, z]*G[-z, 0, 1 - z, y] + G[1, z]*G[-z, 0, -z, y] + 
     G[-z, 1 - z, 0, y]/12 - G[1, z]*G[-z, 1 - z, 0, y] - 
     (7*G[-z, 1 - z, 1 - z, y])/3 + G[1, z]*G[-z, 1 - z, -z, y] + 
     (5*G[-z, -z, 1 - z, y])/6 + G[0, z]*G[-z, -z, 1 - z, y] + 
     G[1, z]*G[-z, -z, 1 - z, y] - 3*G[1, z]*G[-z, -z, -z, y] - 
     (3*G[0, 0, 0, 1, z])/2 - (3*G[0, 0, 1, 0, y])/2 + 
     (3*G[0, 0, 1, 0, z])/2 + G[0, 0, 1, 1, z]/2 + G[0, 0, 1 - z, 1 - z, y]/
      2 - G[0, 0, -z, 1 - z, y]/2 + G[0, 1, 0, 1, z] + G[0, 1, 1, 0, y] - 
     G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 0, 1 - z, y]/2 - G[0, 1 - z, 1, 0, y] + 
     G[0, 1 - z, 1 - z, 0, y]/2 - G[0, 1 - z, -z, 1 - z, y]/2 + 
     G[0, -z, 0, 1 - z, y] + G[0, -z, 1 - z, 0, y] - 
     G[0, -z, 1 - z, 1 - z, y]/2 + (3*G[0, -z, -z, 1 - z, y])/2 + 
     G[1, 0, 0, 1, z] - G[1, 0, 0, 1 - z, y] + 2*G[1, 0, 1, 0, y] - 
     G[1, 0, 1, 0, z] - G[1, 0, 1 - z, 0, y] - G[1, 0, -z, 1 - z, y]/2 + 
     (3*G[1, 1, 0, 0, y])/2 - G[1, 1, 1, 0, y]/2 + (3*G[1, 1, 1, 0, z])/2 - 
     G[1, 1 - z, 0, 0, y] - G[1, 1 - z, 1, 0, y] - G[1, 1 - z, -z, 1 - z, y]/
      2 + G[1 - z, 0, 0, 1 - z, y]/2 - G[1 - z, 0, 1, 0, y] + 
     G[1 - z, 0, 1 - z, 0, y]/2 - G[1 - z, 0, -z, 1 - z, y]/2 - 
     G[1 - z, 1, 0, 0, y] + G[1 - z, 1, 0, 1 - z, y]/2 + 
     G[1 - z, 1, 1 - z, 0, y]/2 + G[1 - z, 1 - z, 0, 0, y]/2 + 
     G[1 - z, 1 - z, 1, 0, y] - G[1 - z, -z, 0, 1 - z, y]/2 - 
     G[1 - z, -z, 1 - z, 0, y]/2 + 2*G[1 - z, -z, -z, 1 - z, y] + 
     G[-z, 0, 1, 0, y]/2 - G[-z, 0, 1 - z, 1 - z, y] + 
     G[-z, 0, -z, 1 - z, y] - G[-z, 1 - z, 0, 1 - z, y] + 
     G[-z, 1 - z, 1, 0, y]/2 - G[-z, 1 - z, 1 - z, 0, y] + 
     G[-z, 1 - z, -z, 1 - z, y] + G[-z, -z, 1 - z, 1 - z, y] - 
     3*G[-z, -z, -z, 1 - z, y])/(mh2^2*z^2) + 
   (-20255/1296 - ((2509*I)/216)*Pi + (125*Pi^2)/144 + (I/48)*Pi^3 + 
     Pi^4/288 + (515*zeta3)/72 + (I/2)*Pi*zeta3 + (14*G[0, y])/3 - 
     (Pi^2*G[0, y])/8 - (5*G[0, z])/9 + ((11*I)/8)*Pi*G[0, z] - 
     (7*Pi^2*G[0, z])/24 + (13*G[0, y]*G[0, z])/12 + (31*Pi^2*G[1, y])/72 - 
     (3*zeta3*G[1, y])/2 + (Pi^2*G[0, z]*G[1, y])/12 + (169*G[1, z])/216 - 
     ((33*I)/8)*Pi*G[1, z] + (19*Pi^2*G[1, z])/144 + zeta3*G[1, z] - 
     (35*G[0, y]*G[1, z])/36 - ((11*I)/4)*Pi*G[0, y]*G[1, z] + 
     (Pi^2*G[0, y]*G[1, z])/4 - (Pi^2*G[1, y]*G[1, z])/12 + 
     (169*G[1 - z, y])/216 - ((33*I)/8)*Pi*G[1 - z, y] + 
     (13*Pi^2*G[1 - z, y])/144 + (13*G[0, z]*G[1 - z, y])/8 - 
     (Pi^2*G[0, z]*G[1 - z, y])/6 + (11*G[1, z]*G[1 - z, y])/4 - 
     (Pi^2*G[1, z]*G[1 - z, y])/6 + (53*G[1, z]*G[-z, y])/36 + 
     ((11*I)/4)*Pi*G[1, z]*G[-z, y] + (7*G[1, z]*G[0, 0, y])/2 - 
     (7*G[0, 0, z])/4 - (G[0, y]*G[0, 0, z])/4 - (3*G[1 - z, y]*G[0, 0, z])/
      4 - (Pi^2*G[0, 1, y])/3 + (223*G[0, 1, z])/72 + 
     ((11*I)/4)*Pi*G[0, 1, z] - (Pi^2*G[0, 1, z])/12 - 
     (37*G[0, y]*G[0, 1, z])/12 - (13*G[1 - z, y]*G[0, 1, z])/12 + 
     (7*G[-z, y]*G[0, 1, z])/4 + G[0, 0, y]*G[0, 1, z] - 
     (35*G[0, 1 - z, y])/36 - ((11*I)/4)*Pi*G[0, 1 - z, y] + 
     (Pi^2*G[0, 1 - z, y])/3 + (G[0, z]*G[0, 1 - z, y])/3 + 
     (11*G[1, z]*G[0, 1 - z, y])/6 + (G[0, 0, z]*G[0, 1 - z, y])/2 - 
     (41*G[1, z]*G[0, -z, y])/12 + (35*G[1, 0, y])/36 + 
     ((11*I)/4)*Pi*G[1, 0, y] - (Pi^2*G[1, 0, y])/4 + 
     (11*G[0, z]*G[1, 0, y])/12 - G[1, z]*G[1, 0, y] + 
     (G[0, 1, z]*G[1, 0, y])/2 - (31*G[1, 0, z])/24 - (Pi^2*G[1, 0, z])/12 + 
     (G[0, y]*G[1, 0, z])/3 + (G[1 - z, y]*G[1, 0, z])/2 + 
     (17*G[-z, y]*G[1, 0, z])/12 + G[0, 0, y]*G[1, 0, z] - 
     G[0, 1 - z, y]*G[1, 0, z] - (3*G[0, -z, y]*G[1, 0, z])/2 + 
     (G[1, 0, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, y])/3 + (11*G[1, 1, z])/4 - 
     (Pi^2*G[1, 1, z])/12 + (11*G[0, y]*G[1, 1, z])/6 - 
     (11*G[-z, y]*G[1, 1, z])/6 - (G[0, -z, y]*G[1, 1, z])/2 - 
     (Pi^2*G[1, 1 - z, y])/12 - (G[0, 1, z]*G[1, 1 - z, y])/2 + 
     (G[1, 0, z]*G[1, 1 - z, y])/2 - (35*G[1 - z, 0, y])/36 - 
     ((11*I)/4)*Pi*G[1 - z, 0, y] + (Pi^2*G[1 - z, 0, y])/6 + 
     (G[0, z]*G[1 - z, 0, y])/3 + (11*G[1, z]*G[1 - z, 0, y])/6 + 
     (G[0, 0, z]*G[1 - z, 0, y])/2 - G[0, 1, z]*G[1 - z, 0, y] - 
     G[1, 0, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1, y])/6 + 
     (11*G[1 - z, 1 - z, y])/4 - (Pi^2*G[1 - z, 1 - z, y])/6 - 
     (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + G[1, 0, z]*G[1 - z, 1 - z, y] - 
     (13*G[1, z]*G[1 - z, -z, y])/12 + (3*G[0, 1, z]*G[1 - z, -z, y])/2 - 
     (G[1, 0, z]*G[1 - z, -z, y])/2 - (41*G[1, z]*G[-z, 0, y])/12 + 
     (G[0, 1, z]*G[-z, 0, y])/2 - G[1, 1, z]*G[-z, 0, y] + 
     (53*G[-z, 1 - z, y])/36 + ((11*I)/4)*Pi*G[-z, 1 - z, y] + 
     (17*G[0, z]*G[-z, 1 - z, y])/12 - (11*G[1, z]*G[-z, 1 - z, y])/6 + 
     G[0, 1, z]*G[-z, 1 - z, y] - (G[1, 0, z]*G[-z, 1 - z, y])/2 + 
     (G[1, z]*G[-z, -z, y])/3 - 2*G[0, 1, z]*G[-z, -z, y] + 
     G[1, 0, z]*G[-z, -z, y] + G[1, 1, z]*G[-z, -z, y] + 
     (29*G[0, 0, 1, z])/12 - G[0, y]*G[0, 0, 1, z] + 
     (G[1, y]*G[0, 0, 1, z])/2 + (G[1 - z, y]*G[0, 0, 1, z])/2 - 
     2*G[-z, y]*G[0, 0, 1, z] + (7*G[0, 0, 1 - z, y])/2 + 
     G[1, z]*G[0, 0, -z, y] - (25*G[0, 1, 0, y])/12 - 
     (G[0, z]*G[0, 1, 0, y])/2 - (G[1, z]*G[0, 1, 0, y])/2 + 
     (5*G[0, 1, 0, z])/12 - (G[0, y]*G[0, 1, 0, z])/2 - 
     (G[1, y]*G[0, 1, 0, z])/2 - G[1 - z, y]*G[0, 1, 0, z] + 
     (G[-z, y]*G[0, 1, 0, z])/2 - (11*G[0, 1, 1, z])/6 + 
     G[-z, y]*G[0, 1, 1, z] + (7*G[0, 1 - z, 0, y])/2 + 
     G[0, z]*G[0, 1 - z, 0, y] + (11*G[0, 1 - z, 1 - z, y])/6 + 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
     G[1, z]*G[0, -z, 0, y] - (41*G[0, -z, 1 - z, y])/12 - 
     (3*G[0, z]*G[0, -z, 1 - z, y])/2 - (G[1, z]*G[0, -z, 1 - z, y])/2 + 
     (3*G[1, z]*G[0, -z, -z, y])/2 - (7*G[1, 0, 0, y])/2 - 
     G[0, z]*G[1, 0, 0, y] - G[1, z]*G[1, 0, 0, y] + G[1, 0, 0, z]/4 - 
     (G[1 - z, y]*G[1, 0, 0, z])/2 - (7*G[1, 0, 1, z])/12 - 
     (G[0, y]*G[1, 0, 1, z])/2 - (G[1, y]*G[1, 0, 1, z])/2 + 
     G[1 - z, y]*G[1, 0, 1, z] + G[-z, y]*G[1, 0, 1, z] - G[1, 0, 1 - z, y] + 
     G[0, z]*G[1, 0, 1 - z, y] - (G[1, z]*G[1, 0, -z, y])/2 - 
     (31*G[1, 1, 0, y])/12 + (3*G[1, 1, 0, z])/4 - G[0, y]*G[1, 1, 0, z] + 
     (G[1, y]*G[1, 1, 0, z])/2 + 2*G[1 - z, y]*G[1, 1, 0, z] - 
     (G[-z, y]*G[1, 1, 0, z])/2 - G[1, 1 - z, 0, y] + 
     (G[0, z]*G[1, 1 - z, 0, y])/2 - (G[1, z]*G[1, 1 - z, -z, y])/2 + 
     (7*G[1 - z, 0, 0, y])/2 + G[0, z]*G[1 - z, 0, 0, y] + 
     (11*G[1 - z, 0, 1 - z, y])/6 - (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
     (G[1, z]*G[1 - z, 0, -z, y])/2 - G[1 - z, 1, 0, y] - 
     (G[0, z]*G[1 - z, 1, 0, y])/2 + (3*G[1, z]*G[1 - z, 1, 0, y])/2 + 
     (11*G[1 - z, 1 - z, 0, y])/6 - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
     (G[1, z]*G[1 - z, -z, 0, y])/2 - (13*G[1 - z, -z, 1 - z, y])/12 - 
     (G[0, z]*G[1 - z, -z, 1 - z, y])/2 + 2*G[1, z]*G[1 - z, -z, -z, y] - 
     (41*G[-z, 0, 1 - z, y])/12 - (G[0, z]*G[-z, 0, 1 - z, y])/2 - 
     G[1, z]*G[-z, 0, 1 - z, y] + G[1, z]*G[-z, 0, -z, y] - 
     (41*G[-z, 1 - z, 0, y])/12 - G[1, z]*G[-z, 1 - z, 0, y] - 
     (11*G[-z, 1 - z, 1 - z, y])/6 + G[1, z]*G[-z, 1 - z, -z, y] + 
     G[-z, -z, 1 - z, y]/3 + G[0, z]*G[-z, -z, 1 - z, y] + 
     G[1, z]*G[-z, -z, 1 - z, y] - 3*G[1, z]*G[-z, -z, -z, y] - 
     G[0, 0, 1, 0, y] + 2*G[0, 0, 1, 0, z] + G[0, 0, -z, 1 - z, y] - 
     G[0, 1, 0, 1 - z, y]/2 + 2*G[0, 1, 1, 0, y] - G[0, 1, 1, 0, z] - 
     G[0, 1, 1 - z, 0, y]/2 - (3*G[0, 1 - z, 1, 0, y])/2 - 
     G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 0, 1 - z, y] + 
     G[0, -z, 1 - z, 0, y] - G[0, -z, 1 - z, 1 - z, y]/2 + 
     (3*G[0, -z, -z, 1 - z, y])/2 + G[1, 0, 0, 1, z]/2 - 
     G[1, 0, 0, 1 - z, y] + 2*G[1, 0, 1, 0, y] - G[1, 0, 1, 0, z] - 
     G[1, 0, 1 - z, 0, y] - G[1, 0, -z, 1 - z, y]/2 + 2*G[1, 1, 0, 0, y] + 
     G[1, 1, 0, 1, z] - 2*G[1, 1, 1, 0, y] + (3*G[1, 1, 1, 0, z])/2 - 
     G[1, 1 - z, 0, 0, y] - G[1, 1 - z, -z, 1 - z, y]/2 - 
     G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 0, -z, 1 - z, y]/2 - 
     G[1 - z, 1, 0, 0, y] + (3*G[1 - z, 1, 0, 1 - z, y])/2 - 
     G[1 - z, 1, 1, 0, y] + (3*G[1 - z, 1, 1 - z, 0, y])/2 + 
     (3*G[1 - z, 1 - z, 1, 0, y])/2 - G[1 - z, -z, 0, 1 - z, y]/2 - 
     G[1 - z, -z, 1 - z, 0, y]/2 + 2*G[1 - z, -z, -z, 1 - z, y] + 
     G[-z, 0, 1, 0, y]/2 - G[-z, 0, 1 - z, 1 - z, y] + 
     G[-z, 0, -z, 1 - z, y] - G[-z, 1 - z, 0, 1 - z, y] + 
     G[-z, 1 - z, 1, 0, y]/2 - G[-z, 1 - z, 1 - z, 0, y] + 
     G[-z, 1 - z, -z, 1 - z, y] + G[-z, -z, 1 - z, 1 - z, y] - 
     3*G[-z, -z, -z, 1 - z, y])/(mh2^2*(1 - z)*(1 - y - z)) + 
   (-20255/1296 - ((2509*I)/216)*Pi + (137*Pi^2)/144 + (I/48)*Pi^3 + 
     Pi^4/288 + (569*zeta3)/72 + (I/2)*Pi*zeta3 + (14*G[0, y])/3 - 
     (Pi^2*G[0, y])/4 + (67*G[0, z])/36 + ((11*I)/2)*Pi*G[0, z] - 
     (19*Pi^2*G[0, z])/24 + (G[0, y]*G[0, z])/12 + (31*Pi^2*G[1, y])/72 - 
     (3*zeta3*G[1, y])/2 + (Pi^2*G[0, z]*G[1, y])/12 + (169*G[1, z])/216 - 
     ((33*I)/8)*Pi*G[1, z] + (109*Pi^2*G[1, z])/144 + zeta3*G[1, z] - 
     (35*G[0, y]*G[1, z])/36 - ((11*I)/4)*Pi*G[0, y]*G[1, z] + 
     (Pi^2*G[0, y]*G[1, z])/4 - (Pi^2*G[1, y]*G[1, z])/12 + 
     (169*G[1 - z, y])/216 - ((33*I)/8)*Pi*G[1 - z, y] + 
     (31*Pi^2*G[1 - z, y])/144 + (G[0, z]*G[1 - z, y])/4 - 
     (Pi^2*G[0, z]*G[1 - z, y])/6 + (11*G[1, z]*G[1 - z, y])/4 - 
     (Pi^2*G[1, z]*G[1 - z, y])/6 + (53*G[1, z]*G[-z, y])/36 + 
     ((11*I)/4)*Pi*G[1, z]*G[-z, y] + (7*G[1, z]*G[0, 0, y])/2 - 
     (9*G[0, 0, z])/2 - G[0, y]*G[0, 0, z] - 3*G[1 - z, y]*G[0, 0, z] - 
     (Pi^2*G[0, 1, y])/3 + (31*G[0, 1, z])/18 + ((11*I)/4)*Pi*G[0, 1, z] - 
     (Pi^2*G[0, 1, z])/12 - (37*G[0, y]*G[0, 1, z])/12 - 
     (G[1 - z, y]*G[0, 1, z])/3 + (7*G[-z, y]*G[0, 1, z])/4 + 
     G[0, 0, y]*G[0, 1, z] - (35*G[0, 1 - z, y])/36 - 
     ((11*I)/4)*Pi*G[0, 1 - z, y] + (Pi^2*G[0, 1 - z, y])/3 + 
     (13*G[0, z]*G[0, 1 - z, y])/12 + (11*G[1, z]*G[0, 1 - z, y])/6 + 
     (G[0, 0, z]*G[0, 1 - z, y])/2 - (25*G[1, z]*G[0, -z, y])/6 + 
     (35*G[1, 0, y])/36 + ((11*I)/4)*Pi*G[1, 0, y] - (Pi^2*G[1, 0, y])/4 + 
     (11*G[0, z]*G[1, 0, y])/12 - G[1, z]*G[1, 0, y] + 
     (G[0, 1, z]*G[1, 0, y])/2 - (19*G[1, 0, z])/6 - (Pi^2*G[1, 0, z])/12 + 
     (13*G[0, y]*G[1, 0, z])/12 + (G[1 - z, y]*G[1, 0, z])/2 + 
     (17*G[-z, y]*G[1, 0, z])/12 + G[0, 0, y]*G[1, 0, z] - 
     G[0, 1 - z, y]*G[1, 0, z] - (3*G[0, -z, y]*G[1, 0, z])/2 + 
     (G[1, 0, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, y])/3 + (11*G[1, 1, z])/4 - 
     (Pi^2*G[1, 1, z])/12 + (11*G[0, y]*G[1, 1, z])/6 - 
     (11*G[-z, y]*G[1, 1, z])/6 - (G[0, -z, y]*G[1, 1, z])/2 - 
     (Pi^2*G[1, 1 - z, y])/12 - (G[0, 1, z]*G[1, 1 - z, y])/2 + 
     (G[1, 0, z]*G[1, 1 - z, y])/2 - (35*G[1 - z, 0, y])/36 - 
     ((11*I)/4)*Pi*G[1 - z, 0, y] + (Pi^2*G[1 - z, 0, y])/6 + 
     (13*G[0, z]*G[1 - z, 0, y])/12 + (11*G[1, z]*G[1 - z, 0, y])/6 + 
     (G[0, 0, z]*G[1 - z, 0, y])/2 - G[0, 1, z]*G[1 - z, 0, y] - 
     G[1, 0, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1, y])/6 + 
     (11*G[1 - z, 1 - z, y])/4 - (Pi^2*G[1 - z, 1 - z, y])/6 - 
     (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + G[1, 0, z]*G[1 - z, 1 - z, y] - 
     (G[1, z]*G[1 - z, -z, y])/3 + (3*G[0, 1, z]*G[1 - z, -z, y])/2 - 
     (G[1, 0, z]*G[1 - z, -z, y])/2 - (41*G[1, z]*G[-z, 0, y])/12 + 
     (G[0, 1, z]*G[-z, 0, y])/2 - G[1, 1, z]*G[-z, 0, y] + 
     (53*G[-z, 1 - z, y])/36 + ((11*I)/4)*Pi*G[-z, 1 - z, y] + 
     (17*G[0, z]*G[-z, 1 - z, y])/12 - (11*G[1, z]*G[-z, 1 - z, y])/6 + 
     G[0, 1, z]*G[-z, 1 - z, y] - (G[1, 0, z]*G[-z, 1 - z, y])/2 + 
     (G[1, z]*G[-z, -z, y])/3 - 2*G[0, 1, z]*G[-z, -z, y] + 
     G[1, 0, z]*G[-z, -z, y] + G[1, 1, z]*G[-z, -z, y] + 
     (11*G[0, 0, 1, z])/12 - G[0, y]*G[0, 0, 1, z] + 
     (G[1, y]*G[0, 0, 1, z])/2 + (G[1 - z, y]*G[0, 0, 1, z])/2 - 
     2*G[-z, y]*G[0, 0, 1, z] + (7*G[0, 0, 1 - z, y])/2 + 
     G[1, z]*G[0, 0, -z, y] - (4*G[0, 1, 0, y])/3 - 
     (G[0, z]*G[0, 1, 0, y])/2 - (G[1, z]*G[0, 1, 0, y])/2 + 
     (23*G[0, 1, 0, z])/12 - (G[0, y]*G[0, 1, 0, z])/2 - 
     (G[1, y]*G[0, 1, 0, z])/2 - G[1 - z, y]*G[0, 1, 0, z] + 
     (G[-z, y]*G[0, 1, 0, z])/2 - (11*G[0, 1, 1, z])/6 + 
     G[-z, y]*G[0, 1, 1, z] + (7*G[0, 1 - z, 0, y])/2 + 
     G[0, z]*G[0, 1 - z, 0, y] + (11*G[0, 1 - z, 1 - z, y])/6 + 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
     G[1, z]*G[0, -z, 0, y] - (25*G[0, -z, 1 - z, y])/6 - 
     (3*G[0, z]*G[0, -z, 1 - z, y])/2 - (G[1, z]*G[0, -z, 1 - z, y])/2 + 
     (3*G[1, z]*G[0, -z, -z, y])/2 - (7*G[1, 0, 0, y])/2 - 
     G[0, z]*G[1, 0, 0, y] - G[1, z]*G[1, 0, 0, y] + G[1, 0, 0, z] - 
     (G[1 - z, y]*G[1, 0, 0, z])/2 + G[1, 0, 1, z]/6 - 
     (G[0, y]*G[1, 0, 1, z])/2 - (G[1, y]*G[1, 0, 1, z])/2 + 
     G[1 - z, y]*G[1, 0, 1, z] + G[-z, y]*G[1, 0, 1, z] - G[1, 0, 1 - z, y] + 
     G[0, z]*G[1, 0, 1 - z, y] - (G[1, z]*G[1, 0, -z, y])/2 - 
     (31*G[1, 1, 0, y])/12 - (9*G[1, 1, 0, z])/4 - G[0, y]*G[1, 1, 0, z] + 
     (G[1, y]*G[1, 1, 0, z])/2 + 2*G[1 - z, y]*G[1, 1, 0, z] - 
     (G[-z, y]*G[1, 1, 0, z])/2 - G[1, 1 - z, 0, y] + 
     (G[0, z]*G[1, 1 - z, 0, y])/2 - (G[1, z]*G[1, 1 - z, -z, y])/2 + 
     (7*G[1 - z, 0, 0, y])/2 + G[0, z]*G[1 - z, 0, 0, y] + 
     (11*G[1 - z, 0, 1 - z, y])/6 - (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
     (G[1, z]*G[1 - z, 0, -z, y])/2 - (7*G[1 - z, 1, 0, y])/4 - 
     (G[0, z]*G[1 - z, 1, 0, y])/2 + (3*G[1, z]*G[1 - z, 1, 0, y])/2 + 
     (11*G[1 - z, 1 - z, 0, y])/6 - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
     (G[1, z]*G[1 - z, -z, 0, y])/2 - G[1 - z, -z, 1 - z, y]/3 - 
     (G[0, z]*G[1 - z, -z, 1 - z, y])/2 + 2*G[1, z]*G[1 - z, -z, -z, y] - 
     (41*G[-z, 0, 1 - z, y])/12 - (G[0, z]*G[-z, 0, 1 - z, y])/2 - 
     G[1, z]*G[-z, 0, 1 - z, y] + G[1, z]*G[-z, 0, -z, y] - 
     (41*G[-z, 1 - z, 0, y])/12 - G[1, z]*G[-z, 1 - z, 0, y] - 
     (11*G[-z, 1 - z, 1 - z, y])/6 + G[1, z]*G[-z, 1 - z, -z, y] + 
     G[-z, -z, 1 - z, y]/3 + G[0, z]*G[-z, -z, 1 - z, y] + 
     G[1, z]*G[-z, -z, 1 - z, y] - 3*G[1, z]*G[-z, -z, -z, y] - 
     G[0, 0, 1, 0, y] + 2*G[0, 0, 1, 0, z] + G[0, 0, -z, 1 - z, y] - 
     G[0, 1, 0, 1 - z, y]/2 + 2*G[0, 1, 1, 0, y] - G[0, 1, 1, 0, z] - 
     G[0, 1, 1 - z, 0, y]/2 - (3*G[0, 1 - z, 1, 0, y])/2 - 
     G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 0, 1 - z, y] + 
     G[0, -z, 1 - z, 0, y] - G[0, -z, 1 - z, 1 - z, y]/2 + 
     (3*G[0, -z, -z, 1 - z, y])/2 + G[1, 0, 0, 1, z]/2 - 
     G[1, 0, 0, 1 - z, y] + 2*G[1, 0, 1, 0, y] - G[1, 0, 1, 0, z] - 
     G[1, 0, 1 - z, 0, y] - G[1, 0, -z, 1 - z, y]/2 + 2*G[1, 1, 0, 0, y] + 
     G[1, 1, 0, 1, z] - 2*G[1, 1, 1, 0, y] + (3*G[1, 1, 1, 0, z])/2 - 
     G[1, 1 - z, 0, 0, y] - G[1, 1 - z, -z, 1 - z, y]/2 - 
     G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 0, -z, 1 - z, y]/2 - 
     G[1 - z, 1, 0, 0, y] + (3*G[1 - z, 1, 0, 1 - z, y])/2 - 
     G[1 - z, 1, 1, 0, y] + (3*G[1 - z, 1, 1 - z, 0, y])/2 + 
     (3*G[1 - z, 1 - z, 1, 0, y])/2 - G[1 - z, -z, 0, 1 - z, y]/2 - 
     G[1 - z, -z, 1 - z, 0, y]/2 + 2*G[1 - z, -z, -z, 1 - z, y] + 
     G[-z, 0, 1, 0, y]/2 - G[-z, 0, 1 - z, 1 - z, y] + 
     G[-z, 0, -z, 1 - z, y] - G[-z, 1 - z, 0, 1 - z, y] + 
     G[-z, 1 - z, 1, 0, y]/2 - G[-z, 1 - z, 1 - z, 0, y] + 
     G[-z, 1 - z, -z, 1 - z, y] + G[-z, -z, 1 - z, 1 - z, y] - 
     3*G[-z, -z, -z, 1 - z, y])/(mh2^2*y*(1 - z)) + 
   (-20255/1296 - ((2509*I)/216)*Pi + (149*Pi^2)/144 + (I/48)*Pi^3 + 
     Pi^4/288 + (515*zeta3)/72 + (I/2)*Pi*zeta3 + (4*G[0, y])/9 + 
     ((11*I)/8)*Pi*G[0, y] - (7*Pi^2*G[0, y])/24 + (14*G[0, z])/3 - 
     (Pi^2*G[0, z])/8 + (25*G[0, y]*G[0, z])/12 + (7*Pi^2*G[1, y])/24 + 
     zeta3*G[1, y] + (Pi^2*G[0, z]*G[1, y])/12 + (169*G[1, z])/216 - 
     ((33*I)/8)*Pi*G[1, z] + (13*Pi^2*G[1, z])/48 - (3*zeta3*G[1, z])/2 + 
     (9*G[0, y]*G[1, z])/8 - (Pi^2*G[0, y]*G[1, z])/12 - 
     (Pi^2*G[1, y]*G[1, z])/6 + (169*G[1 - z, y])/216 - 
     ((33*I)/8)*Pi*G[1 - z, y] + (13*Pi^2*G[1 - z, y])/144 - 
     (17*G[0, z]*G[1 - z, y])/36 - ((11*I)/4)*Pi*G[0, z]*G[1 - z, y] + 
     (Pi^2*G[0, z]*G[1 - z, y])/6 + (11*G[1, z]*G[1 - z, y])/4 + 
     (89*G[1, z]*G[-z, y])/36 + ((11*I)/4)*Pi*G[1, z]*G[-z, y] - 
     (7*G[0, 0, y])/4 - (G[0, z]*G[0, 0, y])/4 - (3*G[1, z]*G[0, 0, y])/4 + 
     (7*G[1 - z, y]*G[0, 0, z])/2 - (Pi^2*G[0, 1, y])/6 + 2*G[0, 1, z] + 
     (G[0, y]*G[0, 1, z])/4 + (3*G[1 - z, y]*G[0, 1, z])/4 - 
     (G[-z, y]*G[0, 1, z])/12 + (G[0, 0, y]*G[0, 1, z])/2 + 
     (9*G[0, 1 - z, y])/8 + (Pi^2*G[0, 1 - z, y])/12 - 
     (7*G[0, z]*G[0, 1 - z, y])/6 + G[0, 0, z]*G[0, 1 - z, y] + 
     G[0, 1, z]*G[0, 1 - z, y] + (17*G[1, z]*G[0, -z, y])/12 - 
     G[0, 1, z]*G[0, -z, y] - (41*G[1, 0, y])/12 + (Pi^2*G[1, 0, y])/12 + 
     (3*G[0, z]*G[1, 0, y])/2 - G[1, z]*G[1, 0, y] + 
     (G[0, 1, z]*G[1, 0, y])/2 - G[1, 0, z] - (Pi^2*G[1, 0, z])/12 - 
     (G[0, y]*G[1, 0, z])/4 + (5*G[1 - z, y]*G[1, 0, z])/6 - 
     (5*G[-z, y]*G[1, 0, z])/12 + (G[0, 0, y]*G[1, 0, z])/2 - 
     (G[0, 1 - z, y]*G[1, 0, z])/2 - (G[0, -z, y]*G[1, 0, z])/2 - 
     (G[1, 0, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, y])/4 + (11*G[1, 1, z])/4 + 
     (Pi^2*G[1, 1, z])/4 - (11*G[-z, y]*G[1, 1, z])/6 - 
     (G[0, 0, y]*G[1, 1, z])/2 - (G[0, -z, y]*G[1, 1, z])/2 - 
     (Pi^2*G[1, 1 - z, y])/6 + G[1, 0, z]*G[1, 1 - z, y] + 
     (9*G[1 - z, 0, y])/8 - (Pi^2*G[1 - z, 0, y])/6 + 
     (G[0, z]*G[1 - z, 0, y])/3 + G[0, 0, z]*G[1 - z, 0, y] - 
     G[0, 1, z]*G[1 - z, 0, y] - G[1, 0, z]*G[1 - z, 0, y] + 
     (11*G[1 - z, 1 - z, y])/4 - (Pi^2*G[1 - z, 1 - z, y])/6 + 
     (11*G[0, z]*G[1 - z, 1 - z, y])/6 + (3*G[1, 0, z]*G[1 - z, 1 - z, y])/
      2 - (13*G[1, z]*G[1 - z, -z, y])/12 + (3*G[0, 1, z]*G[1 - z, -z, y])/
      2 - (G[1, 0, z]*G[1 - z, -z, y])/2 - (19*G[1, z]*G[-z, 0, y])/12 + 
     (G[0, 1, z]*G[-z, 0, y])/2 + (89*G[-z, 1 - z, y])/36 + 
     ((11*I)/4)*Pi*G[-z, 1 - z, y] - (5*G[0, z]*G[-z, 1 - z, y])/12 - 
     (11*G[1, z]*G[-z, 1 - z, y])/6 - (G[1, 0, z]*G[-z, 1 - z, y])/2 + 
     (G[1, z]*G[-z, -z, y])/3 - 3*G[0, 1, z]*G[-z, -z, y] + 
     G[1, 1, z]*G[-z, -z, y] - G[0, y]*G[0, 0, 1, z] + 
     G[1 - z, y]*G[0, 0, 1, z] - 2*G[-z, y]*G[0, 0, 1, z] - 
     (3*G[0, 0, 1 - z, y])/4 - G[0, z]*G[0, 0, 1 - z, y] - 
     (G[1, z]*G[0, 0, 1 - z, y])/2 + (3*G[1, z]*G[0, 0, -z, y])/2 + 
     (5*G[0, 1, 0, y])/4 - (G[1, z]*G[0, 1, 0, y])/2 - G[0, 1, 0, z]/2 + 
     (G[0, y]*G[0, 1, 0, z])/2 - G[1, y]*G[0, 1, 0, z] - 
     G[1 - z, y]*G[0, 1, 0, z] + (G[-z, y]*G[0, 1, 0, z])/2 + 
     (G[0, y]*G[0, 1, 1, z])/2 - (3*G[0, 1 - z, 0, y])/4 - 
     (G[0, z]*G[0, 1 - z, 0, y])/2 - (G[1, z]*G[0, 1 - z, 0, y])/2 + 
     G[0, z]*G[0, 1 - z, 1 - z, y] + G[1, z]*G[0, -z, 0, y] + 
     (17*G[0, -z, 1 - z, y])/12 - (G[0, z]*G[0, -z, 1 - z, y])/2 - 
     (G[1, z]*G[0, -z, 1 - z, y])/2 - (G[1, z]*G[0, -z, -z, y])/2 + 
     G[1, 0, 0, y] - (G[0, z]*G[1, 0, 0, y])/2 - G[1 - z, y]*G[1, 0, 0, z] + 
     (5*G[1, 0, 1, z])/4 + (3*G[1 - z, y]*G[1, 0, 1, z])/2 - 
     G[1, 0, 1 - z, y] + (G[0, z]*G[1, 0, 1 - z, y])/2 - 
     (7*G[1, 1, 0, y])/4 + (G[0, z]*G[1, 1, 0, y])/2 + G[1, 1, 0, z]/4 - 
     (G[0, y]*G[1, 1, 0, z])/2 + G[1, y]*G[1, 1, 0, z] + 
     2*G[1 - z, y]*G[1, 1, 0, z] - (G[-z, y]*G[1, 1, 0, z])/2 - 
     G[1, 1 - z, 0, y] - (G[0, z]*G[1, 1 - z, 0, y])/2 - 
     (3*G[1 - z, 0, 0, y])/4 + (G[0, z]*G[1 - z, 0, 0, y])/2 - 
     (G[1, z]*G[1 - z, 0, 0, y])/2 - (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
     (G[1, z]*G[1 - z, 0, -z, y])/2 + G[1 - z, 1, 0, y]/2 - 
     (G[0, z]*G[1 - z, 1, 0, y])/2 + G[1, z]*G[1 - z, 1, 0, y] - 
     (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - (G[1, z]*G[1 - z, -z, 0, y])/2 - 
     (13*G[1 - z, -z, 1 - z, y])/12 - (G[0, z]*G[1 - z, -z, 1 - z, y])/2 + 
     2*G[1, z]*G[1 - z, -z, -z, y] - (19*G[-z, 0, 1 - z, y])/12 + 
     (G[0, z]*G[-z, 0, 1 - z, y])/2 - (19*G[-z, 1 - z, 0, y])/12 - 
     (11*G[-z, 1 - z, 1 - z, y])/6 - G[0, z]*G[-z, 1 - z, 1 - z, y] + 
     G[1, z]*G[-z, 1 - z, -z, y] + G[1, z]*G[-z, -z, 0, y] + 
     G[-z, -z, 1 - z, y]/3 + G[1, z]*G[-z, -z, 1 - z, y] - 
     3*G[1, z]*G[-z, -z, -z, y] + (3*G[0, 0, 0, 1, z])/2 + 
     G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z]/2 - G[0, 0, 1, 1, z]/2 - 
     G[0, 0, 1 - z, 1 - z, y]/2 + (3*G[0, 0, -z, 1 - z, y])/2 - 
     G[0, 1, 0, 1, z] - G[0, 1, 0, 1 - z, y]/2 + G[0, 1, 1, 0, y] - 
     G[0, 1, 1, 0, z]/2 - G[0, 1, 1 - z, 0, y]/2 - G[0, 1 - z, 0, 1 - z, y]/
      2 - G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y]/2 + 
     G[0, -z, 0, 1 - z, y] + G[0, -z, 1 - z, 0, y] - 
     G[0, -z, 1 - z, 1 - z, y]/2 - G[0, -z, -z, 1 - z, y]/2 - 
     G[1, 0, 0, 1, z]/2 + G[1, 1, 0, 0, y]/2 + G[1, 1, 0, 1, z] - 
     (3*G[1, 1, 1, 0, y])/2 + G[1, 1 - z, 1, 0, y] - 
     G[1 - z, 0, 0, 1 - z, y]/2 - G[1 - z, 0, 1 - z, 0, y]/2 - 
     G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1, 0, 1 - z, y] + 
     G[1 - z, 1, 1 - z, 0, y] - G[1 - z, 1 - z, 0, 0, y]/2 + 
     G[1 - z, 1 - z, 1, 0, y] - G[1 - z, -z, 0, 1 - z, y]/2 - 
     G[1 - z, -z, 1 - z, 0, y]/2 + 2*G[1 - z, -z, -z, 1 - z, y] - 
     G[-z, 0, 1, 0, y]/2 - G[-z, 1 - z, 1, 0, y]/2 + 
     G[-z, 1 - z, -z, 1 - z, y] + G[-z, -z, 0, 1 - z, y] + 
     G[-z, -z, 1 - z, 0, y] + G[-z, -z, 1 - z, 1 - z, y] - 
     3*G[-z, -z, -z, 1 - z, y])/(mh2^2*(1 - y - z)*z) + 
   ((Pi^2*G[1, y])/12 - zeta3*G[1, y] + (Pi^2*G[0, z]*G[1, y])/12 - 
     (Pi^2*G[1, z])/12 + zeta3*G[1, z] - (17*G[0, y]*G[1, z])/8 - 
     (5*Pi^2*G[0, y]*G[1, z])/12 - (Pi^2*G[1, y]*G[1, z])/2 - 
     (Pi^2*G[1 - z, y])/12 + zeta3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/
      12 + (Pi^2*G[1, z]*G[1 - z, y])/2 + (17*G[1, z]*G[-z, y])/8 + 
     (5*Pi^2*G[1, z]*G[-z, y])/12 + (Pi^2*G[0, 1, y])/6 + (17*G[0, 1, z])/8 + 
     (5*Pi^2*G[0, 1, z])/12 - (G[0, y]*G[0, 1, z])/2 - 
     (3*G[1 - z, y]*G[0, 1, z])/4 + (3*G[-z, y]*G[0, 1, z])/4 - 
     (17*G[0, 1 - z, y])/8 - (7*Pi^2*G[0, 1 - z, y])/12 + 
     (3*G[0, z]*G[0, 1 - z, y])/2 - (3*G[1, z]*G[0, 1 - z, y])/4 + 
     (G[0, 1, z]*G[0, 1 - z, y])/2 - 2*G[1, z]*G[0, -z, y] + 
     (17*G[1, 0, y])/8 + (5*Pi^2*G[1, 0, y])/12 - (3*G[0, z]*G[1, 0, y])/2 + 
     (3*G[1, z]*G[1, 0, y])/2 - (G[0, 1, z]*G[1, 0, y])/2 - 
     (Pi^2*G[1, 0, z])/12 + (3*G[0, y]*G[1, 0, z])/2 - 
     (3*G[-z, y]*G[1, 0, z])/2 - (5*G[0, 0, y]*G[1, 0, z])/2 + 
     (7*G[0, 1 - z, y]*G[1, 0, z])/2 - (3*G[0, -z, y]*G[1, 0, z])/2 - 
     (5*G[1, 0, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, y])/4 + 
     (Pi^2*G[1, 1, z])/2 - (3*G[0, y]*G[1, 1, z])/4 + 
     (3*G[-z, y]*G[1, 1, z])/4 - G[0, 0, y]*G[1, 1, z] + 
     (3*G[0, -z, y]*G[1, 1, z])/2 - (Pi^2*G[1, 1 - z, y])/2 - 
     G[0, 1, z]*G[1, 1 - z, y] + 3*G[1, 0, z]*G[1, 1 - z, y] - 
     (17*G[1 - z, 0, y])/8 - (5*Pi^2*G[1 - z, 0, y])/12 + 
     (3*G[0, z]*G[1 - z, 0, y])/2 - (3*G[1, z]*G[1 - z, 0, y])/4 + 
     (G[0, 1, z]*G[1 - z, 0, y])/2 + (5*G[1, 0, z]*G[1 - z, 0, y])/2 - 
     (5*Pi^2*G[1 - z, 1, y])/12 + (2*Pi^2*G[1 - z, 1 - z, y])/3 + 
     (3*G[0, 1, z]*G[1 - z, 1 - z, y])/2 - 3*G[1, 0, z]*G[1 - z, 1 - z, y] - 
     (3*G[1, z]*G[1 - z, -z, y])/4 - (G[1, z]*G[-z, 0, y])/4 + 
     (5*G[1, 0, z]*G[-z, 0, y])/2 + G[1, 1, z]*G[-z, 0, y] + 
     (17*G[-z, 1 - z, y])/8 + (5*Pi^2*G[-z, 1 - z, y])/12 - 
     (3*G[0, z]*G[-z, 1 - z, y])/2 + (3*G[1, z]*G[-z, 1 - z, y])/4 - 
     G[0, 1, z]*G[-z, 1 - z, y] - (7*G[1, 0, z]*G[-z, 1 - z, y])/2 + 
     (9*G[1, z]*G[-z, -z, y])/4 + (3*G[1, 0, z]*G[-z, -z, y])/2 - 
     (3*G[1, 1, z]*G[-z, -z, y])/2 + G[0, 0, 1, z] + G[1, y]*G[0, 0, 1, z] - 
     G[1 - z, y]*G[0, 0, 1, z] + (3*G[0, z]*G[0, 0, 1 - z, y])/2 - 
     G[1, z]*G[0, 0, 1 - z, y] - (3*G[1, z]*G[0, 0, -z, y])/2 + 
     G[0, 1, 0, y]/4 + (G[1, z]*G[0, 1, 0, y])/2 - (3*G[0, 1, 0, z])/2 + 
     (5*G[0, y]*G[0, 1, 0, z])/2 - 3*G[1, y]*G[0, 1, 0, z] + 
     3*G[1 - z, y]*G[0, 1, 0, z] - (5*G[-z, y]*G[0, 1, 0, z])/2 + 
     (3*G[0, 1, 1, z])/4 + G[0, y]*G[0, 1, 1, z] - G[-z, y]*G[0, 1, 1, z] - 
     (5*G[0, z]*G[0, 1 - z, 0, y])/2 - G[1, z]*G[0, 1 - z, 0, y] - 
     (3*G[0, 1 - z, 1 - z, y])/4 - (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + 
     G[1, z]*G[0, 1 - z, -z, y] - 2*G[0, -z, 1 - z, y] - 
     (3*G[0, z]*G[0, -z, 1 - z, y])/2 + (3*G[1, z]*G[0, -z, 1 - z, y])/2 + 
     (3*G[1, z]*G[0, -z, -z, y])/2 + (5*G[0, z]*G[1, 0, 0, y])/2 + 
     G[1, z]*G[1, 0, 0, y] - (3*G[1, 0, 1, z])/4 + (G[0, y]*G[1, 0, 1, z])/
      2 - G[1, y]*G[1, 0, 1, z] + (3*G[1 - z, y]*G[1, 0, 1, z])/2 - 
     G[-z, y]*G[1, 0, 1, z] + (3*G[1, 0, 1 - z, y])/2 + 
     (G[0, z]*G[1, 0, 1 - z, y])/2 - G[1, z]*G[1, 0, -z, y] - 
     G[1, 1, 0, y]/2 + (5*G[0, z]*G[1, 1, 0, y])/2 + 
     (5*G[0, y]*G[1, 1, 0, z])/2 + 3*G[1, y]*G[1, 1, 0, z] - 
     2*G[1 - z, y]*G[1, 1, 0, z] - (7*G[-z, y]*G[1, 1, 0, z])/2 + 
     (3*G[1, 1 - z, 0, y])/2 - (5*G[0, z]*G[1, 1 - z, 0, y])/2 - 
     G[1, z]*G[1, 1 - z, -z, y] - (5*G[0, z]*G[1 - z, 0, 0, y])/2 - 
     G[1, z]*G[1 - z, 0, 0, y] - (3*G[1 - z, 0, 1 - z, y])/4 - 
     (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + G[1, z]*G[1 - z, 0, -z, y] - 
     G[1 - z, 1, 0, y]/4 - (5*G[0, z]*G[1 - z, 1, 0, y])/2 - 
     (G[1, z]*G[1 - z, 1, 0, y])/2 - (3*G[1 - z, 1 - z, 0, y])/4 + 
     (5*G[0, z]*G[1 - z, 1 - z, 0, y])/2 + (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
      2 - (3*G[1 - z, -z, 1 - z, y])/4 - G[-z, 0, 1 - z, y]/4 - 
     (3*G[0, z]*G[-z, 0, 1 - z, y])/2 + G[1, z]*G[-z, 0, 1 - z, y] + 
     (3*G[1, z]*G[-z, 0, -z, y])/2 - G[-z, 1 - z, 0, y]/4 + 
     (5*G[0, z]*G[-z, 1 - z, 0, y])/2 + G[1, z]*G[-z, 1 - z, 0, y] + 
     (3*G[-z, 1 - z, 1 - z, y])/4 + (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - 
     (3*G[1, z]*G[-z, 1 - z, -z, y])/2 + (9*G[-z, -z, 1 - z, y])/4 + 
     (3*G[0, z]*G[-z, -z, 1 - z, y])/2 - (3*G[1, z]*G[-z, -z, 1 - z, y])/2 - 
     (3*G[1, z]*G[-z, -z, -z, y])/2 + (5*G[0, 0, 1, 0, y])/2 - 
     (5*G[0, 0, 1, 0, z])/2 - G[0, 0, 1, 1, z] - G[0, 0, 1 - z, 1 - z, y] - 
     (3*G[0, 0, -z, 1 - z, y])/2 - G[0, 1, 0, 1, z] + 
     G[0, 1, 0, 1 - z, y]/2 - G[0, 1, 1, 0, y] - (7*G[0, 1, 1, 0, z])/2 + 
     G[0, 1, 1 - z, 0, y]/2 - G[0, 1 - z, 0, 1 - z, y] + 
     3*G[0, 1 - z, 1, 0, y] - G[0, 1 - z, 1 - z, 0, y] + 
     G[0, 1 - z, -z, 1 - z, y] + (3*G[0, -z, 1 - z, 1 - z, y])/2 + 
     (3*G[0, -z, -z, 1 - z, y])/2 - G[1, 0, 0, 1, z] + G[1, 0, 0, 1 - z, y] - 
     3*G[1, 0, 1, 0, y] + 3*G[1, 0, 1, 0, z] + G[1, 0, 1 - z, 0, y] - 
     G[1, 0, -z, 1 - z, y] - (7*G[1, 1, 0, 0, y])/2 + 
     (3*G[1, 1, 0, 1, z])/2 - (3*G[1, 1, 1, 0, y])/2 - 2*G[1, 1, 1, 0, z] + 
     G[1, 1 - z, 0, 0, y] + 2*G[1, 1 - z, 1, 0, y] - 
     G[1, 1 - z, -z, 1 - z, y] - G[1 - z, 0, 0, 1 - z, y] + 
     3*G[1 - z, 0, 1, 0, y] - G[1 - z, 0, 1 - z, 0, y] + 
     G[1 - z, 0, -z, 1 - z, y] + (7*G[1 - z, 1, 0, 0, y])/2 - 
     G[1 - z, 1, 0, 1 - z, y]/2 + (5*G[1 - z, 1, 1, 0, y])/2 - 
     G[1 - z, 1, 1 - z, 0, y]/2 - G[1 - z, 1 - z, 0, 0, y] - 
     (5*G[1 - z, 1 - z, 1, 0, y])/2 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/2 - 
     (5*G[-z, 0, 1, 0, y])/2 + G[-z, 0, 1 - z, 1 - z, y] + 
     (3*G[-z, 0, -z, 1 - z, y])/2 + G[-z, 1 - z, 0, 1 - z, y] - 
     (5*G[-z, 1 - z, 1, 0, y])/2 + G[-z, 1 - z, 1 - z, 0, y] - 
     (3*G[-z, 1 - z, -z, 1 - z, y])/2 - (3*G[-z, -z, 1 - z, 1 - z, y])/2 - 
     (3*G[-z, -z, -z, 1 - z, y])/2)/(mh2^2*N^2*z^2) + 
   (-331/64 + ((3*I)/16)*Pi - (15*Pi^2)/16 - (I/4)*Pi^3 + (11*Pi^4)/360 - 
     8*zeta3 + (3*I)*Pi*zeta3 + (5*Pi^2*G[0, y])/12 + (3*G[0, z])/2 - 
     (Pi^2*G[0, z])/6 - (17*G[0, y]*G[0, z])/4 + (5*Pi^2*G[1, y])/24 - 
     2*zeta3*G[1, y] - (27*G[1, z])/8 - (3*Pi^2*G[1, z])/4 - zeta3*G[1, z] - 
     (9*G[0, y]*G[1, z])/4 - (27*G[1 - z, y])/8 - (Pi^2*G[1 - z, y])/24 - 
     3*zeta3*G[1 - z, y] + G[0, z]*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/
      12 - (9*G[1, z]*G[1 - z, y])/8 - (Pi^2*G[1, z]*G[1 - z, y])/12 + 
     3*G[1, z]*G[-z, y] + (Pi^2*G[1, z]*G[-z, y])/12 - G[0, 0, z]/4 - 
     G[0, y]*G[0, 0, z] + G[1 - z, y]*G[0, 0, z] + (Pi^2*G[0, 1, y])/6 + 
     4*G[0, 1, z] + G[0, y]*G[0, 1, z] - 2*G[1 - z, y]*G[0, 1, z] + 
     (9*G[-z, y]*G[0, 1, z])/2 - (9*G[0, 1 - z, y])/4 - 
     (Pi^2*G[0, 1 - z, y])/6 - (7*G[0, z]*G[0, 1 - z, y])/4 - 
     (3*G[1, z]*G[0, 1 - z, y])/2 + (G[0, 1, z]*G[0, 1 - z, y])/2 + 
     (11*G[1, z]*G[0, -z, y])/4 + (59*G[1, 0, y])/8 + 
     (3*G[0, z]*G[1, 0, y])/4 - (3*G[1, z]*G[1, 0, y])/2 - 
     (G[0, 1, z]*G[1, 0, y])/2 + (11*G[1, 0, z])/4 - 
     (3*G[0, y]*G[1, 0, z])/2 - (7*G[1 - z, y]*G[1, 0, z])/4 + 
     (5*G[-z, y]*G[1, 0, z])/2 + G[0, 1 - z, y]*G[1, 0, z] - 
     G[0, -z, y]*G[1, 0, z] - (Pi^2*G[1, 1, y])/6 - (9*G[1, 1, z])/8 - 
     (3*G[0, y]*G[1, 1, z])/2 + 2*G[-z, y]*G[1, 1, z] - 
     G[0, 0, y]*G[1, 1, z] + G[0, -z, y]*G[1, 1, z] - 
     (G[0, 1, z]*G[1, 1 - z, y])/2 - (9*G[1 - z, 0, y])/4 + 
     (Pi^2*G[1 - z, 0, y])/12 + G[0, z]*G[1 - z, 0, y] - 
     (3*G[1, z]*G[1 - z, 0, y])/2 - (G[0, 0, z]*G[1 - z, 0, y])/2 + 
     G[0, 1, z]*G[1 - z, 0, y] - (9*G[1 - z, 1 - z, y])/8 + 
     (Pi^2*G[1 - z, 1 - z, y])/6 - (G[0, z]*G[1 - z, 1 - z, y])/2 + 
     (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
     (3*G[1, z]*G[1 - z, -z, y])/2 - (9*G[1, z]*G[-z, 0, y])/2 + 
     (G[1, 0, z]*G[-z, 0, y])/2 + (G[1, 1, z]*G[-z, 0, y])/2 + 
     3*G[-z, 1 - z, y] + (Pi^2*G[-z, 1 - z, y])/12 + 
     (5*G[0, z]*G[-z, 1 - z, y])/2 + 2*G[1, z]*G[-z, 1 - z, y] - 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 - (3*G[1, 0, z]*G[-z, 1 - z, y])/2 + 
     2*G[1, z]*G[-z, -z, y] + (G[0, 1, z]*G[-z, -z, y])/2 + 
     G[1, 0, z]*G[-z, -z, y] - (G[1, 1, z]*G[-z, -z, y])/2 + 
     (3*G[0, 0, 1, z])/4 + (G[1, y]*G[0, 0, 1, z])/2 - 
     G[1 - z, y]*G[0, 0, 1, z] + G[0, z]*G[0, 0, 1 - z, y] - 
     G[1, z]*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, -z, y] + 
     (3*G[0, 1, 0, y])/2 + (G[1, z]*G[0, 1, 0, y])/2 + 5*G[0, 1, 0, z] + 
     (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[-z, y]*G[0, 1, 0, z])/2 + 
     (3*G[0, 1, 1, z])/2 + G[0, y]*G[0, 1, 1, z] - (G[-z, y]*G[0, 1, 1, z])/
      2 - G[1, z]*G[0, 1 - z, 0, y] - (3*G[0, 1 - z, 1 - z, y])/2 + 
     (G[1, z]*G[0, 1 - z, -z, y])/2 + (11*G[0, -z, 1 - z, y])/4 - 
     G[0, z]*G[0, -z, 1 - z, y] + G[1, z]*G[0, -z, 1 - z, y] + 
     G[1, z]*G[0, -z, -z, y] + G[1, z]*G[1, 0, 0, y] + G[1, 0, 0, z] + 
     (G[1 - z, y]*G[1, 0, 0, z])/2 - G[1, 0, 1, z]/2 + 
     (G[0, y]*G[1, 0, 1, z])/2 - (G[1, y]*G[1, 0, 1, z])/2 + 
     (G[1 - z, y]*G[1, 0, 1, z])/2 - (G[-z, y]*G[1, 0, 1, z])/2 - 
     (3*G[1, 0, 1 - z, y])/2 - (G[1, z]*G[1, 0, -z, y])/2 - 
     (5*G[1, 1, 0, y])/4 + 4*G[1, 1, 0, z] + G[1 - z, y]*G[1, 1, 0, z] - 
     (3*G[-z, y]*G[1, 1, 0, z])/2 - (3*G[1, 1 - z, 0, y])/2 - 
     (G[1, z]*G[1, 1 - z, -z, y])/2 - G[1, z]*G[1 - z, 0, 0, y] - 
     (3*G[1 - z, 0, 1 - z, y])/2 + G[1, z]*G[1 - z, 0, -z, y] + 
     3*G[1 - z, 1, 0, y] - (G[1, z]*G[1 - z, 1, 0, y])/2 - 
     (3*G[1 - z, 1 - z, 0, y])/2 + (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
     (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - (3*G[1 - z, -z, 1 - z, y])/2 - 
     (9*G[-z, 0, 1 - z, y])/2 - G[0, z]*G[-z, 0, 1 - z, y] + 
     (G[1, z]*G[-z, 0, 1 - z, y])/2 + G[1, z]*G[-z, 0, -z, y] - 
     (9*G[-z, 1 - z, 0, y])/2 + (G[0, z]*G[-z, 1 - z, 0, y])/2 + 
     (G[1, z]*G[-z, 1 - z, 0, y])/2 + 2*G[-z, 1 - z, 1 - z, y] - 
     (G[1, z]*G[-z, 1 - z, -z, y])/2 - (G[1, z]*G[-z, -z, 0, y])/2 + 
     2*G[-z, -z, 1 - z, y] + G[0, z]*G[-z, -z, 1 - z, y] - 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, -z, y])/2 - 
     G[0, 0, 1, 1, z] - G[0, 0, 1 - z, 1 - z, y] - G[0, 0, -z, 1 - z, y] - 
     G[0, 1, 0, 1, z] + G[0, 1, 0, 1 - z, y]/2 - G[0, 1, 1, 0, y] - 
     G[0, 1, 1, 0, z] + G[0, 1, 1 - z, 0, y]/2 - G[0, 1 - z, 0, 1 - z, y] + 
     G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y] + 
     G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 1 - z, 1 - z, y] + 
     G[0, -z, -z, 1 - z, y] - G[1, 0, 0, 1, z]/2 + G[1, 0, 0, 1 - z, y] - 
     G[1, 0, 1, 0, y]/2 + G[1, 0, 1 - z, 0, y] - G[1, 0, -z, 1 - z, y]/2 - 
     G[1, 1, 0, 0, y] + G[1, 1, 0, 1, z] + G[1, 1, 1, 0, y] + 
     G[1, 1, 1, 0, z] + G[1, 1 - z, 0, 0, y] - G[1, 1 - z, 1, 0, y]/2 - 
     G[1, 1 - z, -z, 1 - z, y]/2 - G[1 - z, 0, 0, 1 - z, y] + 
     G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 0, 1 - z, 0, y] + 
     G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1, 0, 0, y] - 
     G[1 - z, 1, 0, 1 - z, y]/2 - G[1 - z, 1, 1 - z, 0, y]/2 - 
     G[1 - z, 1 - z, 0, 0, y] + G[1 - z, 1 - z, -z, 1 - z, y]/2 + 
     G[-z, 0, 1 - z, 1 - z, y]/2 + G[-z, 0, -z, 1 - z, y] + 
     G[-z, 1 - z, 0, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, 0, y]/2 - 
     G[-z, 1 - z, -z, 1 - z, y]/2 - G[-z, -z, 0, 1 - z, y]/2 - 
     G[-z, -z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, 1 - z, y]/2 - 
     G[-z, -z, -z, 1 - z, y]/2)/(mh2^2*N^2*y*(1 - z)) + 
   (-331/64 + ((3*I)/16)*Pi - (9*Pi^2)/8 - (I/4)*Pi^3 + (11*Pi^4)/360 + 
     zeta3/4 + (3*I)*Pi*zeta3 + (Pi^2*G[0, y])/24 - (27*G[0, z])/16 - 
     (7*Pi^2*G[0, z])/24 - (9*G[0, y]*G[0, z])/2 + (5*Pi^2*G[1, y])/24 - 
     2*zeta3*G[1, y] - (27*G[1, z])/8 - (Pi^2*G[1, z])/8 - zeta3*G[1, z] - 
     (9*G[0, y]*G[1, z])/4 - (27*G[1 - z, y])/8 + (Pi^2*G[1 - z, y])/3 - 
     3*zeta3*G[1 - z, y] + (G[0, z]*G[1 - z, y])/8 - 
     (Pi^2*G[0, z]*G[1 - z, y])/12 - (9*G[1, z]*G[1 - z, y])/8 - 
     (Pi^2*G[1, z]*G[1 - z, y])/12 + 3*G[1, z]*G[-z, y] + 
     (Pi^2*G[1, z]*G[-z, y])/12 + (9*G[0, 0, z])/8 - 
     (7*G[0, y]*G[0, 0, z])/4 + (G[1 - z, y]*G[0, 0, z])/4 + 
     (Pi^2*G[0, 1, y])/6 + (25*G[0, 1, z])/8 - (5*G[0, y]*G[0, 1, z])/4 + 
     G[1 - z, y]*G[0, 1, z] + (9*G[-z, y]*G[0, 1, z])/2 - 
     (9*G[0, 1 - z, y])/4 - (Pi^2*G[0, 1 - z, y])/6 - 
     G[0, z]*G[0, 1 - z, y] - (3*G[1, z]*G[0, 1 - z, y])/2 + 
     (G[0, 1, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/4 + 
     (59*G[1, 0, y])/8 + (3*G[0, z]*G[1, 0, y])/4 - 
     (3*G[1, z]*G[1, 0, y])/2 - (G[0, 1, z]*G[1, 0, y])/2 + 3*G[1, 0, z] - 
     (3*G[0, y]*G[1, 0, z])/2 - G[1 - z, y]*G[1, 0, z] + 
     (5*G[-z, y]*G[1, 0, z])/2 + G[0, 1 - z, y]*G[1, 0, z] - 
     G[0, -z, y]*G[1, 0, z] - (Pi^2*G[1, 1, y])/6 - (9*G[1, 1, z])/8 - 
     (3*G[0, y]*G[1, 1, z])/2 + 2*G[-z, y]*G[1, 1, z] - 
     G[0, 0, y]*G[1, 1, z] + G[0, -z, y]*G[1, 1, z] - 
     (G[0, 1, z]*G[1, 1 - z, y])/2 - (9*G[1 - z, 0, y])/4 + 
     (Pi^2*G[1 - z, 0, y])/12 + G[0, z]*G[1 - z, 0, y] - 
     (3*G[1, z]*G[1 - z, 0, y])/2 - (G[0, 0, z]*G[1 - z, 0, y])/2 + 
     G[0, 1, z]*G[1 - z, 0, y] - (9*G[1 - z, 1 - z, y])/8 + 
     (Pi^2*G[1 - z, 1 - z, y])/6 - (G[0, z]*G[1 - z, 1 - z, y])/2 + 
     (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + 
     (3*G[1, z]*G[1 - z, -z, y])/2 - (9*G[1, z]*G[-z, 0, y])/2 + 
     (G[1, 0, z]*G[-z, 0, y])/2 + (G[1, 1, z]*G[-z, 0, y])/2 + 
     3*G[-z, 1 - z, y] + (Pi^2*G[-z, 1 - z, y])/12 + 
     (5*G[0, z]*G[-z, 1 - z, y])/2 + 2*G[1, z]*G[-z, 1 - z, y] - 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 - (3*G[1, 0, z]*G[-z, 1 - z, y])/2 + 
     2*G[1, z]*G[-z, -z, y] + (G[0, 1, z]*G[-z, -z, y])/2 + 
     G[1, 0, z]*G[-z, -z, y] - (G[1, 1, z]*G[-z, -z, y])/2 + 
     3*G[0, 0, 1, z] + (G[1, y]*G[0, 0, 1, z])/2 - 
     G[1 - z, y]*G[0, 0, 1, z] + G[0, z]*G[0, 0, 1 - z, y] - 
     G[1, z]*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, -z, y] + 
     (15*G[0, 1, 0, y])/4 + (G[1, z]*G[0, 1, 0, y])/2 + 
     (23*G[0, 1, 0, z])/4 + (G[1 - z, y]*G[0, 1, 0, z])/2 - 
     (G[-z, y]*G[0, 1, 0, z])/2 + (3*G[0, 1, 1, z])/2 + 
     G[0, y]*G[0, 1, 1, z] - (G[-z, y]*G[0, 1, 1, z])/2 - 
     G[1, z]*G[0, 1 - z, 0, y] - (3*G[0, 1 - z, 1 - z, y])/2 + 
     (G[1, z]*G[0, 1 - z, -z, y])/2 - G[0, -z, 1 - z, y]/4 - 
     G[0, z]*G[0, -z, 1 - z, y] + G[1, z]*G[0, -z, 1 - z, y] + 
     G[1, z]*G[0, -z, -z, y] + G[1, z]*G[1, 0, 0, y] + (7*G[1, 0, 0, z])/4 + 
     (G[1 - z, y]*G[1, 0, 0, z])/2 + (5*G[1, 0, 1, z])/2 + 
     (G[0, y]*G[1, 0, 1, z])/2 - (G[1, y]*G[1, 0, 1, z])/2 + 
     (G[1 - z, y]*G[1, 0, 1, z])/2 - (G[-z, y]*G[1, 0, 1, z])/2 - 
     (3*G[1, 0, 1 - z, y])/2 - (G[1, z]*G[1, 0, -z, y])/2 - 
     (5*G[1, 1, 0, y])/4 + (13*G[1, 1, 0, z])/4 + G[1 - z, y]*G[1, 1, 0, z] - 
     (3*G[-z, y]*G[1, 1, 0, z])/2 - (3*G[1, 1 - z, 0, y])/2 - 
     (G[1, z]*G[1, 1 - z, -z, y])/2 - G[1, z]*G[1 - z, 0, 0, y] - 
     (3*G[1 - z, 0, 1 - z, y])/2 + G[1, z]*G[1 - z, 0, -z, y] + 
     (3*G[1 - z, 1, 0, y])/4 - (G[1, z]*G[1 - z, 1, 0, y])/2 - 
     (3*G[1 - z, 1 - z, 0, y])/2 + (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
     (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + (3*G[1 - z, -z, 1 - z, y])/2 - 
     (9*G[-z, 0, 1 - z, y])/2 - G[0, z]*G[-z, 0, 1 - z, y] + 
     (G[1, z]*G[-z, 0, 1 - z, y])/2 + G[1, z]*G[-z, 0, -z, y] - 
     (9*G[-z, 1 - z, 0, y])/2 + (G[0, z]*G[-z, 1 - z, 0, y])/2 + 
     (G[1, z]*G[-z, 1 - z, 0, y])/2 + 2*G[-z, 1 - z, 1 - z, y] - 
     (G[1, z]*G[-z, 1 - z, -z, y])/2 - (G[1, z]*G[-z, -z, 0, y])/2 + 
     2*G[-z, -z, 1 - z, y] + G[0, z]*G[-z, -z, 1 - z, y] - 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, -z, y])/2 - 
     G[0, 0, 1, 1, z] - G[0, 0, 1 - z, 1 - z, y] - G[0, 0, -z, 1 - z, y] - 
     G[0, 1, 0, 1, z] + G[0, 1, 0, 1 - z, y]/2 - G[0, 1, 1, 0, y] - 
     G[0, 1, 1, 0, z] + G[0, 1, 1 - z, 0, y]/2 - G[0, 1 - z, 0, 1 - z, y] + 
     G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y] + 
     G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 1 - z, 1 - z, y] + 
     G[0, -z, -z, 1 - z, y] - G[1, 0, 0, 1, z]/2 + G[1, 0, 0, 1 - z, y] - 
     G[1, 0, 1, 0, y]/2 + G[1, 0, 1 - z, 0, y] - G[1, 0, -z, 1 - z, y]/2 - 
     G[1, 1, 0, 0, y] + G[1, 1, 0, 1, z] + G[1, 1, 1, 0, y] + 
     G[1, 1, 1, 0, z] + G[1, 1 - z, 0, 0, y] - G[1, 1 - z, 1, 0, y]/2 - 
     G[1, 1 - z, -z, 1 - z, y]/2 - G[1 - z, 0, 0, 1 - z, y] + 
     G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 0, 1 - z, 0, y] + 
     G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1, 0, 0, y] - 
     G[1 - z, 1, 0, 1 - z, y]/2 - G[1 - z, 1, 1 - z, 0, y]/2 - 
     G[1 - z, 1 - z, 0, 0, y] + G[1 - z, 1 - z, -z, 1 - z, y]/2 + 
     G[-z, 0, 1 - z, 1 - z, y]/2 + G[-z, 0, -z, 1 - z, y] + 
     G[-z, 1 - z, 0, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, 0, y]/2 - 
     G[-z, 1 - z, -z, 1 - z, y]/2 - G[-z, -z, 0, 1 - z, y]/2 - 
     G[-z, -z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, 1 - z, y]/2 - 
     G[-z, -z, -z, 1 - z, y]/2)/(mh2^2*N^2*(1 - z)*(1 - y - z)) + 
   (-331/64 + ((3*I)/16)*Pi - Pi^2/8 - (I/4)*Pi^3 + (11*Pi^4)/360 + zeta3/4 + 
     (3*I)*Pi*zeta3 + (21*G[0, y])/16 - (13*Pi^2*G[0, y])/24 + 
     (7*Pi^2*G[0, z])/24 + (3*G[0, y]*G[0, z])/2 - (11*Pi^2*G[1, y])/24 + 
     2*zeta3*G[1, y] - (Pi^2*G[0, z]*G[1, y])/12 - (27*G[1, z])/8 + 
     (13*Pi^2*G[1, z])/24 - 5*zeta3*G[1, z] + (G[0, y]*G[1, z])/8 - 
     (Pi^2*G[0, y]*G[1, z])/12 - (27*G[1 - z, y])/8 + (Pi^2*G[1 - z, y])/3 - 
     3*zeta3*G[1 - z, y] - (9*G[0, z]*G[1 - z, y])/4 + 
     (Pi^2*G[0, z]*G[1 - z, y])/12 - (9*G[1, z]*G[1 - z, y])/8 + 
     (Pi^2*G[1, z]*G[1 - z, y])/6 + 3*G[1, z]*G[-z, y] + 
     (Pi^2*G[1, z]*G[-z, y])/12 + (9*G[0, 0, y])/8 - 
     (7*G[0, z]*G[0, 0, y])/4 + (G[1, z]*G[0, 0, y])/4 + (3*G[0, 1, z])/4 + 
     (Pi^2*G[0, 1, z])/12 - (3*G[0, y]*G[0, 1, z])/2 + 
     (7*G[-z, y]*G[0, 1, z])/2 + G[0, 1 - z, y]/8 - 
     (Pi^2*G[0, 1 - z, y])/12 + (G[0, z]*G[0, 1 - z, y])/4 - 
     (G[1, z]*G[0, 1 - z, y])/2 - (7*G[1, z]*G[0, -z, y])/4 - 
     (17*G[1, 0, y])/8 + (Pi^2*G[1, 0, y])/12 - G[0, z]*G[1, 0, y] - 
     (3*G[1, z]*G[1, 0, y])/2 - (15*G[1, 0, z])/8 + (Pi^2*G[1, 0, z])/12 + 
     (G[0, y]*G[1, 0, z])/4 - (3*G[1 - z, y]*G[1, 0, z])/4 + 
     (3*G[-z, y]*G[1, 0, z])/2 - (G[0, 0, y]*G[1, 0, z])/2 + 
     (G[0, 1 - z, y]*G[1, 0, z])/2 + (G[0, -z, y]*G[1, 0, z])/2 - 
     (G[1, 0, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, y])/12 - (9*G[1, 1, z])/8 - 
     (G[0, y]*G[1, 1, z])/2 + 2*G[-z, y]*G[1, 1, z] - 
     (G[0, -z, y]*G[1, 1, z])/2 + (G[0, 1, z]*G[1, 1 - z, y])/2 + 
     G[1 - z, 0, y]/8 - (Pi^2*G[1 - z, 0, y])/12 + G[0, z]*G[1 - z, 0, y] - 
     (G[1, z]*G[1 - z, 0, y])/2 + (G[1, 0, z]*G[1 - z, 0, y])/2 - 
     (Pi^2*G[1 - z, 1, y])/4 - (9*G[1 - z, 1 - z, y])/8 + 
     (Pi^2*G[1 - z, 1 - z, y])/6 - (3*G[0, z]*G[1 - z, 1 - z, y])/2 - 
     G[0, 0, z]*G[1 - z, 1 - z, y] + (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + 
     (3*G[1, z]*G[1 - z, -z, y])/2 - (7*G[1, z]*G[-z, 0, y])/2 + 
     (G[1, 0, z]*G[-z, 0, y])/2 + 3*G[-z, 1 - z, y] + 
     (Pi^2*G[-z, 1 - z, y])/12 + (3*G[0, z]*G[-z, 1 - z, y])/2 + 
     2*G[1, z]*G[-z, 1 - z, y] + (G[1, 0, z]*G[-z, 1 - z, y])/2 + 
     2*G[1, z]*G[-z, -z, y] - G[0, 1, z]*G[-z, -z, y] - 
     (G[1, 0, z]*G[-z, -z, y])/2 - (G[1, 1, z]*G[-z, -z, y])/2 + 
     (13*G[0, 0, 1, z])/4 - (G[1, y]*G[0, 0, 1, z])/2 + G[0, 0, 1 - z, y]/4 - 
     (G[0, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, -z, y])/2 + 
     (9*G[0, 1, 0, y])/2 + (15*G[0, 1, 0, z])/4 + (G[0, y]*G[0, 1, 0, z])/2 - 
     (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[-z, y]*G[0, 1, 0, z])/2 + 
     G[0, 1, 1, z]/2 + G[0, 1 - z, 0, y]/4 - (G[0, z]*G[0, 1 - z, 0, y])/2 - 
     G[0, 1 - z, 1 - z, y]/2 + (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - 
     (G[1, z]*G[0, 1 - z, -z, y])/2 - (7*G[0, -z, 1 - z, y])/4 + 
     (G[0, z]*G[0, -z, 1 - z, y])/2 - (G[1, z]*G[0, -z, 1 - z, y])/2 - 
     (G[1, z]*G[0, -z, -z, y])/2 + (3*G[1, 0, 0, y])/2 + 
     (G[0, z]*G[1, 0, 0, y])/2 + (3*G[1, 0, 1, z])/2 + 
     (G[1, y]*G[1, 0, 1, z])/2 - (3*G[1, 0, 1 - z, y])/2 - 
     (G[0, z]*G[1, 0, 1 - z, y])/2 + (G[1, z]*G[1, 0, -z, y])/2 + 
     (11*G[1, 1, 0, y])/4 + (G[0, z]*G[1, 1, 0, y])/2 - G[1, 1, 0, z]/2 + 
     (G[0, y]*G[1, 1, 0, z])/2 - (G[1 - z, y]*G[1, 1, 0, z])/2 + 
     (G[-z, y]*G[1, 1, 0, z])/2 - (3*G[1, 1 - z, 0, y])/2 - 
     (G[0, z]*G[1, 1 - z, 0, y])/2 + (G[1, z]*G[1, 1 - z, -z, y])/2 + 
     G[1 - z, 0, 0, y]/4 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
     G[1 - z, 0, 1 - z, y]/2 + G[0, z]*G[1 - z, 0, 1 - z, y] - 
     G[1, z]*G[1 - z, 0, -z, y] - G[1 - z, 1, 0, y]/2 - 
     (G[0, z]*G[1 - z, 1, 0, y])/2 - G[1 - z, 1 - z, 0, y]/2 + 
     (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + 
     (3*G[1 - z, -z, 1 - z, y])/2 - (7*G[-z, 0, 1 - z, y])/2 + 
     (G[0, z]*G[-z, 0, 1 - z, y])/2 - (G[1, z]*G[-z, 0, -z, y])/2 - 
     (7*G[-z, 1 - z, 0, y])/2 + (G[0, z]*G[-z, 1 - z, 0, y])/2 + 
     2*G[-z, 1 - z, 1 - z, y] + (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - 
     (G[1, z]*G[-z, 1 - z, -z, y])/2 + G[1, z]*G[-z, -z, 0, y] + 
     2*G[-z, -z, 1 - z, y] - (G[0, z]*G[-z, -z, 1 - z, y])/2 - 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, -z, y])/2 + 
     G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z]/2 + G[0, 0, -z, 1 - z, y]/2 - 
     G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, -z, 1 - z, y]/
      2 - G[0, -z, 1 - z, 1 - z, y]/2 - G[0, -z, -z, 1 - z, y]/2 + 
     G[1, 0, 0, 1, z]/2 - G[1, 0, 1, 0, y]/2 + G[1, 0, -z, 1 - z, y]/2 - 
     G[1, 1, 0, 0, y]/2 - G[1, 1, 0, 1, z]/2 - G[1, 1, 1, 0, y]/2 + 
     G[1, 1 - z, 1, 0, y]/2 + G[1, 1 - z, -z, 1 - z, y]/2 + 
     G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 0, -z, 1 - z, y] + 
     G[1 - z, 1, 0, 0, y]/2 + (3*G[1 - z, 1, 1, 0, y])/2 - 
     G[1 - z, 1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
     (3*G[-z, 0, 1, 0, y])/2 - G[-z, 0, -z, 1 - z, y]/2 - 
     (3*G[-z, 1 - z, 1, 0, y])/2 - G[-z, 1 - z, -z, 1 - z, y]/2 + 
     G[-z, -z, 0, 1 - z, y] + G[-z, -z, 1 - z, 0, y] - 
     G[-z, -z, 1 - z, 1 - z, y]/2 - G[-z, -z, -z, 1 - z, y]/2)/
    (mh2^2*N^2*(1 - y - z)*z) + 
   (z*((Pi^2*G[1 - z, y])/6 - 2*zeta3*G[1 - z, y] + (15*G[0, z]*G[1 - z, y])/
       4 + (5*Pi^2*G[0, z]*G[1 - z, y])/6 - (Pi^2*G[1, z]*G[1 - z, y])/2 - 
      (15*G[1, z]*G[-z, y])/4 - (5*Pi^2*G[1, z]*G[-z, y])/6 + 
      3*G[1 - z, y]*G[0, 1, z] - 4*G[-z, y]*G[0, 1, z] + 
      (G[0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 + 
      2*G[1 - z, y]*G[1, 0, z] + (G[-z, y]*G[1, 0, z])/2 - 
      (3*G[-z, y]*G[1, 1, z])/2 + (Pi^2*G[1 - z, 0, y])/6 - 
      3*G[0, z]*G[1 - z, 0, y] + 5*G[0, 0, z]*G[1 - z, 0, y] + 
      G[0, 1, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1, y])/3 - 
      (4*Pi^2*G[1 - z, 1 - z, y])/3 + (3*G[0, z]*G[1 - z, 1 - z, y])/2 + 
      2*G[0, 0, z]*G[1 - z, 1 - z, y] - 3*G[0, 1, z]*G[1 - z, 1 - z, y] + 
      5*G[1, 0, z]*G[1 - z, 1 - z, y] + (3*G[1, z]*G[1 - z, -z, y])/2 + 
      3*G[1, z]*G[-z, 0, y] - 5*G[1, 0, z]*G[-z, 0, y] - 
      G[1, 1, z]*G[-z, 0, y] - (15*G[-z, 1 - z, y])/4 - 
      (5*Pi^2*G[-z, 1 - z, y])/6 + (G[0, z]*G[-z, 1 - z, y])/2 - 
      (3*G[1, z]*G[-z, 1 - z, y])/2 + G[0, 1, z]*G[-z, 1 - z, y] + 
      3*G[1, 0, z]*G[-z, 1 - z, y] - (9*G[1, z]*G[-z, -z, y])/2 + 
      3*G[0, 1, z]*G[-z, -z, y] + 3*G[1, 1, z]*G[-z, -z, y] - 
      4*G[1 - z, y]*G[0, 1, 0, z] + 5*G[-z, y]*G[0, 1, 0, z] + 
      G[-z, y]*G[0, 1, 1, z] - G[0, -z, 1 - z, y]/2 - 
      5*G[1 - z, y]*G[1, 0, 0, z] - 2*G[1 - z, y]*G[1, 0, 1, z] + 
      G[-z, y]*G[1, 0, 1, z] + G[1 - z, y]*G[1, 1, 0, z] + 
      3*G[-z, y]*G[1, 1, 0, z] - G[0, z]*G[1 - z, 0, 1 - z, y] + 
      2*G[1, z]*G[1 - z, 0, -z, y] - 5*G[0, z]*G[1 - z, 1 - z, 0, y] - 
      3*G[1, z]*G[1 - z, 1 - z, -z, y] + (3*G[1 - z, -z, 1 - z, y])/2 + 
      3*G[-z, 0, 1 - z, y] - G[1, z]*G[-z, 0, 1 - z, y] + 
      3*G[-z, 1 - z, 0, y] - 5*G[0, z]*G[-z, 1 - z, 0, y] - 
      G[1, z]*G[-z, 1 - z, 0, y] - (3*G[-z, 1 - z, 1 - z, y])/2 - 
      2*G[0, z]*G[-z, 1 - z, 1 - z, y] + 3*G[1, z]*G[-z, 1 - z, -z, y] - 
      3*G[1, z]*G[-z, -z, 0, y] - (9*G[-z, -z, 1 - z, y])/2 + 
      3*G[1, z]*G[-z, -z, 1 - z, y] + 3*G[1, z]*G[-z, -z, -z, y] - 
      6*G[1 - z, 0, 1, 0, y] + 2*G[1 - z, 0, -z, 1 - z, y] - 
      2*G[1 - z, 1, 1, 0, y] + 6*G[1 - z, 1 - z, 1, 0, y] - 
      3*G[1 - z, 1 - z, -z, 1 - z, y] + 8*G[-z, 0, 1, 0, y] - 
      G[-z, 0, 1 - z, 1 - z, y] - G[-z, 1 - z, 0, 1 - z, y] + 
      8*G[-z, 1 - z, 1, 0, y] - G[-z, 1 - z, 1 - z, 0, y] + 
      3*G[-z, 1 - z, -z, 1 - z, y] - 3*G[-z, -z, 0, 1 - z, y] - 
      3*G[-z, -z, 1 - z, 0, y] + 3*G[-z, -z, 1 - z, 1 - z, y] + 
      3*G[-z, -z, -z, 1 - z, y]))/(mh2^2*N^2*y^3) + 
   (Pi^2/3 + 2*zeta3 - (Pi^2*G[0, y])/6 - (29*G[0, z])/4 - 
     (5*Pi^2*G[0, z])/6 + 3*G[0, y]*G[0, z] - (Pi^2*G[1, y])/3 + 
     (29*G[1, z])/4 + (4*Pi^2*G[1, z])/3 - 3*G[0, y]*G[1, z] + 
     (29*G[1 - z, y])/4 + (31*Pi^2*G[1 - z, y])/12 - 9*zeta3*G[1 - z, y] + 
     (7*G[0, z]*G[1 - z, y])/8 + (Pi^2*G[0, z]*G[1 - z, y])/4 + 
     (G[1, z]*G[1 - z, y])/2 - (3*Pi^2*G[1, z]*G[1 - z, y])/4 + 
     (9*G[1, z]*G[-z, y])/8 - (Pi^2*G[1, z]*G[-z, y])/4 + 5*G[0, 0, z] - 
     5*G[0, y]*G[0, 0, z] - G[1 - z, y]*G[0, 0, z] + 2*G[0, 1, z] - 
     G[0, y]*G[0, 1, z] + (11*G[1 - z, y]*G[0, 1, z])/2 - 
     11*G[-z, y]*G[0, 1, z] - 3*G[0, 1 - z, y] - (G[0, z]*G[0, 1 - z, y])/4 + 
     G[1, z]*G[0, 1 - z, y] - (3*G[1, z]*G[0, -z, y])/4 - (15*G[1, 0, z])/2 + 
     5*G[0, y]*G[1, 0, z] - 7*G[1 - z, y]*G[1, 0, z] + 
     (15*G[-z, y]*G[1, 0, z])/4 + G[1, 1, z]/2 + G[0, y]*G[1, 1, z] - 
     (17*G[-z, y]*G[1, 1, z])/4 - 3*G[1 - z, 0, y] + 
     (Pi^2*G[1 - z, 0, y])/4 + (11*G[0, z]*G[1 - z, 0, y])/2 + 
     G[1, z]*G[1 - z, 0, y] + (3*G[0, 0, z]*G[1 - z, 0, y])/2 + 
     (3*G[0, 1, z]*G[1 - z, 0, y])/2 + (Pi^2*G[1 - z, 1, y])/2 + 
     G[1 - z, 1 - z, y]/2 - Pi^2*G[1 - z, 1 - z, y] + 
     (13*G[0, z]*G[1 - z, 1 - z, y])/4 + 3*G[0, 0, z]*G[1 - z, 1 - z, y] - 
     (9*G[0, 1, z]*G[1 - z, 1 - z, y])/2 + (3*G[1, 0, z]*G[1 - z, 1 - z, y])/
      2 + (9*G[1, z]*G[1 - z, -z, y])/4 + (15*G[1, z]*G[-z, 0, y])/2 - 
     (3*G[1, 0, z]*G[-z, 0, y])/2 - (3*G[1, 1, z]*G[-z, 0, y])/2 + 
     (9*G[-z, 1 - z, y])/8 - (Pi^2*G[-z, 1 - z, y])/4 + 
     (15*G[0, z]*G[-z, 1 - z, y])/4 - (17*G[1, z]*G[-z, 1 - z, y])/4 + 
     (3*G[0, 1, z]*G[-z, 1 - z, y])/2 - (3*G[1, 0, z]*G[-z, 1 - z, y])/2 - 
     (59*G[1, z]*G[-z, -z, y])/4 + (9*G[0, 1, z]*G[-z, -z, y])/2 + 
     (9*G[1, 1, z]*G[-z, -z, y])/2 - 2*G[0, 1, 0, y] - G[0, 1, 0, z] + 
     (3*G[-z, y]*G[0, 1, 0, z])/2 - G[0, 1, 1, z] + 
     (3*G[-z, y]*G[0, 1, 1, z])/2 + G[0, 1 - z, 1 - z, y] - 
     (3*G[0, -z, 1 - z, y])/4 + 5*G[1, 0, 0, z] - 
     (3*G[1 - z, y]*G[1, 0, 0, z])/2 + G[1, 0, 1, z] - 
     3*G[1 - z, y]*G[1, 0, 1, z] + (3*G[-z, y]*G[1, 0, 1, z])/2 + 
     2*G[1, 1, 0, y] - 4*G[1, 1, 0, z] + (3*G[1 - z, y]*G[1, 1, 0, z])/2 - 
     (3*G[-z, y]*G[1, 1, 0, z])/2 + G[1 - z, 0, 1 - z, y] - 
     (3*G[0, z]*G[1 - z, 0, 1 - z, y])/2 + 3*G[1, z]*G[1 - z, 0, -z, y] - 
     14*G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y] - 
     (3*G[0, z]*G[1 - z, 1 - z, 0, y])/2 - (9*G[1, z]*G[1 - z, 1 - z, -z, y])/
      2 + (9*G[1 - z, -z, 1 - z, y])/4 + (15*G[-z, 0, 1 - z, y])/2 - 
     (3*G[1, z]*G[-z, 0, 1 - z, y])/2 + (15*G[-z, 1 - z, 0, y])/2 - 
     (3*G[0, z]*G[-z, 1 - z, 0, y])/2 - (3*G[1, z]*G[-z, 1 - z, 0, y])/2 - 
     (17*G[-z, 1 - z, 1 - z, y])/4 - 3*G[0, z]*G[-z, 1 - z, 1 - z, y] + 
     (9*G[1, z]*G[-z, 1 - z, -z, y])/2 - (9*G[1, z]*G[-z, -z, 0, y])/2 - 
     (59*G[-z, -z, 1 - z, y])/4 + (9*G[1, z]*G[-z, -z, 1 - z, y])/2 + 
     (9*G[1, z]*G[-z, -z, -z, y])/2 - 3*G[1 - z, 0, 1, 0, y] + 
     3*G[1 - z, 0, -z, 1 - z, y] - 3*G[1 - z, 1, 1, 0, y] + 
     3*G[1 - z, 1 - z, 1, 0, y] - (9*G[1 - z, 1 - z, -z, 1 - z, y])/2 + 
     6*G[-z, 0, 1, 0, y] - (3*G[-z, 0, 1 - z, 1 - z, y])/2 - 
     (3*G[-z, 1 - z, 0, 1 - z, y])/2 + 6*G[-z, 1 - z, 1, 0, y] - 
     (3*G[-z, 1 - z, 1 - z, 0, y])/2 + (9*G[-z, 1 - z, -z, 1 - z, y])/2 - 
     (9*G[-z, -z, 0, 1 - z, y])/2 - (9*G[-z, -z, 1 - z, 0, y])/2 + 
     (9*G[-z, -z, 1 - z, 1 - z, y])/2 + (9*G[-z, -z, -z, 1 - z, y])/2)/
    (mh2^2*N^2*y^2) + (z*((Pi^2*G[1 - z, y])/9 - 5*zeta3*G[1 - z, y] + 
      (94*G[0, z]*G[1 - z, y])/9 + ((11*I)/2)*Pi*G[0, z]*G[1 - z, y] - 
      (2*Pi^2*G[0, z]*G[1 - z, y])/3 + (Pi^2*G[1, z]*G[1 - z, y])/3 - 
      (94*G[1, z]*G[-z, y])/9 - ((11*I)/2)*Pi*G[1, z]*G[-z, y] - 
      2*G[1 - z, y]*G[0, 0, z] - (11*G[-z, y]*G[0, 1, z])/6 + 
      (Pi^2*G[0, 1 - z, y])/6 + (5*G[0, z]*G[0, 1 - z, y])/6 - 
      G[0, 0, z]*G[0, 1 - z, y] - G[0, 1, z]*G[0, 1 - z, y] - 
      (5*G[1, z]*G[0, -z, y])/6 + 2*G[0, 1, z]*G[0, -z, y] - 
      (2*G[1 - z, y]*G[1, 0, z])/3 - (G[-z, y]*G[1, 0, z])/6 - 
      2*G[0, 1 - z, y]*G[1, 0, z] + G[0, -z, y]*G[1, 0, z] + 
      (14*G[-z, y]*G[1, 1, z])/3 + G[0, -z, y]*G[1, 1, z] - 
      (19*G[0, z]*G[1 - z, 0, y])/6 - G[0, 0, z]*G[1 - z, 0, y] + 
      G[0, 1, z]*G[1 - z, 0, y] + G[1, 0, z]*G[1 - z, 0, y] + 
      (Pi^2*G[1 - z, 1, y])/3 + (Pi^2*G[1 - z, 1 - z, y])/3 - 
      (14*G[0, z]*G[1 - z, 1 - z, y])/3 - G[0, 0, z]*G[1 - z, 1 - z, y] - 
      2*G[1, 0, z]*G[1 - z, 1 - z, y] + (14*G[1, z]*G[1 - z, -z, y])/3 - 
      3*G[0, 1, z]*G[1 - z, -z, y] + G[1, 0, z]*G[1 - z, -z, y] + 
      (19*G[1, z]*G[-z, 0, y])/6 - G[0, 1, z]*G[-z, 0, y] - 
      (94*G[-z, 1 - z, y])/9 - ((11*I)/2)*Pi*G[-z, 1 - z, y] - 
      (G[0, z]*G[-z, 1 - z, y])/6 + (14*G[1, z]*G[-z, 1 - z, y])/3 + 
      G[1, 0, z]*G[-z, 1 - z, y] - (5*G[1, z]*G[-z, -z, y])/3 + 
      6*G[0, 1, z]*G[-z, -z, y] - 2*G[1, 1, z]*G[-z, -z, y] - 
      3*G[1 - z, y]*G[0, 0, 1, z] + 4*G[-z, y]*G[0, 0, 1, z] + 
      2*G[1 - z, y]*G[0, 1, 0, z] - G[-z, y]*G[0, 1, 0, z] + 
      2*G[0, z]*G[0, 1 - z, 0, y] - G[0, z]*G[0, 1 - z, 1 - z, y] - 
      2*G[1, z]*G[0, -z, 0, y] - (5*G[0, -z, 1 - z, y])/6 + 
      G[0, z]*G[0, -z, 1 - z, y] + G[1, z]*G[0, -z, 1 - z, y] + 
      G[1, z]*G[0, -z, -z, y] + G[1 - z, y]*G[1, 0, 0, z] - 
      G[1 - z, y]*G[1, 0, 1, z] - 3*G[1 - z, y]*G[1, 1, 0, z] + 
      G[-z, y]*G[1, 1, 0, z] + G[1, z]*G[1 - z, 0, -z, y] + 
      G[0, z]*G[1 - z, 1 - z, 0, y] + G[1, z]*G[1 - z, -z, 0, y] + 
      (14*G[1 - z, -z, 1 - z, y])/3 + G[0, z]*G[1 - z, -z, 1 - z, y] - 
      4*G[1, z]*G[1 - z, -z, -z, y] + (19*G[-z, 0, 1 - z, y])/6 - 
      G[0, z]*G[-z, 0, 1 - z, y] + (19*G[-z, 1 - z, 0, y])/6 + 
      (14*G[-z, 1 - z, 1 - z, y])/3 + 2*G[0, z]*G[-z, 1 - z, 1 - z, y] - 
      2*G[1, z]*G[-z, 1 - z, -z, y] - 2*G[1, z]*G[-z, -z, 0, y] - 
      (5*G[-z, -z, 1 - z, y])/3 - 2*G[1, z]*G[-z, -z, 1 - z, y] + 
      6*G[1, z]*G[-z, -z, -z, y] - 2*G[0, -z, 0, 1 - z, y] - 
      2*G[0, -z, 1 - z, 0, y] + G[0, -z, 1 - z, 1 - z, y] + 
      G[0, -z, -z, 1 - z, y] + G[1 - z, 0, 1, 0, y] + 
      G[1 - z, 0, -z, 1 - z, y] - 2*G[1 - z, 1, 1, 0, y] - 
      G[1 - z, 1 - z, 1, 0, y] + G[1 - z, -z, 0, 1 - z, y] + 
      G[1 - z, -z, 1 - z, 0, y] - 4*G[1 - z, -z, -z, 1 - z, y] + 
      G[-z, 0, 1, 0, y] + G[-z, 1 - z, 1, 0, y] - 
      2*G[-z, 1 - z, -z, 1 - z, y] - 2*G[-z, -z, 0, 1 - z, y] - 
      2*G[-z, -z, 1 - z, 0, y] - 2*G[-z, -z, 1 - z, 1 - z, y] + 
      6*G[-z, -z, -z, 1 - z, y]))/(mh2^2*y^3) + 
   (Pi^2/18 + 5*zeta3 - (94*G[0, z])/9 - ((11*I)/2)*Pi*G[0, z] + 
     (2*Pi^2*G[0, z])/3 + (7*G[0, y]*G[0, z])/6 - (Pi^2*G[1, y])/3 + 
     (94*G[1, z])/9 + ((11*I)/2)*Pi*G[1, z] - (Pi^2*G[1, z])/3 - 
     (7*G[0, y]*G[1, z])/6 + (94*G[1 - z, y])/9 + ((11*I)/2)*Pi*G[1 - z, y] - 
     (Pi^2*G[1 - z, y])/6 - (15*zeta3*G[1 - z, y])/2 + 
     (157*G[0, z]*G[1 - z, y])/12 + ((33*I)/4)*Pi*G[0, z]*G[1 - z, y] - 
     Pi^2*G[0, z]*G[1 - z, y] - (17*G[1, z]*G[1 - z, y])/3 + 
     (Pi^2*G[1, z]*G[1 - z, y])/2 - (49*G[1, z]*G[-z, y])/4 - 
     ((33*I)/4)*Pi*G[1, z]*G[-z, y] + 2*G[0, 0, z] + G[0, y]*G[0, 0, z] - 
     5*G[1 - z, y]*G[0, 0, z] + (5*G[0, 1, z])/6 + G[1 - z, y]*G[0, 1, z] - 
     (27*G[-z, y]*G[0, 1, z])/4 - (7*G[0, 1 - z, y])/6 + 
     (Pi^2*G[0, 1 - z, y])/4 + (G[0, z]*G[0, 1 - z, y])/4 - 
     (3*G[0, 0, z]*G[0, 1 - z, y])/2 - (3*G[0, 1, z]*G[0, 1 - z, y])/2 - 
     (G[1, z]*G[0, -z, y])/4 + 3*G[0, 1, z]*G[0, -z, y] + (17*G[1, 0, z])/6 - 
     G[0, y]*G[1, 0, z] + G[1 - z, y]*G[1, 0, z] + (15*G[-z, y]*G[1, 0, z])/
      4 - 3*G[0, 1 - z, y]*G[1, 0, z] + (3*G[0, -z, y]*G[1, 0, z])/2 - 
     (17*G[1, 1, z])/3 + 6*G[-z, y]*G[1, 1, z] + (3*G[0, -z, y]*G[1, 1, z])/
      2 - (7*G[1 - z, 0, y])/6 - (27*G[0, z]*G[1 - z, 0, y])/4 - 
     (3*G[0, 0, z]*G[1 - z, 0, y])/2 + (3*G[0, 1, z]*G[1 - z, 0, y])/2 + 
     (3*G[1, 0, z]*G[1 - z, 0, y])/2 + (Pi^2*G[1 - z, 1, y])/2 - 
     (17*G[1 - z, 1 - z, y])/3 + (Pi^2*G[1 - z, 1 - z, y])/2 - 
     6*G[0, z]*G[1 - z, 1 - z, y] - (3*G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
     3*G[1, 0, z]*G[1 - z, 1 - z, y] + 7*G[1, z]*G[1 - z, -z, y] - 
     (9*G[0, 1, z]*G[1 - z, -z, y])/2 + (3*G[1, 0, z]*G[1 - z, -z, y])/2 + 
     (27*G[1, z]*G[-z, 0, y])/4 - (3*G[0, 1, z]*G[-z, 0, y])/2 - 
     (49*G[-z, 1 - z, y])/4 - ((33*I)/4)*Pi*G[-z, 1 - z, y] + 
     (15*G[0, z]*G[-z, 1 - z, y])/4 + 6*G[1, z]*G[-z, 1 - z, y] + 
     (3*G[1, 0, z]*G[-z, 1 - z, y])/2 - (21*G[1, z]*G[-z, -z, y])/2 + 
     9*G[0, 1, z]*G[-z, -z, y] - 3*G[1, 1, z]*G[-z, -z, y] - G[0, 0, 1, z] - 
     (9*G[1 - z, y]*G[0, 0, 1, z])/2 + 6*G[-z, y]*G[0, 0, 1, z] - 
     2*G[0, 1, 0, y] - G[0, 1, 0, z] + 3*G[1 - z, y]*G[0, 1, 0, z] - 
     (3*G[-z, y]*G[0, 1, 0, z])/2 + 3*G[0, z]*G[0, 1 - z, 0, y] - 
     (3*G[0, z]*G[0, 1 - z, 1 - z, y])/2 - 3*G[1, z]*G[0, -z, 0, y] - 
     G[0, -z, 1 - z, y]/4 + (3*G[0, z]*G[0, -z, 1 - z, y])/2 + 
     (3*G[1, z]*G[0, -z, 1 - z, y])/2 + (3*G[1, z]*G[0, -z, -z, y])/2 - 
     G[1, 0, 0, z] + (3*G[1 - z, y]*G[1, 0, 0, z])/2 + G[1, 0, 1, z] - 
     (3*G[1 - z, y]*G[1, 0, 1, z])/2 + 2*G[1, 1, 0, y] + 2*G[1, 1, 0, z] - 
     (9*G[1 - z, y]*G[1, 1, 0, z])/2 + (3*G[-z, y]*G[1, 1, 0, z])/2 + 
     (3*G[1, z]*G[1 - z, 0, -z, y])/2 + (3*G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
     (3*G[1, z]*G[1 - z, -z, 0, y])/2 + 7*G[1 - z, -z, 1 - z, y] + 
     (3*G[0, z]*G[1 - z, -z, 1 - z, y])/2 - 6*G[1, z]*G[1 - z, -z, -z, y] + 
     (27*G[-z, 0, 1 - z, y])/4 - (3*G[0, z]*G[-z, 0, 1 - z, y])/2 + 
     (27*G[-z, 1 - z, 0, y])/4 + 6*G[-z, 1 - z, 1 - z, y] + 
     3*G[0, z]*G[-z, 1 - z, 1 - z, y] - 3*G[1, z]*G[-z, 1 - z, -z, y] - 
     3*G[1, z]*G[-z, -z, 0, y] - (21*G[-z, -z, 1 - z, y])/2 - 
     3*G[1, z]*G[-z, -z, 1 - z, y] + 9*G[1, z]*G[-z, -z, -z, y] - 
     3*G[0, -z, 0, 1 - z, y] - 3*G[0, -z, 1 - z, 0, y] + 
     (3*G[0, -z, 1 - z, 1 - z, y])/2 + (3*G[0, -z, -z, 1 - z, y])/2 + 
     (3*G[1 - z, 0, 1, 0, y])/2 + (3*G[1 - z, 0, -z, 1 - z, y])/2 - 
     3*G[1 - z, 1, 1, 0, y] - (3*G[1 - z, 1 - z, 1, 0, y])/2 + 
     (3*G[1 - z, -z, 0, 1 - z, y])/2 + (3*G[1 - z, -z, 1 - z, 0, y])/2 - 
     6*G[1 - z, -z, -z, 1 - z, y] + (3*G[-z, 0, 1, 0, y])/2 + 
     (3*G[-z, 1 - z, 1, 0, y])/2 - 3*G[-z, 1 - z, -z, 1 - z, y] - 
     3*G[-z, -z, 0, 1 - z, y] - 3*G[-z, -z, 1 - z, 0, y] - 
     3*G[-z, -z, 1 - z, 1 - z, y] + 9*G[-z, -z, -z, 1 - z, y])/(mh2^2*y^2), 
 F[2, 2, "PS"] -> (N*z*(Pi^2/6 + G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/
    (mh2^2*(1 - y - z)^3) + (z*((-2*Pi^2)/3 - 4*G[0, y]*G[0, z] + 
      4*G[1, 0, y] + 4*G[1, 0, z]))/(mh2^2*N*(1 - y - z)^3) + 
   (-1/3*Pi^2 + (4*G[0, y])/3 - (4*G[0, z])/3 - 2*G[0, y]*G[0, z] - 
     (16*G[0, y]*G[1, z])/3 + (16*G[0, z]*G[1 - z, y])/3 + 
     (16*G[0, 1, z])/3 - (16*G[0, 1 - z, y])/3 + 2*G[1, 0, y] + 
     (22*G[1, 0, z])/3 - (16*G[1 - z, 0, y])/3)/(mh2^2*N*(1 - y - z)^2) + 
   (N*(Pi^2/12 - G[0, y]/3 + G[0, z]/3 + (G[0, y]*G[0, z])/2 + 
      (4*G[0, y]*G[1, z])/3 - (4*G[0, z]*G[1 - z, y])/3 - (4*G[0, 1, z])/3 + 
      (4*G[0, 1 - z, y])/3 - G[1, 0, y]/2 - (11*G[1, 0, z])/6 + 
      (4*G[1 - z, 0, y])/3))/(mh2^2*(1 - y - z)^2) + 
   ((-4*G[0, z])/3 - (8*G[0, y]*G[1, z])/3 + (14*G[0, z]*G[1 - z, y])/3 - 
     (14*G[1, z]*G[-z, y])/3 - (8*G[0, 1 - z, y])/3 + (8*G[1, 0, z])/3 - 
     (8*G[1 - z, 0, y])/3 - (14*G[-z, 1 - z, y])/3)/(mh2^2*N*y^2*(1 - z)) + 
   ((-2*Pi^2)/9 - (4*G[0, y]*G[0, z])/3 + (4*G[0, z]*G[1 - z, y])/3 - 
     (4*G[1, z]*G[-z, y])/3 + (4*G[1, 0, y])/3 + (4*G[1, 0, z])/3 - 
     (4*G[-z, 1 - z, y])/3)/(mh2^2*N*(1 - z)^2*(1 - y - z)^2) + 
   (N*((2*G[0, z]*G[1 - z, y])/3 - (2*G[1, z]*G[-z, y])/3 - 
      (2*G[-z, 1 - z, y])/3))/(mh2^2*y^3*(1 - z)) + 
   (N*((G[0, y]*G[1, z])/3 - (G[1, z]*G[-z, y])/3 - G[0, 1, z]/3 + 
      G[0, 1 - z, y]/3 - G[1, 0, y]/3 + G[1 - z, 0, y]/3 - 
      G[-z, 1 - z, y]/3))/(mh2^2*(1 - y - z)^2*z^2) + 
   (N*((G[0, y]*G[1, z])/6 - (G[1, z]*G[-z, y])/6 - G[0, 1, z]/6 + 
      G[0, 1 - z, y]/6 - G[1, 0, y]/6 + G[1 - z, 0, y]/6 - 
      G[-z, 1 - z, y]/6))/(mh2^2*(1 - y - z)*z^2) + 
   (N*(Pi^2/18 + (G[0, y]*G[0, z])/3 - (G[0, z]*G[1 - z, y])/3 + 
      (G[1, z]*G[-z, y])/3 - G[1, 0, y]/3 - G[1, 0, z]/3 + 
      G[-z, 1 - z, y]/3))/(mh2^2*(1 - z)^2*(1 - y - z)^2) + 
   ((-2*G[0, y]*G[1, z])/3 + (2*G[1, z]*G[-z, y])/3 + (2*G[0, 1, z])/3 - 
     (2*G[0, 1 - z, y])/3 + (2*G[1, 0, y])/3 - (2*G[1 - z, 0, y])/3 + 
     (2*G[-z, 1 - z, y])/3)/(mh2^2*N*(1 - y - z)*z^2) + 
   (N*(G[0, z]/3 + (2*G[0, y]*G[1, z])/3 - (7*G[0, z]*G[1 - z, y])/6 + 
      (7*G[1, z]*G[-z, y])/6 + (2*G[0, 1 - z, y])/3 - (2*G[1, 0, z])/3 + 
      (2*G[1 - z, 0, y])/3 + (7*G[-z, 1 - z, y])/6))/(mh2^2*y^2*(1 - z)) + 
   ((-4*G[0, y]*G[1, z])/3 + (4*G[1, z]*G[-z, y])/3 + (4*G[0, 1, z])/3 - 
     (4*G[0, 1 - z, y])/3 + (4*G[1, 0, y])/3 - (4*G[1 - z, 0, y])/3 + 
     (4*G[-z, 1 - z, y])/3)/(mh2^2*N*(1 - y - z)^2*z^2) + 
   ((-8*G[0, z]*G[1 - z, y])/3 + (8*G[1, z]*G[-z, y])/3 + 
     (8*G[-z, 1 - z, y])/3)/(mh2^2*N*y^3*(1 - z)) + 
   (N*(4*G[0, y] - 4*G[0, z] + (Pi^2*G[1, z])/6 - (2*G[0, y]*G[1, z])/3 + 
      (Pi^2*G[1 - z, y])/6 + (2*G[0, z]*G[1 - z, y])/3 + (2*G[0, 1, z])/3 - 
      (2*G[0, 1 - z, y])/3 + (2*G[1, 0, z])/3 + G[0, y]*G[1, 0, z] - 
      G[1 - z, y]*G[1, 0, z] - (2*G[1 - z, 0, y])/3 + 
      G[0, z]*G[1 - z, 0, y] - G[0, 1, 0, y] - G[0, 1, 0, z] - 
      G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/(mh2^2*(y + z)^2) + 
   (N*(Pi^2/6 + (2*G[0, y])/3 - (2*G[0, z])/3 + G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/6 + (2*G[0, y]*G[1, z])/3 + (Pi^2*G[1 - z, y])/6 - 
      (2*G[0, z]*G[1 - z, y])/3 - (2*G[0, 1, z])/3 + (2*G[0, 1 - z, y])/3 - 
      G[1, 0, y] - (5*G[1, 0, z])/3 + G[0, y]*G[1, 0, z] - 
      G[1 - z, y]*G[1, 0, z] + (2*G[1 - z, 0, y])/3 + 
      G[0, z]*G[1 - z, 0, y] - G[0, 1, 0, y] - G[0, 1, 0, z] - 
      G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/(mh2^2*(1 - y - z)) + 
   (N*(Pi^2/6 + (2*G[0, y])/3 - (2*G[0, z])/3 + G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/6 + (2*G[0, y]*G[1, z])/3 + (Pi^2*G[1 - z, y])/6 - 
      (2*G[0, z]*G[1 - z, y])/3 - (2*G[0, 1, z])/3 + (2*G[0, 1 - z, y])/3 - 
      G[1, 0, y] - (5*G[1, 0, z])/3 + G[0, y]*G[1, 0, z] - 
      G[1 - z, y]*G[1, 0, z] + (2*G[1 - z, 0, y])/3 + 
      G[0, z]*G[1 - z, 0, y] - G[0, 1, 0, y] - G[0, 1, 0, z] - 
      G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/(mh2^2*(y + z)) + 
   ((-2*Pi^2)/3 - (8*G[0, y])/3 + (8*G[0, z])/3 - 4*G[0, y]*G[0, z] - 
     (2*Pi^2*G[1, z])/3 - (8*G[0, y]*G[1, z])/3 - (2*Pi^2*G[1 - z, y])/3 + 
     (8*G[0, z]*G[1 - z, y])/3 + (8*G[0, 1, z])/3 - (8*G[0, 1 - z, y])/3 + 
     4*G[1, 0, y] + (20*G[1, 0, z])/3 - 4*G[0, y]*G[1, 0, z] + 
     4*G[1 - z, y]*G[1, 0, z] - (8*G[1 - z, 0, y])/3 - 
     4*G[0, z]*G[1 - z, 0, y] + 4*G[0, 1, 0, y] + 4*G[0, 1, 0, z] + 
     4*G[1, 1, 0, z] + 4*G[1 - z, 1, 0, y])/(mh2^2*N*(1 - y - z)) + 
   ((-2*Pi^2)/3 - (8*G[0, y])/3 + (8*G[0, z])/3 - 4*G[0, y]*G[0, z] - 
     (2*Pi^2*G[1, z])/3 - (8*G[0, y]*G[1, z])/3 - (2*Pi^2*G[1 - z, y])/3 + 
     (8*G[0, z]*G[1 - z, y])/3 + (8*G[0, 1, z])/3 - (8*G[0, 1 - z, y])/3 + 
     4*G[1, 0, y] + (20*G[1, 0, z])/3 - 4*G[0, y]*G[1, 0, z] + 
     4*G[1 - z, y]*G[1, 0, z] - (8*G[1 - z, 0, y])/3 - 
     4*G[0, z]*G[1 - z, 0, y] + 4*G[0, 1, 0, y] + 4*G[0, 1, 0, z] + 
     4*G[1, 1, 0, z] + 4*G[1 - z, 1, 0, y])/(mh2^2*N*(y + z)) + 
   (-16*G[0, y] + 16*G[0, z] - (2*Pi^2*G[1, z])/3 + (8*G[0, y]*G[1, z])/3 - 
     (2*Pi^2*G[1 - z, y])/3 - (8*G[0, z]*G[1 - z, y])/3 - (8*G[0, 1, z])/3 + 
     (8*G[0, 1 - z, y])/3 - (8*G[1, 0, z])/3 - 4*G[0, y]*G[1, 0, z] + 
     4*G[1 - z, y]*G[1, 0, z] + (8*G[1 - z, 0, y])/3 - 
     4*G[0, z]*G[1 - z, 0, y] + 4*G[0, 1, 0, y] + 4*G[0, 1, 0, z] + 
     4*G[1, 1, 0, z] + 4*G[1 - z, 1, 0, y])/(mh2^2*N*(y + z)^2) + 
   (-16*G[0, y]*G[1, z] + 16*G[0, z]*G[1 - z, y] + 16*G[0, 1, z] + 
     (16*G[1 - z, y]*G[0, 1, z])/3 - 16*G[0, 1 - z, y] - 
     (16*G[1, z]*G[0, 1 - z, y])/3 + 16*G[1, 0, z] + 
     (16*G[1 - z, y]*G[1, 0, z])/3 - (16*G[0, y]*G[1, 1, z])/3 - 
     16*G[1 - z, 0, y] - (16*G[1, z]*G[1 - z, 0, y])/3 + 
     (16*G[0, z]*G[1 - z, 1 - z, y])/3 + (16*G[0, 1, 1, z])/3 - 
     (16*G[0, 1 - z, 1 - z, y])/3 + (16*G[1, 0, 1, z])/3 + 
     (16*G[1, 1, 0, z])/3 - (16*G[1 - z, 0, 1 - z, y])/3 - 
     (16*G[1 - z, 1 - z, 0, y])/3)/(mh2^2*N*(y + z)^3) + 
   (N*(4*G[0, y]*G[1, z] - 4*G[0, z]*G[1 - z, y] - 4*G[0, 1, z] - 
      (4*G[1 - z, y]*G[0, 1, z])/3 + 4*G[0, 1 - z, y] + 
      (4*G[1, z]*G[0, 1 - z, y])/3 - 4*G[1, 0, z] - 
      (4*G[1 - z, y]*G[1, 0, z])/3 + (4*G[0, y]*G[1, 1, z])/3 + 
      4*G[1 - z, 0, y] + (4*G[1, z]*G[1 - z, 0, y])/3 - 
      (4*G[0, z]*G[1 - z, 1 - z, y])/3 - (4*G[0, 1, 1, z])/3 + 
      (4*G[0, 1 - z, 1 - z, y])/3 - (4*G[1, 0, 1, z])/3 - 
      (4*G[1, 1, 0, z])/3 + (4*G[1 - z, 0, 1 - z, y])/3 + 
      (4*G[1 - z, 1 - z, 0, y])/3))/(mh2^2*(y + z)^3) + 
   (8*G[1, z] - 8*G[0, y]*G[1, z] + 8*G[1 - z, y] + 
     (16*G[1, z]*G[1 - z, y])/3 + 8*G[1, z]*G[-z, y] + 8*G[0, 1, z] + 
     8*G[1 - z, y]*G[0, 1, z] + 8*G[-z, y]*G[0, 1, z] - 8*G[0, 1 - z, y] - 
     8*G[0, z]*G[0, 1 - z, y] - 8*G[1, z]*G[0, 1 - z, y] + 
     8*G[1, z]*G[0, -z, y] - 4*G[1, 0, y] + 4*G[1, 0, z] + 
     8*G[-z, y]*G[1, 0, z] + (16*G[1, 1, z])/3 - 8*G[0, y]*G[1, 1, z] - 
     8*G[1 - z, 0, y] - 8*G[1, z]*G[1 - z, 0, y] + (16*G[1 - z, 1 - z, y])/
      3 + 8*G[0, z]*G[1 - z, 1 - z, y] - 8*G[1, z]*G[-z, 0, y] + 
     8*G[-z, 1 - z, y] + 8*G[0, z]*G[-z, 1 - z, y] + 8*G[0, 1, 0, y] + 
     8*G[0, 1, 1, z] - 8*G[0, 1 - z, 1 - z, y] + 8*G[0, -z, 1 - z, y] + 
     8*G[1, 0, 1, z] - 8*G[1 - z, 0, 1 - z, y] + 8*G[1 - z, 1, 0, y] - 
     8*G[1 - z, 1 - z, 0, y] - 8*G[-z, 0, 1 - z, y] - 8*G[-z, 1 - z, 0, y])/
    (mh2^2*N*z^2*(y + z)) + (Pi^2/3 + 2*G[0, y]*G[0, z] + 
     (4*Pi^2*G[1, y])/9 - (4*Pi^2*G[1, z])/9 - (8*G[0, y]*G[0, 1, z])/3 + 
     (16*G[-z, y]*G[0, 1, z])/3 - (8*G[0, z]*G[0, 1 - z, y])/3 - 
     2*G[1, 0, y] + (8*G[0, z]*G[1, 0, y])/3 - (8*G[1, z]*G[1, 0, y])/3 - 
     2*G[1, 0, z] - (8*G[0, y]*G[1, 0, z])/3 + (16*G[-z, y]*G[1, 0, z])/3 - 
     (16*G[1, z]*G[-z, 0, y])/3 + (16*G[0, z]*G[-z, 1 - z, y])/3 + 
     (16*G[0, 0, 1, z])/3 + (8*G[0, 1, 0, y])/3 + (8*G[0, 1, 0, z])/3 + 
     (8*G[1, 0, 1, z])/3 - (8*G[1, 0, 1 - z, y])/3 - (8*G[1, 1, 0, y])/3 + 
     (16*G[1, 1, 0, z])/3 - (8*G[1, 1 - z, 0, y])/3 - 
     (16*G[-z, 0, 1 - z, y])/3 - (16*G[-z, 1 - z, 0, y])/3)/
    (mh2^2*N*(1 - y - z)^3) + 
   (N*(2*G[1, z] - 2*G[0, y]*G[1, z] + 2*G[1 - z, y] + 
      (4*G[1, z]*G[1 - z, y])/3 + 2*G[1, z]*G[-z, y] + 2*G[0, 1, z] + 
      2*G[1 - z, y]*G[0, 1, z] + 2*G[-z, y]*G[0, 1, z] - 2*G[0, 1 - z, y] - 
      2*G[0, z]*G[0, 1 - z, y] - 2*G[1, z]*G[0, 1 - z, y] + 
      2*G[1, z]*G[0, -z, y] - G[1, 0, y] + G[1, 0, z] + 
      2*G[-z, y]*G[1, 0, z] + (4*G[1, 1, z])/3 - 2*G[0, y]*G[1, 1, z] - 
      2*G[1 - z, 0, y] - 2*G[1, z]*G[1 - z, 0, y] + (4*G[1 - z, 1 - z, y])/
       3 + 2*G[0, z]*G[1 - z, 1 - z, y] - 2*G[1, z]*G[-z, 0, y] + 
      2*G[-z, 1 - z, y] + 2*G[0, z]*G[-z, 1 - z, y] + 2*G[0, 1, 0, y] + 
      2*G[0, 1, 1, z] - 2*G[0, 1 - z, 1 - z, y] + 2*G[0, -z, 1 - z, y] + 
      2*G[1, 0, 1, z] - 2*G[1 - z, 0, 1 - z, y] + 2*G[1 - z, 1, 0, y] - 
      2*G[1 - z, 1 - z, 0, y] - 2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y]))/
    (mh2^2*y*z^2) + (N*(-2*G[0, y] - 2*G[0, z] + (10*G[1, z])/3 - 
      G[0, y]*G[1, z] + (10*G[1 - z, y])/3 - G[0, z]*G[1 - z, y] + 
      3*G[1, z]*G[-z, y] + 2*G[0, 1, z] + 2*G[1 - z, y]*G[0, 1, z] + 
      2*G[-z, y]*G[0, 1, z] - G[0, 1 - z, y] - 2*G[0, z]*G[0, 1 - z, y] - 
      2*G[1, z]*G[0, 1 - z, y] + 2*G[1, z]*G[0, -z, y] + G[1, 0, z] + 
      2*G[-z, y]*G[1, 0, z] - 2*G[0, y]*G[1, 1, z] - G[1 - z, 0, y] - 
      2*G[1, z]*G[1 - z, 0, y] + 2*G[0, z]*G[1 - z, 1 - z, y] - 
      2*G[1, z]*G[-z, 0, y] + 3*G[-z, 1 - z, y] + 2*G[0, z]*G[-z, 1 - z, y] + 
      2*G[0, 1, 0, y] + 2*G[0, 1, 1, z] - 2*G[0, 1 - z, 1 - z, y] + 
      2*G[0, -z, 1 - z, y] + 2*G[1, 0, 1, z] - 2*G[1 - z, 0, 1 - z, y] + 
      2*G[1 - z, 1, 0, y] - 2*G[1 - z, 1 - z, 0, y] - 2*G[-z, 0, 1 - z, y] - 
      2*G[-z, 1 - z, 0, y]))/(mh2^2*z*(y + z)) + 
   (N*(-1/12*Pi^2 - (G[0, y]*G[0, z])/2 - (Pi^2*G[1, y])/9 + 
      (Pi^2*G[1, z])/9 + (2*G[0, y]*G[0, 1, z])/3 - (4*G[-z, y]*G[0, 1, z])/
       3 + (2*G[0, z]*G[0, 1 - z, y])/3 + G[1, 0, y]/2 - 
      (2*G[0, z]*G[1, 0, y])/3 + (2*G[1, z]*G[1, 0, y])/3 + G[1, 0, z]/2 + 
      (2*G[0, y]*G[1, 0, z])/3 - (4*G[-z, y]*G[1, 0, z])/3 + 
      (4*G[1, z]*G[-z, 0, y])/3 - (4*G[0, z]*G[-z, 1 - z, y])/3 - 
      (4*G[0, 0, 1, z])/3 - (2*G[0, 1, 0, y])/3 - (2*G[0, 1, 0, z])/3 - 
      (2*G[1, 0, 1, z])/3 + (2*G[1, 0, 1 - z, y])/3 + (2*G[1, 1, 0, y])/3 - 
      (4*G[1, 1, 0, z])/3 + (2*G[1, 1 - z, 0, y])/3 + 
      (4*G[-z, 0, 1 - z, y])/3 + (4*G[-z, 1 - z, 0, y])/3))/
    (mh2^2*(1 - y - z)^3) + (N*(-2*G[1, z] + 2*G[0, y]*G[1, z] - 
      2*G[1 - z, y] - (4*G[1, z]*G[1 - z, y])/3 - 2*G[1, z]*G[-z, y] - 
      2*G[0, 1, z] - 2*G[1 - z, y]*G[0, 1, z] - 2*G[-z, y]*G[0, 1, z] + 
      2*G[0, 1 - z, y] + 2*G[0, z]*G[0, 1 - z, y] + 
      2*G[1, z]*G[0, 1 - z, y] - 2*G[1, z]*G[0, -z, y] + G[1, 0, y] - 
      G[1, 0, z] - 2*G[-z, y]*G[1, 0, z] - (4*G[1, 1, z])/3 + 
      2*G[0, y]*G[1, 1, z] + 2*G[1 - z, 0, y] + 2*G[1, z]*G[1 - z, 0, y] - 
      (4*G[1 - z, 1 - z, y])/3 - 2*G[0, z]*G[1 - z, 1 - z, y] + 
      2*G[1, z]*G[-z, 0, y] - 2*G[-z, 1 - z, y] - 2*G[0, z]*G[-z, 1 - z, y] - 
      2*G[0, 1, 0, y] - 2*G[0, 1, 1, z] + 2*G[0, 1 - z, 1 - z, y] - 
      2*G[0, -z, 1 - z, y] - 2*G[1, 0, 1, z] + 2*G[1 - z, 0, 1 - z, y] - 
      2*G[1 - z, 1, 0, y] + 2*G[1 - z, 1 - z, 0, y] + 2*G[-z, 0, 1 - z, y] + 
      2*G[-z, 1 - z, 0, y]))/(mh2^2*z^2*(y + z)) + 
   (8*G[0, y] + 8*G[0, z] - (40*G[1, z])/3 + 4*G[0, y]*G[1, z] - 
     (40*G[1 - z, y])/3 + 4*G[0, z]*G[1 - z, y] - 12*G[1, z]*G[-z, y] - 
     8*G[0, 1, z] - 8*G[1 - z, y]*G[0, 1, z] - 8*G[-z, y]*G[0, 1, z] + 
     4*G[0, 1 - z, y] + 8*G[0, z]*G[0, 1 - z, y] + 8*G[1, z]*G[0, 1 - z, y] - 
     8*G[1, z]*G[0, -z, y] - 4*G[1, 0, z] - 8*G[-z, y]*G[1, 0, z] + 
     8*G[0, y]*G[1, 1, z] + 4*G[1 - z, 0, y] + 8*G[1, z]*G[1 - z, 0, y] - 
     8*G[0, z]*G[1 - z, 1 - z, y] + 8*G[1, z]*G[-z, 0, y] - 
     12*G[-z, 1 - z, y] - 8*G[0, z]*G[-z, 1 - z, y] - 8*G[0, 1, 0, y] - 
     8*G[0, 1, 1, z] + 8*G[0, 1 - z, 1 - z, y] - 8*G[0, -z, 1 - z, y] - 
     8*G[1, 0, 1, z] + 8*G[1 - z, 0, 1 - z, y] - 8*G[1 - z, 1, 0, y] + 
     8*G[1 - z, 1 - z, 0, y] + 8*G[-z, 0, 1 - z, y] + 8*G[-z, 1 - z, 0, y])/
    (mh2^2*N*z*(y + z)) + (-8*G[1, z] + 8*G[0, y]*G[1, z] - 8*G[1 - z, y] - 
     (16*G[1, z]*G[1 - z, y])/3 - 8*G[1, z]*G[-z, y] - 8*G[0, 1, z] - 
     8*G[1 - z, y]*G[0, 1, z] - 8*G[-z, y]*G[0, 1, z] + 8*G[0, 1 - z, y] + 
     8*G[0, z]*G[0, 1 - z, y] + 8*G[1, z]*G[0, 1 - z, y] - 
     8*G[1, z]*G[0, -z, y] + 4*G[1, 0, y] - 4*G[1, 0, z] - 
     8*G[-z, y]*G[1, 0, z] - (16*G[1, 1, z])/3 + 8*G[0, y]*G[1, 1, z] + 
     8*G[1 - z, 0, y] + 8*G[1, z]*G[1 - z, 0, y] - (16*G[1 - z, 1 - z, y])/
      3 - 8*G[0, z]*G[1 - z, 1 - z, y] + 8*G[1, z]*G[-z, 0, y] - 
     8*G[-z, 1 - z, y] - 8*G[0, z]*G[-z, 1 - z, y] - 8*G[0, 1, 0, y] - 
     8*G[0, 1, 1, z] + 8*G[0, 1 - z, 1 - z, y] - 8*G[0, -z, 1 - z, y] - 
     8*G[1, 0, 1, z] + 8*G[1 - z, 0, 1 - z, y] - 8*G[1 - z, 1, 0, y] + 
     8*G[1 - z, 1 - z, 0, y] + 8*G[-z, 0, 1 - z, y] + 8*G[-z, 1 - z, 0, y])/
    (mh2^2*N*y*z^2) + ((28*Pi^2)/9 + 48*zeta3 - (8*Pi^2*G[0, y])/3 - 
     (20*G[0, z])/3 + (8*G[0, y]*G[0, z])/3 + (20*G[1, z])/3 + 
     (8*Pi^2*G[1, z])/3 - (8*G[0, y]*G[1, z])/3 + (20*G[1 - z, y])/3 + 
     (8*Pi^2*G[1 - z, y])/3 + (22*G[0, z]*G[1 - z, y])/3 - 
     (32*G[1, z]*G[1 - z, y])/3 + 6*G[1, z]*G[-z, y] + (40*G[0, 1, z])/3 - 
     16*G[0, y]*G[0, 1, z] - 4*G[1 - z, y]*G[0, 1, z] - 
     12*G[-z, y]*G[0, 1, z] - (8*G[0, 1 - z, y])/3 + 
     16*G[1, z]*G[0, 1 - z, y] - 16*G[1, z]*G[0, -z, y] - (8*G[1, 0, z])/3 - 
     4*G[1 - z, y]*G[1, 0, z] - (32*G[1, 1, z])/3 + 16*G[0, y]*G[1, 1, z] - 
     12*G[-z, y]*G[1, 1, z] - (8*G[1 - z, 0, y])/3 + 
     4*G[0, z]*G[1 - z, 0, y] + 16*G[1, z]*G[1 - z, 0, y] - 
     (32*G[1 - z, 1 - z, y])/3 - 4*G[0, z]*G[1 - z, 1 - z, y] + 
     12*G[1, z]*G[-z, 0, y] + 6*G[-z, 1 - z, y] - 
     12*G[1, z]*G[-z, 1 - z, y] - 12*G[1, z]*G[-z, -z, y] + 
     16*G[0, 0, 1, z] - 16*G[0, 1, 1, z] + 16*G[0, 1 - z, 1 - z, y] - 
     16*G[0, -z, 1 - z, y] + 16*G[1 - z, 0, 1 - z, y] - 
     32*G[1 - z, 1, 0, y] + 16*G[1 - z, 1 - z, 0, y] + 
     12*G[-z, 0, 1 - z, y] + 12*G[-z, 1 - z, 0, y] - 
     12*G[-z, 1 - z, 1 - z, y] - 12*G[-z, -z, 1 - z, y])/(mh2^2*N*y^2) + 
   (16*G[1, z] + 4*G[0, y]*G[1, z] + 16*G[1 - z, y] + 4*G[0, z]*G[1 - z, y] - 
     (16*G[1, z]*G[1 - z, y])/3 - 8*G[1, z]*G[-z, y] - 4*G[0, 1, z] - 
     4*G[1 - z, y]*G[0, 1, z] - 4*G[-z, y]*G[0, 1, z] + 4*G[0, 1 - z, y] - 
     4*G[0, z]*G[0, 1 - z, y] + 4*G[1, z]*G[0, 1 - z, y] + 
     4*G[1, z]*G[0, -z, y] + 4*G[1, 0, z] + 4*G[-z, y]*G[1, 0, z] - 
     (16*G[1, 1, z])/3 + 4*G[0, y]*G[1, 1, z] - 8*G[-z, y]*G[1, 1, z] + 
     4*G[1 - z, 0, y] + 4*G[1, z]*G[1 - z, 0, y] - (16*G[1 - z, 1 - z, y])/
      3 + 4*G[0, z]*G[1 - z, 1 - z, y] - 8*G[1, z]*G[1 - z, -z, y] + 
     4*G[1, z]*G[-z, 0, y] - 8*G[-z, 1 - z, y] + 4*G[0, z]*G[-z, 1 - z, y] - 
     8*G[1, z]*G[-z, 1 - z, y] - 8*G[1, z]*G[-z, -z, y] - 4*G[0, 1, 0, y] - 
     4*G[0, 1, 1, z] + 4*G[0, 1 - z, 1 - z, y] + 4*G[0, -z, 1 - z, y] - 
     4*G[1, 0, 1, z] + 4*G[1 - z, 0, 1 - z, y] - 4*G[1 - z, 1, 0, y] + 
     4*G[1 - z, 1 - z, 0, y] - 8*G[1 - z, -z, 1 - z, y] + 
     4*G[-z, 0, 1 - z, y] + 4*G[-z, 1 - z, 0, y] - 8*G[-z, 1 - z, 1 - z, y] - 
     8*G[-z, -z, 1 - z, y])/(mh2^2*N*z*(y + z)^2) + 
   ((-2*Pi^2)/3 - 4*G[0, y]*G[0, z] + (2*Pi^2*G[1, y])/3 + 4*G[1, 0, y] + 
     4*G[0, z]*G[1, 0, y] - 4*G[1, z]*G[1, 0, y] + 4*G[1, 0, z] + 
     4*G[-z, y]*G[1, 0, z] - 4*G[1, z]*G[-z, 0, y] + 
     4*G[0, z]*G[-z, 1 - z, y] - 4*G[1, z]*G[-z, -z, y] - 
     4*G[1, 0, 1 - z, y] - 4*G[1, 1, 0, y] - 4*G[1, 1 - z, 0, y] - 
     4*G[-z, 0, 1 - z, y] - 4*G[-z, 1 - z, 0, y] - 4*G[-z, -z, 1 - z, y])/
    (mh2^2*N*y*(1 - z)^3) + ((-2*Pi^2)/3 - 4*G[0, y]*G[0, z] + 
     (2*Pi^2*G[1, y])/3 + 4*G[1, 0, y] + 4*G[0, z]*G[1, 0, y] - 
     4*G[1, z]*G[1, 0, y] + 4*G[1, 0, z] + 4*G[-z, y]*G[1, 0, z] - 
     4*G[1, z]*G[-z, 0, y] + 4*G[0, z]*G[-z, 1 - z, y] - 
     4*G[1, z]*G[-z, -z, y] - 4*G[1, 0, 1 - z, y] - 4*G[1, 1, 0, y] - 
     4*G[1, 1 - z, 0, y] - 4*G[-z, 0, 1 - z, y] - 4*G[-z, 1 - z, 0, y] - 
     4*G[-z, -z, 1 - z, y])/(mh2^2*N*(1 - z)^3*(1 - y - z)) + 
   ((-4*Pi^2)/9 - (8*G[0, y]*G[0, z])/3 + (2*Pi^2*G[1, y])/3 - 
     (4*G[0, z]*G[1 - z, y])/3 + (4*G[1, z]*G[-z, y])/3 + (8*G[1, 0, y])/3 + 
     4*G[0, z]*G[1, 0, y] - 4*G[1, z]*G[1, 0, y] + (8*G[1, 0, z])/3 + 
     4*G[-z, y]*G[1, 0, z] - 4*G[1, z]*G[-z, 0, y] + (4*G[-z, 1 - z, y])/3 + 
     4*G[0, z]*G[-z, 1 - z, y] - 4*G[1, z]*G[-z, -z, y] - 
     4*G[1, 0, 1 - z, y] - 4*G[1, 1, 0, y] - 4*G[1, 1 - z, 0, y] - 
     4*G[-z, 0, 1 - z, y] - 4*G[-z, 1 - z, 0, y] - 4*G[-z, -z, 1 - z, y])/
    (mh2^2*N*y^2*(1 - z)^2) + ((-2*Pi^2)/9 - (4*G[0, y]*G[0, z])/3 + 
     (2*Pi^2*G[1, z])/3 + 4*G[0, y]*G[0, 1, z] - 8*G[-z, y]*G[0, 1, z] + 
     4*G[0, z]*G[0, 1 - z, y] + (4*G[1, 0, y])/3 + (4*G[1, 0, z])/3 + 
     4*G[0, y]*G[1, 0, z] - 4*G[-z, y]*G[1, 0, z] + 4*G[1, z]*G[-z, 0, y] - 
     4*G[0, z]*G[-z, 1 - z, y] - 4*G[1, z]*G[-z, -z, y] - 8*G[0, 0, 1, z] - 
     4*G[0, 1, 0, y] - 4*G[0, 1, 0, z] - 4*G[1, 0, 1, z] - 8*G[1, 1, 0, z] + 
     4*G[-z, 0, 1 - z, y] + 4*G[-z, 1 - z, 0, y] - 4*G[-z, -z, 1 - z, y])/
    (mh2^2*N*(1 - y - z)^3*z) + 
   (N*(2*G[1, z] + 2*G[1 - z, y] + G[0, z]*G[1 - z, y] - 
      (8*G[1, z]*G[1 - z, y])/3 - G[1, z]*G[-z, y] - 
      4*G[1 - z, y]*G[0, 1, z] - 4*G[-z, y]*G[0, 1, z] + 
      G[0, z]*G[0, 1 - z, y] + 4*G[1, z]*G[0, 1 - z, y] - 
      G[1, z]*G[0, -z, y] + 4*G[1, 0, y] - G[-z, y]*G[1, 0, z] - 
      (8*G[1, 1, z])/3 + 4*G[0, y]*G[1, 1, z] - 3*G[-z, y]*G[1, 1, z] + 
      4*G[1, z]*G[1 - z, 0, y] - (8*G[1 - z, 1 - z, y])/3 - 
      G[0, z]*G[1 - z, 1 - z, y] - 3*G[1, z]*G[1 - z, -z, y] + 
      4*G[1, z]*G[-z, 0, y] - G[-z, 1 - z, y] - G[0, z]*G[-z, 1 - z, y] - 
      3*G[1, z]*G[-z, 1 - z, y] - 3*G[1, z]*G[-z, -z, y] - 4*G[0, 1, 0, y] - 
      4*G[0, 1, 1, z] + 4*G[0, 1 - z, 1 - z, y] - G[0, -z, 1 - z, y] - 
      4*G[1, 0, 1, z] + 4*G[1 - z, 0, 1 - z, y] - 4*G[1 - z, 1, 0, y] + 
      4*G[1 - z, 1 - z, 0, y] - 3*G[1 - z, -z, 1 - z, y] + 
      4*G[-z, 0, 1 - z, y] + 4*G[-z, 1 - z, 0, y] - 
      3*G[-z, 1 - z, 1 - z, y] - 3*G[-z, -z, 1 - z, y]))/(mh2^2*y^2*z) + 
   (N*(2*G[0, y] + 2*G[0, z] - (7*G[1, z])/3 + 2*G[0, y]*G[1, z] - 
      (7*G[1 - z, y])/3 + G[0, z]*G[1 - z, y] - (4*G[1, z]*G[1 - z, y])/3 - 
      4*G[1, z]*G[-z, y] - 3*G[0, 1, z] - 2*G[1 - z, y]*G[0, 1, z] - 
      2*G[-z, y]*G[0, 1, z] + 2*G[0, 1 - z, y] + 2*G[1, z]*G[0, 1 - z, y] - 
      G[1, 0, y] + G[1, 0, z] - (4*G[1, 1, z])/3 + 2*G[0, y]*G[1, 1, z] - 
      2*G[-z, y]*G[1, 1, z] + 2*G[1 - z, 0, y] + 2*G[1, z]*G[1 - z, 0, y] - 
      (4*G[1 - z, 1 - z, y])/3 - 2*G[1, z]*G[1 - z, -z, y] + 
      2*G[1, z]*G[-z, 0, y] - 4*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, 1 - z, y] - 
      2*G[1, z]*G[-z, -z, y] - 2*G[0, 1, 0, y] - 2*G[0, 1, 1, z] + 
      2*G[0, 1 - z, 1 - z, y] - 2*G[1, 0, 1, z] + 2*G[1 - z, 0, 1 - z, y] - 
      2*G[1 - z, 1, 0, y] + 2*G[1 - z, 1 - z, 0, y] - 
      2*G[1 - z, -z, 1 - z, y] + 2*G[-z, 0, 1 - z, y] + 
      2*G[-z, 1 - z, 0, y] - 2*G[-z, 1 - z, 1 - z, y] - 
      2*G[-z, -z, 1 - z, y]))/(mh2^2*y*z) + 
   ((2*Pi^2*G[1, y])/9 + (4*G[0, z]*G[1, 0, y])/3 - 
     (4*G[1, z]*G[1, 0, y])/3 + (4*G[-z, y]*G[1, 0, z])/3 - 
     (4*G[1, z]*G[-z, 0, y])/3 + (4*G[0, z]*G[-z, 1 - z, y])/3 - 
     (4*G[1, z]*G[-z, -z, y])/3 - (4*G[1, 0, 1 - z, y])/3 - 
     (4*G[1, 1, 0, y])/3 - (4*G[1, 1 - z, 0, y])/3 - 
     (4*G[-z, 0, 1 - z, y])/3 - (4*G[-z, 1 - z, 0, y])/3 - 
     (4*G[-z, -z, 1 - z, y])/3)/(mh2^2*N*(1 - z)^2*(1 - y - z)^3) + 
   (N*((Pi^2*G[1, y])/6 + G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + 
      G[-z, y]*G[1, 0, z] - G[1, z]*G[-z, 0, y] + G[0, z]*G[-z, 1 - z, y] - 
      G[1, z]*G[-z, -z, y] - G[1, 0, 1 - z, y] - G[1, 1, 0, y] - 
      G[1, 1 - z, 0, y] - G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y] - 
      G[-z, -z, 1 - z, y]))/(mh2^2*y*(1 - z)^4) + 
   (N*((Pi^2*G[1, y])/6 + G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + 
      G[-z, y]*G[1, 0, z] - G[1, z]*G[-z, 0, y] + G[0, z]*G[-z, 1 - z, y] - 
      G[1, z]*G[-z, -z, y] - G[1, 0, 1 - z, y] - G[1, 1, 0, y] - 
      G[1, 1 - z, 0, y] - G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y] - 
      G[-z, -z, 1 - z, y]))/(mh2^2*y^2*(1 - z)^3) + 
   (N*((Pi^2*G[1, y])/6 + G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + 
      G[-z, y]*G[1, 0, z] - G[1, z]*G[-z, 0, y] + G[0, z]*G[-z, 1 - z, y] - 
      G[1, z]*G[-z, -z, y] - G[1, 0, 1 - z, y] - G[1, 1, 0, y] - 
      G[1, 1 - z, 0, y] - G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y] - 
      G[-z, -z, 1 - z, y]))/(mh2^2*(1 - z)^4*(1 - y - z)) + 
   (N*(-1/18*Pi^2 - (G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/6 + G[1, 0, y]/3 + 
      G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + G[1, 0, z]/3 + 
      G[-z, y]*G[1, 0, z] - G[1, z]*G[-z, 0, y] + G[0, z]*G[-z, 1 - z, y] - 
      G[1, z]*G[-z, -z, y] - G[1, 0, 1 - z, y] - G[1, 1, 0, y] - 
      G[1, 1 - z, 0, y] - G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y] - 
      G[-z, -z, 1 - z, y]))/(mh2^2*(1 - z)*(1 - y - z)^3) + 
   (N*((Pi^2*G[1, y])/9 + (2*G[0, z]*G[1, 0, y])/3 - 
      (2*G[1, z]*G[1, 0, y])/3 + (2*G[-z, y]*G[1, 0, z])/3 - 
      (2*G[1, z]*G[-z, 0, y])/3 + (2*G[0, z]*G[-z, 1 - z, y])/3 - 
      (2*G[1, z]*G[-z, -z, y])/3 - (2*G[1, 0, 1 - z, y])/3 - 
      (2*G[1, 1, 0, y])/3 - (2*G[1, 1 - z, 0, y])/3 - 
      (2*G[-z, 0, 1 - z, y])/3 - (2*G[-z, 1 - z, 0, y])/3 - 
      (2*G[-z, -z, 1 - z, y])/3))/(mh2^2*y^3*(1 - z)^2) + 
   (N*(-1/9*Pi^2 - G[0, z]/6 - (2*G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/12 - 
      (G[0, y]*G[1, z])/3 + G[0, z]*G[1 - z, y] - G[1, z]*G[-z, y] - 
      G[0, 1 - z, y]/3 + (2*G[1, 0, y])/3 + (G[0, z]*G[1, 0, y])/2 - 
      (G[1, z]*G[1, 0, y])/2 + G[1, 0, z] + (G[-z, y]*G[1, 0, z])/2 - 
      G[1 - z, 0, y]/3 - (G[1, z]*G[-z, 0, y])/2 - G[-z, 1 - z, y] + 
      (G[0, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, y])/2 - 
      G[1, 0, 1 - z, y]/2 - G[1, 1, 0, y]/2 - G[1, 1 - z, 0, y]/2 - 
      G[-z, 0, 1 - z, y]/2 - G[-z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, y]/2))/
    (mh2^2*(1 - z)*(1 - y - z)^2) + 
   (N*(-1/9*Pi^2 + G[0, z]/6 - (2*G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/12 + 
      (G[0, y]*G[1, z])/3 - (G[0, z]*G[1 - z, y])/6 + (G[1, z]*G[-z, y])/6 + 
      G[0, 1 - z, y]/3 + (2*G[1, 0, y])/3 + (G[0, z]*G[1, 0, y])/2 - 
      (G[1, z]*G[1, 0, y])/2 + G[1, 0, z]/3 + (G[-z, y]*G[1, 0, z])/2 + 
      G[1 - z, 0, y]/3 - (G[1, z]*G[-z, 0, y])/2 + G[-z, 1 - z, y]/6 + 
      (G[0, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, y])/2 - 
      G[1, 0, 1 - z, y]/2 - G[1, 1, 0, y]/2 - G[1, 1 - z, 0, y]/2 - 
      G[-z, 0, 1 - z, y]/2 - G[-z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, y]/2))/
    (mh2^2*y*(1 - z)^2) + (N*(-1/9*Pi^2 + G[0, z]/6 - (2*G[0, y]*G[0, z])/3 + 
      (Pi^2*G[1, y])/12 + (G[0, y]*G[1, z])/3 - (G[0, z]*G[1 - z, y])/6 + 
      (G[1, z]*G[-z, y])/6 + G[0, 1 - z, y]/3 + (2*G[1, 0, y])/3 + 
      (G[0, z]*G[1, 0, y])/2 - (G[1, z]*G[1, 0, y])/2 + G[1, 0, z]/3 + 
      (G[-z, y]*G[1, 0, z])/2 + G[1 - z, 0, y]/3 - (G[1, z]*G[-z, 0, y])/2 + 
      G[-z, 1 - z, y]/6 + (G[0, z]*G[-z, 1 - z, y])/2 - 
      (G[1, z]*G[-z, -z, y])/2 - G[1, 0, 1 - z, y]/2 - G[1, 1, 0, y]/2 - 
      G[1, 1 - z, 0, y]/2 - G[-z, 0, 1 - z, y]/2 - G[-z, 1 - z, 0, y]/2 - 
      G[-z, -z, 1 - z, y]/2))/(mh2^2*(1 - z)^2*(1 - y - z)) + 
   (N*(G[0, y]/6 + (Pi^2*G[1, z])/12 - G[0, y]*G[1, z] + 
      (G[0, z]*G[1 - z, y])/3 + G[1, z]*G[-z, y] + (4*G[0, 1, z])/3 + 
      (G[0, y]*G[0, 1, z])/2 - G[-z, y]*G[0, 1, z] - G[0, 1 - z, y] + 
      (G[0, z]*G[0, 1 - z, y])/2 + (2*G[1, 0, y])/3 + G[1, 0, z]/3 + 
      (G[0, y]*G[1, 0, z])/2 - (G[-z, y]*G[1, 0, z])/2 - G[1 - z, 0, y] + 
      (G[1, z]*G[-z, 0, y])/2 + G[-z, 1 - z, y] - (G[0, z]*G[-z, 1 - z, y])/
       2 - (G[1, z]*G[-z, -z, y])/2 - G[0, 0, 1, z] - G[0, 1, 0, y]/2 - 
      G[0, 1, 0, z]/2 - G[1, 0, 1, z]/2 - G[1, 1, 0, z] + 
      G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, y]/2))/
    (mh2^2*(1 - y - z)^2*z) + 
   (N*((Pi^2*G[1, z])/18 + (G[0, y]*G[0, 1, z])/3 - (2*G[-z, y]*G[0, 1, z])/
       3 + (G[0, z]*G[0, 1 - z, y])/3 + (G[0, y]*G[1, 0, z])/3 - 
      (G[-z, y]*G[1, 0, z])/3 + (G[1, z]*G[-z, 0, y])/3 - 
      (G[0, z]*G[-z, 1 - z, y])/3 - (G[1, z]*G[-z, -z, y])/3 - 
      (2*G[0, 0, 1, z])/3 - G[0, 1, 0, y]/3 - G[0, 1, 0, z]/3 - 
      G[1, 0, 1, z]/3 - (2*G[1, 1, 0, z])/3 + G[-z, 0, 1 - z, y]/3 + 
      G[-z, 1 - z, 0, y]/3 - G[-z, -z, 1 - z, y]/3))/
    (mh2^2*(1 - y - z)^3*z^2) + 
   (N*(-1/18*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/3 + 
      (G[1, z]*G[1, 0, y])/3 - (G[-z, y]*G[1, 0, z])/3 + 
      (G[1, z]*G[-z, 0, y])/3 - (G[0, z]*G[-z, 1 - z, y])/3 + 
      (G[1, z]*G[-z, -z, y])/3 + G[1, 0, 1 - z, y]/3 + G[1, 1, 0, y]/3 + 
      G[1, 1 - z, 0, y]/3 + G[-z, 0, 1 - z, y]/3 + G[-z, 1 - z, 0, y]/3 + 
      G[-z, -z, 1 - z, y]/3))/(mh2^2*(1 - z)^2*(1 - y - z)^3) + 
   (N*(Pi^2/18 + (G[0, y]*G[0, z])/3 - (Pi^2*G[1, z])/6 - 
      G[0, y]*G[0, 1, z] + 2*G[-z, y]*G[0, 1, z] - G[0, z]*G[0, 1 - z, y] - 
      G[1, 0, y]/3 - G[1, 0, z]/3 - G[0, y]*G[1, 0, z] + 
      G[-z, y]*G[1, 0, z] - G[1, z]*G[-z, 0, y] + G[0, z]*G[-z, 1 - z, y] + 
      G[1, z]*G[-z, -z, y] + 2*G[0, 0, 1, z] + G[0, 1, 0, y] + 
      G[0, 1, 0, z] + G[1, 0, 1, z] + 2*G[1, 1, 0, z] - G[-z, 0, 1 - z, y] - 
      G[-z, 1 - z, 0, y] + G[-z, -z, 1 - z, y]))/(mh2^2*(1 - y - z)^3*z) + 
   (N*(Pi^2/6 + G[0, y]*G[0, z] - (Pi^2*G[1, y])/6 - G[1, 0, y] - 
      G[0, z]*G[1, 0, y] + G[1, z]*G[1, 0, y] - G[1, 0, z] - 
      G[-z, y]*G[1, 0, z] + G[1, z]*G[-z, 0, y] - G[0, z]*G[-z, 1 - z, y] + 
      G[1, z]*G[-z, -z, y] + G[1, 0, 1 - z, y] + G[1, 1, 0, y] + 
      G[1, 1 - z, 0, y] + G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + 
      G[-z, -z, 1 - z, y]))/(mh2^2*y*(1 - z)^3) + 
   (N*(Pi^2/6 + G[0, y]*G[0, z] - (Pi^2*G[1, y])/6 - G[1, 0, y] - 
      G[0, z]*G[1, 0, y] + G[1, z]*G[1, 0, y] - G[1, 0, z] - 
      G[-z, y]*G[1, 0, z] + G[1, z]*G[-z, 0, y] - G[0, z]*G[-z, 1 - z, y] + 
      G[1, z]*G[-z, -z, y] + G[1, 0, 1 - z, y] + G[1, 1, 0, y] + 
      G[1, 1 - z, 0, y] + G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + 
      G[-z, -z, 1 - z, y]))/(mh2^2*(1 - z)^3*(1 - y - z)) + 
   (N*(Pi^2/9 + (2*G[0, y]*G[0, z])/3 - (Pi^2*G[1, y])/6 + 
      (G[0, z]*G[1 - z, y])/3 - (G[1, z]*G[-z, y])/3 - (2*G[1, 0, y])/3 - 
      G[0, z]*G[1, 0, y] + G[1, z]*G[1, 0, y] - (2*G[1, 0, z])/3 - 
      G[-z, y]*G[1, 0, z] + G[1, z]*G[-z, 0, y] - G[-z, 1 - z, y]/3 - 
      G[0, z]*G[-z, 1 - z, y] + G[1, z]*G[-z, -z, y] + G[1, 0, 1 - z, y] + 
      G[1, 1, 0, y] + G[1, 1 - z, 0, y] + G[-z, 0, 1 - z, y] + 
      G[-z, 1 - z, 0, y] + G[-z, -z, 1 - z, y]))/(mh2^2*y^2*(1 - z)^2) + 
   ((-2*Pi^2*G[1, z])/9 - (4*G[0, y]*G[0, 1, z])/3 + 
     (8*G[-z, y]*G[0, 1, z])/3 - (4*G[0, z]*G[0, 1 - z, y])/3 - 
     (4*G[0, y]*G[1, 0, z])/3 + (4*G[-z, y]*G[1, 0, z])/3 - 
     (4*G[1, z]*G[-z, 0, y])/3 + (4*G[0, z]*G[-z, 1 - z, y])/3 + 
     (4*G[1, z]*G[-z, -z, y])/3 + (8*G[0, 0, 1, z])/3 + (4*G[0, 1, 0, y])/3 + 
     (4*G[0, 1, 0, z])/3 + (4*G[1, 0, 1, z])/3 + (8*G[1, 1, 0, z])/3 - 
     (4*G[-z, 0, 1 - z, y])/3 - (4*G[-z, 1 - z, 0, y])/3 + 
     (4*G[-z, -z, 1 - z, y])/3)/(mh2^2*N*(1 - y - z)^3*z^2) + 
   ((-2*G[0, y])/3 - (Pi^2*G[1, z])/3 + 4*G[0, y]*G[1, z] - 
     (4*G[0, z]*G[1 - z, y])/3 - 4*G[1, z]*G[-z, y] - (16*G[0, 1, z])/3 - 
     2*G[0, y]*G[0, 1, z] + 4*G[-z, y]*G[0, 1, z] + 4*G[0, 1 - z, y] - 
     2*G[0, z]*G[0, 1 - z, y] - (8*G[1, 0, y])/3 - (4*G[1, 0, z])/3 - 
     2*G[0, y]*G[1, 0, z] + 2*G[-z, y]*G[1, 0, z] + 4*G[1 - z, 0, y] - 
     2*G[1, z]*G[-z, 0, y] - 4*G[-z, 1 - z, y] + 2*G[0, z]*G[-z, 1 - z, y] + 
     2*G[1, z]*G[-z, -z, y] + 4*G[0, 0, 1, z] + 2*G[0, 1, 0, y] + 
     2*G[0, 1, 0, z] + 2*G[1, 0, 1, z] + 4*G[1, 1, 0, z] - 
     2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] + 2*G[-z, -z, 1 - z, y])/
    (mh2^2*N*(1 - y - z)^2*z) + ((4*Pi^2)/9 - (2*G[0, z])/3 + 
     (8*G[0, y]*G[0, z])/3 - (Pi^2*G[1, y])/3 - (4*G[0, y]*G[1, z])/3 + 
     (2*G[0, z]*G[1 - z, y])/3 - (2*G[1, z]*G[-z, y])/3 - 
     (4*G[0, 1 - z, y])/3 - (8*G[1, 0, y])/3 - 2*G[0, z]*G[1, 0, y] + 
     2*G[1, z]*G[1, 0, y] - (4*G[1, 0, z])/3 - 2*G[-z, y]*G[1, 0, z] - 
     (4*G[1 - z, 0, y])/3 + 2*G[1, z]*G[-z, 0, y] - (2*G[-z, 1 - z, y])/3 - 
     2*G[0, z]*G[-z, 1 - z, y] + 2*G[1, z]*G[-z, -z, y] + 
     2*G[1, 0, 1 - z, y] + 2*G[1, 1, 0, y] + 2*G[1, 1 - z, 0, y] + 
     2*G[-z, 0, 1 - z, y] + 2*G[-z, 1 - z, 0, y] + 2*G[-z, -z, 1 - z, y])/
    (mh2^2*N*y*(1 - z)^2) + ((4*Pi^2)/9 - (2*G[0, z])/3 + 
     (8*G[0, y]*G[0, z])/3 - (Pi^2*G[1, y])/3 - (4*G[0, y]*G[1, z])/3 + 
     (2*G[0, z]*G[1 - z, y])/3 - (2*G[1, z]*G[-z, y])/3 - 
     (4*G[0, 1 - z, y])/3 - (8*G[1, 0, y])/3 - 2*G[0, z]*G[1, 0, y] + 
     2*G[1, z]*G[1, 0, y] - (4*G[1, 0, z])/3 - 2*G[-z, y]*G[1, 0, z] - 
     (4*G[1 - z, 0, y])/3 + 2*G[1, z]*G[-z, 0, y] - (2*G[-z, 1 - z, y])/3 - 
     2*G[0, z]*G[-z, 1 - z, y] + 2*G[1, z]*G[-z, -z, y] + 
     2*G[1, 0, 1 - z, y] + 2*G[1, 1, 0, y] + 2*G[1, 1 - z, 0, y] + 
     2*G[-z, 0, 1 - z, y] + 2*G[-z, 1 - z, 0, y] + 2*G[-z, -z, 1 - z, y])/
    (mh2^2*N*(1 - z)^2*(1 - y - z)) + 
   ((4*Pi^2)/9 + (2*G[0, z])/3 + (8*G[0, y]*G[0, z])/3 - (Pi^2*G[1, y])/3 + 
     (4*G[0, y]*G[1, z])/3 - 4*G[0, z]*G[1 - z, y] + 4*G[1, z]*G[-z, y] + 
     (4*G[0, 1 - z, y])/3 - (8*G[1, 0, y])/3 - 2*G[0, z]*G[1, 0, y] + 
     2*G[1, z]*G[1, 0, y] - 4*G[1, 0, z] - 2*G[-z, y]*G[1, 0, z] + 
     (4*G[1 - z, 0, y])/3 + 2*G[1, z]*G[-z, 0, y] + 4*G[-z, 1 - z, y] - 
     2*G[0, z]*G[-z, 1 - z, y] + 2*G[1, z]*G[-z, -z, y] + 
     2*G[1, 0, 1 - z, y] + 2*G[1, 1, 0, y] + 2*G[1, 1 - z, 0, y] + 
     2*G[-z, 0, 1 - z, y] + 2*G[-z, 1 - z, 0, y] + 2*G[-z, -z, 1 - z, y])/
    (mh2^2*N*(1 - z)*(1 - y - z)^2) + 
   (N*(-4*G[1, z] - G[0, y]*G[1, z] - 4*G[1 - z, y] - G[0, z]*G[1 - z, y] + 
      (4*G[1, z]*G[1 - z, y])/3 + 2*G[1, z]*G[-z, y] + G[0, 1, z] + 
      G[1 - z, y]*G[0, 1, z] + G[-z, y]*G[0, 1, z] - G[0, 1 - z, y] + 
      G[0, z]*G[0, 1 - z, y] - G[1, z]*G[0, 1 - z, y] - G[1, z]*G[0, -z, y] - 
      G[1, 0, z] - G[-z, y]*G[1, 0, z] + (4*G[1, 1, z])/3 - 
      G[0, y]*G[1, 1, z] + 2*G[-z, y]*G[1, 1, z] - G[1 - z, 0, y] - 
      G[1, z]*G[1 - z, 0, y] + (4*G[1 - z, 1 - z, y])/3 - 
      G[0, z]*G[1 - z, 1 - z, y] + 2*G[1, z]*G[1 - z, -z, y] - 
      G[1, z]*G[-z, 0, y] + 2*G[-z, 1 - z, y] - G[0, z]*G[-z, 1 - z, y] + 
      2*G[1, z]*G[-z, 1 - z, y] + 2*G[1, z]*G[-z, -z, y] + G[0, 1, 0, y] + 
      G[0, 1, 1, z] - G[0, 1 - z, 1 - z, y] - G[0, -z, 1 - z, y] + 
      G[1, 0, 1, z] - G[1 - z, 0, 1 - z, y] + G[1 - z, 1, 0, y] - 
      G[1 - z, 1 - z, 0, y] + 2*G[1 - z, -z, 1 - z, y] - G[-z, 0, 1 - z, y] - 
      G[-z, 1 - z, 0, y] + 2*G[-z, 1 - z, 1 - z, y] + 2*G[-z, -z, 1 - z, y]))/
    (mh2^2*z*(y + z)^2) + ((-4*Pi^2*G[1, y])/9 - (8*G[0, z]*G[1, 0, y])/3 + 
     (8*G[1, z]*G[1, 0, y])/3 - (8*G[-z, y]*G[1, 0, z])/3 + 
     (8*G[1, z]*G[-z, 0, y])/3 - (8*G[0, z]*G[-z, 1 - z, y])/3 + 
     (8*G[1, z]*G[-z, -z, y])/3 + (8*G[1, 0, 1 - z, y])/3 + 
     (8*G[1, 1, 0, y])/3 + (8*G[1, 1 - z, 0, y])/3 + 
     (8*G[-z, 0, 1 - z, y])/3 + (8*G[-z, 1 - z, 0, y])/3 + 
     (8*G[-z, -z, 1 - z, y])/3)/(mh2^2*N*y^3*(1 - z)^2) + 
   (N*((-7*Pi^2)/9 - 12*zeta3 + (2*Pi^2*G[0, y])/3 + (5*G[0, z])/3 - 
      (2*G[0, y]*G[0, z])/3 - (5*G[1, z])/3 - (2*Pi^2*G[1, z])/3 + 
      (2*G[0, y]*G[1, z])/3 - (5*G[1 - z, y])/3 - (2*Pi^2*G[1 - z, y])/3 - 
      (11*G[0, z]*G[1 - z, y])/6 + (8*G[1, z]*G[1 - z, y])/3 - 
      (3*G[1, z]*G[-z, y])/2 - (10*G[0, 1, z])/3 + 4*G[0, y]*G[0, 1, z] + 
      G[1 - z, y]*G[0, 1, z] + 3*G[-z, y]*G[0, 1, z] + (2*G[0, 1 - z, y])/3 - 
      4*G[1, z]*G[0, 1 - z, y] + 4*G[1, z]*G[0, -z, y] + (2*G[1, 0, z])/3 + 
      G[1 - z, y]*G[1, 0, z] + (8*G[1, 1, z])/3 - 4*G[0, y]*G[1, 1, z] + 
      3*G[-z, y]*G[1, 1, z] + (2*G[1 - z, 0, y])/3 - G[0, z]*G[1 - z, 0, y] - 
      4*G[1, z]*G[1 - z, 0, y] + (8*G[1 - z, 1 - z, y])/3 + 
      G[0, z]*G[1 - z, 1 - z, y] - 3*G[1, z]*G[-z, 0, y] - 
      (3*G[-z, 1 - z, y])/2 + 3*G[1, z]*G[-z, 1 - z, y] + 
      3*G[1, z]*G[-z, -z, y] - 4*G[0, 0, 1, z] + 4*G[0, 1, 1, z] - 
      4*G[0, 1 - z, 1 - z, y] + 4*G[0, -z, 1 - z, y] - 
      4*G[1 - z, 0, 1 - z, y] + 8*G[1 - z, 1, 0, y] - 
      4*G[1 - z, 1 - z, 0, y] - 3*G[-z, 0, 1 - z, y] - 3*G[-z, 1 - z, 0, y] + 
      3*G[-z, 1 - z, 1 - z, y] + 3*G[-z, -z, 1 - z, y]))/(mh2^2*y^2) + 
   ((-2*Pi^2*G[1, y])/3 - 4*G[0, z]*G[1, 0, y] + 4*G[1, z]*G[1, 0, y] - 
     4*G[-z, y]*G[1, 0, z] + 4*G[1, z]*G[-z, 0, y] - 
     4*G[0, z]*G[-z, 1 - z, y] + 4*G[1, z]*G[-z, -z, y] + 
     4*G[1, 0, 1 - z, y] + 4*G[1, 1, 0, y] + 4*G[1, 1 - z, 0, y] + 
     4*G[-z, 0, 1 - z, y] + 4*G[-z, 1 - z, 0, y] + 4*G[-z, -z, 1 - z, y])/
    (mh2^2*N*y*(1 - z)^4) + ((-2*Pi^2*G[1, y])/3 - 4*G[0, z]*G[1, 0, y] + 
     4*G[1, z]*G[1, 0, y] - 4*G[-z, y]*G[1, 0, z] + 4*G[1, z]*G[-z, 0, y] - 
     4*G[0, z]*G[-z, 1 - z, y] + 4*G[1, z]*G[-z, -z, y] + 
     4*G[1, 0, 1 - z, y] + 4*G[1, 1, 0, y] + 4*G[1, 1 - z, 0, y] + 
     4*G[-z, 0, 1 - z, y] + 4*G[-z, 1 - z, 0, y] + 4*G[-z, -z, 1 - z, y])/
    (mh2^2*N*y^2*(1 - z)^3) + ((-2*Pi^2*G[1, y])/3 - 4*G[0, z]*G[1, 0, y] + 
     4*G[1, z]*G[1, 0, y] - 4*G[-z, y]*G[1, 0, z] + 4*G[1, z]*G[-z, 0, y] - 
     4*G[0, z]*G[-z, 1 - z, y] + 4*G[1, z]*G[-z, -z, y] + 
     4*G[1, 0, 1 - z, y] + 4*G[1, 1, 0, y] + 4*G[1, 1 - z, 0, y] + 
     4*G[-z, 0, 1 - z, y] + 4*G[-z, 1 - z, 0, y] + 4*G[-z, -z, 1 - z, y])/
    (mh2^2*N*(1 - z)^4*(1 - y - z)) + ((2*Pi^2)/9 + (4*G[0, y]*G[0, z])/3 - 
     (2*Pi^2*G[1, y])/3 - (4*G[1, 0, y])/3 - 4*G[0, z]*G[1, 0, y] + 
     4*G[1, z]*G[1, 0, y] - (4*G[1, 0, z])/3 - 4*G[-z, y]*G[1, 0, z] + 
     4*G[1, z]*G[-z, 0, y] - 4*G[0, z]*G[-z, 1 - z, y] + 
     4*G[1, z]*G[-z, -z, y] + 4*G[1, 0, 1 - z, y] + 4*G[1, 1, 0, y] + 
     4*G[1, 1 - z, 0, y] + 4*G[-z, 0, 1 - z, y] + 4*G[-z, 1 - z, 0, y] + 
     4*G[-z, -z, 1 - z, y])/(mh2^2*N*(1 - z)*(1 - y - z)^3) + 
   (-8*G[0, y] - 8*G[0, z] + (28*G[1, z])/3 - 8*G[0, y]*G[1, z] + 
     (28*G[1 - z, y])/3 - 4*G[0, z]*G[1 - z, y] + (16*G[1, z]*G[1 - z, y])/
      3 + 16*G[1, z]*G[-z, y] + 12*G[0, 1, z] + 8*G[1 - z, y]*G[0, 1, z] + 
     8*G[-z, y]*G[0, 1, z] - 8*G[0, 1 - z, y] - 8*G[1, z]*G[0, 1 - z, y] + 
     4*G[1, 0, y] - 4*G[1, 0, z] + (16*G[1, 1, z])/3 - 8*G[0, y]*G[1, 1, z] + 
     8*G[-z, y]*G[1, 1, z] - 8*G[1 - z, 0, y] - 8*G[1, z]*G[1 - z, 0, y] + 
     (16*G[1 - z, 1 - z, y])/3 + 8*G[1, z]*G[1 - z, -z, y] - 
     8*G[1, z]*G[-z, 0, y] + 16*G[-z, 1 - z, y] + 8*G[1, z]*G[-z, 1 - z, y] + 
     8*G[1, z]*G[-z, -z, y] + 8*G[0, 1, 0, y] + 8*G[0, 1, 1, z] - 
     8*G[0, 1 - z, 1 - z, y] + 8*G[1, 0, 1, z] - 8*G[1 - z, 0, 1 - z, y] + 
     8*G[1 - z, 1, 0, y] - 8*G[1 - z, 1 - z, 0, y] + 
     8*G[1 - z, -z, 1 - z, y] - 8*G[-z, 0, 1 - z, y] - 8*G[-z, 1 - z, 0, y] + 
     8*G[-z, 1 - z, 1 - z, y] + 8*G[-z, -z, 1 - z, y])/(mh2^2*N*y*z) + 
   (-8*G[1, z] - 8*G[1 - z, y] - 4*G[0, z]*G[1 - z, y] + 
     (32*G[1, z]*G[1 - z, y])/3 + 4*G[1, z]*G[-z, y] + 
     16*G[1 - z, y]*G[0, 1, z] + 16*G[-z, y]*G[0, 1, z] - 
     4*G[0, z]*G[0, 1 - z, y] - 16*G[1, z]*G[0, 1 - z, y] + 
     4*G[1, z]*G[0, -z, y] - 16*G[1, 0, y] + 4*G[-z, y]*G[1, 0, z] + 
     (32*G[1, 1, z])/3 - 16*G[0, y]*G[1, 1, z] + 12*G[-z, y]*G[1, 1, z] - 
     16*G[1, z]*G[1 - z, 0, y] + (32*G[1 - z, 1 - z, y])/3 + 
     4*G[0, z]*G[1 - z, 1 - z, y] + 12*G[1, z]*G[1 - z, -z, y] - 
     16*G[1, z]*G[-z, 0, y] + 4*G[-z, 1 - z, y] + 4*G[0, z]*G[-z, 1 - z, y] + 
     12*G[1, z]*G[-z, 1 - z, y] + 12*G[1, z]*G[-z, -z, y] + 
     16*G[0, 1, 0, y] + 16*G[0, 1, 1, z] - 16*G[0, 1 - z, 1 - z, y] + 
     4*G[0, -z, 1 - z, y] + 16*G[1, 0, 1, z] - 16*G[1 - z, 0, 1 - z, y] + 
     16*G[1 - z, 1, 0, y] - 16*G[1 - z, 1 - z, 0, y] + 
     12*G[1 - z, -z, 1 - z, y] - 16*G[-z, 0, 1 - z, y] - 
     16*G[-z, 1 - z, 0, y] + 12*G[-z, 1 - z, 1 - z, y] + 
     12*G[-z, -z, 1 - z, y])/(mh2^2*N*y^2*z) + 
   ((4*Pi^2*G[1 - z, y])/9 + 48*zeta3*G[1 - z, y] - 
     (16*G[0, z]*G[1 - z, y])/3 + (8*Pi^2*G[1, z]*G[1 - z, y])/3 + 
     (16*G[1, z]*G[-z, y])/3 - (8*G[1 - z, y]*G[0, 1, z])/3 - 
     (16*G[1 - z, y]*G[1, 0, z])/3 + (8*G[-z, y]*G[1, 0, z])/3 + 
     (16*G[-z, y]*G[1, 1, z])/3 - (8*Pi^2*G[1 - z, 0, y])/3 + 
     (8*G[0, z]*G[1 - z, 0, y])/3 - 16*G[0, 1, z]*G[1 - z, 0, y] + 
     (8*Pi^2*G[1 - z, 1 - z, y])/3 - (16*G[0, z]*G[1 - z, 1 - z, y])/3 + 
     16*G[0, 1, z]*G[1 - z, 1 - z, y] + (8*G[1, z]*G[1 - z, -z, y])/3 - 
     (8*G[1, z]*G[-z, 0, y])/3 + 16*G[1, 1, z]*G[-z, 0, y] + 
     (16*G[-z, 1 - z, y])/3 + (8*G[0, z]*G[-z, 1 - z, y])/3 + 
     (16*G[1, z]*G[-z, 1 - z, y])/3 - 16*G[0, 1, z]*G[-z, 1 - z, y] - 
     (8*G[1, z]*G[-z, -z, y])/3 - 16*G[0, 1, z]*G[-z, -z, y] - 
     16*G[1, 1, z]*G[-z, -z, y] + 16*G[1 - z, y]*G[0, 0, 1, z] - 
     16*G[-z, y]*G[0, 1, 1, z] + 16*G[1 - z, y]*G[1, 0, 1, z] - 
     16*G[-z, y]*G[1, 0, 1, z] - 16*G[1, z]*G[1 - z, 0, -z, y] + 
     16*G[1, z]*G[1 - z, 1 - z, -z, y] + (8*G[1 - z, -z, 1 - z, y])/3 - 
     (8*G[-z, 0, 1 - z, y])/3 + 16*G[1, z]*G[-z, 0, 1 - z, y] - 
     (8*G[-z, 1 - z, 0, y])/3 + 16*G[1, z]*G[-z, 1 - z, 0, y] + 
     (16*G[-z, 1 - z, 1 - z, y])/3 - 16*G[1, z]*G[-z, 1 - z, -z, y] + 
     16*G[1, z]*G[-z, -z, 0, y] - (8*G[-z, -z, 1 - z, y])/3 - 
     16*G[1, z]*G[-z, -z, 1 - z, y] - 16*G[1, z]*G[-z, -z, -z, y] + 
     16*G[1 - z, 0, 1, 0, y] - 16*G[1 - z, 0, -z, 1 - z, y] - 
     16*G[1 - z, 1 - z, 1, 0, y] + 16*G[1 - z, 1 - z, -z, 1 - z, y] - 
     16*G[-z, 0, 1, 0, y] + 16*G[-z, 0, 1 - z, 1 - z, y] + 
     16*G[-z, 1 - z, 0, 1 - z, y] - 16*G[-z, 1 - z, 1, 0, y] + 
     16*G[-z, 1 - z, 1 - z, 0, y] - 16*G[-z, 1 - z, -z, 1 - z, y] + 
     16*G[-z, -z, 0, 1 - z, y] + 16*G[-z, -z, 1 - z, 0, y] - 
     16*G[-z, -z, 1 - z, 1 - z, y] - 16*G[-z, -z, -z, 1 - z, y])/
    (mh2^2*N*y^3) + ((-2*Pi^2*G[1, y])/9 - 24*zeta3*G[1, y] + 
     (4*Pi^2*G[0, z]*G[1, y])/3 + (2*Pi^2*G[1, z])/9 + 24*zeta3*G[1, z] - 
     2*G[0, y]*G[1, z] - (4*Pi^2*G[1, y]*G[1, z])/3 + 
     (2*Pi^2*G[1 - z, y])/9 + 24*zeta3*G[1 - z, y] - 
     (4*Pi^2*G[0, z]*G[1 - z, y])/3 + (4*Pi^2*G[1, z]*G[1 - z, y])/3 + 
     2*G[1, z]*G[-z, y] + 2*G[0, 1, z] + (4*G[0, y]*G[0, 1, z])/3 + 
     (4*G[1 - z, y]*G[0, 1, z])/3 - (8*G[-z, y]*G[0, 1, z])/3 - 
     2*G[0, 1 - z, y] + (4*G[0, z]*G[0, 1 - z, y])/3 - 
     (8*G[1, z]*G[0, 1 - z, y])/3 + 2*G[1, 0, y] - (4*G[0, z]*G[1, 0, y])/3 + 
     (4*G[1, z]*G[1, 0, y])/3 - (4*Pi^2*G[1, 0, z])/3 + 
     (4*G[0, y]*G[1, 0, z])/3 - (4*G[-z, y]*G[1, 0, z])/3 - 
     8*G[0, -z, y]*G[1, 0, z] + (4*Pi^2*G[1, 1, z])/3 - 
     (8*G[0, y]*G[1, 1, z])/3 + (8*G[-z, y]*G[1, 1, z])/3 + 
     8*G[0, -z, y]*G[1, 1, z] - (4*Pi^2*G[1, 1 - z, y])/3 - 
     8*G[0, 1, z]*G[1, 1 - z, y] + 8*G[1, 0, z]*G[1, 1 - z, y] - 
     2*G[1 - z, 0, y] + (4*G[0, z]*G[1 - z, 0, y])/3 - 
     (8*G[1, z]*G[1 - z, 0, y])/3 + (4*Pi^2*G[1 - z, 1 - z, y])/3 + 
     8*G[0, 1, z]*G[1 - z, 1 - z, y] - 8*G[1, 0, z]*G[1 - z, 1 - z, y] + 
     (4*G[1, z]*G[1 - z, -z, y])/3 + (4*G[1, z]*G[-z, 0, y])/3 + 
     2*G[-z, 1 - z, y] - (4*G[0, z]*G[-z, 1 - z, y])/3 + 
     (8*G[1, z]*G[-z, 1 - z, y])/3 - (4*G[1, z]*G[-z, -z, y])/3 + 
     8*G[1, 0, z]*G[-z, -z, y] - 8*G[1, 1, z]*G[-z, -z, y] - 
     (8*G[0, 0, 1, z])/3 + 8*G[1, y]*G[0, 0, 1, z] - 
     8*G[1 - z, y]*G[0, 0, 1, z] + 8*G[0, z]*G[0, 0, 1 - z, y] - 
     8*G[1, z]*G[0, 0, -z, y] - (4*G[0, 1, 0, y])/3 - (4*G[0, 1, 0, z])/3 - 
     8*G[1, y]*G[0, 1, 0, z] + 8*G[1 - z, y]*G[0, 1, 0, z] + 
     (8*G[0, 1, 1, z])/3 - (8*G[0, 1 - z, 1 - z, y])/3 - 
     8*G[0, z]*G[0, 1 - z, 1 - z, y] + 8*G[1, z]*G[0, 1 - z, -z, y] - 
     8*G[0, z]*G[0, -z, 1 - z, y] + 8*G[1, z]*G[0, -z, 1 - z, y] + 
     8*G[1, z]*G[0, -z, -z, y] + (4*G[1, 0, 1, z])/3 - 
     8*G[1, y]*G[1, 0, 1, z] + 8*G[1 - z, y]*G[1, 0, 1, z] + 
     (4*G[1, 0, 1 - z, y])/3 + 8*G[0, z]*G[1, 0, 1 - z, y] - 
     8*G[1, z]*G[1, 0, -z, y] + (4*G[1, 1, 0, y])/3 + 
     8*G[1, y]*G[1, 1, 0, z] - 8*G[1 - z, y]*G[1, 1, 0, z] + 
     (4*G[1, 1 - z, 0, y])/3 - 8*G[1, z]*G[1, 1 - z, -z, y] - 
     (8*G[1 - z, 0, 1 - z, y])/3 - 8*G[0, z]*G[1 - z, 0, 1 - z, y] + 
     8*G[1, z]*G[1 - z, 0, -z, y] - (8*G[1 - z, 1 - z, 0, y])/3 + 
     8*G[1, z]*G[1 - z, 1 - z, -z, y] + (4*G[1 - z, -z, 1 - z, y])/3 + 
     (4*G[-z, 0, 1 - z, y])/3 - 8*G[0, z]*G[-z, 0, 1 - z, y] + 
     8*G[1, z]*G[-z, 0, -z, y] + (4*G[-z, 1 - z, 0, y])/3 + 
     (8*G[-z, 1 - z, 1 - z, y])/3 + 8*G[0, z]*G[-z, 1 - z, 1 - z, y] - 
     8*G[1, z]*G[-z, 1 - z, -z, y] - (4*G[-z, -z, 1 - z, y])/3 + 
     8*G[0, z]*G[-z, -z, 1 - z, y] - 8*G[1, z]*G[-z, -z, 1 - z, y] - 
     8*G[1, z]*G[-z, -z, -z, y] - 8*G[0, 0, -z, 1 - z, y] + 
     8*G[0, 1 - z, -z, 1 - z, y] + 8*G[0, -z, 1 - z, 1 - z, y] + 
     8*G[0, -z, -z, 1 - z, y] - 8*G[1, 0, 0, 1, z] + 8*G[1, 0, 1, 0, z] - 
     8*G[1, 0, -z, 1 - z, y] + 8*G[1, 1, 0, 1, z] - 8*G[1, 1, 1, 0, z] - 
     8*G[1, 1 - z, -z, 1 - z, y] + 8*G[1 - z, 0, -z, 1 - z, y] + 
     8*G[1 - z, 1 - z, -z, 1 - z, y] + 8*G[-z, 0, -z, 1 - z, y] - 
     8*G[-z, 1 - z, -z, 1 - z, y] - 8*G[-z, -z, 1 - z, 1 - z, y] - 
     8*G[-z, -z, -z, 1 - z, y])/(mh2^2*N*z^2) + 
   ((14*Pi^2)/9 + 24*zeta3 - (10*G[0, y])/3 - (4*Pi^2*G[0, z])/3 + 
     (4*G[0, y]*G[0, z])/3 - (Pi^2*G[1, y])/3 - 12*zeta3*G[1, y] + 
     (2*Pi^2*G[0, z]*G[1, y])/3 - (2*G[1, z])/3 + (5*Pi^2*G[1, z])/3 + 
     12*zeta3*G[1, z] - (16*G[0, y]*G[1, z])/3 - (2*Pi^2*G[1, y]*G[1, z])/3 - 
     (2*G[1 - z, y])/3 + (5*Pi^2*G[1 - z, y])/3 + 12*zeta3*G[1 - z, y] - 
     (4*G[0, z]*G[1 - z, y])/3 - (2*Pi^2*G[0, z]*G[1 - z, y])/3 + 
     (2*Pi^2*G[1, z]*G[1 - z, y])/3 + 12*G[1, z]*G[-z, y] + 
     (32*G[0, 1, z])/3 + 2*G[0, y]*G[0, 1, z] + 10*G[1 - z, y]*G[0, 1, z] - 
     4*G[-z, y]*G[0, 1, z] - (16*G[0, 1 - z, y])/3 - 
     4*G[0, z]*G[0, 1 - z, y] - 6*G[1, z]*G[0, 1 - z, y] + 
     6*G[1, z]*G[0, -z, y] + 4*G[1, 0, y] - 4*G[0, z]*G[1, 0, y] + 
     4*G[1, z]*G[1, 0, y] - (28*G[1, 0, z])/3 - (2*Pi^2*G[1, 0, z])/3 + 
     4*G[0, y]*G[1, 0, z] - 8*G[1 - z, y]*G[1, 0, z] - 
     4*G[-z, y]*G[1, 0, z] - 4*G[0, -z, y]*G[1, 0, z] + 
     (2*Pi^2*G[1, 1, z])/3 - 6*G[0, y]*G[1, 1, z] + 6*G[-z, y]*G[1, 1, z] + 
     4*G[0, -z, y]*G[1, 1, z] - (2*Pi^2*G[1, 1 - z, y])/3 - 
     4*G[0, 1, z]*G[1, 1 - z, y] + 4*G[1, 0, z]*G[1, 1 - z, y] - 
     (16*G[1 - z, 0, y])/3 + 4*G[0, z]*G[1 - z, 0, y] - 
     6*G[1, z]*G[1 - z, 0, y] + (2*Pi^2*G[1 - z, 1 - z, y])/3 + 
     4*G[0, 1, z]*G[1 - z, 1 - z, y] - 4*G[1, 0, z]*G[1 - z, 1 - z, y] + 
     10*G[1, z]*G[1 - z, -z, y] + 2*G[1, z]*G[-z, 0, y] + 
     12*G[-z, 1 - z, y] - 4*G[0, z]*G[-z, 1 - z, y] + 
     6*G[1, z]*G[-z, 1 - z, y] + 4*G[1, 0, z]*G[-z, -z, y] - 
     4*G[1, 1, z]*G[-z, -z, y] - 12*G[0, 0, 1, z] + 4*G[1, y]*G[0, 0, 1, z] - 
     4*G[1 - z, y]*G[0, 0, 1, z] + 4*G[0, z]*G[0, 0, 1 - z, y] - 
     4*G[1, z]*G[0, 0, -z, y] - 2*G[0, 1, 0, y] + 4*G[0, 1, 0, z] - 
     4*G[1, y]*G[0, 1, 0, z] + 4*G[1 - z, y]*G[0, 1, 0, z] + 
     6*G[0, 1, 1, z] - 6*G[0, 1 - z, 1 - z, y] - 
     4*G[0, z]*G[0, 1 - z, 1 - z, y] + 4*G[1, z]*G[0, 1 - z, -z, y] + 
     6*G[0, -z, 1 - z, y] - 4*G[0, z]*G[0, -z, 1 - z, y] + 
     4*G[1, z]*G[0, -z, 1 - z, y] + 4*G[1, z]*G[0, -z, -z, y] + 
     10*G[1, 0, 1, z] - 4*G[1, y]*G[1, 0, 1, z] + 
     4*G[1 - z, y]*G[1, 0, 1, z] + 4*G[1, 0, 1 - z, y] + 
     4*G[0, z]*G[1, 0, 1 - z, y] - 4*G[1, z]*G[1, 0, -z, y] + 
     2*G[1, 1, 0, y] - 8*G[1, 1, 0, z] + 4*G[1, y]*G[1, 1, 0, z] - 
     4*G[1 - z, y]*G[1, 1, 0, z] + 4*G[1, 1 - z, 0, y] - 
     4*G[1, z]*G[1, 1 - z, -z, y] - 6*G[1 - z, 0, 1 - z, y] - 
     4*G[0, z]*G[1 - z, 0, 1 - z, y] + 4*G[1, z]*G[1 - z, 0, -z, y] - 
     6*G[1 - z, 1 - z, 0, y] + 4*G[1, z]*G[1 - z, 1 - z, -z, y] + 
     10*G[1 - z, -z, 1 - z, y] + 2*G[-z, 0, 1 - z, y] - 
     4*G[0, z]*G[-z, 0, 1 - z, y] + 4*G[1, z]*G[-z, 0, -z, y] + 
     2*G[-z, 1 - z, 0, y] + 6*G[-z, 1 - z, 1 - z, y] + 
     4*G[0, z]*G[-z, 1 - z, 1 - z, y] - 4*G[1, z]*G[-z, 1 - z, -z, y] + 
     4*G[0, z]*G[-z, -z, 1 - z, y] - 4*G[1, z]*G[-z, -z, 1 - z, y] - 
     4*G[1, z]*G[-z, -z, -z, y] - 4*G[0, 0, -z, 1 - z, y] + 
     4*G[0, 1 - z, -z, 1 - z, y] + 4*G[0, -z, 1 - z, 1 - z, y] + 
     4*G[0, -z, -z, 1 - z, y] - 4*G[1, 0, 0, 1, z] + 4*G[1, 0, 1, 0, z] - 
     4*G[1, 0, -z, 1 - z, y] + 4*G[1, 1, 0, 1, z] - 4*G[1, 1, 1, 0, z] - 
     4*G[1, 1 - z, -z, 1 - z, y] + 4*G[1 - z, 0, -z, 1 - z, y] + 
     4*G[1 - z, 1 - z, -z, 1 - z, y] + 4*G[-z, 0, -z, 1 - z, y] - 
     4*G[-z, 1 - z, -z, 1 - z, y] - 4*G[-z, -z, 1 - z, 1 - z, y] - 
     4*G[-z, -z, -z, 1 - z, y])/(mh2^2*N*(1 - y - z)*z) + 
   ((20*Pi^2)/9 + 24*zeta3 - (4*G[0, y])/3 - (4*Pi^2*G[0, y])/3 - 6*G[0, z] + 
     (16*G[0, y]*G[0, z])/3 + (2*G[1, z])/3 + (4*Pi^2*G[1, z])/3 + 
     (8*G[0, y]*G[1, z])/3 + (2*G[1 - z, y])/3 + (5*Pi^2*G[1 - z, y])/3 + 
     12*zeta3*G[1 - z, y] - (28*G[0, z]*G[1 - z, y])/3 + 
     (2*Pi^2*G[1, z]*G[1 - z, y])/3 + 16*G[1, z]*G[-z, y] + 
     (20*G[0, 1, z])/3 - 8*G[0, y]*G[0, 1, z] + 4*G[1 - z, y]*G[0, 1, z] + 
     2*G[-z, y]*G[0, 1, z] + (8*G[0, 1 - z, y])/3 - 8*G[1, z]*G[0, -z, y] - 
     12*G[1, 0, y] - (28*G[1, 0, z])/3 - 6*G[1 - z, y]*G[1, 0, z] + 
     2*G[-z, y]*G[1, 0, z] + 6*G[-z, y]*G[1, 1, z] + (8*G[1 - z, 0, y])/3 - 
     (2*Pi^2*G[1 - z, 0, y])/3 + 4*G[0, z]*G[1 - z, 0, y] - 
     4*G[0, 1, z]*G[1 - z, 0, y] + (2*Pi^2*G[1 - z, 1 - z, y])/3 - 
     6*G[0, z]*G[1 - z, 1 - z, y] + 4*G[0, 1, z]*G[1 - z, 1 - z, y] + 
     10*G[1, z]*G[1 - z, -z, y] - 4*G[1, z]*G[-z, 0, y] + 
     4*G[1, 1, z]*G[-z, 0, y] + 16*G[-z, 1 - z, y] + 
     2*G[0, z]*G[-z, 1 - z, y] + 6*G[1, z]*G[-z, 1 - z, y] - 
     4*G[0, 1, z]*G[-z, 1 - z, y] - 4*G[0, 1, z]*G[-z, -z, y] - 
     4*G[1, 1, z]*G[-z, -z, y] + 8*G[0, 0, 1, z] + 
     4*G[1 - z, y]*G[0, 0, 1, z] + 8*G[0, 1, 0, y] - 
     4*G[-z, y]*G[0, 1, 1, z] - 8*G[0, -z, 1 - z, y] + 8*G[1, 0, 1, z] + 
     4*G[1 - z, y]*G[1, 0, 1, z] - 4*G[-z, y]*G[1, 0, 1, z] - 
     4*G[1, z]*G[1 - z, 0, -z, y] - 8*G[1 - z, 1, 0, y] + 
     4*G[1, z]*G[1 - z, 1 - z, -z, y] + 10*G[1 - z, -z, 1 - z, y] - 
     4*G[-z, 0, 1 - z, y] + 4*G[1, z]*G[-z, 0, 1 - z, y] - 
     4*G[-z, 1 - z, 0, y] + 4*G[1, z]*G[-z, 1 - z, 0, y] + 
     6*G[-z, 1 - z, 1 - z, y] - 4*G[1, z]*G[-z, 1 - z, -z, y] + 
     4*G[1, z]*G[-z, -z, 0, y] - 4*G[1, z]*G[-z, -z, 1 - z, y] - 
     4*G[1, z]*G[-z, -z, -z, y] + 4*G[1 - z, 0, 1, 0, y] - 
     4*G[1 - z, 0, -z, 1 - z, y] - 4*G[1 - z, 1 - z, 1, 0, y] + 
     4*G[1 - z, 1 - z, -z, 1 - z, y] - 4*G[-z, 0, 1, 0, y] + 
     4*G[-z, 0, 1 - z, 1 - z, y] + 4*G[-z, 1 - z, 0, 1 - z, y] - 
     4*G[-z, 1 - z, 1, 0, y] + 4*G[-z, 1 - z, 1 - z, 0, y] - 
     4*G[-z, 1 - z, -z, 1 - z, y] + 4*G[-z, -z, 0, 1 - z, y] + 
     4*G[-z, -z, 1 - z, 0, y] - 4*G[-z, -z, 1 - z, 1 - z, y] - 
     4*G[-z, -z, -z, 1 - z, y])/(mh2^2*N*y*(1 - z)) + 
   ((20*Pi^2)/9 + 24*zeta3 - (4*G[0, y])/3 - (4*Pi^2*G[0, y])/3 - 6*G[0, z] + 
     (16*G[0, y]*G[0, z])/3 + (2*G[1, z])/3 + (4*Pi^2*G[1, z])/3 + 
     (8*G[0, y]*G[1, z])/3 + (2*G[1 - z, y])/3 + (5*Pi^2*G[1 - z, y])/3 + 
     12*zeta3*G[1 - z, y] - (28*G[0, z]*G[1 - z, y])/3 + 
     (2*Pi^2*G[1, z]*G[1 - z, y])/3 + 16*G[1, z]*G[-z, y] + 
     (20*G[0, 1, z])/3 - 8*G[0, y]*G[0, 1, z] + 4*G[1 - z, y]*G[0, 1, z] + 
     2*G[-z, y]*G[0, 1, z] + (8*G[0, 1 - z, y])/3 - 8*G[1, z]*G[0, -z, y] - 
     12*G[1, 0, y] - (28*G[1, 0, z])/3 - 6*G[1 - z, y]*G[1, 0, z] + 
     2*G[-z, y]*G[1, 0, z] + 6*G[-z, y]*G[1, 1, z] + (8*G[1 - z, 0, y])/3 - 
     (2*Pi^2*G[1 - z, 0, y])/3 + 4*G[0, z]*G[1 - z, 0, y] - 
     4*G[0, 1, z]*G[1 - z, 0, y] + (2*Pi^2*G[1 - z, 1 - z, y])/3 - 
     6*G[0, z]*G[1 - z, 1 - z, y] + 4*G[0, 1, z]*G[1 - z, 1 - z, y] + 
     10*G[1, z]*G[1 - z, -z, y] - 4*G[1, z]*G[-z, 0, y] + 
     4*G[1, 1, z]*G[-z, 0, y] + 16*G[-z, 1 - z, y] + 
     2*G[0, z]*G[-z, 1 - z, y] + 6*G[1, z]*G[-z, 1 - z, y] - 
     4*G[0, 1, z]*G[-z, 1 - z, y] - 4*G[0, 1, z]*G[-z, -z, y] - 
     4*G[1, 1, z]*G[-z, -z, y] + 8*G[0, 0, 1, z] + 
     4*G[1 - z, y]*G[0, 0, 1, z] + 8*G[0, 1, 0, y] - 
     4*G[-z, y]*G[0, 1, 1, z] - 8*G[0, -z, 1 - z, y] + 8*G[1, 0, 1, z] + 
     4*G[1 - z, y]*G[1, 0, 1, z] - 4*G[-z, y]*G[1, 0, 1, z] - 
     4*G[1, z]*G[1 - z, 0, -z, y] - 8*G[1 - z, 1, 0, y] + 
     4*G[1, z]*G[1 - z, 1 - z, -z, y] + 10*G[1 - z, -z, 1 - z, y] - 
     4*G[-z, 0, 1 - z, y] + 4*G[1, z]*G[-z, 0, 1 - z, y] - 
     4*G[-z, 1 - z, 0, y] + 4*G[1, z]*G[-z, 1 - z, 0, y] + 
     6*G[-z, 1 - z, 1 - z, y] - 4*G[1, z]*G[-z, 1 - z, -z, y] + 
     4*G[1, z]*G[-z, -z, 0, y] - 4*G[1, z]*G[-z, -z, 1 - z, y] - 
     4*G[1, z]*G[-z, -z, -z, y] + 4*G[1 - z, 0, 1, 0, y] - 
     4*G[1 - z, 0, -z, 1 - z, y] - 4*G[1 - z, 1 - z, 1, 0, y] + 
     4*G[1 - z, 1 - z, -z, 1 - z, y] - 4*G[-z, 0, 1, 0, y] + 
     4*G[-z, 0, 1 - z, 1 - z, y] + 4*G[-z, 1 - z, 0, 1 - z, y] - 
     4*G[-z, 1 - z, 1, 0, y] + 4*G[-z, 1 - z, 1 - z, 0, y] - 
     4*G[-z, 1 - z, -z, 1 - z, y] + 4*G[-z, -z, 0, 1 - z, y] + 
     4*G[-z, -z, 1 - z, 0, y] - 4*G[-z, -z, 1 - z, 1 - z, y] - 
     4*G[-z, -z, -z, 1 - z, y])/(mh2^2*N*(1 - z)*(1 - y - z)) + 
   (N*z*((Pi^2*G[1 - z, y])/9 + 12*zeta3*G[1 - z, y] - G[0, z]*G[1 - z, y] + 
      (2*Pi^2*G[1, z]*G[1 - z, y])/3 + G[1, z]*G[-z, y] - 
      (2*G[1 - z, y]*G[0, 1, z])/3 - (4*G[1 - z, y]*G[1, 0, z])/3 + 
      (2*G[-z, y]*G[1, 0, z])/3 + (4*G[-z, y]*G[1, 1, z])/3 - 
      (2*Pi^2*G[1 - z, 0, y])/3 + (2*G[0, z]*G[1 - z, 0, y])/3 - 
      4*G[0, 1, z]*G[1 - z, 0, y] + (2*Pi^2*G[1 - z, 1 - z, y])/3 - 
      (4*G[0, z]*G[1 - z, 1 - z, y])/3 + 4*G[0, 1, z]*G[1 - z, 1 - z, y] + 
      (2*G[1, z]*G[1 - z, -z, y])/3 - (2*G[1, z]*G[-z, 0, y])/3 + 
      4*G[1, 1, z]*G[-z, 0, y] + G[-z, 1 - z, y] + 
      (2*G[0, z]*G[-z, 1 - z, y])/3 + (4*G[1, z]*G[-z, 1 - z, y])/3 - 
      4*G[0, 1, z]*G[-z, 1 - z, y] - (2*G[1, z]*G[-z, -z, y])/3 - 
      4*G[0, 1, z]*G[-z, -z, y] - 4*G[1, 1, z]*G[-z, -z, y] + 
      4*G[1 - z, y]*G[0, 0, 1, z] - 4*G[-z, y]*G[0, 1, 1, z] + 
      4*G[1 - z, y]*G[1, 0, 1, z] - 4*G[-z, y]*G[1, 0, 1, z] - 
      4*G[1, z]*G[1 - z, 0, -z, y] + 4*G[1, z]*G[1 - z, 1 - z, -z, y] + 
      (2*G[1 - z, -z, 1 - z, y])/3 - (2*G[-z, 0, 1 - z, y])/3 + 
      4*G[1, z]*G[-z, 0, 1 - z, y] - (2*G[-z, 1 - z, 0, y])/3 + 
      4*G[1, z]*G[-z, 1 - z, 0, y] + (4*G[-z, 1 - z, 1 - z, y])/3 - 
      4*G[1, z]*G[-z, 1 - z, -z, y] + 4*G[1, z]*G[-z, -z, 0, y] - 
      (2*G[-z, -z, 1 - z, y])/3 - 4*G[1, z]*G[-z, -z, 1 - z, y] - 
      4*G[1, z]*G[-z, -z, -z, y] + 4*G[1 - z, 0, 1, 0, y] - 
      4*G[1 - z, 0, -z, 1 - z, y] - 4*G[1 - z, 1 - z, 1, 0, y] + 
      4*G[1 - z, 1 - z, -z, 1 - z, y] - 4*G[-z, 0, 1, 0, y] + 
      4*G[-z, 0, 1 - z, 1 - z, y] + 4*G[-z, 1 - z, 0, 1 - z, y] - 
      4*G[-z, 1 - z, 1, 0, y] + 4*G[-z, 1 - z, 1 - z, 0, y] - 
      4*G[-z, 1 - z, -z, 1 - z, y] + 4*G[-z, -z, 0, 1 - z, y] + 
      4*G[-z, -z, 1 - z, 0, y] - 4*G[-z, -z, 1 - z, 1 - z, y] - 
      4*G[-z, -z, -z, 1 - z, y]))/(mh2^2*y^3) + 
   (N*((-7*Pi^2)/18 - 6*zeta3 + (5*G[0, y])/6 + (Pi^2*G[0, z])/3 - 
      (G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/12 + 3*zeta3*G[1, y] - 
      (Pi^2*G[0, z]*G[1, y])/6 + G[1, z]/6 - (5*Pi^2*G[1, z])/12 - 
      3*zeta3*G[1, z] + (4*G[0, y]*G[1, z])/3 + (Pi^2*G[1, y]*G[1, z])/6 + 
      G[1 - z, y]/6 - (5*Pi^2*G[1 - z, y])/12 - 3*zeta3*G[1 - z, y] + 
      (G[0, z]*G[1 - z, y])/3 + (Pi^2*G[0, z]*G[1 - z, y])/6 - 
      (Pi^2*G[1, z]*G[1 - z, y])/6 - 3*G[1, z]*G[-z, y] - (8*G[0, 1, z])/3 - 
      (G[0, y]*G[0, 1, z])/2 - (5*G[1 - z, y]*G[0, 1, z])/2 + 
      G[-z, y]*G[0, 1, z] + (4*G[0, 1 - z, y])/3 + G[0, z]*G[0, 1 - z, y] + 
      (3*G[1, z]*G[0, 1 - z, y])/2 - (3*G[1, z]*G[0, -z, y])/2 - G[1, 0, y] + 
      G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + (7*G[1, 0, z])/3 + 
      (Pi^2*G[1, 0, z])/6 - G[0, y]*G[1, 0, z] + 2*G[1 - z, y]*G[1, 0, z] + 
      G[-z, y]*G[1, 0, z] + G[0, -z, y]*G[1, 0, z] - (Pi^2*G[1, 1, z])/6 + 
      (3*G[0, y]*G[1, 1, z])/2 - (3*G[-z, y]*G[1, 1, z])/2 - 
      G[0, -z, y]*G[1, 1, z] + (Pi^2*G[1, 1 - z, y])/6 + 
      G[0, 1, z]*G[1, 1 - z, y] - G[1, 0, z]*G[1, 1 - z, y] + 
      (4*G[1 - z, 0, y])/3 - G[0, z]*G[1 - z, 0, y] + 
      (3*G[1, z]*G[1 - z, 0, y])/2 - (Pi^2*G[1 - z, 1 - z, y])/6 - 
      G[0, 1, z]*G[1 - z, 1 - z, y] + G[1, 0, z]*G[1 - z, 1 - z, y] - 
      (5*G[1, z]*G[1 - z, -z, y])/2 - (G[1, z]*G[-z, 0, y])/2 - 
      3*G[-z, 1 - z, y] + G[0, z]*G[-z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, y])/2 - G[1, 0, z]*G[-z, -z, y] + 
      G[1, 1, z]*G[-z, -z, y] + 3*G[0, 0, 1, z] - G[1, y]*G[0, 0, 1, z] + 
      G[1 - z, y]*G[0, 0, 1, z] - G[0, z]*G[0, 0, 1 - z, y] + 
      G[1, z]*G[0, 0, -z, y] + G[0, 1, 0, y]/2 - G[0, 1, 0, z] + 
      G[1, y]*G[0, 1, 0, z] - G[1 - z, y]*G[0, 1, 0, z] - 
      (3*G[0, 1, 1, z])/2 + (3*G[0, 1 - z, 1 - z, y])/2 + 
      G[0, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, -z, y] - 
      (3*G[0, -z, 1 - z, y])/2 + G[0, z]*G[0, -z, 1 - z, y] - 
      G[1, z]*G[0, -z, 1 - z, y] - G[1, z]*G[0, -z, -z, y] - 
      (5*G[1, 0, 1, z])/2 + G[1, y]*G[1, 0, 1, z] - 
      G[1 - z, y]*G[1, 0, 1, z] - G[1, 0, 1 - z, y] - 
      G[0, z]*G[1, 0, 1 - z, y] + G[1, z]*G[1, 0, -z, y] - G[1, 1, 0, y]/2 + 
      2*G[1, 1, 0, z] - G[1, y]*G[1, 1, 0, z] + G[1 - z, y]*G[1, 1, 0, z] - 
      G[1, 1 - z, 0, y] + G[1, z]*G[1, 1 - z, -z, y] + 
      (3*G[1 - z, 0, 1 - z, y])/2 + G[0, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, -z, y] + (3*G[1 - z, 1 - z, 0, y])/2 - 
      G[1, z]*G[1 - z, 1 - z, -z, y] - (5*G[1 - z, -z, 1 - z, y])/2 - 
      G[-z, 0, 1 - z, y]/2 + G[0, z]*G[-z, 0, 1 - z, y] - 
      G[1, z]*G[-z, 0, -z, y] - G[-z, 1 - z, 0, y]/2 - 
      (3*G[-z, 1 - z, 1 - z, y])/2 - G[0, z]*G[-z, 1 - z, 1 - z, y] + 
      G[1, z]*G[-z, 1 - z, -z, y] - G[0, z]*G[-z, -z, 1 - z, y] + 
      G[1, z]*G[-z, -z, 1 - z, y] + G[1, z]*G[-z, -z, -z, y] + 
      G[0, 0, -z, 1 - z, y] - G[0, 1 - z, -z, 1 - z, y] - 
      G[0, -z, 1 - z, 1 - z, y] - G[0, -z, -z, 1 - z, y] + G[1, 0, 0, 1, z] - 
      G[1, 0, 1, 0, z] + G[1, 0, -z, 1 - z, y] - G[1, 1, 0, 1, z] + 
      G[1, 1, 1, 0, z] + G[1, 1 - z, -z, 1 - z, y] - 
      G[1 - z, 0, -z, 1 - z, y] - G[1 - z, 1 - z, -z, 1 - z, y] - 
      G[-z, 0, -z, 1 - z, y] + G[-z, 1 - z, -z, 1 - z, y] + 
      G[-z, -z, 1 - z, 1 - z, y] + G[-z, -z, -z, 1 - z, y]))/
    (mh2^2*(1 - y - z)*z) + (N*((-5*Pi^2)/9 - 6*zeta3 + G[0, y]/3 + 
      (Pi^2*G[0, y])/3 + (3*G[0, z])/2 - (4*G[0, y]*G[0, z])/3 - G[1, z]/6 - 
      (Pi^2*G[1, z])/3 - (2*G[0, y]*G[1, z])/3 - G[1 - z, y]/6 - 
      (5*Pi^2*G[1 - z, y])/12 - 3*zeta3*G[1 - z, y] + 
      (7*G[0, z]*G[1 - z, y])/3 - (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      4*G[1, z]*G[-z, y] - (5*G[0, 1, z])/3 + 2*G[0, y]*G[0, 1, z] - 
      G[1 - z, y]*G[0, 1, z] - (G[-z, y]*G[0, 1, z])/2 - 
      (2*G[0, 1 - z, y])/3 + 2*G[1, z]*G[0, -z, y] + 3*G[1, 0, y] + 
      (7*G[1, 0, z])/3 + (3*G[1 - z, y]*G[1, 0, z])/2 - 
      (G[-z, y]*G[1, 0, z])/2 - (3*G[-z, y]*G[1, 1, z])/2 - 
      (2*G[1 - z, 0, y])/3 + (Pi^2*G[1 - z, 0, y])/6 - 
      G[0, z]*G[1 - z, 0, y] + G[0, 1, z]*G[1 - z, 0, y] - 
      (Pi^2*G[1 - z, 1 - z, y])/6 + (3*G[0, z]*G[1 - z, 1 - z, y])/2 - 
      G[0, 1, z]*G[1 - z, 1 - z, y] - (5*G[1, z]*G[1 - z, -z, y])/2 + 
      G[1, z]*G[-z, 0, y] - G[1, 1, z]*G[-z, 0, y] - 4*G[-z, 1 - z, y] - 
      (G[0, z]*G[-z, 1 - z, y])/2 - (3*G[1, z]*G[-z, 1 - z, y])/2 + 
      G[0, 1, z]*G[-z, 1 - z, y] + G[0, 1, z]*G[-z, -z, y] + 
      G[1, 1, z]*G[-z, -z, y] - 2*G[0, 0, 1, z] - G[1 - z, y]*G[0, 0, 1, z] - 
      2*G[0, 1, 0, y] + G[-z, y]*G[0, 1, 1, z] + 2*G[0, -z, 1 - z, y] - 
      2*G[1, 0, 1, z] - G[1 - z, y]*G[1, 0, 1, z] + G[-z, y]*G[1, 0, 1, z] + 
      G[1, z]*G[1 - z, 0, -z, y] + 2*G[1 - z, 1, 0, y] - 
      G[1, z]*G[1 - z, 1 - z, -z, y] - (5*G[1 - z, -z, 1 - z, y])/2 + 
      G[-z, 0, 1 - z, y] - G[1, z]*G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] - 
      G[1, z]*G[-z, 1 - z, 0, y] - (3*G[-z, 1 - z, 1 - z, y])/2 + 
      G[1, z]*G[-z, 1 - z, -z, y] - G[1, z]*G[-z, -z, 0, y] + 
      G[1, z]*G[-z, -z, 1 - z, y] + G[1, z]*G[-z, -z, -z, y] - 
      G[1 - z, 0, 1, 0, y] + G[1 - z, 0, -z, 1 - z, y] + 
      G[1 - z, 1 - z, 1, 0, y] - G[1 - z, 1 - z, -z, 1 - z, y] + 
      G[-z, 0, 1, 0, y] - G[-z, 0, 1 - z, 1 - z, y] - 
      G[-z, 1 - z, 0, 1 - z, y] + G[-z, 1 - z, 1, 0, y] - 
      G[-z, 1 - z, 1 - z, 0, y] + G[-z, 1 - z, -z, 1 - z, y] - 
      G[-z, -z, 0, 1 - z, y] - G[-z, -z, 1 - z, 0, y] + 
      G[-z, -z, 1 - z, 1 - z, y] + G[-z, -z, -z, 1 - z, y]))/
    (mh2^2*y*(1 - z)) + (N*((-5*Pi^2)/9 - 6*zeta3 + G[0, y]/3 + 
      (Pi^2*G[0, y])/3 + (3*G[0, z])/2 - (4*G[0, y]*G[0, z])/3 - G[1, z]/6 - 
      (Pi^2*G[1, z])/3 - (2*G[0, y]*G[1, z])/3 - G[1 - z, y]/6 - 
      (5*Pi^2*G[1 - z, y])/12 - 3*zeta3*G[1 - z, y] + 
      (7*G[0, z]*G[1 - z, y])/3 - (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      4*G[1, z]*G[-z, y] - (5*G[0, 1, z])/3 + 2*G[0, y]*G[0, 1, z] - 
      G[1 - z, y]*G[0, 1, z] - (G[-z, y]*G[0, 1, z])/2 - 
      (2*G[0, 1 - z, y])/3 + 2*G[1, z]*G[0, -z, y] + 3*G[1, 0, y] + 
      (7*G[1, 0, z])/3 + (3*G[1 - z, y]*G[1, 0, z])/2 - 
      (G[-z, y]*G[1, 0, z])/2 - (3*G[-z, y]*G[1, 1, z])/2 - 
      (2*G[1 - z, 0, y])/3 + (Pi^2*G[1 - z, 0, y])/6 - 
      G[0, z]*G[1 - z, 0, y] + G[0, 1, z]*G[1 - z, 0, y] - 
      (Pi^2*G[1 - z, 1 - z, y])/6 + (3*G[0, z]*G[1 - z, 1 - z, y])/2 - 
      G[0, 1, z]*G[1 - z, 1 - z, y] - (5*G[1, z]*G[1 - z, -z, y])/2 + 
      G[1, z]*G[-z, 0, y] - G[1, 1, z]*G[-z, 0, y] - 4*G[-z, 1 - z, y] - 
      (G[0, z]*G[-z, 1 - z, y])/2 - (3*G[1, z]*G[-z, 1 - z, y])/2 + 
      G[0, 1, z]*G[-z, 1 - z, y] + G[0, 1, z]*G[-z, -z, y] + 
      G[1, 1, z]*G[-z, -z, y] - 2*G[0, 0, 1, z] - G[1 - z, y]*G[0, 0, 1, z] - 
      2*G[0, 1, 0, y] + G[-z, y]*G[0, 1, 1, z] + 2*G[0, -z, 1 - z, y] - 
      2*G[1, 0, 1, z] - G[1 - z, y]*G[1, 0, 1, z] + G[-z, y]*G[1, 0, 1, z] + 
      G[1, z]*G[1 - z, 0, -z, y] + 2*G[1 - z, 1, 0, y] - 
      G[1, z]*G[1 - z, 1 - z, -z, y] - (5*G[1 - z, -z, 1 - z, y])/2 + 
      G[-z, 0, 1 - z, y] - G[1, z]*G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] - 
      G[1, z]*G[-z, 1 - z, 0, y] - (3*G[-z, 1 - z, 1 - z, y])/2 + 
      G[1, z]*G[-z, 1 - z, -z, y] - G[1, z]*G[-z, -z, 0, y] + 
      G[1, z]*G[-z, -z, 1 - z, y] + G[1, z]*G[-z, -z, -z, y] - 
      G[1 - z, 0, 1, 0, y] + G[1 - z, 0, -z, 1 - z, y] + 
      G[1 - z, 1 - z, 1, 0, y] - G[1 - z, 1 - z, -z, 1 - z, y] + 
      G[-z, 0, 1, 0, y] - G[-z, 0, 1 - z, 1 - z, y] - 
      G[-z, 1 - z, 0, 1 - z, y] + G[-z, 1 - z, 1, 0, y] - 
      G[-z, 1 - z, 1 - z, 0, y] + G[-z, 1 - z, -z, 1 - z, y] - 
      G[-z, -z, 0, 1 - z, y] - G[-z, -z, 1 - z, 0, y] + 
      G[-z, -z, 1 - z, 1 - z, y] + G[-z, -z, -z, 1 - z, y]))/
    (mh2^2*(1 - z)*(1 - y - z)) + 
   (N*((Pi^2*G[1, y])/18 + 6*zeta3*G[1, y] - (Pi^2*G[0, z]*G[1, y])/3 - 
      (Pi^2*G[1, z])/18 - 6*zeta3*G[1, z] + (G[0, y]*G[1, z])/2 + 
      (Pi^2*G[1, y]*G[1, z])/3 - (Pi^2*G[1 - z, y])/18 - 
      6*zeta3*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/3 - 
      (Pi^2*G[1, z]*G[1 - z, y])/3 - (G[1, z]*G[-z, y])/2 - G[0, 1, z]/2 - 
      (G[0, y]*G[0, 1, z])/3 - (G[1 - z, y]*G[0, 1, z])/3 + 
      (2*G[-z, y]*G[0, 1, z])/3 + G[0, 1 - z, y]/2 - (G[0, z]*G[0, 1 - z, y])/
       3 + (2*G[1, z]*G[0, 1 - z, y])/3 - G[1, 0, y]/2 + 
      (G[0, z]*G[1, 0, y])/3 - (G[1, z]*G[1, 0, y])/3 + (Pi^2*G[1, 0, z])/3 - 
      (G[0, y]*G[1, 0, z])/3 + (G[-z, y]*G[1, 0, z])/3 + 
      2*G[0, -z, y]*G[1, 0, z] - (Pi^2*G[1, 1, z])/3 + 
      (2*G[0, y]*G[1, 1, z])/3 - (2*G[-z, y]*G[1, 1, z])/3 - 
      2*G[0, -z, y]*G[1, 1, z] + (Pi^2*G[1, 1 - z, y])/3 + 
      2*G[0, 1, z]*G[1, 1 - z, y] - 2*G[1, 0, z]*G[1, 1 - z, y] + 
      G[1 - z, 0, y]/2 - (G[0, z]*G[1 - z, 0, y])/3 + 
      (2*G[1, z]*G[1 - z, 0, y])/3 - (Pi^2*G[1 - z, 1 - z, y])/3 - 
      2*G[0, 1, z]*G[1 - z, 1 - z, y] + 2*G[1, 0, z]*G[1 - z, 1 - z, y] - 
      (G[1, z]*G[1 - z, -z, y])/3 - (G[1, z]*G[-z, 0, y])/3 - 
      G[-z, 1 - z, y]/2 + (G[0, z]*G[-z, 1 - z, y])/3 - 
      (2*G[1, z]*G[-z, 1 - z, y])/3 + (G[1, z]*G[-z, -z, y])/3 - 
      2*G[1, 0, z]*G[-z, -z, y] + 2*G[1, 1, z]*G[-z, -z, y] + 
      (2*G[0, 0, 1, z])/3 - 2*G[1, y]*G[0, 0, 1, z] + 
      2*G[1 - z, y]*G[0, 0, 1, z] - 2*G[0, z]*G[0, 0, 1 - z, y] + 
      2*G[1, z]*G[0, 0, -z, y] + G[0, 1, 0, y]/3 + G[0, 1, 0, z]/3 + 
      2*G[1, y]*G[0, 1, 0, z] - 2*G[1 - z, y]*G[0, 1, 0, z] - 
      (2*G[0, 1, 1, z])/3 + (2*G[0, 1 - z, 1 - z, y])/3 + 
      2*G[0, z]*G[0, 1 - z, 1 - z, y] - 2*G[1, z]*G[0, 1 - z, -z, y] + 
      2*G[0, z]*G[0, -z, 1 - z, y] - 2*G[1, z]*G[0, -z, 1 - z, y] - 
      2*G[1, z]*G[0, -z, -z, y] - G[1, 0, 1, z]/3 + 2*G[1, y]*G[1, 0, 1, z] - 
      2*G[1 - z, y]*G[1, 0, 1, z] - G[1, 0, 1 - z, y]/3 - 
      2*G[0, z]*G[1, 0, 1 - z, y] + 2*G[1, z]*G[1, 0, -z, y] - 
      G[1, 1, 0, y]/3 - 2*G[1, y]*G[1, 1, 0, z] + 
      2*G[1 - z, y]*G[1, 1, 0, z] - G[1, 1 - z, 0, y]/3 + 
      2*G[1, z]*G[1, 1 - z, -z, y] + (2*G[1 - z, 0, 1 - z, y])/3 + 
      2*G[0, z]*G[1 - z, 0, 1 - z, y] - 2*G[1, z]*G[1 - z, 0, -z, y] + 
      (2*G[1 - z, 1 - z, 0, y])/3 - 2*G[1, z]*G[1 - z, 1 - z, -z, y] - 
      G[1 - z, -z, 1 - z, y]/3 - G[-z, 0, 1 - z, y]/3 + 
      2*G[0, z]*G[-z, 0, 1 - z, y] - 2*G[1, z]*G[-z, 0, -z, y] - 
      G[-z, 1 - z, 0, y]/3 - (2*G[-z, 1 - z, 1 - z, y])/3 - 
      2*G[0, z]*G[-z, 1 - z, 1 - z, y] + 2*G[1, z]*G[-z, 1 - z, -z, y] + 
      G[-z, -z, 1 - z, y]/3 - 2*G[0, z]*G[-z, -z, 1 - z, y] + 
      2*G[1, z]*G[-z, -z, 1 - z, y] + 2*G[1, z]*G[-z, -z, -z, y] + 
      2*G[0, 0, -z, 1 - z, y] - 2*G[0, 1 - z, -z, 1 - z, y] - 
      2*G[0, -z, 1 - z, 1 - z, y] - 2*G[0, -z, -z, 1 - z, y] + 
      2*G[1, 0, 0, 1, z] - 2*G[1, 0, 1, 0, z] + 2*G[1, 0, -z, 1 - z, y] - 
      2*G[1, 1, 0, 1, z] + 2*G[1, 1, 1, 0, z] + 2*G[1, 1 - z, -z, 1 - z, y] - 
      2*G[1 - z, 0, -z, 1 - z, y] - 2*G[1 - z, 1 - z, -z, 1 - z, y] - 
      2*G[-z, 0, -z, 1 - z, y] + 2*G[-z, 1 - z, -z, 1 - z, y] + 
      2*G[-z, -z, 1 - z, 1 - z, y] + 2*G[-z, -z, -z, 1 - z, y]))/
    (mh2^2*z^2) + (N*(-1/9*(Pi^2*G[1 - z, y]) - 12*zeta3*G[1 - z, y] + 
      (4*G[0, z]*G[1 - z, y])/3 - (2*Pi^2*G[1, z]*G[1 - z, y])/3 - 
      (4*G[1, z]*G[-z, y])/3 + (2*G[1 - z, y]*G[0, 1, z])/3 + 
      (4*G[1 - z, y]*G[1, 0, z])/3 - (2*G[-z, y]*G[1, 0, z])/3 - 
      (4*G[-z, y]*G[1, 1, z])/3 + (2*Pi^2*G[1 - z, 0, y])/3 - 
      (2*G[0, z]*G[1 - z, 0, y])/3 + 4*G[0, 1, z]*G[1 - z, 0, y] - 
      (2*Pi^2*G[1 - z, 1 - z, y])/3 + (4*G[0, z]*G[1 - z, 1 - z, y])/3 - 
      4*G[0, 1, z]*G[1 - z, 1 - z, y] - (2*G[1, z]*G[1 - z, -z, y])/3 + 
      (2*G[1, z]*G[-z, 0, y])/3 - 4*G[1, 1, z]*G[-z, 0, y] - 
      (4*G[-z, 1 - z, y])/3 - (2*G[0, z]*G[-z, 1 - z, y])/3 - 
      (4*G[1, z]*G[-z, 1 - z, y])/3 + 4*G[0, 1, z]*G[-z, 1 - z, y] + 
      (2*G[1, z]*G[-z, -z, y])/3 + 4*G[0, 1, z]*G[-z, -z, y] + 
      4*G[1, 1, z]*G[-z, -z, y] - 4*G[1 - z, y]*G[0, 0, 1, z] + 
      4*G[-z, y]*G[0, 1, 1, z] - 4*G[1 - z, y]*G[1, 0, 1, z] + 
      4*G[-z, y]*G[1, 0, 1, z] + 4*G[1, z]*G[1 - z, 0, -z, y] - 
      4*G[1, z]*G[1 - z, 1 - z, -z, y] - (2*G[1 - z, -z, 1 - z, y])/3 + 
      (2*G[-z, 0, 1 - z, y])/3 - 4*G[1, z]*G[-z, 0, 1 - z, y] + 
      (2*G[-z, 1 - z, 0, y])/3 - 4*G[1, z]*G[-z, 1 - z, 0, y] - 
      (4*G[-z, 1 - z, 1 - z, y])/3 + 4*G[1, z]*G[-z, 1 - z, -z, y] - 
      4*G[1, z]*G[-z, -z, 0, y] + (2*G[-z, -z, 1 - z, y])/3 + 
      4*G[1, z]*G[-z, -z, 1 - z, y] + 4*G[1, z]*G[-z, -z, -z, y] - 
      4*G[1 - z, 0, 1, 0, y] + 4*G[1 - z, 0, -z, 1 - z, y] + 
      4*G[1 - z, 1 - z, 1, 0, y] - 4*G[1 - z, 1 - z, -z, 1 - z, y] + 
      4*G[-z, 0, 1, 0, y] - 4*G[-z, 0, 1 - z, 1 - z, y] - 
      4*G[-z, 1 - z, 0, 1 - z, y] + 4*G[-z, 1 - z, 1, 0, y] - 
      4*G[-z, 1 - z, 1 - z, 0, y] + 4*G[-z, 1 - z, -z, 1 - z, y] - 
      4*G[-z, -z, 0, 1 - z, y] - 4*G[-z, -z, 1 - z, 0, y] + 
      4*G[-z, -z, 1 - z, 1 - z, y] + 4*G[-z, -z, -z, 1 - z, y]))/
    (mh2^2*y^3) + (z*((-4*Pi^2*G[1 - z, y])/9 - 48*zeta3*G[1 - z, y] + 
      4*G[0, z]*G[1 - z, y] - (8*Pi^2*G[1, z]*G[1 - z, y])/3 - 
      4*G[1, z]*G[-z, y] + (8*G[1 - z, y]*G[0, 1, z])/3 + 
      (16*G[1 - z, y]*G[1, 0, z])/3 - (8*G[-z, y]*G[1, 0, z])/3 - 
      (16*G[-z, y]*G[1, 1, z])/3 + (8*Pi^2*G[1 - z, 0, y])/3 - 
      (8*G[0, z]*G[1 - z, 0, y])/3 + 16*G[0, 1, z]*G[1 - z, 0, y] - 
      (8*Pi^2*G[1 - z, 1 - z, y])/3 + (16*G[0, z]*G[1 - z, 1 - z, y])/3 - 
      16*G[0, 1, z]*G[1 - z, 1 - z, y] - (8*G[1, z]*G[1 - z, -z, y])/3 + 
      (8*G[1, z]*G[-z, 0, y])/3 - 16*G[1, 1, z]*G[-z, 0, y] - 
      4*G[-z, 1 - z, y] - (8*G[0, z]*G[-z, 1 - z, y])/3 - 
      (16*G[1, z]*G[-z, 1 - z, y])/3 + 16*G[0, 1, z]*G[-z, 1 - z, y] + 
      (8*G[1, z]*G[-z, -z, y])/3 + 16*G[0, 1, z]*G[-z, -z, y] + 
      16*G[1, 1, z]*G[-z, -z, y] - 16*G[1 - z, y]*G[0, 0, 1, z] + 
      16*G[-z, y]*G[0, 1, 1, z] - 16*G[1 - z, y]*G[1, 0, 1, z] + 
      16*G[-z, y]*G[1, 0, 1, z] + 16*G[1, z]*G[1 - z, 0, -z, y] - 
      16*G[1, z]*G[1 - z, 1 - z, -z, y] - (8*G[1 - z, -z, 1 - z, y])/3 + 
      (8*G[-z, 0, 1 - z, y])/3 - 16*G[1, z]*G[-z, 0, 1 - z, y] + 
      (8*G[-z, 1 - z, 0, y])/3 - 16*G[1, z]*G[-z, 1 - z, 0, y] - 
      (16*G[-z, 1 - z, 1 - z, y])/3 + 16*G[1, z]*G[-z, 1 - z, -z, y] - 
      16*G[1, z]*G[-z, -z, 0, y] + (8*G[-z, -z, 1 - z, y])/3 + 
      16*G[1, z]*G[-z, -z, 1 - z, y] + 16*G[1, z]*G[-z, -z, -z, y] - 
      16*G[1 - z, 0, 1, 0, y] + 16*G[1 - z, 0, -z, 1 - z, y] + 
      16*G[1 - z, 1 - z, 1, 0, y] - 16*G[1 - z, 1 - z, -z, 1 - z, y] + 
      16*G[-z, 0, 1, 0, y] - 16*G[-z, 0, 1 - z, 1 - z, y] - 
      16*G[-z, 1 - z, 0, 1 - z, y] + 16*G[-z, 1 - z, 1, 0, y] - 
      16*G[-z, 1 - z, 1 - z, 0, y] + 16*G[-z, 1 - z, -z, 1 - z, y] - 
      16*G[-z, -z, 0, 1 - z, y] - 16*G[-z, -z, 1 - z, 0, y] + 
      16*G[-z, -z, 1 - z, 1 - z, y] + 16*G[-z, -z, -z, 1 - z, y]))/
    (mh2^2*N*y^3), F[3, 2, "NS"] -> 
  (Nf^2*(((-5*I)/54)*Pi + (17*Pi^2)/432 + (5*G[0, y])/108 + 
      (I/24)*Pi*G[0, y] + (5*G[0, z])/108 + (I/24)*Pi*G[0, z] - 
      (G[0, y]*G[0, z])/144 - (5*G[0, 0, y])/144 - (5*G[0, 0, z])/144))/
    (mh2*y) + (Nf^2*(((5*I)/54)*Pi - (17*Pi^2)/432 - (5*G[0, y])/108 - 
      (I/24)*Pi*G[0, y] - (5*G[0, z])/108 - (I/24)*Pi*G[0, z] + 
      (G[0, y]*G[0, z])/144 + (5*G[0, 0, y])/144 + (5*G[0, 0, z])/144))/
    (mh2*z) + (Nf*(Pi^2/24 + (17*G[0, y])/24 + ((3*I)/8)*Pi*G[0, y] - 
      (G[0, y]*G[0, z])/16 - (3*G[0, 0, y])/8 - G[1, 0, y]/4))/
    (mh2*N*(1 - y)) + (N*Nf*(-1/24*Pi^2 - (17*G[0, y])/24 - 
      ((3*I)/8)*Pi*G[0, y] + (G[0, y]*G[0, z])/16 + (3*G[0, 0, y])/8 + 
      G[1, 0, y]/4))/(mh2*(1 - y)) + 
   (z*(Pi^2/2 + 3*G[0, y]*G[0, z] - 3*G[1, 0, y] - 3*G[1, 0, z]))/
    (mh2*N^2*(y + z)^2) + (z*(Pi^2/4 + (3*G[0, y]*G[0, z])/2 - 
      (3*G[1, 0, y])/2 - (3*G[1, 0, z])/2))/(mh2*N^2*(1 - y - z)) + 
   (z*(Pi^2/4 + (3*G[0, y]*G[0, z])/2 - (3*G[1, 0, y])/2 - (3*G[1, 0, z])/2))/
    (mh2*N^2*(y + z)) + (N^2*((11*Pi^2)/48 + (11*G[0, y])/8 - 
      (11*G[0, z])/8 + (11*G[0, y]*G[0, z])/8 - (11*G[1, 0, y])/8 - 
      (11*G[1, 0, z])/8))/(mh2*(y + z)) + 
   (z*(Pi^2/6 + G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/(mh2*(y + z)^2) + 
   (N*Nf*z*(Pi^2/6 + G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/
    (mh2*(y + z)^2) + (N^2*((11*Pi^2)/96 + (11*G[0, y]*G[0, z])/16 - 
      (11*G[1, 0, y])/16 - (11*G[1, 0, z])/16))/(mh2*(1 - y - z)) + 
   (z*(Pi^2/12 + (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - G[1, 0, z]/2))/
    (mh2*(1 - y - z)) + (N*Nf*z*(Pi^2/12 + (G[0, y]*G[0, z])/2 - 
      G[1, 0, y]/2 - G[1, 0, z]/2))/(mh2*(1 - y - z)) + 
   (z*(Pi^2/12 + (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - G[1, 0, z]/2))/
    (mh2*(y + z)) + (N*Nf*z*(Pi^2/12 + (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - 
      G[1, 0, z]/2))/(mh2*(y + z)) + 
   (N*Nf*(Pi^2/24 + (17*G[0, z])/24 + ((3*I)/8)*Pi*G[0, z] - 
      (G[0, y]*G[0, z])/16 - (3*G[0, 0, z])/8 - G[1, 0, z]/4))/
    (mh2*(1 - z)) + (Nf*(-1/24*Pi^2 - (17*G[0, z])/24 - 
      ((3*I)/8)*Pi*G[0, z] + (G[0, y]*G[0, z])/16 + (3*G[0, 0, z])/8 + 
      G[1, 0, z]/4))/(mh2*N*(1 - z)) + 
   (-1/24*Pi^2 - (G[0, y]*G[0, z])/4 + G[1, 0, y]/4 + G[1, 0, z]/4)/
    (mh2*(1 - y - z)) + (N*Nf*(-1/24*Pi^2 - (G[0, y]*G[0, z])/4 + 
      G[1, 0, y]/4 + G[1, 0, z]/4))/(mh2*(1 - y - z)) + 
   (-1/12*Pi^2 - G[0, y]/2 + G[0, z]/2 - (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + 
     G[1, 0, z]/2)/(mh2*(y + z)) + 
   (N*Nf*(-1/12*Pi^2 - G[0, y]/2 + G[0, z]/2 - (G[0, y]*G[0, z])/2 + 
      G[1, 0, y]/2 + G[1, 0, z]/2))/(mh2*(y + z)) + 
   (-1/8*Pi^2 - (3*G[0, y]*G[0, z])/4 + (3*G[1, 0, y])/4 + (3*G[1, 0, z])/4)/
    (mh2*N^2*(1 - y - z)) + (N^2*z*((-11*Pi^2)/48 - (11*G[0, y]*G[0, z])/8 + 
      (11*G[1, 0, y])/8 + (11*G[1, 0, z])/8))/(mh2*(1 - y - z)) + 
   (N^2*z*((-11*Pi^2)/48 - (11*G[0, y]*G[0, z])/8 + (11*G[1, 0, y])/8 + 
      (11*G[1, 0, z])/8))/(mh2*(y + z)) + 
   (-1/4*Pi^2 - (3*G[0, y])/2 + (3*G[0, z])/2 - (3*G[0, y]*G[0, z])/2 + 
     (3*G[1, 0, y])/2 + (3*G[1, 0, z])/2)/(mh2*N^2*(y + z)) + 
   (N^2*z*((-11*Pi^2)/24 - (11*G[0, y]*G[0, z])/4 + (11*G[1, 0, y])/4 + 
      (11*G[1, 0, z])/4))/(mh2*(y + z)^2) + 
   (Nf*((-19*G[1, z])/18 - (I/2)*Pi*G[1, z] + (G[0, y]*G[1, z])/4 - 
      (19*G[1 - z, y])/18 - (I/2)*Pi*G[1 - z, y] + (G[0, z]*G[1 - z, y])/4 + 
      (G[1, z]*G[1 - z, y])/3 - (G[1, z]*G[-z, y])/3 - G[0, 1, z]/12 + 
      G[0, 1 - z, y]/4 + G[1, 0, z]/4 + G[1, 1, z]/3 + G[1 - z, 0, y]/4 + 
      G[1 - z, 1 - z, y]/3 - G[-z, 1 - z, y]/3))/(mh2*N*z*(y + z)) + 
   (Nf*((19*G[1, z])/36 + (I/4)*Pi*G[1, z] - (G[0, y]*G[1, z])/24 + 
      (19*G[1 - z, y])/36 + (I/4)*Pi*G[1 - z, y] - (5*G[0, z]*G[1 - z, y])/
       24 - (G[1, z]*G[1 - z, y])/6 + (G[1, z]*G[-z, y])/6 - G[0, 1, z]/24 - 
      G[0, 1 - z, y]/24 - (5*G[1, 0, z])/24 - G[1, 1, z]/6 - 
      G[1 - z, 0, y]/24 - G[1 - z, 1 - z, y]/6 + G[-z, 1 - z, y]/6))/
    (mh2*N*y*z) + (N^2*(zeta3/4 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, y])/24 + 
      (G[0, z]*G[1, 0, y])/8 - G[0, 1, 0, z]/8 - G[1, 1, 0, y]/4))/
    (mh2*y*(1 - z)) + (N^2*(zeta3/4 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, y])/24 + 
      (G[0, z]*G[1, 0, y])/8 - G[0, 1, 0, z]/8 - G[1, 1, 0, y]/4))/
    (mh2*(1 - z)*(1 - y - z)) + (-1/4*zeta3 + (Pi^2*G[0, z])/48 - 
     (Pi^2*G[1, y])/24 - (G[0, z]*G[1, 0, y])/8 + G[0, 1, 0, z]/8 + 
     G[1, 1, 0, y]/4)/(mh2*N^2*y*(1 - z)) + 
   (-1/4*zeta3 + (Pi^2*G[0, z])/48 - (Pi^2*G[1, y])/24 - 
     (G[0, z]*G[1, 0, y])/8 + G[0, 1, 0, z]/8 + G[1, 1, 0, y]/4)/
    (mh2*N^2*(1 - z)*(1 - y - z)) + (zeta3/4 - (Pi^2*G[0, y])/48 + 
     (Pi^2*G[1, z])/24 + (G[0, y]*G[1, 0, z])/8 - G[0, 1, 0, y]/8 - 
     G[1, 1, 0, z]/4)/(mh2*N^2*(1 - y - z)*z) + 
   (N^2*(-1/4*zeta3 + (Pi^2*G[0, y])/48 - (Pi^2*G[1, z])/24 - 
      (G[0, y]*G[1, 0, z])/8 + G[0, 1, 0, y]/8 + G[1, 1, 0, z]/4))/
    (mh2*(1 - y - z)*z) + (z*((Pi^2*G[1, z])/2 + (Pi^2*G[1 - z, y])/2 + 
      3*G[0, y]*G[1, 0, z] - 3*G[1 - z, y]*G[1, 0, z] + 
      3*G[0, z]*G[1 - z, 0, y] - 3*G[0, 1, 0, y] - 3*G[0, 1, 0, z] - 
      3*G[1, 1, 0, z] - 3*G[1 - z, 1, 0, y]))/(mh2*N^2*(y + z)^3) + 
   (N^2*((11*Pi^2*G[1, z])/48 + (11*Pi^2*G[1 - z, y])/48 + 
      (11*G[1, 0, y])/4 - (11*G[1, 0, z])/4 + (11*G[0, y]*G[1, 0, z])/8 - 
      (11*G[1 - z, y]*G[1, 0, z])/8 + (11*G[0, z]*G[1 - z, 0, y])/8 - 
      (11*G[0, 1, 0, y])/8 - (11*G[0, 1, 0, z])/8 - (11*G[1, 1, 0, z])/8 - 
      (11*G[1 - z, 1, 0, y])/8))/(mh2*(y + z)^2) + 
   (z*((Pi^2*G[1, z])/6 + (Pi^2*G[1 - z, y])/6 + G[0, y]*G[1, 0, z] - 
      G[1 - z, y]*G[1, 0, z] + G[0, z]*G[1 - z, 0, y] - G[0, 1, 0, y] - 
      G[0, 1, 0, z] - G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/(mh2*(y + z)^3) + 
   (N*Nf*z*((Pi^2*G[1, z])/6 + (Pi^2*G[1 - z, y])/6 + G[0, y]*G[1, 0, z] - 
      G[1 - z, y]*G[1, 0, z] + G[0, z]*G[1 - z, 0, y] - G[0, 1, 0, y] - 
      G[0, 1, 0, z] - G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/(mh2*(y + z)^3) + 
   (N^2*((13*Pi^2)/96 - (3*zeta3)/8 + (269*G[0, y])/96 + 
      ((33*I)/16)*Pi*G[0, y] - (3*Pi^2*G[0, y])/16 - (Pi^2*G[0, z])/16 - 
      (5*G[0, y]*G[0, z])/8 + (Pi^2*G[1, y])/8 + (Pi^2*G[1, z])/16 + 
      (Pi^2*G[1 - z, y])/16 - (33*G[0, 0, y])/16 - (3*G[0, z]*G[0, 0, y])/4 - 
      (13*G[1, 0, y])/16 + (3*G[0, y]*G[1, 0, z])/8 - 
      (3*G[1 - z, y]*G[1, 0, z])/8 + (3*G[0, z]*G[1 - z, 0, y])/8 + 
      (9*G[0, 1, 0, y])/8 + (3*G[0, 1, 0, z])/8 + (3*G[1, 0, 0, y])/4 - 
      (3*G[1, 1, 0, y])/4 - (3*G[1, 1, 0, z])/8 - (3*G[1 - z, 1, 0, y])/8))/
    (mh2*(1 - y)) + (N*Nf*(3013/2592 - ((7*I)/36)*Pi + (431*Pi^2)/864 + 
      (I/18)*Pi^3 - (19*zeta3)/36 + (53*G[0, y])/144 + 
      ((31*I)/48)*Pi*G[0, y] - (Pi^2*G[0, y])/72 + (77*G[0, z])/144 + 
      ((31*I)/48)*Pi*G[0, z] - (Pi^2*G[0, z])/72 + (5*G[0, y]*G[0, z])/36 + 
      (I/4)*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, y])/36 + (Pi^2*G[1 - z, y])/36 - 
      (41*G[0, 0, y])/72 - (G[0, z]*G[0, 0, y])/4 - (41*G[0, 0, z])/72 - 
      (G[0, y]*G[0, 0, z])/4 - (5*G[1, 0, y])/18 - (I/4)*Pi*G[1, 0, y] + 
      (G[0, z]*G[1, 0, y])/24 - (19*G[1, 0, z])/36 - (I/4)*Pi*G[1, 0, z] + 
      (5*G[0, y]*G[1, 0, z])/24 - (G[1 - z, y]*G[1, 0, z])/6 + 
      (G[0, z]*G[1 - z, 0, y])/6 + G[0, 1, 0, y]/24 + G[0, 1, 0, z]/24 + 
      G[1, 0, 0, y]/4 + G[1, 0, 0, z]/4 + G[1, 1, 0, y]/6 - 
      G[1 - z, 1, 0, y]/6))/(mh2*z) + 
   (N*Nf*(-3013/2592 + ((7*I)/36)*Pi - (431*Pi^2)/864 - (I/18)*Pi^3 + 
      (19*zeta3)/36 - (77*G[0, y])/144 - ((31*I)/48)*Pi*G[0, y] + 
      (Pi^2*G[0, y])/72 - (53*G[0, z])/144 - ((31*I)/48)*Pi*G[0, z] + 
      (Pi^2*G[0, z])/72 - (5*G[0, y]*G[0, z])/36 - (I/4)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, y])/36 - (Pi^2*G[1 - z, y])/36 + (41*G[0, 0, y])/72 + 
      (G[0, z]*G[0, 0, y])/4 + (41*G[0, 0, z])/72 + (G[0, y]*G[0, 0, z])/4 + 
      (19*G[1, 0, y])/36 + (I/4)*Pi*G[1, 0, y] - (G[0, z]*G[1, 0, y])/24 + 
      (5*G[1, 0, z])/18 + (I/4)*Pi*G[1, 0, z] - (5*G[0, y]*G[1, 0, z])/24 + 
      (G[1 - z, y]*G[1, 0, z])/6 - (G[0, z]*G[1 - z, 0, y])/6 - 
      G[0, 1, 0, y]/24 - G[0, 1, 0, z]/24 - G[1, 0, 0, y]/4 - 
      G[1, 0, 0, z]/4 - G[1, 1, 0, y]/6 + G[1 - z, 1, 0, y]/6))/(mh2*y) + 
   (N^2*((-13*Pi^2)/96 + (3*zeta3)/8 + (Pi^2*G[0, y])/16 - (269*G[0, z])/96 - 
      ((33*I)/16)*Pi*G[0, z] + (3*Pi^2*G[0, z])/16 + (5*G[0, y]*G[0, z])/8 - 
      (3*Pi^2*G[1, z])/16 - (Pi^2*G[1 - z, y])/16 + (33*G[0, 0, z])/16 + 
      (3*G[0, y]*G[0, 0, z])/4 + (13*G[1, 0, z])/16 - 
      (3*G[0, y]*G[1, 0, z])/8 + (3*G[1 - z, y]*G[1, 0, z])/8 - 
      (3*G[0, z]*G[1 - z, 0, y])/8 - (3*G[0, 1, 0, y])/8 - 
      (9*G[0, 1, 0, z])/8 - (3*G[1, 0, 0, z])/4 + (9*G[1, 1, 0, z])/8 + 
      (3*G[1 - z, 1, 0, y])/8))/(mh2*(1 - z)) + 
   (-1/12*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/12 - G[1, 0, y] + G[1, 0, z] - 
     (G[0, y]*G[1, 0, z])/2 + (G[1 - z, y]*G[1, 0, z])/2 - 
     (G[0, z]*G[1 - z, 0, y])/2 + G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + 
     G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2)/(mh2*(y + z)^2) + 
   (N*Nf*(-1/12*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/12 - G[1, 0, y] + 
      G[1, 0, z] - (G[0, y]*G[1, 0, z])/2 + (G[1 - z, y]*G[1, 0, z])/2 - 
      (G[0, z]*G[1 - z, 0, y])/2 + G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2*(y + z)^2) + 
   (-1/4*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/4 - 3*G[1, 0, y] + 
     3*G[1, 0, z] - (3*G[0, y]*G[1, 0, z])/2 + (3*G[1 - z, y]*G[1, 0, z])/2 - 
     (3*G[0, z]*G[1 - z, 0, y])/2 + (3*G[0, 1, 0, y])/2 + 
     (3*G[0, 1, 0, z])/2 + (3*G[1, 1, 0, z])/2 + (3*G[1 - z, 1, 0, y])/2)/
    (mh2*N^2*(y + z)^2) + (N^2*z*((-11*Pi^2*G[1, z])/24 - 
      (11*Pi^2*G[1 - z, y])/24 - (11*G[0, y]*G[1, 0, z])/4 + 
      (11*G[1 - z, y]*G[1, 0, z])/4 - (11*G[0, z]*G[1 - z, 0, y])/4 + 
      (11*G[0, 1, 0, y])/4 + (11*G[0, 1, 0, z])/4 + (11*G[1, 1, 0, z])/4 + 
      (11*G[1 - z, 1, 0, y])/4))/(mh2*(y + z)^3) + 
   ((3*Pi^2)/32 - (33*zeta3)/8 + (3*Pi^2*G[0, y])/16 + (51*G[0, z])/32 + 
     (Pi^2*G[0, z])/16 + (G[0, y]*G[0, z])/8 - (5*Pi^2*G[1, z])/16 - 
     (3*Pi^2*G[1 - z, y])/16 + (7*G[0, z]*G[1 - z, y])/16 - 
     (11*G[0, 0, z])/16 + (3*G[0, y]*G[0, 0, z])/8 + 
     (3*G[1 - z, y]*G[0, 0, z])/8 + (7*G[0, 1, z])/16 + 
     (9*G[0, y]*G[0, 1, z])/8 - (3*G[1 - z, y]*G[0, 1, z])/2 - 
     (3*G[0, z]*G[0, 1 - z, y])/8 + (3*G[1, z]*G[0, -z, y])/2 - 
     G[1, 0, z]/8 - (3*G[1 - z, y]*G[1, 0, z])/8 - 
     (3*G[1, z]*G[1 - z, -z, y])/2 - (9*G[0, 0, 1, z])/8 - 
     (9*G[0, 1, 0, y])/8 - (3*G[0, 1, 0, z])/8 + (3*G[0, -z, 1 - z, y])/2 - 
     (3*G[1, 0, 0, z])/8 - (3*G[1, 0, 1, z])/2 + (3*G[1, 1, 0, z])/8 + 
     (9*G[1 - z, 1, 0, y])/8 - (3*G[1 - z, -z, 1 - z, y])/2)/
    (mh2*N^2*(1 - z)) + ((Pi^2*G[1, y])/16 - (Pi^2*G[1 - z, y])/16 - 
     (3*G[1 - z, y]*G[0, 1, z])/8 - (3*G[0, z]*G[1, 0, y])/8 + 
     (3*G[1, z]*G[1, 0, y])/8 + (3*G[0, z]*G[1 - z, 0, y])/8 - 
     (3*G[1, z]*G[1 - z, -z, y])/8 + (3*G[1, 0, 1 - z, y])/8 - 
     (3*G[1, 1, 0, y])/8 + (3*G[1, 1 - z, 0, y])/8 - 
     (3*G[1 - z, -z, 1 - z, y])/8)/(mh2*N^2*y*z^2) + 
   (-1/24*Pi^2 - (3*zeta3)/8 - (29*G[0, y])/24 - ((33*I)/16)*Pi*G[0, y] + 
     (Pi^2*G[0, y])/4 + (Pi^2*G[0, z])/16 + (G[0, y]*G[0, z])/2 - 
     (Pi^2*G[1, y])/4 - (Pi^2*G[1, z])/16 + (11*G[0, y]*G[1, z])/16 - 
     (Pi^2*G[1 - z, y])/16 + (11*G[0, 0, y])/8 + (3*G[0, z]*G[0, 0, y])/8 + 
     (9*G[1, z]*G[0, 0, y])/8 - (3*G[0, y]*G[0, 1, z])/8 - 
     (3*G[1 - z, y]*G[0, 1, z])/8 + (11*G[0, 1 - z, y])/16 - 
     (3*G[1, z]*G[0, -z, y])/8 + G[1, 0, y]/4 - (3*G[0, y]*G[1, 0, z])/8 + 
     (3*G[1 - z, y]*G[1, 0, z])/8 + (11*G[1 - z, 0, y])/16 - 
     (3*G[0, z]*G[1 - z, 0, y])/8 - (3*G[1, z]*G[1 - z, -z, y])/8 + 
     (3*G[0, 0, 1, z])/8 + (9*G[0, 0, 1 - z, y])/8 - (15*G[0, 1, 0, y])/8 - 
     (3*G[0, 1, 0, z])/8 + (9*G[0, 1 - z, 0, y])/8 - 
     (3*G[0, -z, 1 - z, y])/8 - (3*G[1, 0, 0, y])/2 - (3*G[1, 0, 1, z])/8 + 
     (3*G[1, 1, 0, y])/2 + (3*G[1, 1, 0, z])/8 + (9*G[1 - z, 0, 0, y])/8 - 
     (3*G[1 - z, -z, 1 - z, y])/8)/(mh2*(1 - y)) + 
   ((Pi^2*G[1, y])/24 - (Pi^2*G[1 - z, y])/24 - (G[1 - z, y]*G[0, 1, z])/4 - 
     (G[0, z]*G[1, 0, y])/4 + (G[1, z]*G[1, 0, y])/4 + 
     (G[0, z]*G[1 - z, 0, y])/4 - (G[1, z]*G[1 - z, -z, y])/4 + 
     G[1, 0, 1 - z, y]/4 - G[1, 1, 0, y]/4 + G[1, 1 - z, 0, y]/4 - 
     G[1 - z, -z, 1 - z, y]/4)/(mh2*y*z^2) + 
   (y*((-3*zeta3)/8 + (Pi^2*G[0, y])/48 - (Pi^2*G[1, z])/48 - 
      (Pi^2*G[1 - z, y])/48 + (G[0, y]*G[0, 1, z])/8 - 
      (G[1 - z, y]*G[0, 1, z])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1, z]*G[1 - z, -z, y])/8 - G[0, 0, 1, z]/8 - G[0, 1, 0, y]/8 + 
      G[0, -z, 1 - z, y]/8 - G[1, 0, 1, z]/8 + G[1 - z, 1, 0, y]/8 - 
      G[1 - z, -z, 1 - z, y]/8))/(mh2*(1 - z)) + 
   (y*((-3*zeta3)/8 + (Pi^2*G[0, y])/48 - (Pi^2*G[1, z])/48 - 
      (Pi^2*G[1 - z, y])/48 + (G[0, y]*G[0, 1, z])/8 - 
      (G[1 - z, y]*G[0, 1, z])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1, z]*G[1 - z, -z, y])/8 - G[0, 0, 1, z]/8 - G[0, 1, 0, y]/8 + 
      G[0, -z, 1 - z, y]/8 - G[1, 0, 1, z]/8 + G[1 - z, 1, 0, y]/8 - 
      G[1 - z, -z, 1 - z, y]/8))/(mh2*N^2*(1 - z)) + 
   (y*((-3*zeta3)/8 + (Pi^2*G[0, y])/48 - (Pi^2*G[1, z])/48 - 
      (Pi^2*G[1 - z, y])/48 + (G[0, y]*G[0, 1, z])/8 - 
      (G[1 - z, y]*G[0, 1, z])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1, z]*G[1 - z, -z, y])/8 - G[0, 0, 1, z]/8 - G[0, 1, 0, y]/8 + 
      G[0, -z, 1 - z, y]/8 - G[1, 0, 1, z]/8 + G[1 - z, 1, 0, y]/8 - 
      G[1 - z, -z, 1 - z, y]/8))/(mh2*z) + 
   (y*((-3*zeta3)/8 + (Pi^2*G[0, y])/48 - (Pi^2*G[1, z])/48 - 
      (Pi^2*G[1 - z, y])/48 + (G[0, y]*G[0, 1, z])/8 - 
      (G[1 - z, y]*G[0, 1, z])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1, z]*G[1 - z, -z, y])/8 - G[0, 0, 1, z]/8 - G[0, 1, 0, y]/8 + 
      G[0, -z, 1 - z, y]/8 - G[1, 0, 1, z]/8 + G[1 - z, 1, 0, y]/8 - 
      G[1 - z, -z, 1 - z, y]/8))/(mh2*N^2*z) + 
   (z*((3*zeta3)/8 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, z])/48 + 
      (Pi^2*G[1 - z, y])/48 + (G[1 - z, y]*G[0, 1, z])/8 - 
      (G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1 - z, y]*G[1, 0, z])/8 + (G[1, z]*G[1 - z, -z, y])/8 - 
      G[0, 0, 1, z]/8 + G[0, 1, 0, z]/8 + G[0, -z, 1 - z, y]/8 + 
      G[1, 0, 1, z]/8 - G[1, 1, 0, z]/8 + G[1 - z, -z, 1 - z, y]/8))/
    (mh2*(1 - y)) + (z*((3*zeta3)/8 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, z])/48 + 
      (Pi^2*G[1 - z, y])/48 + (G[1 - z, y]*G[0, 1, z])/8 - 
      (G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1 - z, y]*G[1, 0, z])/8 + (G[1, z]*G[1 - z, -z, y])/8 - 
      G[0, 0, 1, z]/8 + G[0, 1, 0, z]/8 + G[0, -z, 1 - z, y]/8 + 
      G[1, 0, 1, z]/8 - G[1, 1, 0, z]/8 + G[1 - z, -z, 1 - z, y]/8))/
    (mh2*N^2*(1 - y)) + (z*((3*zeta3)/8 - (Pi^2*G[0, z])/48 + 
      (Pi^2*G[1, z])/48 + (Pi^2*G[1 - z, y])/48 + (G[1 - z, y]*G[0, 1, z])/
       8 - (G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1 - z, y]*G[1, 0, z])/8 + (G[1, z]*G[1 - z, -z, y])/8 - 
      G[0, 0, 1, z]/8 + G[0, 1, 0, z]/8 + G[0, -z, 1 - z, y]/8 + 
      G[1, 0, 1, z]/8 - G[1, 1, 0, z]/8 + G[1 - z, -z, 1 - z, y]/8))/
    (mh2*y) + (z*((3*zeta3)/8 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, z])/48 + 
      (Pi^2*G[1 - z, y])/48 + (G[1 - z, y]*G[0, 1, z])/8 - 
      (G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1 - z, y]*G[1, 0, z])/8 + (G[1, z]*G[1 - z, -z, y])/8 - 
      G[0, 0, 1, z]/8 + G[0, 1, 0, z]/8 + G[0, -z, 1 - z, y]/8 + 
      G[1, 0, 1, z]/8 - G[1, 1, 0, z]/8 + G[1 - z, -z, 1 - z, y]/8))/
    (mh2*N^2*y) + (-1/24*(Pi^2*G[1, y]) + (Pi^2*G[1 - z, y])/24 + 
     (G[1 - z, y]*G[0, 1, z])/4 + (G[0, z]*G[1, 0, y])/4 - 
     (G[1, z]*G[1, 0, y])/4 - (G[0, z]*G[1 - z, 0, y])/4 + 
     (G[1, z]*G[1 - z, -z, y])/4 - G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 - 
     G[1, 1 - z, 0, y]/4 + G[1 - z, -z, 1 - z, y]/4)/(mh2*y^2*z) + 
   (-1/16*(Pi^2*G[1, y]) + (Pi^2*G[1 - z, y])/16 + (3*G[1 - z, y]*G[0, 1, z])/
      8 + (3*G[0, z]*G[1, 0, y])/8 - (3*G[1, z]*G[1, 0, y])/8 - 
     (3*G[0, z]*G[1 - z, 0, y])/8 + (3*G[1, z]*G[1 - z, -z, y])/8 - 
     (3*G[1, 0, 1 - z, y])/8 + (3*G[1, 1, 0, y])/8 - 
     (3*G[1, 1 - z, 0, y])/8 + (3*G[1 - z, -z, 1 - z, y])/8)/
    (mh2*N^2*y^2*z) + (Pi^2/24 + (3*zeta3)/8 - (Pi^2*G[0, y])/16 + 
     (29*G[0, z])/24 + ((33*I)/16)*Pi*G[0, z] - (Pi^2*G[0, z])/4 - 
     (G[0, y]*G[0, z])/2 + (5*Pi^2*G[1, z])/16 + (Pi^2*G[1 - z, y])/16 - 
     (11*G[0, z]*G[1 - z, y])/16 - (11*G[0, 0, z])/8 - 
     (3*G[0, y]*G[0, 0, z])/8 - (9*G[1 - z, y]*G[0, 0, z])/8 - 
     (11*G[0, 1, z])/16 + (3*G[1 - z, y]*G[0, 1, z])/8 + 
     (3*G[0, z]*G[0, 1 - z, y])/8 - (3*G[1, z]*G[0, -z, y])/8 - 
     (15*G[1, 0, z])/16 + (3*G[0, y]*G[1, 0, z])/8 + 
     (3*G[0, z]*G[1 - z, 0, y])/8 + (3*G[1, z]*G[1 - z, -z, y])/8 - 
     (3*G[0, 0, 1, z])/4 + (3*G[0, 1, 0, y])/8 + (3*G[0, 1, 0, z])/4 - 
     (3*G[0, -z, 1 - z, y])/8 + (3*G[1, 0, 0, z])/8 + (3*G[1, 0, 1, z])/8 - 
     (3*G[1, 1, 0, z])/2 - (3*G[1 - z, 1, 0, y])/8 + 
     (3*G[1 - z, -z, 1 - z, y])/8)/(mh2*(1 - z)) + 
   ((-3*Pi^2)/32 + (33*zeta3)/8 - (51*G[0, y])/32 - (Pi^2*G[0, y])/16 - 
     (3*Pi^2*G[0, z])/16 - (G[0, y]*G[0, z])/8 + (Pi^2*G[1, y])/8 + 
     (3*Pi^2*G[1, z])/16 - (7*G[0, y]*G[1, z])/16 + (3*Pi^2*G[1 - z, y])/16 + 
     (11*G[0, 0, y])/16 - (3*G[0, z]*G[0, 0, y])/8 - 
     (3*G[1, z]*G[0, 0, y])/8 + (3*G[0, y]*G[0, 1, z])/8 + 
     (3*G[1 - z, y]*G[0, 1, z])/2 - (7*G[0, 1 - z, y])/16 - 
     (9*G[0, z]*G[0, 1 - z, y])/8 + (3*G[1, z]*G[0, -z, y])/2 + 
     (9*G[1, 0, y])/16 - (9*G[1 - z, y]*G[1, 0, z])/8 - 
     (7*G[1 - z, 0, y])/16 + (3*G[1, z]*G[1 - z, -z, y])/2 - 
     (3*G[0, 0, 1, z])/2 - (3*G[0, 0, 1 - z, y])/8 + (3*G[0, 1, 0, y])/4 + 
     (9*G[0, 1, 0, z])/8 - (3*G[0, 1 - z, 0, y])/8 + 
     (3*G[0, -z, 1 - z, y])/2 + (3*G[1, 0, 0, y])/4 + (3*G[1, 0, 1, z])/2 - 
     (3*G[1, 1, 0, y])/4 - (9*G[1, 1, 0, z])/8 - (3*G[1 - z, 0, 0, y])/8 + 
     (3*G[1 - z, 1, 0, y])/8 + (3*G[1 - z, -z, 1 - z, y])/2)/
    (mh2*N^2*(1 - y)) + (Nf*(-4769/2592 - ((109*I)/108)*Pi - (11*Pi^2)/144 - 
      (I/48)*Pi^3 + zeta3/72 - (49*G[0, y])/144 - (I/4)*Pi*G[0, y] + 
      (13*G[0, z])/48 + (G[0, y]*G[0, z])/24 - (Pi^2*G[1, y])/36 + 
      (10*G[1, z])/27 - (I/8)*Pi*G[1, z] + (7*Pi^2*G[1, z])/144 + 
      (55*G[0, y]*G[1, z])/144 + (I/4)*Pi*G[0, y]*G[1, z] + 
      (10*G[1 - z, y])/27 - (I/8)*Pi*G[1 - z, y] + (Pi^2*G[1 - z, y])/48 - 
      (37*G[0, z]*G[1 - z, y])/144 - (I/4)*Pi*G[0, z]*G[1 - z, y] + 
      (G[1, z]*G[1 - z, y])/12 - (G[1, z]*G[-z, y])/12 + G[0, 0, y]/4 - 
      (G[1, z]*G[0, 0, y])/4 + (G[1 - z, y]*G[0, 0, z])/4 - 
      (49*G[0, 1, z])/144 - (I/4)*Pi*G[0, 1, z] + (G[0, y]*G[0, 1, z])/6 + 
      (G[1 - z, y]*G[0, 1, z])/6 - (G[-z, y]*G[0, 1, z])/6 + 
      (55*G[0, 1 - z, y])/144 + (I/4)*Pi*G[0, 1 - z, y] - 
      (G[1, z]*G[0, 1 - z, y])/6 + (G[1, z]*G[0, -z, y])/6 - 
      (13*G[1, 0, y])/36 - (I/4)*Pi*G[1, 0, y] + (G[0, z]*G[1, 0, y])/24 + 
      (13*G[1, 0, z])/48 - (G[0, y]*G[1, 0, z])/24 + (G[1 - z, y]*G[1, 0, z])/
       6 - (G[-z, y]*G[1, 0, z])/6 + G[1, 1, z]/12 - (G[0, y]*G[1, 1, z])/6 + 
      (55*G[1 - z, 0, y])/144 + (I/4)*Pi*G[1 - z, 0, y] - 
      (G[1, z]*G[1 - z, 0, y])/6 + G[1 - z, 1 - z, y]/12 + 
      (G[0, z]*G[1 - z, 1 - z, y])/6 + (G[1, z]*G[-z, 0, y])/6 - 
      G[-z, 1 - z, y]/12 - (G[0, z]*G[-z, 1 - z, y])/6 - G[0, 0, 1, z]/12 - 
      G[0, 0, 1 - z, y]/4 + G[0, 1, 0, y]/24 + G[0, 1, 0, z]/24 + 
      G[0, 1, 1, z]/6 - G[0, 1 - z, 0, y]/4 - G[0, 1 - z, 1 - z, y]/6 + 
      G[0, -z, 1 - z, y]/6 + G[1, 0, 0, y]/4 + G[1, 0, 1, z]/6 + 
      G[1, 1, 0, y]/6 - G[1 - z, 0, 0, y]/4 - G[1 - z, 0, 1 - z, y]/6 - 
      G[1 - z, 1 - z, 0, y]/6 + G[-z, 0, 1 - z, y]/6 + G[-z, 1 - z, 0, y]/6))/
    (mh2*N*z) + (Nf*(4769/2592 + ((109*I)/108)*Pi + (11*Pi^2)/144 + 
      (I/48)*Pi^3 - zeta3/72 - (13*G[0, y])/48 + (49*G[0, z])/144 + 
      (I/4)*Pi*G[0, z] - (G[0, y]*G[0, z])/24 - (Pi^2*G[1, y])/36 - 
      (10*G[1, z])/27 + (I/8)*Pi*G[1, z] + (Pi^2*G[1, z])/144 + 
      (37*G[0, y]*G[1, z])/144 + (I/4)*Pi*G[0, y]*G[1, z] - 
      (10*G[1 - z, y])/27 + (I/8)*Pi*G[1 - z, y] - (Pi^2*G[1 - z, y])/48 - 
      (55*G[0, z]*G[1 - z, y])/144 - (I/4)*Pi*G[0, z]*G[1 - z, y] - 
      (G[1, z]*G[1 - z, y])/12 + (G[1, z]*G[-z, y])/12 - 
      (G[1, z]*G[0, 0, y])/4 - G[0, 0, z]/4 + (G[1 - z, y]*G[0, 0, z])/4 - 
      (43*G[0, 1, z])/144 - (I/4)*Pi*G[0, 1, z] + (G[0, y]*G[0, 1, z])/6 + 
      (G[1 - z, y]*G[0, 1, z])/6 - (G[-z, y]*G[0, 1, z])/6 + 
      (37*G[0, 1 - z, y])/144 + (I/4)*Pi*G[0, 1 - z, y] - 
      (G[1, z]*G[0, 1 - z, y])/6 + (G[1, z]*G[0, -z, y])/6 - 
      (19*G[1, 0, y])/36 - (I/4)*Pi*G[1, 0, y] + (G[0, z]*G[1, 0, y])/24 - 
      G[1, 0, z]/48 - (G[0, y]*G[1, 0, z])/24 + (G[1 - z, y]*G[1, 0, z])/6 - 
      (G[-z, y]*G[1, 0, z])/6 - G[1, 1, z]/12 - (G[0, y]*G[1, 1, z])/6 + 
      (37*G[1 - z, 0, y])/144 + (I/4)*Pi*G[1 - z, 0, y] - 
      (G[1, z]*G[1 - z, 0, y])/6 - G[1 - z, 1 - z, y]/12 + 
      (G[0, z]*G[1 - z, 1 - z, y])/6 + (G[1, z]*G[-z, 0, y])/6 + 
      G[-z, 1 - z, y]/12 - (G[0, z]*G[-z, 1 - z, y])/6 - G[0, 0, 1, z]/12 - 
      G[0, 0, 1 - z, y]/4 + G[0, 1, 0, y]/24 + G[0, 1, 0, z]/24 + 
      G[0, 1, 1, z]/6 - G[0, 1 - z, 0, y]/4 - G[0, 1 - z, 1 - z, y]/6 + 
      G[0, -z, 1 - z, y]/6 + G[1, 0, 0, y]/4 + G[1, 0, 1, z]/6 + 
      G[1, 1, 0, y]/6 - G[1 - z, 0, 0, y]/4 - G[1 - z, 0, 1 - z, y]/6 - 
      G[1 - z, 1 - z, 0, y]/6 + G[-z, 0, 1 - z, y]/6 + G[-z, 1 - z, 0, y]/6))/
    (mh2*N*y) + ((47*G[1, z])/9 + ((11*I)/4)*Pi*G[1, z] - (Pi^2*G[1, z])/12 - 
     (G[0, y]*G[1, z])/4 + (47*G[1 - z, y])/9 + ((11*I)/4)*Pi*G[1 - z, y] - 
     (Pi^2*G[1 - z, y])/12 - (G[0, z]*G[1 - z, y])/4 - 
     (17*G[1, z]*G[1 - z, y])/6 - (7*G[1, z]*G[-z, y])/6 - 
     (17*G[0, 1, z])/12 + (G[0, y]*G[0, 1, z])/2 + G[1 - z, y]*G[0, 1, z] - 
     (5*G[-z, y]*G[0, 1, z])/2 - G[0, 1 - z, y]/4 - 
     (G[1, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 - G[1, 0, z]/4 - 
     (G[0, y]*G[1, 0, z])/2 + (G[-z, y]*G[1, 0, z])/2 - (17*G[1, 1, z])/6 - 
     (G[0, y]*G[1, 1, z])/2 + G[-z, y]*G[1, 1, z] - G[1 - z, 0, y]/4 - 
     (G[0, z]*G[1 - z, 0, y])/2 - (G[1, z]*G[1 - z, 0, y])/2 - 
     (17*G[1 - z, 1 - z, y])/6 - (G[0, z]*G[1 - z, 1 - z, y])/2 + 
     (3*G[1, z]*G[1 - z, -z, y])/2 + (G[1, z]*G[-z, 0, y])/2 - 
     (7*G[-z, 1 - z, y])/6 + (G[0, z]*G[-z, 1 - z, y])/2 + 
     G[1, z]*G[-z, 1 - z, y] - 3*G[1, z]*G[-z, -z, y] - 2*G[0, 0, 1, z] + 
     G[0, 1, 0, y]/2 + G[0, 1, 0, z] + G[0, 1, 1, z]/2 - 
     G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y]/2 + G[1, 0, 1, z] - 
     G[1 - z, 0, 1 - z, y]/2 + G[1 - z, 1, 0, y]/2 - 
     G[1 - z, 1 - z, 0, y]/2 + (3*G[1 - z, -z, 1 - z, y])/2 + 
     G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2 + G[-z, 1 - z, 1 - z, y] - 
     3*G[-z, -z, 1 - z, y])/(mh2*z*(y + z)) + 
   ((29*G[1, z])/8 + (5*Pi^2*G[1, z])/12 - (G[0, y]*G[1, z])/8 + 
     (29*G[1 - z, y])/8 + (5*Pi^2*G[1 - z, y])/12 - (G[0, z]*G[1 - z, y])/8 + 
     (G[1, z]*G[1 - z, y])/4 + (G[1, z]*G[-z, y])/4 + G[0, 1, z]/8 - 
     (G[1 - z, y]*G[0, 1, z])/4 - (G[-z, y]*G[0, 1, z])/4 - 
     G[0, 1 - z, y]/8 - (G[0, z]*G[0, 1 - z, y])/4 + 
     (G[1, z]*G[0, 1 - z, y])/4 + (G[1, z]*G[0, -z, y])/4 - G[1, 0, z]/8 + 
     (5*G[0, y]*G[1, 0, z])/2 - (5*G[1 - z, y]*G[1, 0, z])/2 + 
     (G[-z, y]*G[1, 0, z])/4 + G[1, 1, z]/4 + (G[0, y]*G[1, 1, z])/4 - 
     (G[-z, y]*G[1, 1, z])/2 - G[1 - z, 0, y]/8 + (5*G[0, z]*G[1 - z, 0, y])/
      2 + (G[1, z]*G[1 - z, 0, y])/4 + G[1 - z, 1 - z, y]/4 + 
     (G[0, z]*G[1 - z, 1 - z, y])/4 - (G[1, z]*G[1 - z, -z, y])/2 + 
     (G[1, z]*G[-z, 0, y])/4 + G[-z, 1 - z, y]/4 + (G[0, z]*G[-z, 1 - z, y])/
      4 - (G[1, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, y])/2 - 
     (11*G[0, 1, 0, y])/4 - (5*G[0, 1, 0, z])/2 - G[0, 1, 1, z]/4 + 
     G[0, 1 - z, 1 - z, y]/4 + G[0, -z, 1 - z, y]/4 - G[1, 0, 1, z]/4 - 
     (5*G[1, 1, 0, z])/2 + G[1 - z, 0, 1 - z, y]/4 - 
     (11*G[1 - z, 1, 0, y])/4 + G[1 - z, 1 - z, 0, y]/4 - 
     G[1 - z, -z, 1 - z, y]/2 + G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 - 
     G[-z, 1 - z, 1 - z, y]/2 - G[-z, -z, 1 - z, y]/2)/(mh2*N^2*z*(y + z)) + 
   (-1/48*Pi^2 - (G[0, y]*G[0, z])/8 + (Pi^2*G[1, z])/24 + 
     (G[0, y]*G[0, 1, z])/4 - (G[-z, y]*G[0, 1, z])/2 + 
     (G[0, z]*G[0, 1 - z, y])/4 + G[1, 0, y]/8 + G[1, 0, z]/8 + 
     (G[0, y]*G[1, 0, z])/4 - (G[-z, y]*G[1, 0, z])/4 + 
     (G[1, z]*G[-z, 0, y])/4 - (G[0, z]*G[-z, 1 - z, y])/4 - 
     (G[1, z]*G[-z, -z, y])/4 - G[0, 0, 1, z]/2 - G[0, 1, 0, y]/4 - 
     G[0, 1, 0, z]/4 - G[1, 0, 1, z]/4 - G[1, 1, 0, z]/2 + 
     G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 - G[-z, -z, 1 - z, y]/4)/
    (mh2*(1 - y - z)*z) + 
   (Nf*((Pi^2*G[1 - z, y])/36 + (19*G[0, z]*G[1 - z, y])/36 + 
      (I/4)*Pi*G[0, z]*G[1 - z, y] - (19*G[1, z]*G[-z, y])/36 - 
      (I/4)*Pi*G[1, z]*G[-z, y] - (G[1 - z, y]*G[0, 0, z])/4 + 
      (G[-z, y]*G[0, 1, z])/24 - (G[0, z]*G[0, 1 - z, y])/24 + 
      (G[1, z]*G[0, -z, y])/24 - (G[1 - z, y]*G[1, 0, z])/6 + 
      (5*G[-z, y]*G[1, 0, z])/24 + (G[-z, y]*G[1, 1, z])/6 - 
      (G[0, z]*G[1 - z, 0, y])/24 - (G[0, z]*G[1 - z, 1 - z, y])/6 + 
      (G[1, z]*G[1 - z, -z, y])/6 + (G[1, z]*G[-z, 0, y])/24 - 
      (19*G[-z, 1 - z, y])/36 - (I/4)*Pi*G[-z, 1 - z, y] + 
      (5*G[0, z]*G[-z, 1 - z, y])/24 + (G[1, z]*G[-z, 1 - z, y])/6 - 
      (G[1, z]*G[-z, -z, y])/6 + G[0, -z, 1 - z, y]/24 + 
      G[1 - z, -z, 1 - z, y]/6 + G[-z, 0, 1 - z, y]/24 + 
      G[-z, 1 - z, 0, y]/24 + G[-z, 1 - z, 1 - z, y]/6 - 
      G[-z, -z, 1 - z, y]/6))/(mh2*N*y^2) + 
   (Nf*y*(-1/36*(Pi^2*G[1, y]) + (Pi^2*G[1, z])/36 + 
      (19*G[0, y]*G[1, z])/36 + (I/4)*Pi*G[0, y]*G[1, z] + 
      (Pi^2*G[1 - z, y])/36 - (19*G[1, z]*G[-z, y])/36 - 
      (I/4)*Pi*G[1, z]*G[-z, y] - (G[1, z]*G[0, 0, y])/4 - 
      (19*G[0, 1, z])/36 - (I/4)*Pi*G[0, 1, z] + (G[0, y]*G[0, 1, z])/6 + 
      (G[1 - z, y]*G[0, 1, z])/6 - (G[-z, y]*G[0, 1, z])/8 + 
      (19*G[0, 1 - z, y])/36 + (I/4)*Pi*G[0, 1 - z, y] - 
      (G[0, z]*G[0, 1 - z, y])/24 - (G[1, z]*G[0, 1 - z, y])/6 + 
      (5*G[1, z]*G[0, -z, y])/24 - (19*G[1, 0, y])/36 - (I/4)*Pi*G[1, 0, y] + 
      (G[0, z]*G[1, 0, y])/24 - (G[0, y]*G[1, 0, z])/24 + 
      (G[-z, y]*G[1, 0, z])/24 - (G[0, y]*G[1, 1, z])/6 + 
      (G[-z, y]*G[1, 1, z])/6 + (19*G[1 - z, 0, y])/36 + 
      (I/4)*Pi*G[1 - z, 0, y] - (G[0, z]*G[1 - z, 0, y])/24 - 
      (G[1, z]*G[1 - z, 0, y])/6 + (G[1, z]*G[1 - z, -z, y])/6 + 
      (5*G[1, z]*G[-z, 0, y])/24 - (19*G[-z, 1 - z, y])/36 - 
      (I/4)*Pi*G[-z, 1 - z, y] + (G[0, z]*G[-z, 1 - z, y])/24 + 
      (G[1, z]*G[-z, 1 - z, y])/6 - (G[1, z]*G[-z, -z, y])/6 - 
      G[0, 0, 1, z]/12 - G[0, 0, 1 - z, y]/4 + G[0, 1, 0, y]/24 + 
      G[0, 1, 0, z]/24 + G[0, 1, 1, z]/6 - G[0, 1 - z, 0, y]/4 - 
      G[0, 1 - z, 1 - z, y]/6 + (5*G[0, -z, 1 - z, y])/24 + G[1, 0, 0, y]/4 + 
      G[1, 0, 1, z]/6 + G[1, 1, 0, y]/6 - G[1 - z, 0, 0, y]/4 - 
      G[1 - z, 0, 1 - z, y]/6 - G[1 - z, 1 - z, 0, y]/6 + 
      G[1 - z, -z, 1 - z, y]/6 + (5*G[-z, 0, 1 - z, y])/24 + 
      (5*G[-z, 1 - z, 0, y])/24 + G[-z, 1 - z, 1 - z, y]/6 - 
      G[-z, -z, 1 - z, y]/6))/(mh2*N*z^2) + 
   ((Pi^2*G[1, y])/48 + (G[0, z]*G[1, 0, y])/8 - (G[1, z]*G[1, 0, y])/8 + 
     (G[-z, y]*G[1, 0, z])/8 - (G[1, z]*G[-z, 0, y])/8 + 
     (G[0, z]*G[-z, 1 - z, y])/8 - (G[1, z]*G[-z, -z, y])/8 - 
     G[1, 0, 1 - z, y]/8 - G[1, 1, 0, y]/8 - G[1, 1 - z, 0, y]/8 - 
     G[-z, 0, 1 - z, y]/8 - G[-z, 1 - z, 0, y]/8 - G[-z, -z, 1 - z, y]/8)/
    (mh2*y*(1 - z)^2) + ((Pi^2*G[1, y])/48 + (G[0, z]*G[1, 0, y])/8 - 
     (G[1, z]*G[1, 0, y])/8 + (G[-z, y]*G[1, 0, z])/8 - 
     (G[1, z]*G[-z, 0, y])/8 + (G[0, z]*G[-z, 1 - z, y])/8 - 
     (G[1, z]*G[-z, -z, y])/8 - G[1, 0, 1 - z, y]/8 - G[1, 1, 0, y]/8 - 
     G[1, 1 - z, 0, y]/8 - G[-z, 0, 1 - z, y]/8 - G[-z, 1 - z, 0, y]/8 - 
     G[-z, -z, 1 - z, y]/8)/(mh2*y^2*(1 - z)) + 
   ((Pi^2*G[1, y])/48 + (G[0, z]*G[1, 0, y])/8 - (G[1, z]*G[1, 0, y])/8 + 
     (G[-z, y]*G[1, 0, z])/8 - (G[1, z]*G[-z, 0, y])/8 + 
     (G[0, z]*G[-z, 1 - z, y])/8 - (G[1, z]*G[-z, -z, y])/8 - 
     G[1, 0, 1 - z, y]/8 - G[1, 1, 0, y]/8 - G[1, 1 - z, 0, y]/8 - 
     G[-z, 0, 1 - z, y]/8 - G[-z, 1 - z, 0, y]/8 - G[-z, -z, 1 - z, y]/8)/
    (mh2*(1 - z)^2*(1 - y - z)) + 
   (-1/48*(Pi^2*G[1, z]) - (G[0, y]*G[0, 1, z])/8 + (G[-z, y]*G[0, 1, z])/4 - 
     (G[0, z]*G[0, 1 - z, y])/8 - (G[0, y]*G[1, 0, z])/8 + 
     (G[-z, y]*G[1, 0, z])/8 - (G[1, z]*G[-z, 0, y])/8 + 
     (G[0, z]*G[-z, 1 - z, y])/8 + (G[1, z]*G[-z, -z, y])/8 + 
     G[0, 0, 1, z]/4 + G[0, 1, 0, y]/8 + G[0, 1, 0, z]/8 + G[1, 0, 1, z]/8 + 
     G[1, 1, 0, z]/4 - G[-z, 0, 1 - z, y]/8 - G[-z, 1 - z, 0, y]/8 + 
     G[-z, -z, 1 - z, y]/8)/(mh2*(1 - y - z)*z^2) + 
   (Nf*((Pi^2*G[1, y])/36 - (Pi^2*G[1, z])/36 - (19*G[0, y]*G[1, z])/36 - 
      (I/4)*Pi*G[0, y]*G[1, z] - (Pi^2*G[1 - z, y])/36 + 
      (19*G[1, z]*G[-z, y])/36 + (I/4)*Pi*G[1, z]*G[-z, y] + 
      (G[1, z]*G[0, 0, y])/4 + (19*G[0, 1, z])/36 + (I/4)*Pi*G[0, 1, z] - 
      (G[0, y]*G[0, 1, z])/6 - (G[1 - z, y]*G[0, 1, z])/6 + 
      (G[-z, y]*G[0, 1, z])/8 - (19*G[0, 1 - z, y])/36 - 
      (I/4)*Pi*G[0, 1 - z, y] + (G[0, z]*G[0, 1 - z, y])/24 + 
      (G[1, z]*G[0, 1 - z, y])/6 - (5*G[1, z]*G[0, -z, y])/24 + 
      (19*G[1, 0, y])/36 + (I/4)*Pi*G[1, 0, y] - (G[0, z]*G[1, 0, y])/24 + 
      (G[0, y]*G[1, 0, z])/24 - (G[-z, y]*G[1, 0, z])/24 + 
      (G[0, y]*G[1, 1, z])/6 - (G[-z, y]*G[1, 1, z])/6 - 
      (19*G[1 - z, 0, y])/36 - (I/4)*Pi*G[1 - z, 0, y] + 
      (G[0, z]*G[1 - z, 0, y])/24 + (G[1, z]*G[1 - z, 0, y])/6 - 
      (G[1, z]*G[1 - z, -z, y])/6 - (5*G[1, z]*G[-z, 0, y])/24 + 
      (19*G[-z, 1 - z, y])/36 + (I/4)*Pi*G[-z, 1 - z, y] - 
      (G[0, z]*G[-z, 1 - z, y])/24 - (G[1, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 + G[0, 0, 1, z]/12 + G[0, 0, 1 - z, y]/4 - 
      G[0, 1, 0, y]/24 - G[0, 1, 0, z]/24 - G[0, 1, 1, z]/6 + 
      G[0, 1 - z, 0, y]/4 + G[0, 1 - z, 1 - z, y]/6 - 
      (5*G[0, -z, 1 - z, y])/24 - G[1, 0, 0, y]/4 - G[1, 0, 1, z]/6 - 
      G[1, 1, 0, y]/6 + G[1 - z, 0, 0, y]/4 + G[1 - z, 0, 1 - z, y]/6 + 
      G[1 - z, 1 - z, 0, y]/6 - G[1 - z, -z, 1 - z, y]/6 - 
      (5*G[-z, 0, 1 - z, y])/24 - (5*G[-z, 1 - z, 0, y])/24 - 
      G[-z, 1 - z, 1 - z, y]/6 + G[-z, -z, 1 - z, y]/6))/(mh2*N*z^2) + 
   (Nf*z*(-1/36*(Pi^2*G[1 - z, y]) - (19*G[0, z]*G[1 - z, y])/36 - 
      (I/4)*Pi*G[0, z]*G[1 - z, y] + (19*G[1, z]*G[-z, y])/36 + 
      (I/4)*Pi*G[1, z]*G[-z, y] + (G[1 - z, y]*G[0, 0, z])/4 - 
      (G[-z, y]*G[0, 1, z])/24 + (G[0, z]*G[0, 1 - z, y])/24 - 
      (G[1, z]*G[0, -z, y])/24 + (G[1 - z, y]*G[1, 0, z])/6 - 
      (5*G[-z, y]*G[1, 0, z])/24 - (G[-z, y]*G[1, 1, z])/6 + 
      (G[0, z]*G[1 - z, 0, y])/24 + (G[0, z]*G[1 - z, 1 - z, y])/6 - 
      (G[1, z]*G[1 - z, -z, y])/6 - (G[1, z]*G[-z, 0, y])/24 + 
      (19*G[-z, 1 - z, y])/36 + (I/4)*Pi*G[-z, 1 - z, y] - 
      (5*G[0, z]*G[-z, 1 - z, y])/24 - (G[1, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 - G[0, -z, 1 - z, y]/24 - 
      G[1 - z, -z, 1 - z, y]/6 - G[-z, 0, 1 - z, y]/24 - 
      G[-z, 1 - z, 0, y]/24 - G[-z, 1 - z, 1 - z, y]/6 + 
      G[-z, -z, 1 - z, y]/6))/(mh2*N*y^2) + 
   (Pi^2/48 + (G[0, y]*G[0, z])/8 - (Pi^2*G[1, y])/24 - G[1, 0, y]/8 - 
     (G[0, z]*G[1, 0, y])/4 + (G[1, z]*G[1, 0, y])/4 - G[1, 0, z]/8 - 
     (G[-z, y]*G[1, 0, z])/4 + (G[1, z]*G[-z, 0, y])/4 - 
     (G[0, z]*G[-z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, y])/4 + 
     G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 + G[1, 1 - z, 0, y]/4 + 
     G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + G[-z, -z, 1 - z, y]/4)/
    (mh2*y*(1 - z)) + (Pi^2/48 + (G[0, y]*G[0, z])/8 - (Pi^2*G[1, y])/24 - 
     G[1, 0, y]/8 - (G[0, z]*G[1, 0, y])/4 + (G[1, z]*G[1, 0, y])/4 - 
     G[1, 0, z]/8 - (G[-z, y]*G[1, 0, z])/4 + (G[1, z]*G[-z, 0, y])/4 - 
     (G[0, z]*G[-z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, y])/4 + 
     G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 + G[1, 1 - z, 0, y]/4 + 
     G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + G[-z, -z, 1 - z, y]/4)/
    (mh2*(1 - z)*(1 - y - z)) + ((-29*G[1, z])/16 - (5*Pi^2*G[1, z])/24 + 
     (5*G[0, y]*G[1, z])/8 - (29*G[1 - z, y])/16 - (5*Pi^2*G[1 - z, y])/24 - 
     (G[0, z]*G[1 - z, y])/2 - (G[1, z]*G[1 - z, y])/8 - 
     (G[1, z]*G[-z, y])/8 - (5*G[0, 1, z])/8 + (G[1 - z, y]*G[0, 1, z])/4 + 
     (3*G[-z, y]*G[0, 1, z])/4 + (5*G[0, 1 - z, y])/8 - 
     (G[0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, y])/4 + 
     (G[1, z]*G[0, -z, y])/2 - (13*G[1, 0, y])/8 + (9*G[1, 0, z])/8 - 
     (5*G[0, y]*G[1, 0, z])/4 + (3*G[1 - z, y]*G[1, 0, z])/4 + 
     (G[-z, y]*G[1, 0, z])/2 - G[1, 1, z]/8 - (G[0, y]*G[1, 1, z])/4 + 
     (G[-z, y]*G[1, 1, z])/4 + (5*G[1 - z, 0, y])/8 - 
     (5*G[0, z]*G[1 - z, 0, y])/4 - (G[1, z]*G[1 - z, 0, y])/4 - 
     G[1 - z, 1 - z, y]/8 + (G[1, z]*G[1 - z, -z, y])/4 - 
     (3*G[1, z]*G[-z, 0, y])/4 - G[-z, 1 - z, y]/8 + 
     (G[0, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[-z, 1 - z, y])/4 + 
     (G[1, z]*G[-z, -z, y])/4 + 2*G[0, 1, 0, y] + (5*G[0, 1, 0, z])/4 + 
     G[0, 1, 1, z]/4 - G[0, 1 - z, 1 - z, y]/4 + G[0, -z, 1 - z, y]/2 + 
     G[1, 0, 1, z]/4 + (3*G[1, 1, 0, z])/4 - G[1 - z, 0, 1 - z, y]/4 + 
     2*G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y]/4 + 
     G[1 - z, -z, 1 - z, y]/4 - (3*G[-z, 0, 1 - z, y])/4 - 
     (3*G[-z, 1 - z, 0, y])/4 + G[-z, 1 - z, 1 - z, y]/4 + 
     G[-z, -z, 1 - z, y]/4)/(mh2*N^2*y*z) + 
   ((7*Pi^2*G[1, y])/24 - (47*G[1, z])/18 - ((11*I)/8)*Pi*G[1, z] - 
     (Pi^2*G[1, z])/4 + (7*G[0, y]*G[1, z])/24 - (47*G[1 - z, y])/18 - 
     ((11*I)/8)*Pi*G[1 - z, y] + (Pi^2*G[1 - z, y])/24 - 
     (G[0, z]*G[1 - z, y])/24 + (17*G[1, z]*G[1 - z, y])/12 + 
     (7*G[1, z]*G[-z, y])/12 + (13*G[0, 1, z])/24 - (G[0, y]*G[0, 1, z])/4 - 
     (G[1 - z, y]*G[0, 1, z])/4 + 2*G[-z, y]*G[0, 1, z] + 
     (7*G[0, 1 - z, y])/24 - (3*G[0, z]*G[0, 1 - z, y])/4 + 
     (G[1, z]*G[0, -z, y])/2 + (G[0, z]*G[1, 0, y])/4 + 
     (G[1, z]*G[1, 0, y])/2 - G[1, 0, z]/24 - G[1 - z, y]*G[1, 0, z] + 
     (G[-z, y]*G[1, 0, z])/2 + (17*G[1, 1, z])/12 - (G[-z, y]*G[1, 1, z])/2 + 
     (7*G[1 - z, 0, y])/24 + (G[0, z]*G[1 - z, 0, y])/4 + 
     (17*G[1 - z, 1 - z, y])/12 + (G[0, z]*G[1 - z, 1 - z, y])/2 - 
     (3*G[1, z]*G[1 - z, -z, y])/4 - G[1, z]*G[-z, 0, y] + 
     (7*G[-z, 1 - z, y])/12 + (G[0, z]*G[-z, 1 - z, y])/2 - 
     (G[1, z]*G[-z, 1 - z, y])/2 + (3*G[1, z]*G[-z, -z, y])/2 + 
     G[0, 0, 1, z] + G[0, 1, 0, y]/4 - G[0, 1, 0, z]/4 + 
     G[0, -z, 1 - z, y]/2 - (3*G[1, 0, 1, z])/4 + G[1, 0, 1 - z, y]/2 - 
     (7*G[1, 1, 0, y])/4 + G[1, 1, 0, z]/4 + G[1, 1 - z, 0, y]/2 + 
     G[1 - z, 1, 0, y] - (3*G[1 - z, -z, 1 - z, y])/4 - G[-z, 0, 1 - z, y] - 
     G[-z, 1 - z, 0, y] - G[-z, 1 - z, 1 - z, y]/2 + 
     (3*G[-z, -z, 1 - z, y])/2)/(mh2*y*z) + 
   (N^2*(-83479/10368 - ((2345*I)/864)*Pi - (1045*Pi^2)/864 - 
      ((11*I)/36)*Pi^3 + (11*Pi^4)/360 + (43*zeta3)/9 + (2*I)*Pi*zeta3 + 
      (49*G[0, y])/216 - ((55*I)/24)*Pi*G[0, y] + (67*Pi^2*G[0, y])/288 - 
      (zeta3*G[0, y])/4 - (17*G[0, z])/54 - ((55*I)/24)*Pi*G[0, z] + 
      (49*Pi^2*G[0, z])/288 - (zeta3*G[0, z])/4 - (7*G[0, y]*G[0, z])/24 - 
      ((11*I)/8)*Pi*G[0, y]*G[0, z] + (Pi^2*G[0, y]*G[0, z])/8 + 
      (11*Pi^2*G[1, y])/72 - (zeta3*G[1, y])/4 - (Pi^2*G[0, z]*G[1, y])/24 - 
      (3*Pi^2*G[1, z])/16 - (5*zeta3*G[1, z])/4 + (Pi^2*G[1, y]*G[1, z])/24 - 
      (31*Pi^2*G[1 - z, y])/144 - zeta3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/24 - (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      (Pi^2*G[1, z]*G[-z, y])/12 + (20*G[0, 0, y])/9 + 
      (7*G[0, z]*G[0, 0, y])/4 + (20*G[0, 0, z])/9 + 
      (7*G[0, y]*G[0, 0, z])/4 + (G[0, 0, y]*G[0, 0, z])/2 - 
      (Pi^2*G[0, 1, y])/12 - (Pi^2*G[0, 1, z])/12 - (Pi^2*G[0, 1 - z, y])/
       12 + (71*G[1, 0, y])/72 + ((11*I)/8)*Pi*G[1, 0, y] - 
      (Pi^2*G[1, 0, y])/8 - (G[0, z]*G[1, 0, y])/24 + (259*G[1, 0, z])/144 + 
      ((11*I)/8)*Pi*G[1, 0, z] - (Pi^2*G[1, 0, z])/12 - 
      (41*G[0, y]*G[1, 0, z])/24 + (31*G[1 - z, y]*G[1, 0, z])/24 + 
      (G[0, 1 - z, y]*G[1, 0, z])/2 + (G[1, 0, y]*G[1, 0, z])/4 + 
      (Pi^2*G[1, 1, y])/12 + (Pi^2*G[1, 1, z])/24 + (Pi^2*G[1, 1 - z, y])/
       24 - (G[1, 0, z]*G[1, 1 - z, y])/4 + (Pi^2*G[1 - z, 0, y])/24 - 
      (31*G[0, z]*G[1 - z, 0, y])/24 - (G[1, 0, z]*G[1 - z, 0, y])/4 - 
      (Pi^2*G[1 - z, 1, y])/12 + (G[1, 0, z]*G[-z, 0, y])/2 + 
      (Pi^2*G[-z, 1 - z, y])/12 - (G[1, 0, z]*G[-z, 1 - z, y])/2 - 
      (19*G[0, 1, 0, y])/24 - (G[0, z]*G[0, 1, 0, y])/4 - 
      (7*G[0, 1, 0, z])/6 - (G[0, y]*G[0, 1, 0, z])/4 + 
      (G[1, y]*G[0, 1, 0, z])/4 + (G[1 - z, y]*G[0, 1, 0, z])/4 - 
      (G[-z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (7*G[1, 0, 0, y])/4 - (G[0, z]*G[1, 0, 0, y])/2 - (7*G[1, 0, 0, z])/4 - 
      (G[0, y]*G[1, 0, 0, z])/2 - (11*G[1, 1, 0, y])/12 + 
      (9*G[1, 1, 0, z])/8 - (G[1, y]*G[1, 1, 0, z])/4 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[-z, y]*G[1, 1, 0, z])/2 + 
      (G[0, z]*G[1, 1 - z, 0, y])/4 + (31*G[1 - z, 1, 0, y])/24 - 
      (G[0, z]*G[1 - z, 1, 0, y])/4 + (G[0, z]*G[-z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z] + G[0, 1, 1, 0, y]/2 + 
      G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 + (3*G[1, 0, 1, 0, y])/4 + 
      G[1, 0, 1, 0, z] + G[1, 1, 0, 0, y]/2 + G[1, 1, 0, 0, z]/2 - 
      G[1, 1, 1, 0, y]/2 - G[1, 1, 1, 0, z]/4 - G[1, 1 - z, 1, 0, y]/4 + 
      G[1 - z, 0, 1, 0, y]/4 + G[1 - z, 1, 1, 0, y]/2 - G[-z, 0, 1, 0, y]/2 - 
      G[-z, 1 - z, 1, 0, y]/2))/(mh2*z) + 
   (N^2*(83479/10368 + ((2345*I)/864)*Pi + (1045*Pi^2)/864 + 
      ((11*I)/36)*Pi^3 - (11*Pi^4)/360 - (43*zeta3)/9 - (2*I)*Pi*zeta3 + 
      (17*G[0, y])/54 + ((55*I)/24)*Pi*G[0, y] - (49*Pi^2*G[0, y])/288 + 
      (zeta3*G[0, y])/4 - (49*G[0, z])/216 + ((55*I)/24)*Pi*G[0, z] - 
      (67*Pi^2*G[0, z])/288 + (zeta3*G[0, z])/4 + (7*G[0, y]*G[0, z])/24 + 
      ((11*I)/8)*Pi*G[0, y]*G[0, z] - (Pi^2*G[0, y]*G[0, z])/8 - 
      (Pi^2*G[1, y])/36 + (zeta3*G[1, y])/4 + (Pi^2*G[0, z]*G[1, y])/24 + 
      (Pi^2*G[1, z])/16 + (5*zeta3*G[1, z])/4 - (Pi^2*G[1, y]*G[1, z])/24 + 
      (31*Pi^2*G[1 - z, y])/144 + zeta3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/24 + (Pi^2*G[1, z]*G[1 - z, y])/12 - 
      (Pi^2*G[1, z]*G[-z, y])/12 - (20*G[0, 0, y])/9 - 
      (7*G[0, z]*G[0, 0, y])/4 - (20*G[0, 0, z])/9 - 
      (7*G[0, y]*G[0, 0, z])/4 - (G[0, 0, y]*G[0, 0, z])/2 + 
      (Pi^2*G[0, 1, y])/12 + (Pi^2*G[0, 1, z])/12 + (Pi^2*G[0, 1 - z, y])/
       12 - (259*G[1, 0, y])/144 - ((11*I)/8)*Pi*G[1, 0, y] + 
      (Pi^2*G[1, 0, y])/8 + (5*G[0, z]*G[1, 0, y])/12 - (71*G[1, 0, z])/72 - 
      ((11*I)/8)*Pi*G[1, 0, z] + (Pi^2*G[1, 0, z])/12 + 
      (4*G[0, y]*G[1, 0, z])/3 - (31*G[1 - z, y]*G[1, 0, z])/24 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (G[1, 0, y]*G[1, 0, z])/4 - 
      (Pi^2*G[1, 1, y])/12 - (Pi^2*G[1, 1, z])/24 - (Pi^2*G[1, 1 - z, y])/
       24 + (G[1, 0, z]*G[1, 1 - z, y])/4 - (Pi^2*G[1 - z, 0, y])/24 + 
      (31*G[0, z]*G[1 - z, 0, y])/24 + (G[1, 0, z]*G[1 - z, 0, y])/4 + 
      (Pi^2*G[1 - z, 1, y])/12 - (G[1, 0, z]*G[-z, 0, y])/2 - 
      (Pi^2*G[-z, 1 - z, y])/12 + (G[1, 0, z]*G[-z, 1 - z, y])/2 + 
      (7*G[0, 1, 0, y])/6 + (G[0, z]*G[0, 1, 0, y])/4 + 
      (19*G[0, 1, 0, z])/24 + (G[0, y]*G[0, 1, 0, z])/4 - 
      (G[1, y]*G[0, 1, 0, z])/4 - (G[1 - z, y]*G[0, 1, 0, z])/4 + 
      (G[-z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 + 
      (7*G[1, 0, 0, y])/4 + (G[0, z]*G[1, 0, 0, y])/2 + (7*G[1, 0, 0, z])/4 + 
      (G[0, y]*G[1, 0, 0, z])/2 + G[1, 1, 0, y]/6 - (3*G[1, 1, 0, z])/8 + 
      (G[1, y]*G[1, 1, 0, z])/4 - (G[1 - z, y]*G[1, 1, 0, z])/2 + 
      (G[-z, y]*G[1, 1, 0, z])/2 - (G[0, z]*G[1, 1 - z, 0, y])/4 - 
      (31*G[1 - z, 1, 0, y])/24 + (G[0, z]*G[1 - z, 1, 0, y])/4 - 
      (G[0, z]*G[-z, 1 - z, 0, y])/2 + G[0, 0, 1, 0, y]/2 + 
      G[0, 0, 1, 0, z] - G[0, 1, 1, 0, y]/2 - G[0, 1, 1, 0, z]/2 - 
      G[0, 1 - z, 1, 0, y]/2 - (3*G[1, 0, 1, 0, y])/4 - G[1, 0, 1, 0, z] - 
      G[1, 1, 0, 0, y]/2 - G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, y]/2 + 
      G[1, 1, 1, 0, z]/4 + G[1, 1 - z, 1, 0, y]/4 - G[1 - z, 0, 1, 0, y]/4 - 
      G[1 - z, 1, 1, 0, y]/2 + G[-z, 0, 1, 0, y]/2 + 
      G[-z, 1 - z, 1, 0, y]/2))/(mh2*y) + 
   (20255/2592 + ((2509*I)/432)*Pi - (125*Pi^2)/288 - (I/96)*Pi^3 - 
     Pi^4/576 - (407*zeta3)/144 - (I/4)*Pi*zeta3 + (53*G[0, y])/72 + 
     ((11*I)/8)*Pi*G[0, y] - (Pi^2*G[0, y])/8 - (7*G[0, z])/3 - 
     (31*G[0, y]*G[0, z])/24 - (23*Pi^2*G[1, y])/144 - (7*zeta3*G[1, y])/4 - 
     (Pi^2*G[0, z]*G[1, y])/24 - (1297*G[1, z])/432 + 
     ((11*I)/16)*Pi*G[1, z] + (85*Pi^2*G[1, z])/288 + 2*zeta3*G[1, z] - 
     (145*G[0, y]*G[1, z])/36 - ((11*I)/8)*Pi*G[0, y]*G[1, z] + 
     (5*Pi^2*G[0, y]*G[1, z])/24 + (Pi^2*G[1, y]*G[1, z])/8 - 
     (1297*G[1 - z, y])/432 + ((11*I)/16)*Pi*G[1 - z, y] + 
     (5*Pi^2*G[1 - z, y])/96 + (5*zeta3*G[1 - z, y])/4 + 
     (19*G[0, z]*G[1 - z, y])/36 + ((11*I)/8)*Pi*G[0, z]*G[1 - z, y] - 
     (Pi^2*G[0, z]*G[1 - z, y])/12 + (G[1, z]*G[1 - z, y])/24 - 
     (Pi^2*G[1, z]*G[1 - z, y])/6 + (25*G[1, z]*G[-z, y])/12 - G[0, 0, y]/2 - 
     (G[0, z]*G[0, 0, y])/4 - (G[1, z]*G[0, 0, y])/4 - 
     (7*G[1 - z, y]*G[0, 0, z])/4 + (47*G[0, 1, z])/18 + 
     ((11*I)/8)*Pi*G[0, 1, z] - (Pi^2*G[0, 1, z])/24 + 
     (11*G[0, y]*G[0, 1, z])/24 - (31*G[1 - z, y]*G[0, 1, z])/24 - 
     (5*G[-z, y]*G[0, 1, z])/6 - (145*G[0, 1 - z, y])/36 - 
     ((11*I)/8)*Pi*G[0, 1 - z, y] + (Pi^2*G[0, 1 - z, y])/24 + 
     (19*G[0, z]*G[0, 1 - z, y])/8 + (7*G[1, z]*G[0, 1 - z, y])/6 - 
     (G[0, 0, z]*G[0, 1 - z, y])/2 - (3*G[0, 1, z]*G[0, 1 - z, y])/4 - 
     (23*G[1, z]*G[0, -z, y])/12 + (G[0, 1, z]*G[0, -z, y])/2 + 
     (71*G[1, 0, y])/18 + ((11*I)/8)*Pi*G[1, 0, y] - (5*Pi^2*G[1, 0, y])/24 - 
     (43*G[0, z]*G[1, 0, y])/24 - (G[0, 1, z]*G[1, 0, y])/4 + 
     (13*G[1, 0, z])/24 + (Pi^2*G[1, 0, z])/24 + (49*G[0, y]*G[1, 0, z])/24 + 
     (5*G[1 - z, y]*G[1, 0, z])/24 - (11*G[-z, y]*G[1, 0, z])/6 + 
     (G[0, 1 - z, y]*G[1, 0, z])/2 - (G[0, -z, y]*G[1, 0, z])/2 + 
     (3*G[1, 0, y]*G[1, 0, z])/4 - (Pi^2*G[1, 1, y])/12 + G[1, 1, z]/24 - 
     (7*Pi^2*G[1, 1, z])/24 + (7*G[0, y]*G[1, 1, z])/6 - 
     (G[-z, y]*G[1, 1, z])/4 + (G[0, 0, y]*G[1, 1, z])/2 + 
     (Pi^2*G[1, 1 - z, y])/8 - (G[0, 1, z]*G[1, 1 - z, y])/4 - 
     (3*G[1, 0, z]*G[1, 1 - z, y])/4 - (145*G[1 - z, 0, y])/36 - 
     ((11*I)/8)*Pi*G[1 - z, 0, y] + (Pi^2*G[1 - z, 0, y])/4 + 
     (5*G[0, z]*G[1 - z, 0, y])/4 + (7*G[1, z]*G[1 - z, 0, y])/6 - 
     (G[0, 0, z]*G[1 - z, 0, y])/2 + (G[0, 1, z]*G[1 - z, 0, y])/4 + 
     (G[1, 0, z]*G[1 - z, 0, y])/4 + G[1 - z, 1 - z, y]/24 - 
     (11*G[0, z]*G[1 - z, 1 - z, y])/12 - (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
     (3*G[1, z]*G[1 - z, -z, y])/8 + (19*G[1, z]*G[-z, 0, y])/12 - 
     (G[1, 1, z]*G[-z, 0, y])/2 + (25*G[-z, 1 - z, y])/12 - 
     (11*G[0, z]*G[-z, 1 - z, y])/6 - (G[1, z]*G[-z, 1 - z, y])/4 + 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 + G[1, z]*G[-z, -z, y] + 
     (G[0, 1, z]*G[-z, -z, y])/2 + (G[1, 0, z]*G[-z, -z, y])/2 - 
     (11*G[0, 0, 1, z])/12 + (G[0, y]*G[0, 0, 1, z])/2 + 
     (G[1, y]*G[0, 0, 1, z])/4 - G[0, 0, 1 - z, y]/4 + 
     G[0, z]*G[0, 0, 1 - z, y] + (G[1, z]*G[0, 0, 1 - z, y])/2 - 
     G[1, z]*G[0, 0, -z, y] - G[0, 1, 0, y]/6 - (G[0, z]*G[0, 1, 0, y])/4 + 
     (G[1, z]*G[0, 1, 0, y])/4 - (7*G[0, 1, 0, z])/6 - 
     (3*G[0, y]*G[0, 1, 0, z])/4 + (3*G[1, y]*G[0, 1, 0, z])/4 - 
     (7*G[0, 1, 1, z])/6 - (G[0, y]*G[0, 1, 1, z])/2 + 
     (G[-z, y]*G[0, 1, 1, z])/2 - G[0, 1 - z, 0, y]/4 + 
     (G[0, z]*G[0, 1 - z, 0, y])/2 + (G[1, z]*G[0, 1 - z, 0, y])/2 + 
     (7*G[0, 1 - z, 1 - z, y])/6 - (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - 
     (G[1, z]*G[0, 1 - z, -z, y])/4 - (23*G[0, -z, 1 - z, y])/12 - 
     (G[0, z]*G[0, -z, 1 - z, y])/2 + G[1, z]*G[0, -z, -z, y] + 
     G[1, 0, 0, y]/2 - (G[1, z]*G[1, 0, 0, y])/2 + 
     (G[1 - z, y]*G[1, 0, 0, z])/2 - (31*G[1, 0, 1, z])/24 - 
     (G[0, y]*G[1, 0, 1, z])/4 - (G[1, y]*G[1, 0, 1, z])/4 - 
     (3*G[1 - z, y]*G[1, 0, 1, z])/4 + (G[-z, y]*G[1, 0, 1, z])/2 - 
     (G[1, z]*G[1, 0, -z, y])/4 + (23*G[1, 1, 0, y])/24 - 
     (G[0, z]*G[1, 1, 0, y])/2 - (5*G[1, 1, 0, z])/4 - 
     (3*G[1, y]*G[1, 1, 0, z])/4 - (G[1 - z, y]*G[1, 1, 0, z])/4 + 
     (3*G[0, z]*G[1, 1 - z, 0, y])/4 - (G[1, z]*G[1, 1 - z, -z, y])/4 - 
     G[1 - z, 0, 0, y]/4 + (G[1, z]*G[1 - z, 0, 0, y])/2 + 
     (7*G[1 - z, 0, 1 - z, y])/6 + (G[0, z]*G[1 - z, 0, 1 - z, y])/4 - 
     (19*G[1 - z, 1, 0, y])/8 + (G[0, z]*G[1 - z, 1, 0, y])/4 - 
     (G[1, z]*G[1 - z, 1, 0, y])/4 + (7*G[1 - z, 1 - z, 0, y])/6 - 
     (3*G[1 - z, -z, 1 - z, y])/8 + (19*G[-z, 0, 1 - z, y])/12 - 
     (G[0, z]*G[-z, 0, 1 - z, y])/2 - (G[1, z]*G[-z, 0, 1 - z, y])/2 + 
     (G[1, z]*G[-z, 0, -z, y])/2 + (19*G[-z, 1 - z, 0, y])/12 - 
     (G[1, z]*G[-z, 1 - z, 0, y])/2 - G[-z, 1 - z, 1 - z, y]/4 + 
     (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, 0, y])/2 + 
     G[-z, -z, 1 - z, y] + (G[0, z]*G[-z, -z, 1 - z, y])/2 - 
     (3*G[0, 0, 0, 1, z])/2 - G[0, 0, 1, 0, y] + G[0, 0, 1, 0, z]/2 + 
     G[0, 0, 1, 1, z]/2 + G[0, 0, 1 - z, 1 - z, y]/2 - 
     G[0, 0, -z, 1 - z, y] + G[0, 1, 0, 1, z] + G[0, 1, 0, 1 - z, y]/4 + 
     G[0, 1, 1 - z, 0, y]/4 + G[0, 1 - z, 0, 1 - z, y]/2 - 
     G[0, 1 - z, 1, 0, y]/4 + G[0, 1 - z, 1 - z, 0, y]/2 - 
     G[0, 1 - z, -z, 1 - z, y]/4 + G[0, -z, -z, 1 - z, y] + 
     (3*G[1, 0, 0, 1, z])/4 - G[1, 0, 0, 1 - z, y]/2 + G[1, 0, 1, 0, y] - 
     G[1, 0, 1, 0, z]/2 - G[1, 0, 1 - z, 0, y]/2 - G[1, 0, -z, 1 - z, y]/4 + 
     G[1, 1, 0, 0, y]/2 - G[1, 1, 0, 1, z]/2 + G[1, 1, 1, 0, y]/2 + 
     (3*G[1, 1, 1, 0, z])/4 - G[1, 1 - z, 0, 0, y]/2 - G[1, 1 - z, 1, 0, y] - 
     G[1, 1 - z, -z, 1 - z, y]/4 + G[1 - z, 0, 0, 1 - z, y]/2 - 
     G[1 - z, 0, 1, 0, y]/2 + G[1 - z, 0, 1 - z, 0, y]/2 - 
     G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1, 0, 1 - z, y]/4 - 
     G[1 - z, 1, 1 - z, 0, y]/4 + G[1 - z, 1 - z, 0, 0, y]/2 + 
     G[-z, 0, 1, 0, y]/2 - G[-z, 0, 1 - z, 1 - z, y]/2 + 
     G[-z, 0, -z, 1 - z, y]/2 - G[-z, 1 - z, 0, 1 - z, y]/2 + 
     G[-z, 1 - z, 1, 0, y]/2 - G[-z, 1 - z, 1 - z, 0, y]/2 - 
     G[-z, -z, 0, 1 - z, y]/2 - G[-z, -z, 1 - z, 0, y]/2)/(mh2*z) + 
   (-20255/2592 - ((2509*I)/432)*Pi + (125*Pi^2)/288 + (I/96)*Pi^3 + 
     Pi^4/576 + (407*zeta3)/144 + (I/4)*Pi*zeta3 + (7*G[0, y])/3 - 
     (53*G[0, z])/72 - ((11*I)/8)*Pi*G[0, z] + (Pi^2*G[0, z])/8 + 
     (31*G[0, y]*G[0, z])/24 - (35*Pi^2*G[1, y])/144 - (3*zeta3*G[1, y])/4 + 
     (Pi^2*G[0, z]*G[1, y])/24 + (1297*G[1, z])/432 - 
     ((11*I)/16)*Pi*G[1, z] + (31*Pi^2*G[1, z])/288 + (zeta3*G[1, z])/2 - 
     (19*G[0, y]*G[1, z])/36 - ((11*I)/8)*Pi*G[0, y]*G[1, z] + 
     (Pi^2*G[0, y]*G[1, z])/8 - (Pi^2*G[1, y]*G[1, z])/24 + 
     (1297*G[1 - z, y])/432 - ((11*I)/16)*Pi*G[1 - z, y] - 
     (5*Pi^2*G[1 - z, y])/96 - (5*zeta3*G[1 - z, y])/4 + 
     (145*G[0, z]*G[1 - z, y])/36 + ((11*I)/8)*Pi*G[0, z]*G[1 - z, y] - 
     (Pi^2*G[0, z]*G[1 - z, y])/4 - (G[1, z]*G[1 - z, y])/24 - 
     (25*G[1, z]*G[-z, y])/12 + (7*G[1, z]*G[0, 0, y])/4 + G[0, 0, z]/2 + 
     (G[0, y]*G[0, 0, z])/4 + (G[1 - z, y]*G[0, 0, z])/4 - 
     (Pi^2*G[0, 1, y])/6 + (35*G[0, 1, z])/18 + ((11*I)/8)*Pi*G[0, 1, z] - 
     (Pi^2*G[0, 1, z])/24 - (13*G[0, y]*G[0, 1, z])/24 - 
     (19*G[1 - z, y]*G[0, 1, z])/24 - (31*G[-z, y]*G[0, 1, z])/12 + 
     (G[0, 0, y]*G[0, 1, z])/2 - (19*G[0, 1 - z, y])/36 - 
     ((11*I)/8)*Pi*G[0, 1 - z, y] + (5*Pi^2*G[0, 1 - z, y])/24 + 
     (9*G[0, z]*G[0, 1 - z, y])/8 + (11*G[1, z]*G[0, 1 - z, y])/12 - 
     (G[0, 1, z]*G[0, 1 - z, y])/4 - (5*G[1, z]*G[0, -z, y])/3 + 
     (G[0, 1, z]*G[0, -z, y])/2 - G[1, 0, y]/72 + ((11*I)/8)*Pi*G[1, 0, y] - 
     (Pi^2*G[1, 0, y])/8 - (19*G[0, z]*G[1, 0, y])/24 + 
     (G[0, 1, z]*G[1, 0, y])/4 + G[1, 0, z]/12 - (Pi^2*G[1, 0, z])/24 + 
     (13*G[0, y]*G[1, 0, z])/24 + (29*G[1 - z, y]*G[1, 0, z])/24 - 
     (19*G[-z, y]*G[1, 0, z])/12 + (G[0, 0, y]*G[1, 0, z])/2 - 
     G[0, 1 - z, y]*G[1, 0, z] - (G[0, -z, y]*G[1, 0, z])/2 + 
     (G[1, 0, y]*G[1, 0, z])/4 + (Pi^2*G[1, 1, y])/6 - G[1, 1, z]/24 - 
     (Pi^2*G[1, 1, z])/24 + (11*G[0, y]*G[1, 1, z])/12 + 
     (G[-z, y]*G[1, 1, z])/4 - (Pi^2*G[1, 1 - z, y])/24 - 
     (G[0, 1, z]*G[1, 1 - z, y])/4 + (G[1, 0, z]*G[1, 1 - z, y])/4 - 
     (19*G[1 - z, 0, y])/36 - ((11*I)/8)*Pi*G[1 - z, 0, y] + 
     (Pi^2*G[1 - z, 0, y])/12 - (5*G[0, z]*G[1 - z, 0, y])/4 + 
     (11*G[1, z]*G[1 - z, 0, y])/12 - (G[0, 1, z]*G[1 - z, 0, y])/4 - 
     (G[1, 0, z]*G[1 - z, 0, y])/4 + (Pi^2*G[1 - z, 1, y])/6 - 
     G[1 - z, 1 - z, y]/24 - (7*G[0, z]*G[1 - z, 1 - z, y])/6 - 
     (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, -z, y])/8 + 
     (11*G[1, z]*G[-z, 0, y])/6 - (G[1, 1, z]*G[-z, 0, y])/2 - 
     (25*G[-z, 1 - z, y])/12 - (19*G[0, z]*G[-z, 1 - z, y])/12 + 
     (G[1, z]*G[-z, 1 - z, y])/4 + (G[0, 1, z]*G[-z, 1 - z, y])/2 - 
     G[1, z]*G[-z, -z, y] + (G[0, 1, z]*G[-z, -z, y])/2 + 
     (G[1, 0, z]*G[-z, -z, y])/2 - (5*G[0, 0, 1, z])/12 - 
     (G[0, y]*G[0, 0, 1, z])/2 + (G[1, y]*G[0, 0, 1, z])/4 - 
     (G[1 - z, y]*G[0, 0, 1, z])/2 + (7*G[0, 0, 1 - z, y])/4 + 
     (G[1, z]*G[0, 0, -z, y])/2 - (29*G[0, 1, 0, y])/12 - 
     (G[0, z]*G[0, 1, 0, y])/4 - (G[1, z]*G[0, 1, 0, y])/4 - 
     (7*G[0, 1, 0, z])/6 - (G[0, y]*G[0, 1, 0, z])/4 - 
     (G[1, y]*G[0, 1, 0, z])/4 - (11*G[0, 1, 1, z])/12 + 
     (G[-z, y]*G[0, 1, 1, z])/2 + (7*G[0, 1 - z, 0, y])/4 + 
     G[0, z]*G[0, 1 - z, 0, y] + (11*G[0, 1 - z, 1 - z, y])/12 - 
     (G[1, z]*G[0, 1 - z, -z, y])/4 - (5*G[0, -z, 1 - z, y])/3 - 
     (G[0, z]*G[0, -z, 1 - z, y])/2 + G[1, z]*G[0, -z, -z, y] - 
     (7*G[1, 0, 0, y])/4 - (G[0, z]*G[1, 0, 0, y])/2 - 
     (G[1, z]*G[1, 0, 0, y])/2 - G[1, 0, 0, z]/4 - (19*G[1, 0, 1, z])/24 - 
     (G[0, y]*G[1, 0, 1, z])/4 - (G[1, y]*G[1, 0, 1, z])/4 + 
     (G[1 - z, y]*G[1, 0, 1, z])/4 + (G[-z, y]*G[1, 0, 1, z])/2 + 
     (G[0, z]*G[1, 0, 1 - z, y])/2 - (G[1, z]*G[1, 0, -z, y])/4 + 
     (35*G[1, 1, 0, y])/24 + G[1, 1, 0, z]/4 - (G[0, y]*G[1, 1, 0, z])/2 + 
     (G[1, y]*G[1, 1, 0, z])/4 + (G[1 - z, y]*G[1, 1, 0, z])/4 + 
     (G[0, z]*G[1, 1 - z, 0, y])/4 - (G[1, z]*G[1, 1 - z, -z, y])/4 + 
     (7*G[1 - z, 0, 0, y])/4 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
     (11*G[1 - z, 0, 1 - z, y])/12 - (G[0, z]*G[1 - z, 0, 1 - z, y])/4 - 
     (9*G[1 - z, 1, 0, y])/8 - (G[0, z]*G[1 - z, 1, 0, y])/4 + 
     (3*G[1, z]*G[1 - z, 1, 0, y])/4 + (11*G[1 - z, 1 - z, 0, y])/12 + 
     (3*G[1 - z, -z, 1 - z, y])/8 + (11*G[-z, 0, 1 - z, y])/6 - 
     (G[0, z]*G[-z, 0, 1 - z, y])/2 - (G[1, z]*G[-z, 0, 1 - z, y])/2 + 
     (G[1, z]*G[-z, 0, -z, y])/2 + (11*G[-z, 1 - z, 0, y])/6 - 
     (G[1, z]*G[-z, 1 - z, 0, y])/2 + G[-z, 1 - z, 1 - z, y]/4 + 
     (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, 0, y])/2 - 
     G[-z, -z, 1 - z, y] + (G[0, z]*G[-z, -z, 1 - z, y])/2 - 
     G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z] + G[0, 0, -z, 1 - z, y]/2 - 
     G[0, 1, 0, 1 - z, y]/4 + G[0, 1, 1, 0, y] - G[0, 1, 1, 0, z]/2 - 
     G[0, 1, 1 - z, 0, y]/4 - (3*G[0, 1 - z, 1, 0, y])/4 - 
     G[0, 1 - z, -z, 1 - z, y]/4 + G[0, -z, -z, 1 - z, y] + 
     G[1, 0, 0, 1, z]/4 - G[1, 0, 0, 1 - z, y]/2 + G[1, 0, 1, 0, y] - 
     G[1, 0, 1, 0, z]/2 - G[1, 0, 1 - z, 0, y]/2 - G[1, 0, -z, 1 - z, y]/4 + 
     G[1, 1, 0, 0, y] + G[1, 1, 0, 1, z]/2 - G[1, 1, 1, 0, y] + 
     (3*G[1, 1, 1, 0, z])/4 - G[1, 1 - z, 0, 0, y]/2 - 
     G[1, 1 - z, -z, 1 - z, y]/4 - G[1 - z, 1, 0, 0, y]/2 + 
     (3*G[1 - z, 1, 0, 1 - z, y])/4 - G[1 - z, 1, 1, 0, y] + 
     (3*G[1 - z, 1, 1 - z, 0, y])/4 + G[1 - z, 1 - z, 1, 0, y]/2 + 
     G[-z, 0, 1, 0, y]/2 - G[-z, 0, 1 - z, 1 - z, y]/2 + 
     G[-z, 0, -z, 1 - z, y]/2 - G[-z, 1 - z, 0, 1 - z, y]/2 + 
     G[-z, 1 - z, 1, 0, y]/2 - G[-z, 1 - z, 1 - z, 0, y]/2 - 
     G[-z, -z, 0, 1 - z, y]/2 - G[-z, -z, 1 - z, 0, y]/2)/(mh2*y) + 
   (y*((Pi^2*G[1, y])/36 - (5*zeta3*G[1, y])/4 - (Pi^2*G[1, z])/36 + 
      (5*zeta3*G[1, z])/4 - (197*G[0, y]*G[1, z])/72 - 
      ((11*I)/8)*Pi*G[0, y]*G[1, z] + (Pi^2*G[0, y]*G[1, z])/6 + 
      (Pi^2*G[1, y]*G[1, z])/24 - (Pi^2*G[1 - z, y])/36 + 
      (5*zeta3*G[1 - z, y])/4 - (Pi^2*G[1, z]*G[1 - z, y])/6 + 
      (197*G[1, z]*G[-z, y])/72 + ((11*I)/8)*Pi*G[1, z]*G[-z, y] + 
      (G[1, z]*G[0, 0, y])/2 - (Pi^2*G[0, 1, y])/12 + (197*G[0, 1, z])/72 + 
      ((11*I)/8)*Pi*G[0, 1, z] - (Pi^2*G[0, 1, z])/24 - 
      (G[0, y]*G[0, 1, z])/6 - (7*G[1 - z, y]*G[0, 1, z])/6 - 
      (3*G[-z, y]*G[0, 1, z])/8 + (G[0, 0, y]*G[0, 1, z])/4 - 
      (197*G[0, 1 - z, y])/72 - ((11*I)/8)*Pi*G[0, 1 - z, y] + 
      (Pi^2*G[0, 1 - z, y])/12 + (19*G[0, z]*G[0, 1 - z, y])/24 + 
      (7*G[1, z]*G[0, 1 - z, y])/6 - (G[0, 1, z]*G[0, 1 - z, y])/4 - 
      (23*G[1, z]*G[0, -z, y])/24 + (197*G[1, 0, y])/72 + 
      ((11*I)/8)*Pi*G[1, 0, y] - (Pi^2*G[1, 0, y])/6 - 
      (19*G[0, z]*G[1, 0, y])/24 + (19*G[0, y]*G[1, 0, z])/24 - 
      (19*G[-z, y]*G[1, 0, z])/24 + (G[0, 0, y]*G[1, 0, z])/4 + 
      (G[0, 1 - z, y]*G[1, 0, z])/4 - (3*G[0, -z, y]*G[1, 0, z])/4 + 
      (G[1, 0, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, y])/24 - 
      (Pi^2*G[1, 1, z])/6 + (7*G[0, y]*G[1, 1, z])/6 - 
      (7*G[-z, y]*G[1, 1, z])/6 + (G[0, 0, y]*G[1, 1, z])/4 - 
      (G[0, -z, y]*G[1, 1, z])/4 + (Pi^2*G[1, 1 - z, y])/24 - 
      (G[0, 1, z]*G[1, 1 - z, y])/4 - (G[1, 0, z]*G[1, 1 - z, y])/4 - 
      (197*G[1 - z, 0, y])/72 - ((11*I)/8)*Pi*G[1 - z, 0, y] + 
      (Pi^2*G[1 - z, 0, y])/6 + (19*G[0, z]*G[1 - z, 0, y])/24 + 
      (7*G[1, z]*G[1 - z, 0, y])/6 - (G[0, 1, z]*G[1 - z, 0, y])/4 - 
      (G[1, 0, z]*G[1 - z, 0, y])/4 - (Pi^2*G[1 - z, 1 - z, y])/12 + 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/4 - (7*G[1, z]*G[1 - z, -z, y])/6 + 
      (3*G[0, 1, z]*G[1 - z, -z, y])/4 - (G[1, 0, z]*G[1 - z, -z, y])/4 + 
      (G[1, z]*G[-z, 0, y])/24 + (G[0, 1, z]*G[-z, 0, y])/4 - 
      (G[1, 1, z]*G[-z, 0, y])/2 + (197*G[-z, 1 - z, y])/72 + 
      ((11*I)/8)*Pi*G[-z, 1 - z, y] - (19*G[0, z]*G[-z, 1 - z, y])/24 - 
      (7*G[1, z]*G[-z, 1 - z, y])/6 + (G[0, 1, z]*G[-z, 1 - z, y])/2 - 
      (G[1, 0, z]*G[-z, 1 - z, y])/4 + (5*G[1, z]*G[-z, -z, y])/12 - 
      G[0, 1, z]*G[-z, -z, y] + (G[1, 0, z]*G[-z, -z, y])/2 + 
      (G[1, 1, z]*G[-z, -z, y])/2 - G[0, 0, 1, z]/6 + 
      (G[1, y]*G[0, 0, 1, z])/4 + (G[1 - z, y]*G[0, 0, 1, z])/2 - 
      G[-z, y]*G[0, 0, 1, z] + G[0, 0, 1 - z, y]/2 + 
      (G[0, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, 1 - z, y])/4 - 
      (G[1, z]*G[0, 0, -z, y])/4 - (13*G[0, 1, 0, y])/24 - 
      (G[0, z]*G[0, 1, 0, y])/4 - (19*G[0, 1, 0, z])/24 - 
      (G[0, y]*G[0, 1, 0, z])/2 + (G[1, y]*G[0, 1, 0, z])/4 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[-z, y]*G[0, 1, 0, z])/4 - 
      (7*G[0, 1, 1, z])/6 - (G[0, y]*G[0, 1, 1, z])/4 + 
      (G[-z, y]*G[0, 1, 1, z])/2 + G[0, 1 - z, 0, y]/2 + 
      (G[0, z]*G[0, 1 - z, 0, y])/4 + (G[1, z]*G[0, 1 - z, 0, y])/4 + 
      (7*G[0, 1 - z, 1 - z, y])/6 - (G[1, z]*G[0, 1 - z, -z, y])/4 + 
      (G[1, z]*G[0, -z, 0, y])/2 - (23*G[0, -z, 1 - z, y])/24 - 
      (3*G[0, z]*G[0, -z, 1 - z, y])/4 - (G[1, z]*G[0, -z, 1 - z, y])/4 + 
      (3*G[1, z]*G[0, -z, -z, y])/4 - G[1, 0, 0, y]/2 - 
      (G[0, z]*G[1, 0, 0, y])/4 - (G[1, z]*G[1, 0, 0, y])/2 - 
      (7*G[1, 0, 1, z])/6 - (G[0, y]*G[1, 0, 1, z])/4 - 
      (G[1, y]*G[1, 0, 1, z])/4 + (G[-z, y]*G[1, 0, 1, z])/2 + 
      (G[0, z]*G[1, 0, 1 - z, y])/4 - (G[1, z]*G[1, 0, -z, y])/4 - 
      G[1, 1, 0, y]/6 - (G[0, z]*G[1, 1, 0, y])/4 - (G[0, y]*G[1, 1, 0, z])/
       4 - (G[1, y]*G[1, 1, 0, z])/4 + (3*G[1 - z, y]*G[1, 1, 0, z])/4 - 
      (G[-z, y]*G[1, 1, 0, z])/4 + (G[0, z]*G[1, 1 - z, 0, y])/2 - 
      (G[1, z]*G[1, 1 - z, -z, y])/4 + G[1 - z, 0, 0, y]/2 + 
      (G[0, z]*G[1 - z, 0, 0, y])/4 + (G[1, z]*G[1 - z, 0, 0, y])/4 + 
      (7*G[1 - z, 0, 1 - z, y])/6 - (G[1, z]*G[1 - z, 0, -z, y])/4 - 
      G[1 - z, 1, 0, y] + (G[1, z]*G[1 - z, 1, 0, y])/4 + 
      (7*G[1 - z, 1 - z, 0, y])/6 - (G[0, z]*G[1 - z, 1 - z, 0, y])/4 - 
      (G[1, z]*G[1 - z, -z, 0, y])/4 - (7*G[1 - z, -z, 1 - z, y])/6 - 
      (G[0, z]*G[1 - z, -z, 1 - z, y])/4 + G[1, z]*G[1 - z, -z, -z, y] + 
      G[-z, 0, 1 - z, y]/24 - (G[0, z]*G[-z, 0, 1 - z, y])/4 - 
      (G[1, z]*G[-z, 0, 1 - z, y])/2 + (G[1, z]*G[-z, 0, -z, y])/2 + 
      G[-z, 1 - z, 0, y]/24 - (G[1, z]*G[-z, 1 - z, 0, y])/2 - 
      (7*G[-z, 1 - z, 1 - z, y])/6 + (G[1, z]*G[-z, 1 - z, -z, y])/2 + 
      (5*G[-z, -z, 1 - z, y])/12 + (G[0, z]*G[-z, -z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, 1 - z, y])/2 - (3*G[1, z]*G[-z, -z, -z, y])/2 - 
      (3*G[0, 0, 0, 1, z])/4 - (3*G[0, 0, 1, 0, y])/4 + 
      (3*G[0, 0, 1, 0, z])/4 + G[0, 0, 1, 1, z]/4 + G[0, 0, 1 - z, 1 - z, y]/
       4 - G[0, 0, -z, 1 - z, y]/4 + G[0, 1, 0, 1, z]/2 + 
      G[0, 1, 1, 0, y]/2 - G[0, 1, 1, 0, z]/4 + G[0, 1 - z, 0, 1 - z, y]/4 - 
      G[0, 1 - z, 1, 0, y]/2 + G[0, 1 - z, 1 - z, 0, y]/4 - 
      G[0, 1 - z, -z, 1 - z, y]/4 + G[0, -z, 0, 1 - z, y]/2 + 
      G[0, -z, 1 - z, 0, y]/2 - G[0, -z, 1 - z, 1 - z, y]/4 + 
      (3*G[0, -z, -z, 1 - z, y])/4 + G[1, 0, 0, 1, z]/2 - 
      G[1, 0, 0, 1 - z, y]/2 + G[1, 0, 1, 0, y] - G[1, 0, 1, 0, z]/2 - 
      G[1, 0, 1 - z, 0, y]/2 - G[1, 0, -z, 1 - z, y]/4 + 
      (3*G[1, 1, 0, 0, y])/4 - G[1, 1, 1, 0, y]/4 + (3*G[1, 1, 1, 0, z])/4 - 
      G[1, 1 - z, 0, 0, y]/2 - G[1, 1 - z, 1, 0, y]/2 - 
      G[1, 1 - z, -z, 1 - z, y]/4 + G[1 - z, 0, 0, 1 - z, y]/4 - 
      G[1 - z, 0, 1, 0, y]/2 + G[1 - z, 0, 1 - z, 0, y]/4 - 
      G[1 - z, 0, -z, 1 - z, y]/4 - G[1 - z, 1, 0, 0, y]/2 + 
      G[1 - z, 1, 0, 1 - z, y]/4 + G[1 - z, 1, 1 - z, 0, y]/4 + 
      G[1 - z, 1 - z, 0, 0, y]/4 + G[1 - z, 1 - z, 1, 0, y]/2 - 
      G[1 - z, -z, 0, 1 - z, y]/4 - G[1 - z, -z, 1 - z, 0, y]/4 + 
      G[1 - z, -z, -z, 1 - z, y] + G[-z, 0, 1, 0, y]/4 - 
      G[-z, 0, 1 - z, 1 - z, y]/2 + G[-z, 0, -z, 1 - z, y]/2 - 
      G[-z, 1 - z, 0, 1 - z, y]/2 + G[-z, 1 - z, 1, 0, y]/4 - 
      G[-z, 1 - z, 1 - z, 0, y]/2 + G[-z, 1 - z, -z, 1 - z, y]/2 + 
      G[-z, -z, 1 - z, 1 - z, y]/2 - (3*G[-z, -z, -z, 1 - z, y])/2))/
    (mh2*z^2) + ((Pi^2*G[1, y])/16 - (5*Pi^2*G[1 - z, y])/72 + 
     (5*zeta3*G[1 - z, y])/4 - (47*G[0, z]*G[1 - z, y])/18 - 
     ((11*I)/8)*Pi*G[0, z]*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/6 - 
     (Pi^2*G[1, z]*G[1 - z, y])/12 + (47*G[1, z]*G[-z, y])/18 + 
     ((11*I)/8)*Pi*G[1, z]*G[-z, y] + (G[1 - z, y]*G[0, 0, z])/2 - 
     (G[1 - z, y]*G[0, 1, z])/4 + (11*G[-z, y]*G[0, 1, z])/24 - 
     (Pi^2*G[0, 1 - z, y])/24 - (5*G[0, z]*G[0, 1 - z, y])/24 + 
     (G[0, 0, z]*G[0, 1 - z, y])/4 + (G[0, 1, z]*G[0, 1 - z, y])/4 + 
     (5*G[1, z]*G[0, -z, y])/24 - (G[0, 1, z]*G[0, -z, y])/2 - 
     (G[0, z]*G[1, 0, y])/8 + (G[1, z]*G[1, 0, y])/8 + 
     (G[1 - z, y]*G[1, 0, z])/6 + (G[-z, y]*G[1, 0, z])/6 + 
     (G[0, 1 - z, y]*G[1, 0, z])/2 - (G[0, -z, y]*G[1, 0, z])/4 - 
     (7*G[-z, y]*G[1, 1, z])/6 - (G[0, -z, y]*G[1, 1, z])/4 + 
     (25*G[0, z]*G[1 - z, 0, y])/24 + (G[0, 0, z]*G[1 - z, 0, y])/4 - 
     (G[0, 1, z]*G[1 - z, 0, y])/4 - (G[1, 0, z]*G[1 - z, 0, y])/4 - 
     (Pi^2*G[1 - z, 1, y])/12 - (Pi^2*G[1 - z, 1 - z, y])/12 + 
     (7*G[0, z]*G[1 - z, 1 - z, y])/6 + (G[0, 0, z]*G[1 - z, 1 - z, y])/4 + 
     (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - (17*G[1, z]*G[1 - z, -z, y])/12 + 
     (3*G[0, 1, z]*G[1 - z, -z, y])/4 - (G[1, 0, z]*G[1 - z, -z, y])/4 - 
     (11*G[1, z]*G[-z, 0, y])/12 + (G[0, 1, z]*G[-z, 0, y])/4 + 
     (47*G[-z, 1 - z, y])/18 + ((11*I)/8)*Pi*G[-z, 1 - z, y] + 
     (G[0, z]*G[-z, 1 - z, y])/6 - (7*G[1, z]*G[-z, 1 - z, y])/6 - 
     (G[1, 0, z]*G[-z, 1 - z, y])/4 + (7*G[1, z]*G[-z, -z, y])/24 - 
     (3*G[0, 1, z]*G[-z, -z, y])/2 + (G[1, 1, z]*G[-z, -z, y])/2 + 
     (3*G[1 - z, y]*G[0, 0, 1, z])/4 - G[-z, y]*G[0, 0, 1, z] - 
     (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[-z, y]*G[0, 1, 0, z])/4 - 
     (G[0, z]*G[0, 1 - z, 0, y])/2 + (G[0, z]*G[0, 1 - z, 1 - z, y])/4 + 
     (G[1, z]*G[0, -z, 0, y])/2 + (5*G[0, -z, 1 - z, y])/24 - 
     (G[0, z]*G[0, -z, 1 - z, y])/4 - (G[1, z]*G[0, -z, 1 - z, y])/4 - 
     (G[1, z]*G[0, -z, -z, y])/4 - (G[1 - z, y]*G[1, 0, 0, z])/4 + 
     (G[1 - z, y]*G[1, 0, 1, z])/4 + G[1, 0, 1 - z, y]/8 - 
     (3*G[1, 1, 0, y])/8 + (3*G[1 - z, y]*G[1, 1, 0, z])/4 - 
     (G[-z, y]*G[1, 1, 0, z])/4 + G[1, 1 - z, 0, y]/8 - 
     (G[1, z]*G[1 - z, 0, -z, y])/4 - (G[0, z]*G[1 - z, 1 - z, 0, y])/4 - 
     (G[1, z]*G[1 - z, -z, 0, y])/4 - (17*G[1 - z, -z, 1 - z, y])/12 - 
     (G[0, z]*G[1 - z, -z, 1 - z, y])/4 + G[1, z]*G[1 - z, -z, -z, y] - 
     (11*G[-z, 0, 1 - z, y])/12 + (G[0, z]*G[-z, 0, 1 - z, y])/4 - 
     (11*G[-z, 1 - z, 0, y])/12 - (7*G[-z, 1 - z, 1 - z, y])/6 - 
     (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 + (G[1, z]*G[-z, 1 - z, -z, y])/2 + 
     (G[1, z]*G[-z, -z, 0, y])/2 + (7*G[-z, -z, 1 - z, y])/24 + 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 - (3*G[1, z]*G[-z, -z, -z, y])/2 + 
     G[0, -z, 0, 1 - z, y]/2 + G[0, -z, 1 - z, 0, y]/2 - 
     G[0, -z, 1 - z, 1 - z, y]/4 - G[0, -z, -z, 1 - z, y]/4 - 
     G[1 - z, 0, 1, 0, y]/4 - G[1 - z, 0, -z, 1 - z, y]/4 + 
     G[1 - z, 1, 1, 0, y]/2 + G[1 - z, 1 - z, 1, 0, y]/4 - 
     G[1 - z, -z, 0, 1 - z, y]/4 - G[1 - z, -z, 1 - z, 0, y]/4 + 
     G[1 - z, -z, -z, 1 - z, y] - G[-z, 0, 1, 0, y]/4 - 
     G[-z, 1 - z, 1, 0, y]/4 + G[-z, 1 - z, -z, 1 - z, y]/2 + 
     G[-z, -z, 0, 1 - z, y]/2 + G[-z, -z, 1 - z, 0, y]/2 + 
     G[-z, -z, 1 - z, 1 - z, y]/2 - (3*G[-z, -z, -z, 1 - z, y])/2)/
    (mh2*y^2) + (y*((Pi^2*G[1, y])/24 - (zeta3*G[1, y])/2 + 
      (Pi^2*G[0, z]*G[1, y])/24 - (Pi^2*G[1, z])/24 + (zeta3*G[1, z])/2 - 
      (17*G[0, y]*G[1, z])/16 - (5*Pi^2*G[0, y]*G[1, z])/24 - 
      (Pi^2*G[1, y]*G[1, z])/4 - (Pi^2*G[1 - z, y])/24 + 
      (zeta3*G[1 - z, y])/2 - (Pi^2*G[0, z]*G[1 - z, y])/24 + 
      (Pi^2*G[1, z]*G[1 - z, y])/4 + (17*G[1, z]*G[-z, y])/16 + 
      (5*Pi^2*G[1, z]*G[-z, y])/24 + (Pi^2*G[0, 1, y])/12 + 
      (17*G[0, 1, z])/16 + (5*Pi^2*G[0, 1, z])/24 - (G[0, y]*G[0, 1, z])/4 - 
      (3*G[1 - z, y]*G[0, 1, z])/8 + (3*G[-z, y]*G[0, 1, z])/8 - 
      (17*G[0, 1 - z, y])/16 - (7*Pi^2*G[0, 1 - z, y])/24 + 
      (3*G[0, z]*G[0, 1 - z, y])/4 - (3*G[1, z]*G[0, 1 - z, y])/8 + 
      (G[0, 1, z]*G[0, 1 - z, y])/4 - G[1, z]*G[0, -z, y] + 
      (17*G[1, 0, y])/16 + (5*Pi^2*G[1, 0, y])/24 - (3*G[0, z]*G[1, 0, y])/
       4 + (3*G[1, z]*G[1, 0, y])/4 - (G[0, 1, z]*G[1, 0, y])/4 - 
      (Pi^2*G[1, 0, z])/24 + (3*G[0, y]*G[1, 0, z])/4 - 
      (3*G[-z, y]*G[1, 0, z])/4 - (5*G[0, 0, y]*G[1, 0, z])/4 + 
      (7*G[0, 1 - z, y]*G[1, 0, z])/4 - (3*G[0, -z, y]*G[1, 0, z])/4 - 
      (5*G[1, 0, y]*G[1, 0, z])/4 + (Pi^2*G[1, 1, y])/8 + 
      (Pi^2*G[1, 1, z])/4 - (3*G[0, y]*G[1, 1, z])/8 + 
      (3*G[-z, y]*G[1, 1, z])/8 - (G[0, 0, y]*G[1, 1, z])/2 + 
      (3*G[0, -z, y]*G[1, 1, z])/4 - (Pi^2*G[1, 1 - z, y])/4 - 
      (G[0, 1, z]*G[1, 1 - z, y])/2 + (3*G[1, 0, z]*G[1, 1 - z, y])/2 - 
      (17*G[1 - z, 0, y])/16 - (5*Pi^2*G[1 - z, 0, y])/24 + 
      (3*G[0, z]*G[1 - z, 0, y])/4 - (3*G[1, z]*G[1 - z, 0, y])/8 + 
      (G[0, 1, z]*G[1 - z, 0, y])/4 + (5*G[1, 0, z]*G[1 - z, 0, y])/4 - 
      (5*Pi^2*G[1 - z, 1, y])/24 + (Pi^2*G[1 - z, 1 - z, y])/3 + 
      (3*G[0, 1, z]*G[1 - z, 1 - z, y])/4 - (3*G[1, 0, z]*G[1 - z, 1 - z, y])/
       2 - (3*G[1, z]*G[1 - z, -z, y])/8 - (G[1, z]*G[-z, 0, y])/8 + 
      (5*G[1, 0, z]*G[-z, 0, y])/4 + (G[1, 1, z]*G[-z, 0, y])/2 + 
      (17*G[-z, 1 - z, y])/16 + (5*Pi^2*G[-z, 1 - z, y])/24 - 
      (3*G[0, z]*G[-z, 1 - z, y])/4 + (3*G[1, z]*G[-z, 1 - z, y])/8 - 
      (G[0, 1, z]*G[-z, 1 - z, y])/2 - (7*G[1, 0, z]*G[-z, 1 - z, y])/4 + 
      (9*G[1, z]*G[-z, -z, y])/8 + (3*G[1, 0, z]*G[-z, -z, y])/4 - 
      (3*G[1, 1, z]*G[-z, -z, y])/4 + G[0, 0, 1, z]/2 + 
      (G[1, y]*G[0, 0, 1, z])/2 - (G[1 - z, y]*G[0, 0, 1, z])/2 + 
      (3*G[0, z]*G[0, 0, 1 - z, y])/4 - (G[1, z]*G[0, 0, 1 - z, y])/2 - 
      (3*G[1, z]*G[0, 0, -z, y])/4 + G[0, 1, 0, y]/8 + 
      (G[1, z]*G[0, 1, 0, y])/4 - (3*G[0, 1, 0, z])/4 + 
      (5*G[0, y]*G[0, 1, 0, z])/4 - (3*G[1, y]*G[0, 1, 0, z])/2 + 
      (3*G[1 - z, y]*G[0, 1, 0, z])/2 - (5*G[-z, y]*G[0, 1, 0, z])/4 + 
      (3*G[0, 1, 1, z])/8 + (G[0, y]*G[0, 1, 1, z])/2 - 
      (G[-z, y]*G[0, 1, 1, z])/2 - (5*G[0, z]*G[0, 1 - z, 0, y])/4 - 
      (G[1, z]*G[0, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, y])/8 - 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/4 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      G[0, -z, 1 - z, y] - (3*G[0, z]*G[0, -z, 1 - z, y])/4 + 
      (3*G[1, z]*G[0, -z, 1 - z, y])/4 + (3*G[1, z]*G[0, -z, -z, y])/4 + 
      (5*G[0, z]*G[1, 0, 0, y])/4 + (G[1, z]*G[1, 0, 0, y])/2 - 
      (3*G[1, 0, 1, z])/8 + (G[0, y]*G[1, 0, 1, z])/4 - 
      (G[1, y]*G[1, 0, 1, z])/2 + (3*G[1 - z, y]*G[1, 0, 1, z])/4 - 
      (G[-z, y]*G[1, 0, 1, z])/2 + (3*G[1, 0, 1 - z, y])/4 + 
      (G[0, z]*G[1, 0, 1 - z, y])/4 - (G[1, z]*G[1, 0, -z, y])/2 - 
      G[1, 1, 0, y]/4 + (5*G[0, z]*G[1, 1, 0, y])/4 + 
      (5*G[0, y]*G[1, 1, 0, z])/4 + (3*G[1, y]*G[1, 1, 0, z])/2 - 
      G[1 - z, y]*G[1, 1, 0, z] - (7*G[-z, y]*G[1, 1, 0, z])/4 + 
      (3*G[1, 1 - z, 0, y])/4 - (5*G[0, z]*G[1, 1 - z, 0, y])/4 - 
      (G[1, z]*G[1, 1 - z, -z, y])/2 - (5*G[0, z]*G[1 - z, 0, 0, y])/4 - 
      (G[1, z]*G[1 - z, 0, 0, y])/2 - (3*G[1 - z, 0, 1 - z, y])/8 - 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/4 + (G[1, z]*G[1 - z, 0, -z, y])/2 - 
      G[1 - z, 1, 0, y]/8 - (5*G[0, z]*G[1 - z, 1, 0, y])/4 - 
      (G[1, z]*G[1 - z, 1, 0, y])/4 - (3*G[1 - z, 1 - z, 0, y])/8 + 
      (5*G[0, z]*G[1 - z, 1 - z, 0, y])/4 + 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/4 - (3*G[1 - z, -z, 1 - z, y])/8 - 
      G[-z, 0, 1 - z, y]/8 - (3*G[0, z]*G[-z, 0, 1 - z, y])/4 + 
      (G[1, z]*G[-z, 0, 1 - z, y])/2 + (3*G[1, z]*G[-z, 0, -z, y])/4 - 
      G[-z, 1 - z, 0, y]/8 + (5*G[0, z]*G[-z, 1 - z, 0, y])/4 + 
      (G[1, z]*G[-z, 1 - z, 0, y])/2 + (3*G[-z, 1 - z, 1 - z, y])/8 + 
      (G[0, z]*G[-z, 1 - z, 1 - z, y])/4 - (3*G[1, z]*G[-z, 1 - z, -z, y])/
       4 + (9*G[-z, -z, 1 - z, y])/8 + (3*G[0, z]*G[-z, -z, 1 - z, y])/4 - 
      (3*G[1, z]*G[-z, -z, 1 - z, y])/4 - (3*G[1, z]*G[-z, -z, -z, y])/4 + 
      (5*G[0, 0, 1, 0, y])/4 - (5*G[0, 0, 1, 0, z])/4 - G[0, 0, 1, 1, z]/2 - 
      G[0, 0, 1 - z, 1 - z, y]/2 - (3*G[0, 0, -z, 1 - z, y])/4 - 
      G[0, 1, 0, 1, z]/2 + G[0, 1, 0, 1 - z, y]/4 - G[0, 1, 1, 0, y]/2 - 
      (7*G[0, 1, 1, 0, z])/4 + G[0, 1, 1 - z, 0, y]/4 - 
      G[0, 1 - z, 0, 1 - z, y]/2 + (3*G[0, 1 - z, 1, 0, y])/2 - 
      G[0, 1 - z, 1 - z, 0, y]/2 + G[0, 1 - z, -z, 1 - z, y]/2 + 
      (3*G[0, -z, 1 - z, 1 - z, y])/4 + (3*G[0, -z, -z, 1 - z, y])/4 - 
      G[1, 0, 0, 1, z]/2 + G[1, 0, 0, 1 - z, y]/2 - (3*G[1, 0, 1, 0, y])/2 + 
      (3*G[1, 0, 1, 0, z])/2 + G[1, 0, 1 - z, 0, y]/2 - 
      G[1, 0, -z, 1 - z, y]/2 - (7*G[1, 1, 0, 0, y])/4 + 
      (3*G[1, 1, 0, 1, z])/4 - (3*G[1, 1, 1, 0, y])/4 - G[1, 1, 1, 0, z] + 
      G[1, 1 - z, 0, 0, y]/2 + G[1, 1 - z, 1, 0, y] - 
      G[1, 1 - z, -z, 1 - z, y]/2 - G[1 - z, 0, 0, 1 - z, y]/2 + 
      (3*G[1 - z, 0, 1, 0, y])/2 - G[1 - z, 0, 1 - z, 0, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 + (7*G[1 - z, 1, 0, 0, y])/4 - 
      G[1 - z, 1, 0, 1 - z, y]/4 + (5*G[1 - z, 1, 1, 0, y])/4 - 
      G[1 - z, 1, 1 - z, 0, y]/4 - G[1 - z, 1 - z, 0, 0, y]/2 - 
      (5*G[1 - z, 1 - z, 1, 0, y])/4 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/4 - 
      (5*G[-z, 0, 1, 0, y])/4 + G[-z, 0, 1 - z, 1 - z, y]/2 + 
      (3*G[-z, 0, -z, 1 - z, y])/4 + G[-z, 1 - z, 0, 1 - z, y]/2 - 
      (5*G[-z, 1 - z, 1, 0, y])/4 + G[-z, 1 - z, 1 - z, 0, y]/2 - 
      (3*G[-z, 1 - z, -z, 1 - z, y])/4 - (3*G[-z, -z, 1 - z, 1 - z, y])/4 - 
      (3*G[-z, -z, -z, 1 - z, y])/4))/(mh2*N^2*z^2) + 
   ((5*Pi^2*G[1, y])/48 - (5*Pi^2*G[1 - z, y])/48 + (zeta3*G[1 - z, y])/2 - 
     (17*G[0, z]*G[1 - z, y])/16 - (5*Pi^2*G[0, z]*G[1 - z, y])/24 + 
     (Pi^2*G[1, z]*G[1 - z, y])/8 + (17*G[1, z]*G[-z, y])/16 + 
     (5*Pi^2*G[1, z]*G[-z, y])/24 - (9*G[1 - z, y]*G[0, 1, z])/8 + 
     G[-z, y]*G[0, 1, z] - (G[0, z]*G[0, 1 - z, y])/8 + 
     (G[1, z]*G[0, -z, y])/8 - (G[0, z]*G[1, 0, y])/8 + 
     (G[1, z]*G[1, 0, y])/8 - (G[1 - z, y]*G[1, 0, z])/2 + 
     (G[-z, y]*G[1, 0, z])/8 + (3*G[-z, y]*G[1, 1, z])/8 - 
     (Pi^2*G[1 - z, 0, y])/24 + (9*G[0, z]*G[1 - z, 0, y])/8 - 
     (5*G[0, 0, z]*G[1 - z, 0, y])/4 - (G[0, 1, z]*G[1 - z, 0, y])/4 - 
     (Pi^2*G[1 - z, 1, y])/12 + (Pi^2*G[1 - z, 1 - z, y])/3 - 
     (3*G[0, z]*G[1 - z, 1 - z, y])/8 - (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + 
     (3*G[0, 1, z]*G[1 - z, 1 - z, y])/4 - (5*G[1, 0, z]*G[1 - z, 1 - z, y])/
      4 - (3*G[1, z]*G[1 - z, -z, y])/4 - G[1, z]*G[-z, 0, y] + 
     (5*G[1, 0, z]*G[-z, 0, y])/4 + (G[1, 1, z]*G[-z, 0, y])/4 + 
     (17*G[-z, 1 - z, y])/16 + (5*Pi^2*G[-z, 1 - z, y])/24 + 
     (G[0, z]*G[-z, 1 - z, y])/8 + (3*G[1, z]*G[-z, 1 - z, y])/8 - 
     (G[0, 1, z]*G[-z, 1 - z, y])/4 - (3*G[1, 0, z]*G[-z, 1 - z, y])/4 + 
     (7*G[1, z]*G[-z, -z, y])/8 - (3*G[0, 1, z]*G[-z, -z, y])/4 - 
     (3*G[1, 1, z]*G[-z, -z, y])/4 + G[1 - z, y]*G[0, 1, 0, z] - 
     (5*G[-z, y]*G[0, 1, 0, z])/4 - (G[-z, y]*G[0, 1, 1, z])/4 + 
     G[0, -z, 1 - z, y]/8 + (5*G[1 - z, y]*G[1, 0, 0, z])/4 + 
     (G[1 - z, y]*G[1, 0, 1, z])/2 - (G[-z, y]*G[1, 0, 1, z])/4 + 
     G[1, 0, 1 - z, y]/8 - (5*G[1, 1, 0, y])/8 - (G[1 - z, y]*G[1, 1, 0, z])/
      4 - (3*G[-z, y]*G[1, 1, 0, z])/4 + G[1, 1 - z, 0, y]/8 + 
     (G[0, z]*G[1 - z, 0, 1 - z, y])/4 - (G[1, z]*G[1 - z, 0, -z, y])/2 + 
     (5*G[0, z]*G[1 - z, 1 - z, 0, y])/4 + (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
      4 - (3*G[1 - z, -z, 1 - z, y])/4 - G[-z, 0, 1 - z, y] + 
     (G[1, z]*G[-z, 0, 1 - z, y])/4 - G[-z, 1 - z, 0, y] + 
     (5*G[0, z]*G[-z, 1 - z, 0, y])/4 + (G[1, z]*G[-z, 1 - z, 0, y])/4 + 
     (3*G[-z, 1 - z, 1 - z, y])/8 + (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - 
     (3*G[1, z]*G[-z, 1 - z, -z, y])/4 + (3*G[1, z]*G[-z, -z, 0, y])/4 + 
     (7*G[-z, -z, 1 - z, y])/8 - (3*G[1, z]*G[-z, -z, 1 - z, y])/4 - 
     (3*G[1, z]*G[-z, -z, -z, y])/4 + (3*G[1 - z, 0, 1, 0, y])/2 - 
     G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1, 1, 0, y]/2 - 
     (3*G[1 - z, 1 - z, 1, 0, y])/2 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/4 - 
     2*G[-z, 0, 1, 0, y] + G[-z, 0, 1 - z, 1 - z, y]/4 + 
     G[-z, 1 - z, 0, 1 - z, y]/4 - 2*G[-z, 1 - z, 1, 0, y] + 
     G[-z, 1 - z, 1 - z, 0, y]/4 - (3*G[-z, 1 - z, -z, 1 - z, y])/4 + 
     (3*G[-z, -z, 0, 1 - z, y])/4 + (3*G[-z, -z, 1 - z, 0, y])/4 - 
     (3*G[-z, -z, 1 - z, 1 - z, y])/4 - (3*G[-z, -z, -z, 1 - z, y])/4)/
    (mh2*N^2*y^2) + (331/128 - ((3*I)/32)*Pi + (5*Pi^2)/32 + (I/8)*Pi^3 - 
     (11*Pi^4)/720 - (31*zeta3)/8 - ((3*I)/2)*Pi*zeta3 + (29*G[0, y])/16 + 
     (5*Pi^2*G[0, y])/16 + (Pi^2*G[0, z])/24 - (5*G[0, y]*G[0, z])/8 + 
     (7*Pi^2*G[1, y])/48 - (3*zeta3*G[1, y])/2 + (Pi^2*G[0, z]*G[1, y])/12 - 
     G[1, z]/8 - (11*Pi^2*G[1, z])/16 + 3*zeta3*G[1, z] - 
     (19*G[0, y]*G[1, z])/16 - (Pi^2*G[0, y]*G[1, z])/6 - 
     (Pi^2*G[1, y]*G[1, z])/4 - G[1 - z, y]/8 - (7*Pi^2*G[1 - z, y])/12 + 
     2*zeta3*G[1 - z, y] + (7*G[0, z]*G[1 - z, y])/4 - 
     (Pi^2*G[0, z]*G[1 - z, y])/12 + (7*G[1, z]*G[1 - z, y])/16 + 
     (Pi^2*G[1, z]*G[1 - z, y])/6 - (9*G[1, z]*G[-z, y])/16 + 
     (Pi^2*G[1, z]*G[-z, y])/6 - (5*G[0, 0, y])/4 + 
     (5*G[0, z]*G[0, 0, y])/4 + (G[1, z]*G[0, 0, y])/4 + 
     (Pi^2*G[0, 1, y])/12 + (19*G[0, 1, z])/16 + (Pi^2*G[0, 1, z])/6 - 
     (5*G[1 - z, y]*G[0, 1, z])/4 - (11*G[-z, y]*G[0, 1, z])/8 - 
     (19*G[0, 1 - z, y])/16 - (Pi^2*G[0, 1 - z, y])/4 + 
     (5*G[0, z]*G[0, 1 - z, y])/2 - (5*G[1, z]*G[0, 1 - z, y])/8 + 
     (G[0, 1, z]*G[0, 1 - z, y])/4 - (5*G[1, z]*G[0, -z, y])/2 + 
     (51*G[1, 0, y])/16 + (Pi^2*G[1, 0, y])/6 - (G[0, z]*G[1, 0, y])/4 + 
     (3*G[1, z]*G[1, 0, y])/2 - (G[0, 1, z]*G[1, 0, y])/4 - G[1, 0, z]/16 - 
     (Pi^2*G[1, 0, z])/12 - (5*G[0, y]*G[1, 0, z])/8 + 
     (13*G[1 - z, y]*G[1, 0, z])/4 - (9*G[-z, y]*G[1, 0, z])/4 - 
     G[0, 0, y]*G[1, 0, z] + (3*G[0, 1 - z, y]*G[1, 0, z])/2 - 
     G[0, -z, y]*G[1, 0, z] - G[1, 0, y]*G[1, 0, z] + (Pi^2*G[1, 1, y])/12 + 
     (7*G[1, 1, z])/16 + (Pi^2*G[1, 1, z])/4 - (5*G[0, y]*G[1, 1, z])/8 + 
     (G[-z, y]*G[1, 1, z])/8 - (G[0, 0, y]*G[1, 1, z])/2 + 
     G[0, -z, y]*G[1, 1, z] - (Pi^2*G[1, 1 - z, y])/4 - 
     (3*G[0, 1, z]*G[1, 1 - z, y])/4 + (3*G[1, 0, z]*G[1, 1 - z, y])/2 - 
     (19*G[1 - z, 0, y])/16 - (Pi^2*G[1 - z, 0, y])/6 - 
     G[0, z]*G[1 - z, 0, y] - (5*G[1, z]*G[1 - z, 0, y])/8 + 
     (G[0, 1, z]*G[1 - z, 0, y])/4 + G[1, 0, z]*G[1 - z, 0, y] - 
     (Pi^2*G[1 - z, 1, y])/12 + (7*G[1 - z, 1 - z, y])/16 + 
     (Pi^2*G[1 - z, 1 - z, y])/4 + (G[0, z]*G[1 - z, 1 - z, y])/2 + 
     (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - 
     (3*G[1, 0, z]*G[1 - z, 1 - z, y])/2 - (7*G[1, z]*G[1 - z, -z, y])/4 + 
     (13*G[1, z]*G[-z, 0, y])/8 + G[1, 0, z]*G[-z, 0, y] + 
     (G[1, 1, z]*G[-z, 0, y])/2 - (9*G[-z, 1 - z, y])/16 + 
     (Pi^2*G[-z, 1 - z, y])/6 - (9*G[0, z]*G[-z, 1 - z, y])/4 + 
     (G[1, z]*G[-z, 1 - z, y])/8 - (G[0, 1, z]*G[-z, 1 - z, y])/2 - 
     2*G[1, 0, z]*G[-z, 1 - z, y] + (7*G[1, z]*G[-z, -z, y])/8 + 
     (G[0, 1, z]*G[-z, -z, y])/2 + G[1, 0, z]*G[-z, -z, y] - 
     (G[1, 1, z]*G[-z, -z, y])/2 + G[0, 0, 1, z]/2 + 
     (3*G[1, y]*G[0, 0, 1, z])/4 - (G[1 - z, y]*G[0, 0, 1, z])/2 + 
     G[0, 0, 1 - z, y]/4 + G[0, z]*G[0, 0, 1 - z, y] - 
     (G[1, z]*G[0, 0, 1 - z, y])/2 - G[1, z]*G[0, 0, -z, y] - 
     (3*G[0, 1, 0, y])/2 + (G[1, z]*G[0, 1, 0, y])/4 - (5*G[0, 1, 0, z])/2 + 
     G[0, y]*G[0, 1, 0, z] - (3*G[1, y]*G[0, 1, 0, z])/2 + 
     (7*G[1 - z, y]*G[0, 1, 0, z])/4 - G[-z, y]*G[0, 1, 0, z] + 
     (5*G[0, 1, 1, z])/8 + (G[0, y]*G[0, 1, 1, z])/2 - 
     (G[-z, y]*G[0, 1, 1, z])/2 + G[0, 1 - z, 0, y]/4 - 
     G[0, z]*G[0, 1 - z, 0, y] - (G[1, z]*G[0, 1 - z, 0, y])/2 - 
     (5*G[0, 1 - z, 1 - z, y])/8 - (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + 
     (3*G[1, z]*G[0, 1 - z, -z, y])/4 - (5*G[0, -z, 1 - z, y])/2 - 
     G[0, z]*G[0, -z, 1 - z, y] + G[1, z]*G[0, -z, 1 - z, y] + 
     G[1, z]*G[0, -z, -z, y] - (3*G[1, 0, 0, y])/2 + G[0, z]*G[1, 0, 0, y] + 
     (G[1, z]*G[1, 0, 0, y])/2 - 2*G[1, 0, 1, z] + (G[0, y]*G[1, 0, 1, z])/
      4 - (3*G[1, y]*G[1, 0, 1, z])/4 + (3*G[1 - z, y]*G[1, 0, 1, z])/4 - 
     (G[-z, y]*G[1, 0, 1, z])/2 + (3*G[1, 0, 1 - z, y])/2 + 
     (G[0, z]*G[1, 0, 1 - z, y])/2 - (3*G[1, z]*G[1, 0, -z, y])/4 - 
     (7*G[1, 1, 0, y])/8 + G[0, z]*G[1, 1, 0, y] + (25*G[1, 1, 0, z])/8 + 
     G[0, y]*G[1, 1, 0, z] + (3*G[1, y]*G[1, 1, 0, z])/2 - 
     (3*G[1 - z, y]*G[1, 1, 0, z])/4 - 2*G[-z, y]*G[1, 1, 0, z] + 
     (3*G[1, 1 - z, 0, y])/2 - G[0, z]*G[1, 1 - z, 0, y] - 
     (3*G[1, z]*G[1, 1 - z, -z, y])/4 + G[1 - z, 0, 0, y]/4 - 
     G[0, z]*G[1 - z, 0, 0, y] - (G[1, z]*G[1 - z, 0, 0, y])/2 - 
     (5*G[1 - z, 0, 1 - z, y])/8 - (3*G[0, z]*G[1 - z, 0, 1 - z, y])/4 + 
     G[1, z]*G[1 - z, 0, -z, y] + (7*G[1 - z, 1, 0, y])/8 - 
     G[0, z]*G[1 - z, 1, 0, y] - (G[1, z]*G[1 - z, 1, 0, y])/4 - 
     (5*G[1 - z, 1 - z, 0, y])/8 + G[0, z]*G[1 - z, 1 - z, 0, y] + 
     (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - (7*G[1 - z, -z, 1 - z, y])/4 + 
     (13*G[-z, 0, 1 - z, y])/8 - G[0, z]*G[-z, 0, 1 - z, y] + 
     (G[1, z]*G[-z, 0, 1 - z, y])/2 + G[1, z]*G[-z, 0, -z, y] + 
     (13*G[-z, 1 - z, 0, y])/8 + G[0, z]*G[-z, 1 - z, 0, y] + 
     (G[1, z]*G[-z, 1 - z, 0, y])/2 + G[-z, 1 - z, 1 - z, y]/8 - 
     (G[1, z]*G[-z, 1 - z, -z, y])/2 - (G[1, z]*G[-z, -z, 0, y])/2 + 
     (7*G[-z, -z, 1 - z, y])/8 + G[0, z]*G[-z, -z, 1 - z, y] - 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, -z, y])/2 + 
     G[0, 0, 1, 0, y] - G[0, 0, 1, 0, z] - G[0, 0, 1, 1, z]/2 - 
     G[0, 0, 1 - z, 1 - z, y]/2 - G[0, 0, -z, 1 - z, y] - 
     G[0, 1, 0, 1, z]/2 + G[0, 1, 0, 1 - z, y]/4 - G[0, 1, 1, 0, y]/2 - 
     (3*G[0, 1, 1, 0, z])/2 + G[0, 1, 1 - z, 0, y]/4 - 
     G[0, 1 - z, 0, 1 - z, y]/2 + (5*G[0, 1 - z, 1, 0, y])/4 - 
     G[0, 1 - z, 1 - z, 0, y]/2 + (3*G[0, 1 - z, -z, 1 - z, y])/4 + 
     G[0, -z, 1 - z, 1 - z, y] + G[0, -z, -z, 1 - z, y] - 
     (3*G[1, 0, 0, 1, z])/4 + G[1, 0, 0, 1 - z, y]/2 - 
     (5*G[1, 0, 1, 0, y])/4 + (3*G[1, 0, 1, 0, z])/2 + 
     G[1, 0, 1 - z, 0, y]/2 - (3*G[1, 0, -z, 1 - z, y])/4 - 
     (3*G[1, 1, 0, 0, y])/2 + G[1, 1, 0, 1, z] - G[1, 1, 1, 0, y]/2 - 
     G[1, 1, 1, 0, z] + G[1, 1 - z, 0, 0, y]/2 + (3*G[1, 1 - z, 1, 0, y])/4 - 
     (3*G[1, 1 - z, -z, 1 - z, y])/4 - G[1 - z, 0, 0, 1 - z, y]/2 + 
     (5*G[1 - z, 0, 1, 0, y])/4 - G[1 - z, 0, 1 - z, 0, y]/2 + 
     G[1 - z, 0, -z, 1 - z, y] + (3*G[1 - z, 1, 0, 0, y])/2 - 
     G[1 - z, 1, 0, 1 - z, y]/4 + G[1 - z, 1, 1, 0, y]/2 - 
     G[1 - z, 1, 1 - z, 0, y]/4 - G[1 - z, 1 - z, 0, 0, y]/2 - 
     G[1 - z, 1 - z, 1, 0, y] + G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
     G[-z, 0, 1, 0, y]/2 + G[-z, 0, 1 - z, 1 - z, y]/2 + 
     G[-z, 0, -z, 1 - z, y] + G[-z, 1 - z, 0, 1 - z, y]/2 - 
     G[-z, 1 - z, 1, 0, y]/2 + G[-z, 1 - z, 1 - z, 0, y]/2 - 
     G[-z, 1 - z, -z, 1 - z, y]/2 - G[-z, -z, 0, 1 - z, y]/2 - 
     G[-z, -z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, 1 - z, y]/2 - 
     G[-z, -z, -z, 1 - z, y]/2)/(mh2*N^2*z) + 
   (-331/128 + ((3*I)/32)*Pi - (5*Pi^2)/32 - (I/8)*Pi^3 + (11*Pi^4)/720 + 
     (31*zeta3)/8 + ((3*I)/2)*Pi*zeta3 - (Pi^2*G[0, y])/24 - 
     (29*G[0, z])/16 - (5*Pi^2*G[0, z])/16 + (5*G[0, y]*G[0, z])/8 + 
     (5*Pi^2*G[1, y])/48 - zeta3*G[1, y] + G[1, z]/8 + (7*Pi^2*G[1, z])/16 - 
     (zeta3*G[1, z])/2 - (7*G[0, y]*G[1, z])/4 + G[1 - z, y]/8 + 
     (7*Pi^2*G[1 - z, y])/12 - 2*zeta3*G[1 - z, y] + 
     (19*G[0, z]*G[1 - z, y])/16 + (Pi^2*G[0, z]*G[1 - z, y])/6 - 
     (7*G[1, z]*G[1 - z, y])/16 - (Pi^2*G[1, z]*G[1 - z, y])/6 + 
     (9*G[1, z]*G[-z, y])/16 - (Pi^2*G[1, z]*G[-z, y])/6 + (5*G[0, 0, z])/4 - 
     (5*G[0, y]*G[0, 0, z])/4 - (G[1 - z, y]*G[0, 0, z])/4 + 
     (Pi^2*G[0, 1, y])/12 + (7*G[0, 1, z])/4 - (G[0, y]*G[0, 1, z])/4 + 
     (19*G[1 - z, y]*G[0, 1, z])/8 - (5*G[-z, y]*G[0, 1, z])/2 - 
     (7*G[0, 1 - z, y])/4 - (Pi^2*G[0, 1 - z, y])/12 + 
     (13*G[0, z]*G[0, 1 - z, y])/8 - (G[1, z]*G[0, 1 - z, y])/2 + 
     (G[0, 1, z]*G[0, 1 - z, y])/4 - (15*G[1, z]*G[0, -z, y])/8 + 
     (29*G[1, 0, y])/16 - (3*G[0, z]*G[1, 0, y])/8 + 
     (3*G[1, z]*G[1, 0, y])/4 - (G[0, 1, z]*G[1, 0, y])/4 - 2*G[1, 0, z] + 
     (5*G[0, y]*G[1, 0, z])/4 - (G[1 - z, y]*G[1, 0, z])/4 - 
     (13*G[-z, y]*G[1, 0, z])/8 + (G[0, 1 - z, y]*G[1, 0, z])/2 - 
     (G[0, -z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, y])/12 - (7*G[1, 1, z])/16 - 
     (G[0, y]*G[1, 1, z])/2 - (G[-z, y]*G[1, 1, z])/8 - 
     (G[0, 0, y]*G[1, 1, z])/2 + (G[0, -z, y]*G[1, 1, z])/2 - 
     (G[0, 1, z]*G[1, 1 - z, y])/4 - (7*G[1 - z, 0, y])/4 + 
     (Pi^2*G[1 - z, 0, y])/12 + G[0, z]*G[1 - z, 0, y] - 
     (G[1, z]*G[1 - z, 0, y])/2 + G[0, 0, z]*G[1 - z, 0, y] + 
     (3*G[0, 1, z]*G[1 - z, 0, y])/4 + (Pi^2*G[1 - z, 1, y])/12 - 
     (7*G[1 - z, 1 - z, y])/16 - (Pi^2*G[1 - z, 1 - z, y])/4 + 
     (5*G[0, z]*G[1 - z, 1 - z, y])/8 + (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
     (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + G[1, 0, z]*G[1 - z, 1 - z, y] + 
     (7*G[1, z]*G[1 - z, -z, y])/4 + (9*G[1, z]*G[-z, 0, y])/4 - 
     G[1, 0, z]*G[-z, 0, y] + (9*G[-z, 1 - z, y])/16 - 
     (Pi^2*G[-z, 1 - z, y])/6 - (13*G[0, z]*G[-z, 1 - z, y])/8 - 
     (G[1, z]*G[-z, 1 - z, y])/8 - (7*G[1, z]*G[-z, -z, y])/8 + 
     G[0, 1, z]*G[-z, -z, y] + (G[1, 0, z]*G[-z, -z, y])/2 + 
     (G[1, 1, z]*G[-z, -z, y])/2 - G[0, 0, 1, z]/4 + 
     (G[1, y]*G[0, 0, 1, z])/4 - (G[1 - z, y]*G[0, 0, 1, z])/2 + 
     (G[0, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, 1 - z, y])/2 - 
     (G[1, z]*G[0, 0, -z, y])/2 + G[0, 1, 0, y]/4 + 
     (G[1, z]*G[0, 1, 0, y])/4 - (3*G[0, 1, 0, z])/8 - 
     (3*G[1 - z, y]*G[0, 1, 0, z])/4 + G[-z, y]*G[0, 1, 0, z] + 
     G[0, 1, 1, z]/2 + (G[0, y]*G[0, 1, 1, z])/2 - 
     (G[1, z]*G[0, 1 - z, 0, y])/2 - G[0, 1 - z, 1 - z, y]/2 + 
     (G[1, z]*G[0, 1 - z, -z, y])/4 - (15*G[0, -z, 1 - z, y])/8 - 
     (G[0, z]*G[0, -z, 1 - z, y])/2 + (G[1, z]*G[0, -z, 1 - z, y])/2 + 
     (G[1, z]*G[0, -z, -z, y])/2 + (G[1, z]*G[1, 0, 0, y])/2 + 
     (5*G[1, 0, 0, z])/4 - G[1 - z, y]*G[1, 0, 0, z] + (7*G[1, 0, 1, z])/8 + 
     (G[0, y]*G[1, 0, 1, z])/4 - (G[1, y]*G[1, 0, 1, z])/4 - 
     (G[1 - z, y]*G[1, 0, 1, z])/4 + (3*G[1, 0, 1 - z, y])/4 - 
     (G[1, z]*G[1, 0, -z, y])/4 - (5*G[1, 1, 0, y])/8 - (7*G[1, 1, 0, z])/8 + 
     (3*G[1 - z, y]*G[1, 1, 0, z])/4 + (3*G[1, 1 - z, 0, y])/4 - 
     (G[1, z]*G[1, 1 - z, -z, y])/4 - (G[1, z]*G[1 - z, 0, 0, y])/2 - 
     G[1 - z, 0, 1 - z, y]/2 - (G[0, z]*G[1 - z, 0, 1 - z, y])/4 + 
     G[1, z]*G[1 - z, 0, -z, y] - (11*G[1 - z, 1, 0, y])/4 - 
     (G[1, z]*G[1 - z, 1, 0, y])/4 - G[1 - z, 1 - z, 0, y]/2 - 
     G[0, z]*G[1 - z, 1 - z, 0, y] - (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + 
     (7*G[1 - z, -z, 1 - z, y])/4 + (9*G[-z, 0, 1 - z, y])/4 - 
     (G[0, z]*G[-z, 0, 1 - z, y])/2 + (G[1, z]*G[-z, 0, -z, y])/2 + 
     (9*G[-z, 1 - z, 0, y])/4 - G[0, z]*G[-z, 1 - z, 0, y] - 
     G[-z, 1 - z, 1 - z, y]/8 - (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 + 
     (G[1, z]*G[-z, 1 - z, -z, y])/2 - G[1, z]*G[-z, -z, 0, y] - 
     (7*G[-z, -z, 1 - z, y])/8 + (G[0, z]*G[-z, -z, 1 - z, y])/2 + 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 + (G[1, z]*G[-z, -z, -z, y])/2 - 
     G[0, 0, 1, 1, z]/2 - G[0, 0, 1 - z, 1 - z, y]/2 - 
     G[0, 0, -z, 1 - z, y]/2 - G[0, 1, 0, 1, z]/2 + G[0, 1, 0, 1 - z, y]/4 - 
     G[0, 1, 1, 0, y]/2 - G[0, 1, 1, 0, z]/2 + G[0, 1, 1 - z, 0, y]/4 - 
     G[0, 1 - z, 0, 1 - z, y]/2 + G[0, 1 - z, 1, 0, y]/4 - 
     G[0, 1 - z, 1 - z, 0, y]/2 + G[0, 1 - z, -z, 1 - z, y]/4 + 
     G[0, -z, 1 - z, 1 - z, y]/2 + G[0, -z, -z, 1 - z, y]/2 - 
     G[1, 0, 0, 1, z]/4 + G[1, 0, 0, 1 - z, y]/2 - G[1, 0, 1, 0, y]/4 + 
     G[1, 0, 1 - z, 0, y]/2 - G[1, 0, -z, 1 - z, y]/4 - G[1, 1, 0, 0, y]/2 + 
     G[1, 1, 0, 1, z]/2 + G[1, 1, 1, 0, y]/2 + G[1, 1, 1, 0, z]/2 + 
     G[1, 1 - z, 0, 0, y]/2 - G[1, 1 - z, 1, 0, y]/4 - 
     G[1, 1 - z, -z, 1 - z, y]/4 - G[1 - z, 0, 0, 1 - z, y]/2 - 
     (5*G[1 - z, 0, 1, 0, y])/4 - G[1 - z, 0, 1 - z, 0, y]/2 + 
     G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1, 0, 0, y]/2 - 
     G[1 - z, 1, 0, 1 - z, y]/4 - G[1 - z, 1, 1, 0, y]/2 - 
     G[1 - z, 1, 1 - z, 0, y]/4 - G[1 - z, 1 - z, 0, 0, y]/2 + 
     (3*G[1 - z, 1 - z, 1, 0, y])/2 - G[1 - z, 1 - z, -z, 1 - z, y]/2 + 
     2*G[-z, 0, 1, 0, y] + G[-z, 0, -z, 1 - z, y]/2 + 
     2*G[-z, 1 - z, 1, 0, y] + G[-z, 1 - z, -z, 1 - z, y]/2 - 
     G[-z, -z, 0, 1 - z, y] - G[-z, -z, 1 - z, 0, y] + 
     G[-z, -z, 1 - z, 1 - z, y]/2 + G[-z, -z, -z, 1 - z, y]/2)/(mh2*N^2*y) + 
   ((-5*Pi^2*G[1, y])/48 + (zeta3*G[1, y])/2 - (Pi^2*G[0, z]*G[1, y])/24 - 
     (zeta3*G[1, z])/2 + (17*G[0, y]*G[1, z])/16 + (5*Pi^2*G[0, y]*G[1, z])/
      24 + (Pi^2*G[1, y]*G[1, z])/4 + (5*Pi^2*G[1 - z, y])/48 - 
     (zeta3*G[1 - z, y])/2 + (Pi^2*G[0, z]*G[1 - z, y])/24 - 
     (Pi^2*G[1, z]*G[1 - z, y])/4 - (17*G[1, z]*G[-z, y])/16 - 
     (5*Pi^2*G[1, z]*G[-z, y])/24 - (Pi^2*G[0, 1, y])/12 - 
     (17*G[0, 1, z])/16 - (5*Pi^2*G[0, 1, z])/24 + (3*G[1 - z, y]*G[0, 1, z])/
      4 + (G[-z, y]*G[0, 1, z])/8 + (17*G[0, 1 - z, y])/16 + 
     (7*Pi^2*G[0, 1 - z, y])/24 - G[0, z]*G[0, 1 - z, y] + 
     (3*G[1, z]*G[0, 1 - z, y])/8 - (G[0, 1, z]*G[0, 1 - z, y])/4 + 
     G[1, z]*G[0, -z, y] - (17*G[1, 0, y])/16 - (5*Pi^2*G[1, 0, y])/24 + 
     (9*G[0, z]*G[1, 0, y])/8 - (9*G[1, z]*G[1, 0, y])/8 + 
     (G[0, 1, z]*G[1, 0, y])/4 + (Pi^2*G[1, 0, z])/24 - G[0, y]*G[1, 0, z] + 
     G[-z, y]*G[1, 0, z] + (5*G[0, 0, y]*G[1, 0, z])/4 - 
     (7*G[0, 1 - z, y]*G[1, 0, z])/4 + (3*G[0, -z, y]*G[1, 0, z])/4 + 
     (5*G[1, 0, y]*G[1, 0, z])/4 - (Pi^2*G[1, 1, y])/8 - 
     (Pi^2*G[1, 1, z])/4 + (3*G[0, y]*G[1, 1, z])/8 - 
     (3*G[-z, y]*G[1, 1, z])/8 + (G[0, 0, y]*G[1, 1, z])/2 - 
     (3*G[0, -z, y]*G[1, 1, z])/4 + (Pi^2*G[1, 1 - z, y])/4 + 
     (G[0, 1, z]*G[1, 1 - z, y])/2 - (3*G[1, 0, z]*G[1, 1 - z, y])/2 + 
     (17*G[1 - z, 0, y])/16 + (5*Pi^2*G[1 - z, 0, y])/24 - 
     (9*G[0, z]*G[1 - z, 0, y])/8 + (3*G[1, z]*G[1 - z, 0, y])/8 - 
     (G[0, 1, z]*G[1 - z, 0, y])/4 - (5*G[1, 0, z]*G[1 - z, 0, y])/4 + 
     (5*Pi^2*G[1 - z, 1, y])/24 - (Pi^2*G[1 - z, 1 - z, y])/3 - 
     (3*G[0, 1, z]*G[1 - z, 1 - z, y])/4 + (3*G[1, 0, z]*G[1 - z, 1 - z, y])/
      2 + (3*G[1, z]*G[1 - z, -z, y])/4 - (G[1, z]*G[-z, 0, y])/8 - 
     (5*G[1, 0, z]*G[-z, 0, y])/4 - (G[1, 1, z]*G[-z, 0, y])/2 - 
     (17*G[-z, 1 - z, y])/16 - (5*Pi^2*G[-z, 1 - z, y])/24 + 
     G[0, z]*G[-z, 1 - z, y] - (3*G[1, z]*G[-z, 1 - z, y])/8 + 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 + (7*G[1, 0, z]*G[-z, 1 - z, y])/4 - 
     (7*G[1, z]*G[-z, -z, y])/8 - (3*G[1, 0, z]*G[-z, -z, y])/4 + 
     (3*G[1, 1, z]*G[-z, -z, y])/4 - (G[1, y]*G[0, 0, 1, z])/2 + 
     (G[1 - z, y]*G[0, 0, 1, z])/2 - (3*G[0, z]*G[0, 0, 1 - z, y])/4 + 
     (G[1, z]*G[0, 0, 1 - z, y])/2 + (3*G[1, z]*G[0, 0, -z, y])/4 + 
     G[0, 1, 0, y]/8 - (G[1, z]*G[0, 1, 0, y])/4 + G[0, 1, 0, z] - 
     (5*G[0, y]*G[0, 1, 0, z])/4 + (3*G[1, y]*G[0, 1, 0, z])/2 - 
     (3*G[1 - z, y]*G[0, 1, 0, z])/2 + (5*G[-z, y]*G[0, 1, 0, z])/4 - 
     (3*G[0, 1, 1, z])/8 - (G[0, y]*G[0, 1, 1, z])/2 + 
     (G[-z, y]*G[0, 1, 1, z])/2 + (5*G[0, z]*G[0, 1 - z, 0, y])/4 + 
     (G[1, z]*G[0, 1 - z, 0, y])/2 + (3*G[0, 1 - z, 1 - z, y])/8 + 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/4 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
     G[0, -z, 1 - z, y] + (3*G[0, z]*G[0, -z, 1 - z, y])/4 - 
     (3*G[1, z]*G[0, -z, 1 - z, y])/4 - (3*G[1, z]*G[0, -z, -z, y])/4 - 
     (5*G[0, z]*G[1, 0, 0, y])/4 - (G[1, z]*G[1, 0, 0, y])/2 + 
     (5*G[1, 0, 1, z])/8 - (G[0, y]*G[1, 0, 1, z])/4 + 
     (G[1, y]*G[1, 0, 1, z])/2 - (3*G[1 - z, y]*G[1, 0, 1, z])/4 + 
     (G[-z, y]*G[1, 0, 1, z])/2 - (9*G[1, 0, 1 - z, y])/8 - 
     (G[0, z]*G[1, 0, 1 - z, y])/4 + (G[1, z]*G[1, 0, -z, y])/2 + 
     (5*G[1, 1, 0, y])/8 - (5*G[0, z]*G[1, 1, 0, y])/4 + G[1, 1, 0, z]/2 - 
     (5*G[0, y]*G[1, 1, 0, z])/4 - (3*G[1, y]*G[1, 1, 0, z])/2 + 
     G[1 - z, y]*G[1, 1, 0, z] + (7*G[-z, y]*G[1, 1, 0, z])/4 - 
     (9*G[1, 1 - z, 0, y])/8 + (5*G[0, z]*G[1, 1 - z, 0, y])/4 + 
     (G[1, z]*G[1, 1 - z, -z, y])/2 + (5*G[0, z]*G[1 - z, 0, 0, y])/4 + 
     (G[1, z]*G[1 - z, 0, 0, y])/2 + (3*G[1 - z, 0, 1 - z, y])/8 + 
     (G[0, z]*G[1 - z, 0, 1 - z, y])/4 - (G[1, z]*G[1 - z, 0, -z, y])/2 + 
     G[1 - z, 1, 0, y]/8 + (5*G[0, z]*G[1 - z, 1, 0, y])/4 + 
     (G[1, z]*G[1 - z, 1, 0, y])/4 + (3*G[1 - z, 1 - z, 0, y])/8 - 
     (5*G[0, z]*G[1 - z, 1 - z, 0, y])/4 - (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
      4 + (3*G[1 - z, -z, 1 - z, y])/4 - G[-z, 0, 1 - z, y]/8 + 
     (3*G[0, z]*G[-z, 0, 1 - z, y])/4 - (G[1, z]*G[-z, 0, 1 - z, y])/2 - 
     (3*G[1, z]*G[-z, 0, -z, y])/4 - G[-z, 1 - z, 0, y]/8 - 
     (5*G[0, z]*G[-z, 1 - z, 0, y])/4 - (G[1, z]*G[-z, 1 - z, 0, y])/2 - 
     (3*G[-z, 1 - z, 1 - z, y])/8 - (G[0, z]*G[-z, 1 - z, 1 - z, y])/4 + 
     (3*G[1, z]*G[-z, 1 - z, -z, y])/4 - (7*G[-z, -z, 1 - z, y])/8 - 
     (3*G[0, z]*G[-z, -z, 1 - z, y])/4 + (3*G[1, z]*G[-z, -z, 1 - z, y])/4 + 
     (3*G[1, z]*G[-z, -z, -z, y])/4 - (5*G[0, 0, 1, 0, y])/4 + 
     (5*G[0, 0, 1, 0, z])/4 + G[0, 0, 1, 1, z]/2 + G[0, 0, 1 - z, 1 - z, y]/
      2 + (3*G[0, 0, -z, 1 - z, y])/4 + G[0, 1, 0, 1, z]/2 - 
     G[0, 1, 0, 1 - z, y]/4 + G[0, 1, 1, 0, y]/2 + (7*G[0, 1, 1, 0, z])/4 - 
     G[0, 1, 1 - z, 0, y]/4 + G[0, 1 - z, 0, 1 - z, y]/2 - 
     (3*G[0, 1 - z, 1, 0, y])/2 + G[0, 1 - z, 1 - z, 0, y]/2 - 
     G[0, 1 - z, -z, 1 - z, y]/2 - (3*G[0, -z, 1 - z, 1 - z, y])/4 - 
     (3*G[0, -z, -z, 1 - z, y])/4 + G[1, 0, 0, 1, z]/2 - 
     G[1, 0, 0, 1 - z, y]/2 + (3*G[1, 0, 1, 0, y])/2 - 
     (3*G[1, 0, 1, 0, z])/2 - G[1, 0, 1 - z, 0, y]/2 + 
     G[1, 0, -z, 1 - z, y]/2 + (7*G[1, 1, 0, 0, y])/4 - 
     (3*G[1, 1, 0, 1, z])/4 + (3*G[1, 1, 1, 0, y])/4 + G[1, 1, 1, 0, z] - 
     G[1, 1 - z, 0, 0, y]/2 - G[1, 1 - z, 1, 0, y] + 
     G[1, 1 - z, -z, 1 - z, y]/2 + G[1 - z, 0, 0, 1 - z, y]/2 - 
     (3*G[1 - z, 0, 1, 0, y])/2 + G[1 - z, 0, 1 - z, 0, y]/2 - 
     G[1 - z, 0, -z, 1 - z, y]/2 - (7*G[1 - z, 1, 0, 0, y])/4 + 
     G[1 - z, 1, 0, 1 - z, y]/4 - (5*G[1 - z, 1, 1, 0, y])/4 + 
     G[1 - z, 1, 1 - z, 0, y]/4 + G[1 - z, 1 - z, 0, 0, y]/2 + 
     (5*G[1 - z, 1 - z, 1, 0, y])/4 - (3*G[1 - z, 1 - z, -z, 1 - z, y])/4 + 
     (5*G[-z, 0, 1, 0, y])/4 - G[-z, 0, 1 - z, 1 - z, y]/2 - 
     (3*G[-z, 0, -z, 1 - z, y])/4 - G[-z, 1 - z, 0, 1 - z, y]/2 + 
     (5*G[-z, 1 - z, 1, 0, y])/4 - G[-z, 1 - z, 1 - z, 0, y]/2 + 
     (3*G[-z, 1 - z, -z, 1 - z, y])/4 + (3*G[-z, -z, 1 - z, 1 - z, y])/4 + 
     (3*G[-z, -z, -z, 1 - z, y])/4)/(mh2*N^2*z^2) + 
   (z*((Pi^2*G[1 - z, y])/24 - (zeta3*G[1 - z, y])/2 + 
      (17*G[0, z]*G[1 - z, y])/16 + (5*Pi^2*G[0, z]*G[1 - z, y])/24 - 
      (Pi^2*G[1, z]*G[1 - z, y])/8 - (17*G[1, z]*G[-z, y])/16 - 
      (5*Pi^2*G[1, z]*G[-z, y])/24 + (3*G[1 - z, y]*G[0, 1, z])/4 - 
      G[-z, y]*G[0, 1, z] + (G[0, z]*G[0, 1 - z, y])/8 - 
      (G[1, z]*G[0, -z, y])/8 + (G[1 - z, y]*G[1, 0, z])/2 + 
      (G[-z, y]*G[1, 0, z])/8 - (3*G[-z, y]*G[1, 1, z])/8 + 
      (Pi^2*G[1 - z, 0, y])/24 - (3*G[0, z]*G[1 - z, 0, y])/4 + 
      (5*G[0, 0, z]*G[1 - z, 0, y])/4 + (G[0, 1, z]*G[1 - z, 0, y])/4 + 
      (Pi^2*G[1 - z, 1, y])/12 - (Pi^2*G[1 - z, 1 - z, y])/3 + 
      (3*G[0, z]*G[1 - z, 1 - z, y])/8 + (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (3*G[0, 1, z]*G[1 - z, 1 - z, y])/4 + (5*G[1, 0, z]*G[1 - z, 1 - z, y])/
       4 + (3*G[1, z]*G[1 - z, -z, y])/8 + (3*G[1, z]*G[-z, 0, y])/4 - 
      (5*G[1, 0, z]*G[-z, 0, y])/4 - (G[1, 1, z]*G[-z, 0, y])/4 - 
      (17*G[-z, 1 - z, y])/16 - (5*Pi^2*G[-z, 1 - z, y])/24 + 
      (G[0, z]*G[-z, 1 - z, y])/8 - (3*G[1, z]*G[-z, 1 - z, y])/8 + 
      (G[0, 1, z]*G[-z, 1 - z, y])/4 + (3*G[1, 0, z]*G[-z, 1 - z, y])/4 - 
      (9*G[1, z]*G[-z, -z, y])/8 + (3*G[0, 1, z]*G[-z, -z, y])/4 + 
      (3*G[1, 1, z]*G[-z, -z, y])/4 - G[1 - z, y]*G[0, 1, 0, z] + 
      (5*G[-z, y]*G[0, 1, 0, z])/4 + (G[-z, y]*G[0, 1, 1, z])/4 - 
      G[0, -z, 1 - z, y]/8 - (5*G[1 - z, y]*G[1, 0, 0, z])/4 - 
      (G[1 - z, y]*G[1, 0, 1, z])/2 + (G[-z, y]*G[1, 0, 1, z])/4 + 
      (G[1 - z, y]*G[1, 1, 0, z])/4 + (3*G[-z, y]*G[1, 1, 0, z])/4 - 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/4 + (G[1, z]*G[1 - z, 0, -z, y])/2 - 
      (5*G[0, z]*G[1 - z, 1 - z, 0, y])/4 - 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/4 + (3*G[1 - z, -z, 1 - z, y])/8 + 
      (3*G[-z, 0, 1 - z, y])/4 - (G[1, z]*G[-z, 0, 1 - z, y])/4 + 
      (3*G[-z, 1 - z, 0, y])/4 - (5*G[0, z]*G[-z, 1 - z, 0, y])/4 - 
      (G[1, z]*G[-z, 1 - z, 0, y])/4 - (3*G[-z, 1 - z, 1 - z, y])/8 - 
      (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 + (3*G[1, z]*G[-z, 1 - z, -z, y])/
       4 - (3*G[1, z]*G[-z, -z, 0, y])/4 - (9*G[-z, -z, 1 - z, y])/8 + 
      (3*G[1, z]*G[-z, -z, 1 - z, y])/4 + (3*G[1, z]*G[-z, -z, -z, y])/4 - 
      (3*G[1 - z, 0, 1, 0, y])/2 + G[1 - z, 0, -z, 1 - z, y]/2 - 
      G[1 - z, 1, 1, 0, y]/2 + (3*G[1 - z, 1 - z, 1, 0, y])/2 - 
      (3*G[1 - z, 1 - z, -z, 1 - z, y])/4 + 2*G[-z, 0, 1, 0, y] - 
      G[-z, 0, 1 - z, 1 - z, y]/4 - G[-z, 1 - z, 0, 1 - z, y]/4 + 
      2*G[-z, 1 - z, 1, 0, y] - G[-z, 1 - z, 1 - z, 0, y]/4 + 
      (3*G[-z, 1 - z, -z, 1 - z, y])/4 - (3*G[-z, -z, 0, 1 - z, y])/4 - 
      (3*G[-z, -z, 1 - z, 0, y])/4 + (3*G[-z, -z, 1 - z, 1 - z, y])/4 + 
      (3*G[-z, -z, -z, 1 - z, y])/4))/(mh2*N^2*y^2) + 
   ((-5*Pi^2*G[1, y])/72 + (5*zeta3*G[1, y])/4 + (Pi^2*G[1, z])/144 - 
     (5*zeta3*G[1, z])/4 + (47*G[0, y]*G[1, z])/18 + 
     ((11*I)/8)*Pi*G[0, y]*G[1, z] - (Pi^2*G[0, y]*G[1, z])/6 - 
     (Pi^2*G[1, y]*G[1, z])/24 + (5*Pi^2*G[1 - z, y])/72 - 
     (5*zeta3*G[1 - z, y])/4 + (Pi^2*G[1, z]*G[1 - z, y])/6 - 
     (47*G[1, z]*G[-z, y])/18 - ((11*I)/8)*Pi*G[1, z]*G[-z, y] - 
     (G[1, z]*G[0, 0, y])/2 + (Pi^2*G[0, 1, y])/12 - (47*G[0, 1, z])/18 - 
     ((11*I)/8)*Pi*G[0, 1, z] + (Pi^2*G[0, 1, z])/24 + 
     (G[0, y]*G[0, 1, z])/24 + (17*G[1 - z, y]*G[0, 1, z])/12 + 
     (5*G[-z, y]*G[0, 1, z])/8 - (G[0, 0, y]*G[0, 1, z])/4 + 
     (47*G[0, 1 - z, y])/18 + ((11*I)/8)*Pi*G[0, 1 - z, y] - 
     (Pi^2*G[0, 1 - z, y])/12 - (11*G[0, z]*G[0, 1 - z, y])/12 - 
     (7*G[1, z]*G[0, 1 - z, y])/6 + (G[0, 1, z]*G[0, 1 - z, y])/4 + 
     (23*G[1, z]*G[0, -z, y])/24 - (47*G[1, 0, y])/18 - 
     ((11*I)/8)*Pi*G[1, 0, y] + (Pi^2*G[1, 0, y])/6 + 
     (25*G[0, z]*G[1, 0, y])/24 - (G[1, z]*G[1, 0, y])/4 - 
     (11*G[0, y]*G[1, 0, z])/12 + (11*G[-z, y]*G[1, 0, z])/12 - 
     (G[0, 0, y]*G[1, 0, z])/4 - (G[0, 1 - z, y]*G[1, 0, z])/4 + 
     (3*G[0, -z, y]*G[1, 0, z])/4 - (G[1, 0, y]*G[1, 0, z])/2 - 
     (Pi^2*G[1, 1, y])/24 + (Pi^2*G[1, 1, z])/6 - (7*G[0, y]*G[1, 1, z])/6 + 
     (7*G[-z, y]*G[1, 1, z])/6 - (G[0, 0, y]*G[1, 1, z])/4 + 
     (G[0, -z, y]*G[1, 1, z])/4 - (Pi^2*G[1, 1 - z, y])/24 + 
     (G[0, 1, z]*G[1, 1 - z, y])/4 + (G[1, 0, z]*G[1, 1 - z, y])/4 + 
     (47*G[1 - z, 0, y])/18 + ((11*I)/8)*Pi*G[1 - z, 0, y] - 
     (Pi^2*G[1 - z, 0, y])/6 - (25*G[0, z]*G[1 - z, 0, y])/24 - 
     (7*G[1, z]*G[1 - z, 0, y])/6 + (G[0, 1, z]*G[1 - z, 0, y])/4 + 
     (G[1, 0, z]*G[1 - z, 0, y])/4 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
     (G[1, 0, z]*G[1 - z, 1 - z, y])/4 + (17*G[1, z]*G[1 - z, -z, y])/12 - 
     (3*G[0, 1, z]*G[1 - z, -z, y])/4 + (G[1, 0, z]*G[1 - z, -z, y])/4 - 
     (G[1, z]*G[-z, 0, y])/6 - (G[0, 1, z]*G[-z, 0, y])/4 + 
     (G[1, 1, z]*G[-z, 0, y])/2 - (47*G[-z, 1 - z, y])/18 - 
     ((11*I)/8)*Pi*G[-z, 1 - z, y] + (11*G[0, z]*G[-z, 1 - z, y])/12 + 
     (7*G[1, z]*G[-z, 1 - z, y])/6 - (G[0, 1, z]*G[-z, 1 - z, y])/2 + 
     (G[1, 0, z]*G[-z, 1 - z, y])/4 - (7*G[1, z]*G[-z, -z, y])/24 + 
     G[0, 1, z]*G[-z, -z, y] - (G[1, 0, z]*G[-z, -z, y])/2 - 
     (G[1, 1, z]*G[-z, -z, y])/2 + (5*G[0, 0, 1, z])/12 - 
     (G[1, y]*G[0, 0, 1, z])/4 - (G[1 - z, y]*G[0, 0, 1, z])/2 + 
     G[-z, y]*G[0, 0, 1, z] - G[0, 0, 1 - z, y]/2 - 
     (G[0, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, 1 - z, y])/4 + 
     (G[1, z]*G[0, 0, -z, y])/4 + (2*G[0, 1, 0, y])/3 + 
     (G[0, z]*G[0, 1, 0, y])/4 + (11*G[0, 1, 0, z])/12 + 
     (G[0, y]*G[0, 1, 0, z])/2 - (G[1, y]*G[0, 1, 0, z])/4 + 
     (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[-z, y]*G[0, 1, 0, z])/4 + 
     (7*G[0, 1, 1, z])/6 + (G[0, y]*G[0, 1, 1, z])/4 - 
     (G[-z, y]*G[0, 1, 1, z])/2 - G[0, 1 - z, 0, y]/2 - 
     (G[0, z]*G[0, 1 - z, 0, y])/4 - (G[1, z]*G[0, 1 - z, 0, y])/4 - 
     (7*G[0, 1 - z, 1 - z, y])/6 + (G[1, z]*G[0, 1 - z, -z, y])/4 - 
     (G[1, z]*G[0, -z, 0, y])/2 + (23*G[0, -z, 1 - z, y])/24 + 
     (3*G[0, z]*G[0, -z, 1 - z, y])/4 + (G[1, z]*G[0, -z, 1 - z, y])/4 - 
     (3*G[1, z]*G[0, -z, -z, y])/4 + G[1, 0, 0, y]/2 + 
     (G[0, z]*G[1, 0, 0, y])/4 + (G[1, z]*G[1, 0, 0, y])/2 + 
     (31*G[1, 0, 1, z])/24 + (G[0, y]*G[1, 0, 1, z])/4 + 
     (G[1, y]*G[1, 0, 1, z])/4 - (G[-z, y]*G[1, 0, 1, z])/2 - 
     G[1, 0, 1 - z, y]/4 - (G[0, z]*G[1, 0, 1 - z, y])/4 + 
     (G[1, z]*G[1, 0, -z, y])/4 + (5*G[1, 1, 0, y])/12 + 
     (G[0, z]*G[1, 1, 0, y])/4 + G[1, 1, 0, z]/4 + (G[0, y]*G[1, 1, 0, z])/
      4 + (G[1, y]*G[1, 1, 0, z])/4 - (3*G[1 - z, y]*G[1, 1, 0, z])/4 + 
     (G[-z, y]*G[1, 1, 0, z])/4 - G[1, 1 - z, 0, y]/4 - 
     (G[0, z]*G[1, 1 - z, 0, y])/2 + (G[1, z]*G[1, 1 - z, -z, y])/4 - 
     G[1 - z, 0, 0, y]/2 - (G[0, z]*G[1 - z, 0, 0, y])/4 - 
     (G[1, z]*G[1 - z, 0, 0, y])/4 - (7*G[1 - z, 0, 1 - z, y])/6 + 
     (G[1, z]*G[1 - z, 0, -z, y])/4 + G[1 - z, 1, 0, y] - 
     (G[1, z]*G[1 - z, 1, 0, y])/4 - (7*G[1 - z, 1 - z, 0, y])/6 + 
     (G[0, z]*G[1 - z, 1 - z, 0, y])/4 + (G[1, z]*G[1 - z, -z, 0, y])/4 + 
     (17*G[1 - z, -z, 1 - z, y])/12 + (G[0, z]*G[1 - z, -z, 1 - z, y])/4 - 
     G[1, z]*G[1 - z, -z, -z, y] - G[-z, 0, 1 - z, y]/6 + 
     (G[0, z]*G[-z, 0, 1 - z, y])/4 + (G[1, z]*G[-z, 0, 1 - z, y])/2 - 
     (G[1, z]*G[-z, 0, -z, y])/2 - G[-z, 1 - z, 0, y]/6 + 
     (G[1, z]*G[-z, 1 - z, 0, y])/2 + (7*G[-z, 1 - z, 1 - z, y])/6 - 
     (G[1, z]*G[-z, 1 - z, -z, y])/2 - (7*G[-z, -z, 1 - z, y])/24 - 
     (G[0, z]*G[-z, -z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, 1 - z, y])/2 + 
     (3*G[1, z]*G[-z, -z, -z, y])/2 + (3*G[0, 0, 0, 1, z])/4 + 
     (3*G[0, 0, 1, 0, y])/4 - (3*G[0, 0, 1, 0, z])/4 - G[0, 0, 1, 1, z]/4 - 
     G[0, 0, 1 - z, 1 - z, y]/4 + G[0, 0, -z, 1 - z, y]/4 - 
     G[0, 1, 0, 1, z]/2 - G[0, 1, 1, 0, y]/2 + G[0, 1, 1, 0, z]/4 - 
     G[0, 1 - z, 0, 1 - z, y]/4 + G[0, 1 - z, 1, 0, y]/2 - 
     G[0, 1 - z, 1 - z, 0, y]/4 + G[0, 1 - z, -z, 1 - z, y]/4 - 
     G[0, -z, 0, 1 - z, y]/2 - G[0, -z, 1 - z, 0, y]/2 + 
     G[0, -z, 1 - z, 1 - z, y]/4 - (3*G[0, -z, -z, 1 - z, y])/4 - 
     G[1, 0, 0, 1, z]/2 + G[1, 0, 0, 1 - z, y]/2 - G[1, 0, 1, 0, y] + 
     G[1, 0, 1, 0, z]/2 + G[1, 0, 1 - z, 0, y]/2 + G[1, 0, -z, 1 - z, y]/4 - 
     (3*G[1, 1, 0, 0, y])/4 + G[1, 1, 1, 0, y]/4 - (3*G[1, 1, 1, 0, z])/4 + 
     G[1, 1 - z, 0, 0, y]/2 + G[1, 1 - z, 1, 0, y]/2 + 
     G[1, 1 - z, -z, 1 - z, y]/4 - G[1 - z, 0, 0, 1 - z, y]/4 + 
     G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 0, 1 - z, 0, y]/4 + 
     G[1 - z, 0, -z, 1 - z, y]/4 + G[1 - z, 1, 0, 0, y]/2 - 
     G[1 - z, 1, 0, 1 - z, y]/4 - G[1 - z, 1, 1 - z, 0, y]/4 - 
     G[1 - z, 1 - z, 0, 0, y]/4 - G[1 - z, 1 - z, 1, 0, y]/2 + 
     G[1 - z, -z, 0, 1 - z, y]/4 + G[1 - z, -z, 1 - z, 0, y]/4 - 
     G[1 - z, -z, -z, 1 - z, y] - G[-z, 0, 1, 0, y]/4 + 
     G[-z, 0, 1 - z, 1 - z, y]/2 - G[-z, 0, -z, 1 - z, y]/2 + 
     G[-z, 1 - z, 0, 1 - z, y]/2 - G[-z, 1 - z, 1, 0, y]/4 + 
     G[-z, 1 - z, 1 - z, 0, y]/2 - G[-z, 1 - z, -z, 1 - z, y]/2 - 
     G[-z, -z, 1 - z, 1 - z, y]/2 + (3*G[-z, -z, -z, 1 - z, y])/2)/
    (mh2*z^2) + (z*((Pi^2*G[1 - z, y])/36 - (5*zeta3*G[1 - z, y])/4 + 
      (197*G[0, z]*G[1 - z, y])/72 + ((11*I)/8)*Pi*G[0, z]*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[1, z]*G[1 - z, y])/12 - 
      (197*G[1, z]*G[-z, y])/72 - ((11*I)/8)*Pi*G[1, z]*G[-z, y] - 
      (G[1 - z, y]*G[0, 0, z])/2 - (11*G[-z, y]*G[0, 1, z])/24 + 
      (Pi^2*G[0, 1 - z, y])/24 + (5*G[0, z]*G[0, 1 - z, y])/24 - 
      (G[0, 0, z]*G[0, 1 - z, y])/4 - (G[0, 1, z]*G[0, 1 - z, y])/4 - 
      (5*G[1, z]*G[0, -z, y])/24 + (G[0, 1, z]*G[0, -z, y])/2 - 
      (G[1 - z, y]*G[1, 0, z])/6 - (G[-z, y]*G[1, 0, z])/24 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 + (G[0, -z, y]*G[1, 0, z])/4 + 
      (7*G[-z, y]*G[1, 1, z])/6 + (G[0, -z, y]*G[1, 1, z])/4 - 
      (19*G[0, z]*G[1 - z, 0, y])/24 - (G[0, 0, z]*G[1 - z, 0, y])/4 + 
      (G[0, 1, z]*G[1 - z, 0, y])/4 + (G[1, 0, z]*G[1 - z, 0, y])/4 + 
      (Pi^2*G[1 - z, 1, y])/12 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
      (7*G[0, z]*G[1 - z, 1 - z, y])/6 - (G[0, 0, z]*G[1 - z, 1 - z, y])/4 - 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + (7*G[1, z]*G[1 - z, -z, y])/6 - 
      (3*G[0, 1, z]*G[1 - z, -z, y])/4 + (G[1, 0, z]*G[1 - z, -z, y])/4 + 
      (19*G[1, z]*G[-z, 0, y])/24 - (G[0, 1, z]*G[-z, 0, y])/4 - 
      (197*G[-z, 1 - z, y])/72 - ((11*I)/8)*Pi*G[-z, 1 - z, y] - 
      (G[0, z]*G[-z, 1 - z, y])/24 + (7*G[1, z]*G[-z, 1 - z, y])/6 + 
      (G[1, 0, z]*G[-z, 1 - z, y])/4 - (5*G[1, z]*G[-z, -z, y])/12 + 
      (3*G[0, 1, z]*G[-z, -z, y])/2 - (G[1, 1, z]*G[-z, -z, y])/2 - 
      (3*G[1 - z, y]*G[0, 0, 1, z])/4 + G[-z, y]*G[0, 0, 1, z] + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[-z, y]*G[0, 1, 0, z])/4 + 
      (G[0, z]*G[0, 1 - z, 0, y])/2 - (G[0, z]*G[0, 1 - z, 1 - z, y])/4 - 
      (G[1, z]*G[0, -z, 0, y])/2 - (5*G[0, -z, 1 - z, y])/24 + 
      (G[0, z]*G[0, -z, 1 - z, y])/4 + (G[1, z]*G[0, -z, 1 - z, y])/4 + 
      (G[1, z]*G[0, -z, -z, y])/4 + (G[1 - z, y]*G[1, 0, 0, z])/4 - 
      (G[1 - z, y]*G[1, 0, 1, z])/4 - (3*G[1 - z, y]*G[1, 1, 0, z])/4 + 
      (G[-z, y]*G[1, 1, 0, z])/4 + (G[1, z]*G[1 - z, 0, -z, y])/4 + 
      (G[0, z]*G[1 - z, 1 - z, 0, y])/4 + (G[1, z]*G[1 - z, -z, 0, y])/4 + 
      (7*G[1 - z, -z, 1 - z, y])/6 + (G[0, z]*G[1 - z, -z, 1 - z, y])/4 - 
      G[1, z]*G[1 - z, -z, -z, y] + (19*G[-z, 0, 1 - z, y])/24 - 
      (G[0, z]*G[-z, 0, 1 - z, y])/4 + (19*G[-z, 1 - z, 0, y])/24 + 
      (7*G[-z, 1 - z, 1 - z, y])/6 + (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[-z, 1 - z, -z, y])/2 - (G[1, z]*G[-z, -z, 0, y])/2 - 
      (5*G[-z, -z, 1 - z, y])/12 - (G[1, z]*G[-z, -z, 1 - z, y])/2 + 
      (3*G[1, z]*G[-z, -z, -z, y])/2 - G[0, -z, 0, 1 - z, y]/2 - 
      G[0, -z, 1 - z, 0, y]/2 + G[0, -z, 1 - z, 1 - z, y]/4 + 
      G[0, -z, -z, 1 - z, y]/4 + G[1 - z, 0, 1, 0, y]/4 + 
      G[1 - z, 0, -z, 1 - z, y]/4 - G[1 - z, 1, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 1, 0, y]/4 + G[1 - z, -z, 0, 1 - z, y]/4 + 
      G[1 - z, -z, 1 - z, 0, y]/4 - G[1 - z, -z, -z, 1 - z, y] + 
      G[-z, 0, 1, 0, y]/4 + G[-z, 1 - z, 1, 0, y]/4 - 
      G[-z, 1 - z, -z, 1 - z, y]/2 - G[-z, -z, 0, 1 - z, y]/2 - 
      G[-z, -z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, 1 - z, y]/2 + 
      (3*G[-z, -z, -z, 1 - z, y])/2))/(mh2*y^2), 
 F[3, 2, "PS"] -> (z*(Pi^2/3 + 2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 
      2*G[1, 0, z]))/(mh2*N*(1 - y - z)^2) + 
   (N*z*(-1/12*Pi^2 - (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + G[1, 0, z]/2))/
    (mh2*(1 - y - z)^2) + ((2*G[0, y]*G[1, z])/3 - (2*G[1, z]*G[-z, y])/3 - 
     (2*G[0, 1, z])/3 + (2*G[0, 1 - z, y])/3 - (2*G[1, 0, y])/3 + 
     (2*G[1 - z, 0, y])/3 - (2*G[-z, 1 - z, y])/3)/(mh2*N*(1 - y - z)*z^2) + 
   (N*((G[0, z]*G[1 - z, y])/6 - (G[1, z]*G[-z, y])/6 - G[-z, 1 - z, y]/6))/
    (mh2*y^2*(1 - z)) + (N*(-1/6*(G[0, y]*G[1, z]) + (G[1, z]*G[-z, y])/6 + 
      G[0, 1, z]/6 - G[0, 1 - z, y]/6 + G[1, 0, y]/6 - G[1 - z, 0, y]/6 + 
      G[-z, 1 - z, y]/6))/(mh2*(1 - y - z)*z^2) + 
   ((-2*G[0, z]*G[1 - z, y])/3 + (2*G[1, z]*G[-z, y])/3 + 
     (2*G[-z, 1 - z, y])/3)/(mh2*N*y^2*(1 - z)) + 
   (-4*G[0, y] + 4*G[0, z] + (8*G[0, y]*G[1, z])/3 - 
     (8*G[0, z]*G[1 - z, y])/3 - (8*G[0, 1, z])/3 + 
     (8*G[1 - z, y]*G[0, 1, z])/3 + (8*G[0, 1 - z, y])/3 - 
     (8*G[1, z]*G[0, 1 - z, y])/3 - (8*G[1, 0, z])/3 + 
     (8*G[1 - z, y]*G[1, 0, z])/3 - (8*G[0, y]*G[1, 1, z])/3 + 
     (8*G[1 - z, 0, y])/3 - (8*G[1, z]*G[1 - z, 0, y])/3 + 
     (8*G[0, z]*G[1 - z, 1 - z, y])/3 + (8*G[0, 1, 1, z])/3 - 
     (8*G[0, 1 - z, 1 - z, y])/3 + (8*G[1, 0, 1, z])/3 + 
     (8*G[1, 1, 0, z])/3 - (8*G[1 - z, 0, 1 - z, y])/3 - 
     (8*G[1 - z, 1 - z, 0, y])/3)/(mh2*N*(y + z)) + 
   (-4*G[0, y]*G[1, z] + 4*G[0, z]*G[1 - z, y] + 4*G[0, 1, z] + 
     (4*G[1 - z, y]*G[0, 1, z])/3 - 4*G[0, 1 - z, y] - 
     (4*G[1, z]*G[0, 1 - z, y])/3 + 4*G[1, 0, z] + (4*G[1 - z, y]*G[1, 0, z])/
      3 - (4*G[0, y]*G[1, 1, z])/3 - 4*G[1 - z, 0, y] - 
     (4*G[1, z]*G[1 - z, 0, y])/3 + (4*G[0, z]*G[1 - z, 1 - z, y])/3 + 
     (4*G[0, 1, 1, z])/3 - (4*G[0, 1 - z, 1 - z, y])/3 + 
     (4*G[1, 0, 1, z])/3 + (4*G[1, 1, 0, z])/3 - (4*G[1 - z, 0, 1 - z, y])/
      3 - (4*G[1 - z, 1 - z, 0, y])/3)/(mh2*N*(y + z)^2) + 
   (N*(G[0, y]*G[1, z] - G[0, z]*G[1 - z, y] - G[0, 1, z] - 
      (G[1 - z, y]*G[0, 1, z])/3 + G[0, 1 - z, y] + (G[1, z]*G[0, 1 - z, y])/
       3 - G[1, 0, z] - (G[1 - z, y]*G[1, 0, z])/3 + (G[0, y]*G[1, 1, z])/3 + 
      G[1 - z, 0, y] + (G[1, z]*G[1 - z, 0, y])/3 - 
      (G[0, z]*G[1 - z, 1 - z, y])/3 - G[0, 1, 1, z]/3 + 
      G[0, 1 - z, 1 - z, y]/3 - G[1, 0, 1, z]/3 - G[1, 1, 0, z]/3 + 
      G[1 - z, 0, 1 - z, y]/3 + G[1 - z, 1 - z, 0, y]/3))/(mh2*(y + z)^2) + 
   (N*(G[0, y] - G[0, z] - (2*G[0, y]*G[1, z])/3 + (2*G[0, z]*G[1 - z, y])/
       3 + (2*G[0, 1, z])/3 - (2*G[1 - z, y]*G[0, 1, z])/3 - 
      (2*G[0, 1 - z, y])/3 + (2*G[1, z]*G[0, 1 - z, y])/3 + 
      (2*G[1, 0, z])/3 - (2*G[1 - z, y]*G[1, 0, z])/3 + 
      (2*G[0, y]*G[1, 1, z])/3 - (2*G[1 - z, 0, y])/3 + 
      (2*G[1, z]*G[1 - z, 0, y])/3 - (2*G[0, z]*G[1 - z, 1 - z, y])/3 - 
      (2*G[0, 1, 1, z])/3 + (2*G[0, 1 - z, 1 - z, y])/3 - 
      (2*G[1, 0, 1, z])/3 - (2*G[1, 1, 0, z])/3 + (2*G[1 - z, 0, 1 - z, y])/
       3 + (2*G[1 - z, 1 - z, 0, y])/3))/(mh2*(y + z)) + 
   (Pi^2/6 - (2*G[0, y])/3 + (2*G[0, z])/3 + G[0, y]*G[0, z] + 
     (2*Pi^2*G[1, y])/9 - (2*Pi^2*G[1, z])/9 + (8*G[0, y]*G[1, z])/3 - 
     (8*G[0, z]*G[1 - z, y])/3 - (8*G[0, 1, z])/3 - 
     (4*G[0, y]*G[0, 1, z])/3 + (8*G[-z, y]*G[0, 1, z])/3 + 
     (8*G[0, 1 - z, y])/3 - (4*G[0, z]*G[0, 1 - z, y])/3 - G[1, 0, y] + 
     (4*G[0, z]*G[1, 0, y])/3 - (4*G[1, z]*G[1, 0, y])/3 - 
     (11*G[1, 0, z])/3 - (4*G[0, y]*G[1, 0, z])/3 + 
     (8*G[-z, y]*G[1, 0, z])/3 + (8*G[1 - z, 0, y])/3 - 
     (8*G[1, z]*G[-z, 0, y])/3 + (8*G[0, z]*G[-z, 1 - z, y])/3 + 
     (8*G[0, 0, 1, z])/3 + (4*G[0, 1, 0, y])/3 + (4*G[0, 1, 0, z])/3 + 
     (4*G[1, 0, 1, z])/3 - (4*G[1, 0, 1 - z, y])/3 - (4*G[1, 1, 0, y])/3 + 
     (8*G[1, 1, 0, z])/3 - (4*G[1, 1 - z, 0, y])/3 - 
     (8*G[-z, 0, 1 - z, y])/3 - (8*G[-z, 1 - z, 0, y])/3)/
    (mh2*N*(1 - y - z)) + (N*(Pi^2/24 + (G[0, y]*G[0, z])/4 + 
      (Pi^2*G[1, y])/18 - (Pi^2*G[1, z])/18 - (G[0, y]*G[0, 1, z])/3 + 
      (2*G[-z, y]*G[0, 1, z])/3 - (G[0, z]*G[0, 1 - z, y])/3 - G[1, 0, y]/4 + 
      (G[0, z]*G[1, 0, y])/3 - (G[1, z]*G[1, 0, y])/3 - G[1, 0, z]/4 - 
      (G[0, y]*G[1, 0, z])/3 + (2*G[-z, y]*G[1, 0, z])/3 - 
      (2*G[1, z]*G[-z, 0, y])/3 + (2*G[0, z]*G[-z, 1 - z, y])/3 + 
      (2*G[0, 0, 1, z])/3 + G[0, 1, 0, y]/3 + G[0, 1, 0, z]/3 + 
      G[1, 0, 1, z]/3 - G[1, 0, 1 - z, y]/3 - G[1, 1, 0, y]/3 + 
      (2*G[1, 1, 0, z])/3 - G[1, 1 - z, 0, y]/3 - (2*G[-z, 0, 1 - z, y])/3 - 
      (2*G[-z, 1 - z, 0, y])/3))/(mh2*(1 - y - z)^2) + 
   (N*(-1/24*Pi^2 + G[0, y]/6 - G[0, z]/6 - (G[0, y]*G[0, z])/4 - 
      (Pi^2*G[1, y])/18 + (Pi^2*G[1, z])/18 - (2*G[0, y]*G[1, z])/3 + 
      (2*G[0, z]*G[1 - z, y])/3 + (2*G[0, 1, z])/3 + (G[0, y]*G[0, 1, z])/3 - 
      (2*G[-z, y]*G[0, 1, z])/3 - (2*G[0, 1 - z, y])/3 + 
      (G[0, z]*G[0, 1 - z, y])/3 + G[1, 0, y]/4 - (G[0, z]*G[1, 0, y])/3 + 
      (G[1, z]*G[1, 0, y])/3 + (11*G[1, 0, z])/12 + (G[0, y]*G[1, 0, z])/3 - 
      (2*G[-z, y]*G[1, 0, z])/3 - (2*G[1 - z, 0, y])/3 + 
      (2*G[1, z]*G[-z, 0, y])/3 - (2*G[0, z]*G[-z, 1 - z, y])/3 - 
      (2*G[0, 0, 1, z])/3 - G[0, 1, 0, y]/3 - G[0, 1, 0, z]/3 - 
      G[1, 0, 1, z]/3 + G[1, 0, 1 - z, y]/3 + G[1, 1, 0, y]/3 - 
      (2*G[1, 1, 0, z])/3 + G[1, 1 - z, 0, y]/3 + (2*G[-z, 0, 1 - z, y])/3 + 
      (2*G[-z, 1 - z, 0, y])/3))/(mh2*(1 - y - z)) + 
   (-1/6*Pi^2 - G[0, y]*G[0, z] - (2*Pi^2*G[1, y])/9 + (2*Pi^2*G[1, z])/9 + 
     (4*G[0, y]*G[0, 1, z])/3 - (8*G[-z, y]*G[0, 1, z])/3 + 
     (4*G[0, z]*G[0, 1 - z, y])/3 + G[1, 0, y] - (4*G[0, z]*G[1, 0, y])/3 + 
     (4*G[1, z]*G[1, 0, y])/3 + G[1, 0, z] + (4*G[0, y]*G[1, 0, z])/3 - 
     (8*G[-z, y]*G[1, 0, z])/3 + (8*G[1, z]*G[-z, 0, y])/3 - 
     (8*G[0, z]*G[-z, 1 - z, y])/3 - (8*G[0, 0, 1, z])/3 - 
     (4*G[0, 1, 0, y])/3 - (4*G[0, 1, 0, z])/3 - (4*G[1, 0, 1, z])/3 + 
     (4*G[1, 0, 1 - z, y])/3 + (4*G[1, 1, 0, y])/3 - (8*G[1, 1, 0, z])/3 + 
     (4*G[1, 1 - z, 0, y])/3 + (8*G[-z, 0, 1 - z, y])/3 + 
     (8*G[-z, 1 - z, 0, y])/3)/(mh2*N*(1 - y - z)^2) + 
   (4*G[1, z] + 4*G[0, y]*G[1, z] + 4*G[1 - z, y] + 4*G[0, z]*G[1 - z, y] - 
     (16*G[1, z]*G[1 - z, y])/3 - 8*G[1, z]*G[-z, y] - 4*G[0, 1, z] - 
     2*G[1 - z, y]*G[0, 1, z] - 2*G[-z, y]*G[0, 1, z] + 4*G[0, 1 - z, y] - 
     2*G[0, z]*G[0, 1 - z, y] + 2*G[1, z]*G[0, 1 - z, y] + 
     2*G[1, z]*G[0, -z, y] + 4*G[1, 0, z] + 2*G[-z, y]*G[1, 0, z] - 
     (16*G[1, 1, z])/3 + 2*G[0, y]*G[1, 1, z] - 4*G[-z, y]*G[1, 1, z] + 
     4*G[1 - z, 0, y] + 2*G[1, z]*G[1 - z, 0, y] - (16*G[1 - z, 1 - z, y])/
      3 + 2*G[0, z]*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, -z, y] + 
     2*G[1, z]*G[-z, 0, y] - 8*G[-z, 1 - z, y] + 2*G[0, z]*G[-z, 1 - z, y] - 
     4*G[1, z]*G[-z, 1 - z, y] - 4*G[1, z]*G[-z, -z, y] - 2*G[0, 1, 0, y] - 
     2*G[0, 1, 1, z] + 2*G[0, 1 - z, 1 - z, y] + 2*G[0, -z, 1 - z, y] - 
     2*G[1, 0, 1, z] + 2*G[1 - z, 0, 1 - z, y] - 2*G[1 - z, 1, 0, y] + 
     2*G[1 - z, 1 - z, 0, y] - 4*G[1 - z, -z, 1 - z, y] + 
     2*G[-z, 0, 1 - z, y] + 2*G[-z, 1 - z, 0, y] - 4*G[-z, 1 - z, 1 - z, y] - 
     4*G[-z, -z, 1 - z, y])/(mh2*N*z*(y + z)) + 
   (-1/9*Pi^2 - (2*G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/3 + (2*G[1, 0, y])/3 + 
     2*G[0, z]*G[1, 0, y] - 2*G[1, z]*G[1, 0, y] + (2*G[1, 0, z])/3 + 
     2*G[-z, y]*G[1, 0, z] - 2*G[1, z]*G[-z, 0, y] + 
     2*G[0, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, -z, y] - 
     2*G[1, 0, 1 - z, y] - 2*G[1, 1, 0, y] - 2*G[1, 1 - z, 0, y] - 
     2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] - 2*G[-z, -z, 1 - z, y])/
    (mh2*N*(1 - z)*(1 - y - z)^2) + (-1/9*Pi^2 - (2*G[0, y]*G[0, z])/3 + 
     (Pi^2*G[1, y])/3 - (2*G[0, z]*G[1 - z, y])/3 + (2*G[1, z]*G[-z, y])/3 + 
     (2*G[1, 0, y])/3 + 2*G[0, z]*G[1, 0, y] - 2*G[1, z]*G[1, 0, y] + 
     (2*G[1, 0, z])/3 + 2*G[-z, y]*G[1, 0, z] - 2*G[1, z]*G[-z, 0, y] + 
     (2*G[-z, 1 - z, y])/3 + 2*G[0, z]*G[-z, 1 - z, y] - 
     2*G[1, z]*G[-z, -z, y] - 2*G[1, 0, 1 - z, y] - 2*G[1, 1, 0, y] - 
     2*G[1, 1 - z, 0, y] - 2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] - 
     2*G[-z, -z, 1 - z, y])/(mh2*N*y*(1 - z)^2) + 
   (-1/9*Pi^2 - (2*G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/3 - 
     (2*G[0, z]*G[1 - z, y])/3 + (2*G[1, z]*G[-z, y])/3 + (2*G[1, 0, y])/3 + 
     2*G[0, z]*G[1, 0, y] - 2*G[1, z]*G[1, 0, y] + (2*G[1, 0, z])/3 + 
     2*G[-z, y]*G[1, 0, z] - 2*G[1, z]*G[-z, 0, y] + (2*G[-z, 1 - z, y])/3 + 
     2*G[0, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, -z, y] - 
     2*G[1, 0, 1 - z, y] - 2*G[1, 1, 0, y] - 2*G[1, 1 - z, 0, y] - 
     2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] - 2*G[-z, -z, 1 - z, y])/
    (mh2*N*(1 - z)^2*(1 - y - z)) + (G[0, y]/3 + (Pi^2*G[1, z])/6 - 
     2*G[0, y]*G[1, z] + (2*G[0, z]*G[1 - z, y])/3 + 2*G[1, z]*G[-z, y] + 
     (8*G[0, 1, z])/3 + G[0, y]*G[0, 1, z] - 2*G[-z, y]*G[0, 1, z] - 
     2*G[0, 1 - z, y] + G[0, z]*G[0, 1 - z, y] + (4*G[1, 0, y])/3 + 
     (2*G[1, 0, z])/3 + G[0, y]*G[1, 0, z] - G[-z, y]*G[1, 0, z] - 
     2*G[1 - z, 0, y] + G[1, z]*G[-z, 0, y] + 2*G[-z, 1 - z, y] - 
     G[0, z]*G[-z, 1 - z, y] - G[1, z]*G[-z, -z, y] - 2*G[0, 0, 1, z] - 
     G[0, 1, 0, y] - G[0, 1, 0, z] - G[1, 0, 1, z] - 2*G[1, 1, 0, z] + 
     G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] - G[-z, -z, 1 - z, y])/
    (mh2*N*(1 - y - z)*z) + ((Pi^2*G[1, z])/9 + (2*G[0, y]*G[0, 1, z])/3 - 
     (4*G[-z, y]*G[0, 1, z])/3 + (2*G[0, z]*G[0, 1 - z, y])/3 + 
     (2*G[0, y]*G[1, 0, z])/3 - (2*G[-z, y]*G[1, 0, z])/3 + 
     (2*G[1, z]*G[-z, 0, y])/3 - (2*G[0, z]*G[-z, 1 - z, y])/3 - 
     (2*G[1, z]*G[-z, -z, y])/3 - (4*G[0, 0, 1, z])/3 - (2*G[0, 1, 0, y])/3 - 
     (2*G[0, 1, 0, z])/3 - (2*G[1, 0, 1, z])/3 - (4*G[1, 1, 0, z])/3 + 
     (2*G[-z, 0, 1 - z, y])/3 + (2*G[-z, 1 - z, 0, y])/3 - 
     (2*G[-z, -z, 1 - z, y])/3)/(mh2*N*(1 - y - z)^2*z^2) + 
   (N*(-1/36*Pi^2 - (G[0, y]*G[0, z])/6 + (Pi^2*G[1, z])/12 + 
      (G[0, y]*G[0, 1, z])/2 - G[-z, y]*G[0, 1, z] + (G[0, z]*G[0, 1 - z, y])/
       2 + G[1, 0, y]/6 + G[1, 0, z]/6 + (G[0, y]*G[1, 0, z])/2 - 
      (G[-z, y]*G[1, 0, z])/2 + (G[1, z]*G[-z, 0, y])/2 - 
      (G[0, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, y])/2 - 
      G[0, 0, 1, z] - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 1, z]/2 - 
      G[1, 1, 0, z] + G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2 - 
      G[-z, -z, 1 - z, y]/2))/(mh2*(1 - y - z)^2*z) + 
   (N*(G[1, z]/2 + G[1 - z, y]/2 + G[0, z]*G[1 - z, y] - 
      (2*G[1, z]*G[1 - z, y])/3 - G[1, z]*G[-z, y] - G[1 - z, y]*G[0, 1, z] - 
      G[-z, y]*G[0, 1, z] + (G[0, z]*G[0, 1 - z, y])/2 + 
      G[1, z]*G[0, 1 - z, y] - (G[1, z]*G[0, -z, y])/2 + G[1, 0, y] - 
      (G[-z, y]*G[1, 0, z])/2 - (2*G[1, 1, z])/3 + G[0, y]*G[1, 1, z] - 
      (G[-z, y]*G[1, 1, z])/2 + G[1, z]*G[1 - z, 0, y] - 
      (2*G[1 - z, 1 - z, y])/3 - (G[0, z]*G[1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/2 + G[1, z]*G[-z, 0, y] - G[-z, 1 - z, y] - 
      (G[0, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[-z, 1 - z, y])/2 - 
      (G[1, z]*G[-z, -z, y])/2 - G[0, 1, 0, y] - G[0, 1, 1, z] + 
      G[0, 1 - z, 1 - z, y] - G[0, -z, 1 - z, y]/2 - G[1, 0, 1, z] + 
      G[1 - z, 0, 1 - z, y] - G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y] - 
      G[1 - z, -z, 1 - z, y]/2 + G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] - 
      G[-z, 1 - z, 1 - z, y]/2 - G[-z, -z, 1 - z, y]/2))/(mh2*y*z) + 
   (N*((Pi^2*G[1, y])/18 + (G[0, z]*G[1, 0, y])/3 - (G[1, z]*G[1, 0, y])/3 + 
      (G[-z, y]*G[1, 0, z])/3 - (G[1, z]*G[-z, 0, y])/3 + 
      (G[0, z]*G[-z, 1 - z, y])/3 - (G[1, z]*G[-z, -z, y])/3 - 
      G[1, 0, 1 - z, y]/3 - G[1, 1, 0, y]/3 - G[1, 1 - z, 0, y]/3 - 
      G[-z, 0, 1 - z, y]/3 - G[-z, 1 - z, 0, y]/3 - G[-z, -z, 1 - z, y]/3))/
    (mh2*y*(1 - z)^3) + (N*((Pi^2*G[1, y])/18 + (G[0, z]*G[1, 0, y])/3 - 
      (G[1, z]*G[1, 0, y])/3 + (G[-z, y]*G[1, 0, z])/3 - 
      (G[1, z]*G[-z, 0, y])/3 + (G[0, z]*G[-z, 1 - z, y])/3 - 
      (G[1, z]*G[-z, -z, y])/3 - G[1, 0, 1 - z, y]/3 - G[1, 1, 0, y]/3 - 
      G[1, 1 - z, 0, y]/3 - G[-z, 0, 1 - z, y]/3 - G[-z, 1 - z, 0, y]/3 - 
      G[-z, -z, 1 - z, y]/3))/(mh2*(1 - z)^3*(1 - y - z)) + 
   (N*(G[0, z]/12 + (Pi^2*G[1, y])/24 + (G[0, y]*G[1, z])/6 - 
      (G[0, z]*G[1 - z, y])/2 + (G[1, z]*G[-z, y])/2 + G[0, 1 - z, y]/6 + 
      (G[0, z]*G[1, 0, y])/4 - (G[1, z]*G[1, 0, y])/4 - G[1, 0, z]/6 + 
      (G[-z, y]*G[1, 0, z])/4 + G[1 - z, 0, y]/6 - (G[1, z]*G[-z, 0, y])/4 + 
      G[-z, 1 - z, y]/2 + (G[0, z]*G[-z, 1 - z, y])/4 - 
      (G[1, z]*G[-z, -z, y])/4 - G[1, 0, 1 - z, y]/4 - G[1, 1, 0, y]/4 - 
      G[1, 1 - z, 0, y]/4 - G[-z, 0, 1 - z, y]/4 - G[-z, 1 - z, 0, y]/4 - 
      G[-z, -z, 1 - z, y]/4))/(mh2*y*(1 - z)) + 
   (N*(G[0, z]/12 + (Pi^2*G[1, y])/24 + (G[0, y]*G[1, z])/6 - 
      (G[0, z]*G[1 - z, y])/2 + (G[1, z]*G[-z, y])/2 + G[0, 1 - z, y]/6 + 
      (G[0, z]*G[1, 0, y])/4 - (G[1, z]*G[1, 0, y])/4 - G[1, 0, z]/6 + 
      (G[-z, y]*G[1, 0, z])/4 + G[1 - z, 0, y]/6 - (G[1, z]*G[-z, 0, y])/4 + 
      G[-z, 1 - z, y]/2 + (G[0, z]*G[-z, 1 - z, y])/4 - 
      (G[1, z]*G[-z, -z, y])/4 - G[1, 0, 1 - z, y]/4 - G[1, 1, 0, y]/4 - 
      G[1, 1 - z, 0, y]/4 - G[-z, 0, 1 - z, y]/4 - G[-z, 1 - z, 0, y]/4 - 
      G[-z, -z, 1 - z, y]/4))/(mh2*(1 - z)*(1 - y - z)) + 
   (N*((Pi^2*G[1, y])/36 + (G[0, z]*G[1, 0, y])/6 - (G[1, z]*G[1, 0, y])/6 + 
      (G[-z, y]*G[1, 0, z])/6 - (G[1, z]*G[-z, 0, y])/6 + 
      (G[0, z]*G[-z, 1 - z, y])/6 - (G[1, z]*G[-z, -z, y])/6 - 
      G[1, 0, 1 - z, y]/6 - G[1, 1, 0, y]/6 - G[1, 1 - z, 0, y]/6 - 
      G[-z, 0, 1 - z, y]/6 - G[-z, 1 - z, 0, y]/6 - G[-z, -z, 1 - z, y]/6))/
    (mh2*y^2*(1 - z)^2) + (N*((Pi^2*G[1, y])/36 + (G[0, z]*G[1, 0, y])/6 - 
      (G[1, z]*G[1, 0, y])/6 + (G[-z, y]*G[1, 0, z])/6 - 
      (G[1, z]*G[-z, 0, y])/6 + (G[0, z]*G[-z, 1 - z, y])/6 - 
      (G[1, z]*G[-z, -z, y])/6 - G[1, 0, 1 - z, y]/6 - G[1, 1, 0, y]/6 - 
      G[1, 1 - z, 0, y]/6 - G[-z, 0, 1 - z, y]/6 - G[-z, 1 - z, 0, y]/6 - 
      G[-z, -z, 1 - z, y]/6))/(mh2*(1 - z)^2*(1 - y - z)^2) + 
   (N*(-1/36*(Pi^2*G[1, z]) - (G[0, y]*G[0, 1, z])/6 + 
      (G[-z, y]*G[0, 1, z])/3 - (G[0, z]*G[0, 1 - z, y])/6 - 
      (G[0, y]*G[1, 0, z])/6 + (G[-z, y]*G[1, 0, z])/6 - 
      (G[1, z]*G[-z, 0, y])/6 + (G[0, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 + G[0, 0, 1, z]/3 + G[0, 1, 0, y]/6 + 
      G[0, 1, 0, z]/6 + G[1, 0, 1, z]/6 + G[1, 1, 0, z]/3 - 
      G[-z, 0, 1 - z, y]/6 - G[-z, 1 - z, 0, y]/6 + G[-z, -z, 1 - z, y]/6))/
    (mh2*(1 - y - z)^2*z^2) + 
   (N*(-1/12*G[0, y] - (Pi^2*G[1, z])/24 + (G[0, y]*G[1, z])/2 - 
      (G[0, z]*G[1 - z, y])/6 - (G[1, z]*G[-z, y])/2 - (2*G[0, 1, z])/3 - 
      (G[0, y]*G[0, 1, z])/4 + (G[-z, y]*G[0, 1, z])/2 + G[0, 1 - z, y]/2 - 
      (G[0, z]*G[0, 1 - z, y])/4 - G[1, 0, y]/3 - G[1, 0, z]/6 - 
      (G[0, y]*G[1, 0, z])/4 + (G[-z, y]*G[1, 0, z])/4 + G[1 - z, 0, y]/2 - 
      (G[1, z]*G[-z, 0, y])/4 - G[-z, 1 - z, y]/2 + (G[0, z]*G[-z, 1 - z, y])/
       4 + (G[1, z]*G[-z, -z, y])/4 + G[0, 0, 1, z]/2 + G[0, 1, 0, y]/4 + 
      G[0, 1, 0, z]/4 + G[1, 0, 1, z]/4 + G[1, 1, 0, z]/2 - 
      G[-z, 0, 1 - z, y]/4 - G[-z, 1 - z, 0, y]/4 + G[-z, -z, 1 - z, y]/4))/
    (mh2*(1 - y - z)*z) + (N*(Pi^2/36 + (G[0, y]*G[0, z])/6 - 
      (Pi^2*G[1, y])/12 - G[1, 0, y]/6 - (G[0, z]*G[1, 0, y])/2 + 
      (G[1, z]*G[1, 0, y])/2 - G[1, 0, z]/6 - (G[-z, y]*G[1, 0, z])/2 + 
      (G[1, z]*G[-z, 0, y])/2 - (G[0, z]*G[-z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, y])/2 + G[1, 0, 1 - z, y]/2 + G[1, 1, 0, y]/2 + 
      G[1, 1 - z, 0, y]/2 + G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2 + 
      G[-z, -z, 1 - z, y]/2))/(mh2*(1 - z)*(1 - y - z)^2) + 
   (N*(Pi^2/36 + (G[0, y]*G[0, z])/6 - (Pi^2*G[1, y])/12 + 
      (G[0, z]*G[1 - z, y])/6 - (G[1, z]*G[-z, y])/6 - G[1, 0, y]/6 - 
      (G[0, z]*G[1, 0, y])/2 + (G[1, z]*G[1, 0, y])/2 - G[1, 0, z]/6 - 
      (G[-z, y]*G[1, 0, z])/2 + (G[1, z]*G[-z, 0, y])/2 - G[-z, 1 - z, y]/6 - 
      (G[0, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[-z, -z, y])/2 + 
      G[1, 0, 1 - z, y]/2 + G[1, 1, 0, y]/2 + G[1, 1 - z, 0, y]/2 + 
      G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2 + G[-z, -z, 1 - z, y]/2))/
    (mh2*y*(1 - z)^2) + (N*(Pi^2/36 + (G[0, y]*G[0, z])/6 - 
      (Pi^2*G[1, y])/12 + (G[0, z]*G[1 - z, y])/6 - (G[1, z]*G[-z, y])/6 - 
      G[1, 0, y]/6 - (G[0, z]*G[1, 0, y])/2 + (G[1, z]*G[1, 0, y])/2 - 
      G[1, 0, z]/6 - (G[-z, y]*G[1, 0, z])/2 + (G[1, z]*G[-z, 0, y])/2 - 
      G[-z, 1 - z, y]/6 - (G[0, z]*G[-z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, y])/2 + G[1, 0, 1 - z, y]/2 + G[1, 1, 0, y]/2 + 
      G[1, 1 - z, 0, y]/2 + G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2 + 
      G[-z, -z, 1 - z, y]/2))/(mh2*(1 - z)^2*(1 - y - z)) + 
   (-1/9*(Pi^2*G[1, y]) - (2*G[0, z]*G[1, 0, y])/3 + 
     (2*G[1, z]*G[1, 0, y])/3 - (2*G[-z, y]*G[1, 0, z])/3 + 
     (2*G[1, z]*G[-z, 0, y])/3 - (2*G[0, z]*G[-z, 1 - z, y])/3 + 
     (2*G[1, z]*G[-z, -z, y])/3 + (2*G[1, 0, 1 - z, y])/3 + 
     (2*G[1, 1, 0, y])/3 + (2*G[1, 1 - z, 0, y])/3 + 
     (2*G[-z, 0, 1 - z, y])/3 + (2*G[-z, 1 - z, 0, y])/3 + 
     (2*G[-z, -z, 1 - z, y])/3)/(mh2*N*y^2*(1 - z)^2) + 
   (-1/9*(Pi^2*G[1, y]) - (2*G[0, z]*G[1, 0, y])/3 + 
     (2*G[1, z]*G[1, 0, y])/3 - (2*G[-z, y]*G[1, 0, z])/3 + 
     (2*G[1, z]*G[-z, 0, y])/3 - (2*G[0, z]*G[-z, 1 - z, y])/3 + 
     (2*G[1, z]*G[-z, -z, y])/3 + (2*G[1, 0, 1 - z, y])/3 + 
     (2*G[1, 1, 0, y])/3 + (2*G[1, 1 - z, 0, y])/3 + 
     (2*G[-z, 0, 1 - z, y])/3 + (2*G[-z, 1 - z, 0, y])/3 + 
     (2*G[-z, -z, 1 - z, y])/3)/(mh2*N*(1 - z)^2*(1 - y - z)^2) + 
   (-1/3*G[0, z] - (Pi^2*G[1, y])/6 - (2*G[0, y]*G[1, z])/3 + 
     2*G[0, z]*G[1 - z, y] - 2*G[1, z]*G[-z, y] - (2*G[0, 1 - z, y])/3 - 
     G[0, z]*G[1, 0, y] + G[1, z]*G[1, 0, y] + (2*G[1, 0, z])/3 - 
     G[-z, y]*G[1, 0, z] - (2*G[1 - z, 0, y])/3 + G[1, z]*G[-z, 0, y] - 
     2*G[-z, 1 - z, y] - G[0, z]*G[-z, 1 - z, y] + G[1, z]*G[-z, -z, y] + 
     G[1, 0, 1 - z, y] + G[1, 1, 0, y] + G[1, 1 - z, 0, y] + 
     G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + G[-z, -z, 1 - z, y])/
    (mh2*N*y*(1 - z)) + (-1/3*G[0, z] - (Pi^2*G[1, y])/6 - 
     (2*G[0, y]*G[1, z])/3 + 2*G[0, z]*G[1 - z, y] - 2*G[1, z]*G[-z, y] - 
     (2*G[0, 1 - z, y])/3 - G[0, z]*G[1, 0, y] + G[1, z]*G[1, 0, y] + 
     (2*G[1, 0, z])/3 - G[-z, y]*G[1, 0, z] - (2*G[1 - z, 0, y])/3 + 
     G[1, z]*G[-z, 0, y] - 2*G[-z, 1 - z, y] - G[0, z]*G[-z, 1 - z, y] + 
     G[1, z]*G[-z, -z, y] + G[1, 0, 1 - z, y] + G[1, 1, 0, y] + 
     G[1, 1 - z, 0, y] + G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + 
     G[-z, -z, 1 - z, y])/(mh2*N*(1 - z)*(1 - y - z)) + 
   (N*(-G[1, z] - G[0, y]*G[1, z] - G[1 - z, y] - G[0, z]*G[1 - z, y] + 
      (4*G[1, z]*G[1 - z, y])/3 + 2*G[1, z]*G[-z, y] + G[0, 1, z] + 
      (G[1 - z, y]*G[0, 1, z])/2 + (G[-z, y]*G[0, 1, z])/2 - G[0, 1 - z, y] + 
      (G[0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, y])/2 - 
      (G[1, z]*G[0, -z, y])/2 - G[1, 0, z] - (G[-z, y]*G[1, 0, z])/2 + 
      (4*G[1, 1, z])/3 - (G[0, y]*G[1, 1, z])/2 + G[-z, y]*G[1, 1, z] - 
      G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/2 + (4*G[1 - z, 1 - z, y])/
       3 - (G[0, z]*G[1 - z, 1 - z, y])/2 + G[1, z]*G[1 - z, -z, y] - 
      (G[1, z]*G[-z, 0, y])/2 + 2*G[-z, 1 - z, y] - (G[0, z]*G[-z, 1 - z, y])/
       2 + G[1, z]*G[-z, 1 - z, y] + G[1, z]*G[-z, -z, y] + G[0, 1, 0, y]/2 + 
      G[0, 1, 1, z]/2 - G[0, 1 - z, 1 - z, y]/2 - G[0, -z, 1 - z, y]/2 + 
      G[1, 0, 1, z]/2 - G[1 - z, 0, 1 - z, y]/2 + G[1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 0, y]/2 + G[1 - z, -z, 1 - z, y] - 
      G[-z, 0, 1 - z, y]/2 - G[-z, 1 - z, 0, y]/2 + G[-z, 1 - z, 1 - z, y] + 
      G[-z, -z, 1 - z, y]))/(mh2*z*(y + z)) + 
   ((-2*Pi^2*G[1, y])/9 - (4*G[0, z]*G[1, 0, y])/3 + 
     (4*G[1, z]*G[1, 0, y])/3 - (4*G[-z, y]*G[1, 0, z])/3 + 
     (4*G[1, z]*G[-z, 0, y])/3 - (4*G[0, z]*G[-z, 1 - z, y])/3 + 
     (4*G[1, z]*G[-z, -z, y])/3 + (4*G[1, 0, 1 - z, y])/3 + 
     (4*G[1, 1, 0, y])/3 + (4*G[1, 1 - z, 0, y])/3 + 
     (4*G[-z, 0, 1 - z, y])/3 + (4*G[-z, 1 - z, 0, y])/3 + 
     (4*G[-z, -z, 1 - z, y])/3)/(mh2*N*y*(1 - z)^3) + 
   ((-2*Pi^2*G[1, y])/9 - (4*G[0, z]*G[1, 0, y])/3 + 
     (4*G[1, z]*G[1, 0, y])/3 - (4*G[-z, y]*G[1, 0, z])/3 + 
     (4*G[1, z]*G[-z, 0, y])/3 - (4*G[0, z]*G[-z, 1 - z, y])/3 + 
     (4*G[1, z]*G[-z, -z, y])/3 + (4*G[1, 0, 1 - z, y])/3 + 
     (4*G[1, 1, 0, y])/3 + (4*G[1, 1 - z, 0, y])/3 + 
     (4*G[-z, 0, 1 - z, y])/3 + (4*G[-z, 1 - z, 0, y])/3 + 
     (4*G[-z, -z, 1 - z, y])/3)/(mh2*N*(1 - z)^3*(1 - y - z)) + 
   (Pi^2/9 + (2*G[0, y]*G[0, z])/3 - (Pi^2*G[1, z])/3 - 
     2*G[0, y]*G[0, 1, z] + 4*G[-z, y]*G[0, 1, z] - 
     2*G[0, z]*G[0, 1 - z, y] - (2*G[1, 0, y])/3 - (2*G[1, 0, z])/3 - 
     2*G[0, y]*G[1, 0, z] + 2*G[-z, y]*G[1, 0, z] - 2*G[1, z]*G[-z, 0, y] + 
     2*G[0, z]*G[-z, 1 - z, y] + 2*G[1, z]*G[-z, -z, y] + 4*G[0, 0, 1, z] + 
     2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 2*G[1, 0, 1, z] + 4*G[1, 1, 0, z] - 
     2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] + 2*G[-z, -z, 1 - z, y])/
    (mh2*N*(1 - y - z)^2*z) + (-2*G[1, z] - 2*G[1 - z, y] - 
     4*G[0, z]*G[1 - z, y] + (8*G[1, z]*G[1 - z, y])/3 + 4*G[1, z]*G[-z, y] + 
     4*G[1 - z, y]*G[0, 1, z] + 4*G[-z, y]*G[0, 1, z] - 
     2*G[0, z]*G[0, 1 - z, y] - 4*G[1, z]*G[0, 1 - z, y] + 
     2*G[1, z]*G[0, -z, y] - 4*G[1, 0, y] + 2*G[-z, y]*G[1, 0, z] + 
     (8*G[1, 1, z])/3 - 4*G[0, y]*G[1, 1, z] + 2*G[-z, y]*G[1, 1, z] - 
     4*G[1, z]*G[1 - z, 0, y] + (8*G[1 - z, 1 - z, y])/3 + 
     2*G[0, z]*G[1 - z, 1 - z, y] + 2*G[1, z]*G[1 - z, -z, y] - 
     4*G[1, z]*G[-z, 0, y] + 4*G[-z, 1 - z, y] + 2*G[0, z]*G[-z, 1 - z, y] + 
     2*G[1, z]*G[-z, 1 - z, y] + 2*G[1, z]*G[-z, -z, y] + 4*G[0, 1, 0, y] + 
     4*G[0, 1, 1, z] - 4*G[0, 1 - z, 1 - z, y] + 2*G[0, -z, 1 - z, y] + 
     4*G[1, 0, 1, z] - 4*G[1 - z, 0, 1 - z, y] + 4*G[1 - z, 1, 0, y] - 
     4*G[1 - z, 1 - z, 0, y] + 2*G[1 - z, -z, 1 - z, y] - 
     4*G[-z, 0, 1 - z, y] - 4*G[-z, 1 - z, 0, y] + 2*G[-z, 1 - z, 1 - z, y] + 
     2*G[-z, -z, 1 - z, y])/(mh2*N*y*z) + 
   (y*(-1/9*(Pi^2*G[1, y]) - 12*zeta3*G[1, y] + (2*Pi^2*G[0, z]*G[1, y])/3 + 
      (Pi^2*G[1, z])/9 + 12*zeta3*G[1, z] - G[0, y]*G[1, z] - 
      (2*Pi^2*G[1, y]*G[1, z])/3 + (Pi^2*G[1 - z, y])/9 + 
      12*zeta3*G[1 - z, y] - (2*Pi^2*G[0, z]*G[1 - z, y])/3 + 
      (2*Pi^2*G[1, z]*G[1 - z, y])/3 + G[1, z]*G[-z, y] + G[0, 1, z] + 
      (2*G[0, y]*G[0, 1, z])/3 + (2*G[1 - z, y]*G[0, 1, z])/3 - 
      (4*G[-z, y]*G[0, 1, z])/3 - G[0, 1 - z, y] + (2*G[0, z]*G[0, 1 - z, y])/
       3 - (4*G[1, z]*G[0, 1 - z, y])/3 + G[1, 0, y] - 
      (2*G[0, z]*G[1, 0, y])/3 + (2*G[1, z]*G[1, 0, y])/3 - 
      (2*Pi^2*G[1, 0, z])/3 + (2*G[0, y]*G[1, 0, z])/3 - 
      (2*G[-z, y]*G[1, 0, z])/3 - 4*G[0, -z, y]*G[1, 0, z] + 
      (2*Pi^2*G[1, 1, z])/3 - (4*G[0, y]*G[1, 1, z])/3 + 
      (4*G[-z, y]*G[1, 1, z])/3 + 4*G[0, -z, y]*G[1, 1, z] - 
      (2*Pi^2*G[1, 1 - z, y])/3 - 4*G[0, 1, z]*G[1, 1 - z, y] + 
      4*G[1, 0, z]*G[1, 1 - z, y] - G[1 - z, 0, y] + 
      (2*G[0, z]*G[1 - z, 0, y])/3 - (4*G[1, z]*G[1 - z, 0, y])/3 + 
      (2*Pi^2*G[1 - z, 1 - z, y])/3 + 4*G[0, 1, z]*G[1 - z, 1 - z, y] - 
      4*G[1, 0, z]*G[1 - z, 1 - z, y] + (2*G[1, z]*G[1 - z, -z, y])/3 + 
      (2*G[1, z]*G[-z, 0, y])/3 + G[-z, 1 - z, y] - 
      (2*G[0, z]*G[-z, 1 - z, y])/3 + (4*G[1, z]*G[-z, 1 - z, y])/3 - 
      (2*G[1, z]*G[-z, -z, y])/3 + 4*G[1, 0, z]*G[-z, -z, y] - 
      4*G[1, 1, z]*G[-z, -z, y] - (4*G[0, 0, 1, z])/3 + 
      4*G[1, y]*G[0, 0, 1, z] - 4*G[1 - z, y]*G[0, 0, 1, z] + 
      4*G[0, z]*G[0, 0, 1 - z, y] - 4*G[1, z]*G[0, 0, -z, y] - 
      (2*G[0, 1, 0, y])/3 - (2*G[0, 1, 0, z])/3 - 4*G[1, y]*G[0, 1, 0, z] + 
      4*G[1 - z, y]*G[0, 1, 0, z] + (4*G[0, 1, 1, z])/3 - 
      (4*G[0, 1 - z, 1 - z, y])/3 - 4*G[0, z]*G[0, 1 - z, 1 - z, y] + 
      4*G[1, z]*G[0, 1 - z, -z, y] - 4*G[0, z]*G[0, -z, 1 - z, y] + 
      4*G[1, z]*G[0, -z, 1 - z, y] + 4*G[1, z]*G[0, -z, -z, y] + 
      (2*G[1, 0, 1, z])/3 - 4*G[1, y]*G[1, 0, 1, z] + 
      4*G[1 - z, y]*G[1, 0, 1, z] + (2*G[1, 0, 1 - z, y])/3 + 
      4*G[0, z]*G[1, 0, 1 - z, y] - 4*G[1, z]*G[1, 0, -z, y] + 
      (2*G[1, 1, 0, y])/3 + 4*G[1, y]*G[1, 1, 0, z] - 
      4*G[1 - z, y]*G[1, 1, 0, z] + (2*G[1, 1 - z, 0, y])/3 - 
      4*G[1, z]*G[1, 1 - z, -z, y] - (4*G[1 - z, 0, 1 - z, y])/3 - 
      4*G[0, z]*G[1 - z, 0, 1 - z, y] + 4*G[1, z]*G[1 - z, 0, -z, y] - 
      (4*G[1 - z, 1 - z, 0, y])/3 + 4*G[1, z]*G[1 - z, 1 - z, -z, y] + 
      (2*G[1 - z, -z, 1 - z, y])/3 + (2*G[-z, 0, 1 - z, y])/3 - 
      4*G[0, z]*G[-z, 0, 1 - z, y] + 4*G[1, z]*G[-z, 0, -z, y] + 
      (2*G[-z, 1 - z, 0, y])/3 + (4*G[-z, 1 - z, 1 - z, y])/3 + 
      4*G[0, z]*G[-z, 1 - z, 1 - z, y] - 4*G[1, z]*G[-z, 1 - z, -z, y] - 
      (2*G[-z, -z, 1 - z, y])/3 + 4*G[0, z]*G[-z, -z, 1 - z, y] - 
      4*G[1, z]*G[-z, -z, 1 - z, y] - 4*G[1, z]*G[-z, -z, -z, y] - 
      4*G[0, 0, -z, 1 - z, y] + 4*G[0, 1 - z, -z, 1 - z, y] + 
      4*G[0, -z, 1 - z, 1 - z, y] + 4*G[0, -z, -z, 1 - z, y] - 
      4*G[1, 0, 0, 1, z] + 4*G[1, 0, 1, 0, z] - 4*G[1, 0, -z, 1 - z, y] + 
      4*G[1, 1, 0, 1, z] - 4*G[1, 1, 1, 0, z] - 4*G[1, 1 - z, -z, 1 - z, y] + 
      4*G[1 - z, 0, -z, 1 - z, y] + 4*G[1 - z, 1 - z, -z, 1 - z, y] + 
      4*G[-z, 0, -z, 1 - z, y] - 4*G[-z, 1 - z, -z, 1 - z, y] - 
      4*G[-z, -z, 1 - z, 1 - z, y] - 4*G[-z, -z, -z, 1 - z, y]))/
    (mh2*N*z^2) + ((Pi^2*G[1 - z, y])/9 + 12*zeta3*G[1 - z, y] - 
     (4*G[0, z]*G[1 - z, y])/3 + (2*Pi^2*G[1, z]*G[1 - z, y])/3 + 
     (4*G[1, z]*G[-z, y])/3 - (2*G[1 - z, y]*G[0, 1, z])/3 - 
     (4*G[1 - z, y]*G[1, 0, z])/3 + (2*G[-z, y]*G[1, 0, z])/3 + 
     (4*G[-z, y]*G[1, 1, z])/3 - (2*Pi^2*G[1 - z, 0, y])/3 + 
     (2*G[0, z]*G[1 - z, 0, y])/3 - 4*G[0, 1, z]*G[1 - z, 0, y] + 
     (2*Pi^2*G[1 - z, 1 - z, y])/3 - (4*G[0, z]*G[1 - z, 1 - z, y])/3 + 
     4*G[0, 1, z]*G[1 - z, 1 - z, y] + (2*G[1, z]*G[1 - z, -z, y])/3 - 
     (2*G[1, z]*G[-z, 0, y])/3 + 4*G[1, 1, z]*G[-z, 0, y] + 
     (4*G[-z, 1 - z, y])/3 + (2*G[0, z]*G[-z, 1 - z, y])/3 + 
     (4*G[1, z]*G[-z, 1 - z, y])/3 - 4*G[0, 1, z]*G[-z, 1 - z, y] - 
     (2*G[1, z]*G[-z, -z, y])/3 - 4*G[0, 1, z]*G[-z, -z, y] - 
     4*G[1, 1, z]*G[-z, -z, y] + 4*G[1 - z, y]*G[0, 0, 1, z] - 
     4*G[-z, y]*G[0, 1, 1, z] + 4*G[1 - z, y]*G[1, 0, 1, z] - 
     4*G[-z, y]*G[1, 0, 1, z] - 4*G[1, z]*G[1 - z, 0, -z, y] + 
     4*G[1, z]*G[1 - z, 1 - z, -z, y] + (2*G[1 - z, -z, 1 - z, y])/3 - 
     (2*G[-z, 0, 1 - z, y])/3 + 4*G[1, z]*G[-z, 0, 1 - z, y] - 
     (2*G[-z, 1 - z, 0, y])/3 + 4*G[1, z]*G[-z, 1 - z, 0, y] + 
     (4*G[-z, 1 - z, 1 - z, y])/3 - 4*G[1, z]*G[-z, 1 - z, -z, y] + 
     4*G[1, z]*G[-z, -z, 0, y] - (2*G[-z, -z, 1 - z, y])/3 - 
     4*G[1, z]*G[-z, -z, 1 - z, y] - 4*G[1, z]*G[-z, -z, -z, y] + 
     4*G[1 - z, 0, 1, 0, y] - 4*G[1 - z, 0, -z, 1 - z, y] - 
     4*G[1 - z, 1 - z, 1, 0, y] + 4*G[1 - z, 1 - z, -z, 1 - z, y] - 
     4*G[-z, 0, 1, 0, y] + 4*G[-z, 0, 1 - z, 1 - z, y] + 
     4*G[-z, 1 - z, 0, 1 - z, y] - 4*G[-z, 1 - z, 1, 0, y] + 
     4*G[-z, 1 - z, 1 - z, 0, y] - 4*G[-z, 1 - z, -z, 1 - z, y] + 
     4*G[-z, -z, 0, 1 - z, y] + 4*G[-z, -z, 1 - z, 0, y] - 
     4*G[-z, -z, 1 - z, 1 - z, y] - 4*G[-z, -z, -z, 1 - z, y])/(mh2*N*y^2) + 
   ((-7*Pi^2)/9 - 12*zeta3 + (5*G[0, y])/3 + (2*Pi^2*G[0, z])/3 - 
     (2*G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/18 - 6*zeta3*G[1, y] + 
     (Pi^2*G[0, z]*G[1, y])/3 - (5*G[1, z])/3 - (13*Pi^2*G[1, z])/18 + 
     6*zeta3*G[1, z] - (19*G[0, y]*G[1, z])/3 - (Pi^2*G[1, y]*G[1, z])/3 - 
     (5*G[1 - z, y])/3 - (13*Pi^2*G[1 - z, y])/18 + 6*zeta3*G[1 - z, y] + 
     (2*G[0, z]*G[1 - z, y])/3 - (Pi^2*G[0, z]*G[1 - z, y])/3 + 
     (8*G[1, z]*G[1 - z, y])/3 + (Pi^2*G[1, z]*G[1 - z, y])/3 + 
     3*G[1, z]*G[-z, y] + (11*G[0, 1, z])/3 - (G[0, y]*G[0, 1, z])/3 - 
     (13*G[1 - z, y]*G[0, 1, z])/3 + (2*G[-z, y]*G[0, 1, z])/3 - 
     (19*G[0, 1 - z, y])/3 + (20*G[0, z]*G[0, 1 - z, y])/3 + 
     (5*G[1, z]*G[0, 1 - z, y])/3 - 7*G[1, z]*G[0, -z, y] + 7*G[1, 0, y] + 
     (4*G[0, z]*G[1, 0, y])/3 - (4*G[1, z]*G[1, 0, y])/3 + (2*G[1, 0, z])/3 - 
     (Pi^2*G[1, 0, z])/3 - (4*G[0, y]*G[1, 0, z])/3 + 
     4*G[1 - z, y]*G[1, 0, z] - (8*G[-z, y]*G[1, 0, z])/3 - 
     2*G[0, -z, y]*G[1, 0, z] + (8*G[1, 1, z])/3 + (Pi^2*G[1, 1, z])/3 + 
     (5*G[0, y]*G[1, 1, z])/3 + (7*G[-z, y]*G[1, 1, z])/3 + 
     2*G[0, -z, y]*G[1, 1, z] - (Pi^2*G[1, 1 - z, y])/3 - 
     2*G[0, 1, z]*G[1, 1 - z, y] + 2*G[1, 0, z]*G[1, 1 - z, y] - 
     (19*G[1 - z, 0, y])/3 - (4*G[0, z]*G[1 - z, 0, y])/3 + 
     (5*G[1, z]*G[1 - z, 0, y])/3 + (8*G[1 - z, 1 - z, y])/3 + 
     (Pi^2*G[1 - z, 1 - z, y])/3 - 4*G[0, z]*G[1 - z, 1 - z, y] + 
     2*G[0, 1, z]*G[1 - z, 1 - z, y] - 2*G[1, 0, z]*G[1 - z, 1 - z, y] - 
     (G[1, z]*G[1 - z, -z, y])/3 - (G[1, z]*G[-z, 0, y])/3 + 
     3*G[-z, 1 - z, y] - (8*G[0, z]*G[-z, 1 - z, y])/3 + 
     (7*G[1, z]*G[-z, 1 - z, y])/3 + (10*G[1, z]*G[-z, -z, y])/3 + 
     2*G[1, 0, z]*G[-z, -z, y] - 2*G[1, 1, z]*G[-z, -z, y] + 
     (14*G[0, 0, 1, z])/3 + 2*G[1, y]*G[0, 0, 1, z] - 
     2*G[1 - z, y]*G[0, 0, 1, z] + 2*G[0, z]*G[0, 0, 1 - z, y] - 
     2*G[1, z]*G[0, 0, -z, y] + G[0, 1, 0, y]/3 - (8*G[0, 1, 0, z])/3 - 
     2*G[1, y]*G[0, 1, 0, z] + 2*G[1 - z, y]*G[0, 1, 0, z] - 
     (5*G[0, 1, 1, z])/3 + (5*G[0, 1 - z, 1 - z, y])/3 - 
     2*G[0, z]*G[0, 1 - z, 1 - z, y] + 2*G[1, z]*G[0, 1 - z, -z, y] - 
     7*G[0, -z, 1 - z, y] - 2*G[0, z]*G[0, -z, 1 - z, y] + 
     2*G[1, z]*G[0, -z, 1 - z, y] + 2*G[1, z]*G[0, -z, -z, y] - 
     (13*G[1, 0, 1, z])/3 - 2*G[1, y]*G[1, 0, 1, z] + 
     2*G[1 - z, y]*G[1, 0, 1, z] - (4*G[1, 0, 1 - z, y])/3 + 
     2*G[0, z]*G[1, 0, 1 - z, y] - 2*G[1, z]*G[1, 0, -z, y] - 
     G[1, 1, 0, y]/3 + 4*G[1, 1, 0, z] + 2*G[1, y]*G[1, 1, 0, z] - 
     2*G[1 - z, y]*G[1, 1, 0, z] - (4*G[1, 1 - z, 0, y])/3 - 
     2*G[1, z]*G[1, 1 - z, -z, y] + (5*G[1 - z, 0, 1 - z, y])/3 - 
     2*G[0, z]*G[1 - z, 0, 1 - z, y] + 2*G[1, z]*G[1 - z, 0, -z, y] + 
     (5*G[1 - z, 1 - z, 0, y])/3 + 2*G[1, z]*G[1 - z, 1 - z, -z, y] - 
     G[1 - z, -z, 1 - z, y]/3 - G[-z, 0, 1 - z, y]/3 - 
     2*G[0, z]*G[-z, 0, 1 - z, y] + 2*G[1, z]*G[-z, 0, -z, y] - 
     G[-z, 1 - z, 0, y]/3 + (7*G[-z, 1 - z, 1 - z, y])/3 + 
     2*G[0, z]*G[-z, 1 - z, 1 - z, y] - 2*G[1, z]*G[-z, 1 - z, -z, y] + 
     (10*G[-z, -z, 1 - z, y])/3 + 2*G[0, z]*G[-z, -z, 1 - z, y] - 
     2*G[1, z]*G[-z, -z, 1 - z, y] - 2*G[1, z]*G[-z, -z, -z, y] - 
     2*G[0, 0, -z, 1 - z, y] + 2*G[0, 1 - z, -z, 1 - z, y] + 
     2*G[0, -z, 1 - z, 1 - z, y] + 2*G[0, -z, -z, 1 - z, y] - 
     2*G[1, 0, 0, 1, z] + 2*G[1, 0, 1, 0, z] - 2*G[1, 0, -z, 1 - z, y] + 
     2*G[1, 1, 0, 1, z] - 2*G[1, 1, 1, 0, z] - 2*G[1, 1 - z, -z, 1 - z, y] + 
     2*G[1 - z, 0, -z, 1 - z, y] + 2*G[1 - z, 1 - z, -z, 1 - z, y] + 
     2*G[-z, 0, -z, 1 - z, y] - 2*G[-z, 1 - z, -z, 1 - z, y] - 
     2*G[-z, -z, 1 - z, 1 - z, y] - 2*G[-z, -z, -z, 1 - z, y])/(mh2*N*z) + 
   (N*(-1/36*(Pi^2*G[1, y]) - 3*zeta3*G[1, y] + (Pi^2*G[0, z]*G[1, y])/6 + 
      (Pi^2*G[1, z])/36 + 3*zeta3*G[1, z] - (G[0, y]*G[1, z])/3 - 
      (Pi^2*G[1, y]*G[1, z])/6 + (Pi^2*G[1 - z, y])/36 + 
      3*zeta3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/6 + 
      (Pi^2*G[1, z]*G[1 - z, y])/6 + (G[1, z]*G[-z, y])/3 + G[0, 1, z]/3 + 
      (G[0, y]*G[0, 1, z])/6 + (G[1 - z, y]*G[0, 1, z])/6 - 
      (G[-z, y]*G[0, 1, z])/3 - G[0, 1 - z, y]/3 + (G[0, z]*G[0, 1 - z, y])/
       6 - (G[1, z]*G[0, 1 - z, y])/3 + G[1, 0, y]/3 - 
      (G[0, z]*G[1, 0, y])/6 + (G[1, z]*G[1, 0, y])/6 - (Pi^2*G[1, 0, z])/6 + 
      (G[0, y]*G[1, 0, z])/6 - (G[-z, y]*G[1, 0, z])/6 - 
      G[0, -z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/6 - (G[0, y]*G[1, 1, z])/3 + 
      (G[-z, y]*G[1, 1, z])/3 + G[0, -z, y]*G[1, 1, z] - 
      (Pi^2*G[1, 1 - z, y])/6 - G[0, 1, z]*G[1, 1 - z, y] + 
      G[1, 0, z]*G[1, 1 - z, y] - G[1 - z, 0, y]/3 + (G[0, z]*G[1 - z, 0, y])/
       6 - (G[1, z]*G[1 - z, 0, y])/3 + (Pi^2*G[1 - z, 1 - z, y])/6 + 
      G[0, 1, z]*G[1 - z, 1 - z, y] - G[1, 0, z]*G[1 - z, 1 - z, y] + 
      (G[1, z]*G[1 - z, -z, y])/6 + (G[1, z]*G[-z, 0, y])/6 + 
      G[-z, 1 - z, y]/3 - (G[0, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, 1 - z, y])/3 - (G[1, z]*G[-z, -z, y])/6 + 
      G[1, 0, z]*G[-z, -z, y] - G[1, 1, z]*G[-z, -z, y] - G[0, 0, 1, z]/3 + 
      G[1, y]*G[0, 0, 1, z] - G[1 - z, y]*G[0, 0, 1, z] + 
      G[0, z]*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, -z, y] - G[0, 1, 0, y]/6 - 
      G[0, 1, 0, z]/6 - G[1, y]*G[0, 1, 0, z] + G[1 - z, y]*G[0, 1, 0, z] + 
      G[0, 1, 1, z]/3 - G[0, 1 - z, 1 - z, y]/3 - 
      G[0, z]*G[0, 1 - z, 1 - z, y] + G[1, z]*G[0, 1 - z, -z, y] - 
      G[0, z]*G[0, -z, 1 - z, y] + G[1, z]*G[0, -z, 1 - z, y] + 
      G[1, z]*G[0, -z, -z, y] + G[1, 0, 1, z]/6 - G[1, y]*G[1, 0, 1, z] + 
      G[1 - z, y]*G[1, 0, 1, z] + G[1, 0, 1 - z, y]/6 + 
      G[0, z]*G[1, 0, 1 - z, y] - G[1, z]*G[1, 0, -z, y] + G[1, 1, 0, y]/6 + 
      G[1, y]*G[1, 1, 0, z] - G[1 - z, y]*G[1, 1, 0, z] + 
      G[1, 1 - z, 0, y]/6 - G[1, z]*G[1, 1 - z, -z, y] - 
      G[1 - z, 0, 1 - z, y]/3 - G[0, z]*G[1 - z, 0, 1 - z, y] + 
      G[1, z]*G[1 - z, 0, -z, y] - G[1 - z, 1 - z, 0, y]/3 + 
      G[1, z]*G[1 - z, 1 - z, -z, y] + G[1 - z, -z, 1 - z, y]/6 + 
      G[-z, 0, 1 - z, y]/6 - G[0, z]*G[-z, 0, 1 - z, y] + 
      G[1, z]*G[-z, 0, -z, y] + G[-z, 1 - z, 0, y]/6 + 
      G[-z, 1 - z, 1 - z, y]/3 + G[0, z]*G[-z, 1 - z, 1 - z, y] - 
      G[1, z]*G[-z, 1 - z, -z, y] - G[-z, -z, 1 - z, y]/6 + 
      G[0, z]*G[-z, -z, 1 - z, y] - G[1, z]*G[-z, -z, 1 - z, y] - 
      G[1, z]*G[-z, -z, -z, y] - G[0, 0, -z, 1 - z, y] + 
      G[0, 1 - z, -z, 1 - z, y] + G[0, -z, 1 - z, 1 - z, y] + 
      G[0, -z, -z, 1 - z, y] - G[1, 0, 0, 1, z] + G[1, 0, 1, 0, z] - 
      G[1, 0, -z, 1 - z, y] + G[1, 1, 0, 1, z] - G[1, 1, 1, 0, z] - 
      G[1, 1 - z, -z, 1 - z, y] + G[1 - z, 0, -z, 1 - z, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[-z, 0, -z, 1 - z, y] - 
      G[-z, 1 - z, -z, 1 - z, y] - G[-z, -z, 1 - z, 1 - z, y] - 
      G[-z, -z, -z, 1 - z, y]))/(mh2*z^2) + 
   (N*z*((Pi^2*G[1 - z, y])/36 + 3*zeta3*G[1 - z, y] - 
      (G[0, z]*G[1 - z, y])/4 + (Pi^2*G[1, z]*G[1 - z, y])/6 + 
      (G[1, z]*G[-z, y])/4 - (G[1 - z, y]*G[0, 1, z])/6 - 
      (G[1 - z, y]*G[1, 0, z])/3 + (G[-z, y]*G[1, 0, z])/6 + 
      (G[-z, y]*G[1, 1, z])/3 - (Pi^2*G[1 - z, 0, y])/6 + 
      (G[0, z]*G[1 - z, 0, y])/6 - G[0, 1, z]*G[1 - z, 0, y] + 
      (Pi^2*G[1 - z, 1 - z, y])/6 - (G[0, z]*G[1 - z, 1 - z, y])/3 + 
      G[0, 1, z]*G[1 - z, 1 - z, y] + (G[1, z]*G[1 - z, -z, y])/6 - 
      (G[1, z]*G[-z, 0, y])/6 + G[1, 1, z]*G[-z, 0, y] + G[-z, 1 - z, y]/4 + 
      (G[0, z]*G[-z, 1 - z, y])/6 + (G[1, z]*G[-z, 1 - z, y])/3 - 
      G[0, 1, z]*G[-z, 1 - z, y] - (G[1, z]*G[-z, -z, y])/6 - 
      G[0, 1, z]*G[-z, -z, y] - G[1, 1, z]*G[-z, -z, y] + 
      G[1 - z, y]*G[0, 0, 1, z] - G[-z, y]*G[0, 1, 1, z] + 
      G[1 - z, y]*G[1, 0, 1, z] - G[-z, y]*G[1, 0, 1, z] - 
      G[1, z]*G[1 - z, 0, -z, y] + G[1, z]*G[1 - z, 1 - z, -z, y] + 
      G[1 - z, -z, 1 - z, y]/6 - G[-z, 0, 1 - z, y]/6 + 
      G[1, z]*G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y]/6 + 
      G[1, z]*G[-z, 1 - z, 0, y] + G[-z, 1 - z, 1 - z, y]/3 - 
      G[1, z]*G[-z, 1 - z, -z, y] + G[1, z]*G[-z, -z, 0, y] - 
      G[-z, -z, 1 - z, y]/6 - G[1, z]*G[-z, -z, 1 - z, y] - 
      G[1, z]*G[-z, -z, -z, y] + G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 0, -z, 1 - z, y] - G[1 - z, 1 - z, 1, 0, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] - G[-z, 0, 1, 0, y] + 
      G[-z, 0, 1 - z, 1 - z, y] + G[-z, 1 - z, 0, 1 - z, y] - 
      G[-z, 1 - z, 1, 0, y] + G[-z, 1 - z, 1 - z, 0, y] - 
      G[-z, 1 - z, -z, 1 - z, y] + G[-z, -z, 0, 1 - z, y] + 
      G[-z, -z, 1 - z, 0, y] - G[-z, -z, 1 - z, 1 - z, y] - 
      G[-z, -z, -z, 1 - z, y]))/(mh2*y^2) + 
   (N*((-7*Pi^2)/36 - 3*zeta3 + (Pi^2*G[0, y])/6 + (5*G[0, z])/12 - 
      (G[0, y]*G[0, z])/6 - (5*G[1, z])/12 - (Pi^2*G[1, z])/6 + 
      (G[0, y]*G[1, z])/6 - (5*G[1 - z, y])/12 - (13*Pi^2*G[1 - z, y])/72 + 
      (3*zeta3*G[1 - z, y])/2 - (19*G[0, z]*G[1 - z, y])/12 + 
      (2*G[1, z]*G[1 - z, y])/3 + (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      (3*G[1, z]*G[-z, y])/4 - (5*G[0, 1, z])/6 + G[0, y]*G[0, 1, z] + 
      (G[1 - z, y]*G[0, 1, z])/3 + (3*G[-z, y]*G[0, 1, z])/4 + 
      G[0, 1 - z, y]/6 - G[1, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] + 
      G[1, 0, z]/6 + (5*G[1 - z, y]*G[1, 0, z])/12 - 
      (G[-z, y]*G[1, 0, z])/12 + (2*G[1, 1, z])/3 - G[0, y]*G[1, 1, z] + 
      (7*G[-z, y]*G[1, 1, z])/12 + G[1 - z, 0, y]/6 - 
      (Pi^2*G[1 - z, 0, y])/12 - (G[0, z]*G[1 - z, 0, y])/3 - 
      G[1, z]*G[1 - z, 0, y] - (G[0, 1, z]*G[1 - z, 0, y])/2 + 
      (2*G[1 - z, 1 - z, y])/3 + (Pi^2*G[1 - z, 1 - z, y])/12 + 
      (5*G[0, z]*G[1 - z, 1 - z, y])/12 + (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/12 - (2*G[1, z]*G[-z, 0, y])/3 + 
      (G[1, 1, z]*G[-z, 0, y])/2 + (3*G[-z, 1 - z, y])/4 - 
      (G[0, z]*G[-z, 1 - z, y])/12 + (7*G[1, z]*G[-z, 1 - z, y])/12 - 
      (G[0, 1, z]*G[-z, 1 - z, y])/2 + (5*G[1, z]*G[-z, -z, y])/6 - 
      (G[0, 1, z]*G[-z, -z, y])/2 - (G[1, 1, z]*G[-z, -z, y])/2 - 
      G[0, 0, 1, z] + (G[1 - z, y]*G[0, 0, 1, z])/2 + G[0, 1, 1, z] - 
      (G[-z, y]*G[0, 1, 1, z])/2 - G[0, 1 - z, 1 - z, y] + 
      G[0, -z, 1 - z, y] + (G[1 - z, y]*G[1, 0, 1, z])/2 - 
      (G[-z, y]*G[1, 0, 1, z])/2 - G[1 - z, 0, 1 - z, y] - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + 2*G[1 - z, 1, 0, y] - 
      G[1 - z, 1 - z, 0, y] + (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - 
      G[1 - z, -z, 1 - z, y]/12 - (2*G[-z, 0, 1 - z, y])/3 + 
      (G[1, z]*G[-z, 0, 1 - z, y])/2 - (2*G[-z, 1 - z, 0, y])/3 + 
      (G[1, z]*G[-z, 1 - z, 0, y])/2 + (7*G[-z, 1 - z, 1 - z, y])/12 - 
      (G[1, z]*G[-z, 1 - z, -z, y])/2 + (G[1, z]*G[-z, -z, 0, y])/2 + 
      (5*G[-z, -z, 1 - z, y])/6 - (G[1, z]*G[-z, -z, 1 - z, y])/2 - 
      (G[1, z]*G[-z, -z, -z, y])/2 + G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 - G[-z, 0, 1, 0, y]/2 + 
      G[-z, 0, 1 - z, 1 - z, y]/2 + G[-z, 1 - z, 0, 1 - z, y]/2 - 
      G[-z, 1 - z, 1, 0, y]/2 + G[-z, 1 - z, 1 - z, 0, y]/2 - 
      G[-z, 1 - z, -z, 1 - z, y]/2 + G[-z, -z, 0, 1 - z, y]/2 + 
      G[-z, -z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, 1 - z, y]/2 - 
      G[-z, -z, -z, 1 - z, y]/2))/(mh2*y) + 
   (N*((7*Pi^2)/36 + 3*zeta3 - (5*G[0, y])/12 - (Pi^2*G[0, z])/6 + 
      (G[0, y]*G[0, z])/6 - (Pi^2*G[1, y])/72 + (3*zeta3*G[1, y])/2 - 
      (Pi^2*G[0, z]*G[1, y])/12 + (5*G[1, z])/12 + (13*Pi^2*G[1, z])/72 - 
      (3*zeta3*G[1, z])/2 + (19*G[0, y]*G[1, z])/12 + 
      (Pi^2*G[1, y]*G[1, z])/12 + (5*G[1 - z, y])/12 + 
      (13*Pi^2*G[1 - z, y])/72 - (3*zeta3*G[1 - z, y])/2 - 
      (G[0, z]*G[1 - z, y])/6 + (Pi^2*G[0, z]*G[1 - z, y])/12 - 
      (2*G[1, z]*G[1 - z, y])/3 - (Pi^2*G[1, z]*G[1 - z, y])/12 - 
      (3*G[1, z]*G[-z, y])/4 - (11*G[0, 1, z])/12 + (G[0, y]*G[0, 1, z])/12 + 
      (13*G[1 - z, y]*G[0, 1, z])/12 - (G[-z, y]*G[0, 1, z])/6 + 
      (19*G[0, 1 - z, y])/12 - (5*G[0, z]*G[0, 1 - z, y])/3 - 
      (5*G[1, z]*G[0, 1 - z, y])/12 + (7*G[1, z]*G[0, -z, y])/4 - 
      (7*G[1, 0, y])/4 - (G[0, z]*G[1, 0, y])/3 + (G[1, z]*G[1, 0, y])/3 - 
      G[1, 0, z]/6 + (Pi^2*G[1, 0, z])/12 + (G[0, y]*G[1, 0, z])/3 - 
      G[1 - z, y]*G[1, 0, z] + (2*G[-z, y]*G[1, 0, z])/3 + 
      (G[0, -z, y]*G[1, 0, z])/2 - (2*G[1, 1, z])/3 - (Pi^2*G[1, 1, z])/12 - 
      (5*G[0, y]*G[1, 1, z])/12 - (7*G[-z, y]*G[1, 1, z])/12 - 
      (G[0, -z, y]*G[1, 1, z])/2 + (Pi^2*G[1, 1 - z, y])/12 + 
      (G[0, 1, z]*G[1, 1 - z, y])/2 - (G[1, 0, z]*G[1, 1 - z, y])/2 + 
      (19*G[1 - z, 0, y])/12 + (G[0, z]*G[1 - z, 0, y])/3 - 
      (5*G[1, z]*G[1 - z, 0, y])/12 - (2*G[1 - z, 1 - z, y])/3 - 
      (Pi^2*G[1 - z, 1 - z, y])/12 + G[0, z]*G[1 - z, 1 - z, y] - 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, -z, y])/12 + (G[1, z]*G[-z, 0, y])/12 - 
      (3*G[-z, 1 - z, y])/4 + (2*G[0, z]*G[-z, 1 - z, y])/3 - 
      (7*G[1, z]*G[-z, 1 - z, y])/12 - (5*G[1, z]*G[-z, -z, y])/6 - 
      (G[1, 0, z]*G[-z, -z, y])/2 + (G[1, 1, z]*G[-z, -z, y])/2 - 
      (7*G[0, 0, 1, z])/6 - (G[1, y]*G[0, 0, 1, z])/2 + 
      (G[1 - z, y]*G[0, 0, 1, z])/2 - (G[0, z]*G[0, 0, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, -z, y])/2 - G[0, 1, 0, y]/12 + (2*G[0, 1, 0, z])/3 + 
      (G[1, y]*G[0, 1, 0, z])/2 - (G[1 - z, y]*G[0, 1, 0, z])/2 + 
      (5*G[0, 1, 1, z])/12 - (5*G[0, 1 - z, 1 - z, y])/12 + 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
      (7*G[0, -z, 1 - z, y])/4 + (G[0, z]*G[0, -z, 1 - z, y])/2 - 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - (G[1, z]*G[0, -z, -z, y])/2 + 
      (13*G[1, 0, 1, z])/12 + (G[1, y]*G[1, 0, 1, z])/2 - 
      (G[1 - z, y]*G[1, 0, 1, z])/2 + G[1, 0, 1 - z, y]/3 - 
      (G[0, z]*G[1, 0, 1 - z, y])/2 + (G[1, z]*G[1, 0, -z, y])/2 + 
      G[1, 1, 0, y]/12 - G[1, 1, 0, z] - (G[1, y]*G[1, 1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + G[1, 1 - z, 0, y]/3 + 
      (G[1, z]*G[1, 1 - z, -z, y])/2 - (5*G[1 - z, 0, 1 - z, y])/12 + 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - (G[1, z]*G[1 - z, 0, -z, y])/2 - 
      (5*G[1 - z, 1 - z, 0, y])/12 - (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + 
      G[1 - z, -z, 1 - z, y]/12 + G[-z, 0, 1 - z, y]/12 + 
      (G[0, z]*G[-z, 0, 1 - z, y])/2 - (G[1, z]*G[-z, 0, -z, y])/2 + 
      G[-z, 1 - z, 0, y]/12 - (7*G[-z, 1 - z, 1 - z, y])/12 - 
      (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 + (G[1, z]*G[-z, 1 - z, -z, y])/2 - 
      (5*G[-z, -z, 1 - z, y])/6 - (G[0, z]*G[-z, -z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, 1 - z, y])/2 + (G[1, z]*G[-z, -z, -z, y])/2 + 
      G[0, 0, -z, 1 - z, y]/2 - G[0, 1 - z, -z, 1 - z, y]/2 - 
      G[0, -z, 1 - z, 1 - z, y]/2 - G[0, -z, -z, 1 - z, y]/2 + 
      G[1, 0, 0, 1, z]/2 - G[1, 0, 1, 0, z]/2 + G[1, 0, -z, 1 - z, y]/2 - 
      G[1, 1, 0, 1, z]/2 + G[1, 1, 1, 0, z]/2 + G[1, 1 - z, -z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
      G[-z, 0, -z, 1 - z, y]/2 + G[-z, 1 - z, -z, 1 - z, y]/2 + 
      G[-z, -z, 1 - z, 1 - z, y]/2 + G[-z, -z, -z, 1 - z, y]/2))/(mh2*z) + 
   (N*y*((Pi^2*G[1, y])/36 + 3*zeta3*G[1, y] - (Pi^2*G[0, z]*G[1, y])/6 - 
      (Pi^2*G[1, z])/36 - 3*zeta3*G[1, z] + (G[0, y]*G[1, z])/4 + 
      (Pi^2*G[1, y]*G[1, z])/6 - (Pi^2*G[1 - z, y])/36 - 
      3*zeta3*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/6 - 
      (Pi^2*G[1, z]*G[1 - z, y])/6 - (G[1, z]*G[-z, y])/4 - G[0, 1, z]/4 - 
      (G[0, y]*G[0, 1, z])/6 - (G[1 - z, y]*G[0, 1, z])/6 + 
      (G[-z, y]*G[0, 1, z])/3 + G[0, 1 - z, y]/4 - (G[0, z]*G[0, 1 - z, y])/
       6 + (G[1, z]*G[0, 1 - z, y])/3 - G[1, 0, y]/4 + 
      (G[0, z]*G[1, 0, y])/6 - (G[1, z]*G[1, 0, y])/6 + (Pi^2*G[1, 0, z])/6 - 
      (G[0, y]*G[1, 0, z])/6 + (G[-z, y]*G[1, 0, z])/6 + 
      G[0, -z, y]*G[1, 0, z] - (Pi^2*G[1, 1, z])/6 + (G[0, y]*G[1, 1, z])/3 - 
      (G[-z, y]*G[1, 1, z])/3 - G[0, -z, y]*G[1, 1, z] + 
      (Pi^2*G[1, 1 - z, y])/6 + G[0, 1, z]*G[1, 1 - z, y] - 
      G[1, 0, z]*G[1, 1 - z, y] + G[1 - z, 0, y]/4 - (G[0, z]*G[1 - z, 0, y])/
       6 + (G[1, z]*G[1 - z, 0, y])/3 - (Pi^2*G[1 - z, 1 - z, y])/6 - 
      G[0, 1, z]*G[1 - z, 1 - z, y] + G[1, 0, z]*G[1 - z, 1 - z, y] - 
      (G[1, z]*G[1 - z, -z, y])/6 - (G[1, z]*G[-z, 0, y])/6 - 
      G[-z, 1 - z, y]/4 + (G[0, z]*G[-z, 1 - z, y])/6 - 
      (G[1, z]*G[-z, 1 - z, y])/3 + (G[1, z]*G[-z, -z, y])/6 - 
      G[1, 0, z]*G[-z, -z, y] + G[1, 1, z]*G[-z, -z, y] + G[0, 0, 1, z]/3 - 
      G[1, y]*G[0, 0, 1, z] + G[1 - z, y]*G[0, 0, 1, z] - 
      G[0, z]*G[0, 0, 1 - z, y] + G[1, z]*G[0, 0, -z, y] + G[0, 1, 0, y]/6 + 
      G[0, 1, 0, z]/6 + G[1, y]*G[0, 1, 0, z] - G[1 - z, y]*G[0, 1, 0, z] - 
      G[0, 1, 1, z]/3 + G[0, 1 - z, 1 - z, y]/3 + 
      G[0, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, -z, y] + 
      G[0, z]*G[0, -z, 1 - z, y] - G[1, z]*G[0, -z, 1 - z, y] - 
      G[1, z]*G[0, -z, -z, y] - G[1, 0, 1, z]/6 + G[1, y]*G[1, 0, 1, z] - 
      G[1 - z, y]*G[1, 0, 1, z] - G[1, 0, 1 - z, y]/6 - 
      G[0, z]*G[1, 0, 1 - z, y] + G[1, z]*G[1, 0, -z, y] - G[1, 1, 0, y]/6 - 
      G[1, y]*G[1, 1, 0, z] + G[1 - z, y]*G[1, 1, 0, z] - 
      G[1, 1 - z, 0, y]/6 + G[1, z]*G[1, 1 - z, -z, y] + 
      G[1 - z, 0, 1 - z, y]/3 + G[0, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, -z, y] + G[1 - z, 1 - z, 0, y]/3 - 
      G[1, z]*G[1 - z, 1 - z, -z, y] - G[1 - z, -z, 1 - z, y]/6 - 
      G[-z, 0, 1 - z, y]/6 + G[0, z]*G[-z, 0, 1 - z, y] - 
      G[1, z]*G[-z, 0, -z, y] - G[-z, 1 - z, 0, y]/6 - 
      G[-z, 1 - z, 1 - z, y]/3 - G[0, z]*G[-z, 1 - z, 1 - z, y] + 
      G[1, z]*G[-z, 1 - z, -z, y] + G[-z, -z, 1 - z, y]/6 - 
      G[0, z]*G[-z, -z, 1 - z, y] + G[1, z]*G[-z, -z, 1 - z, y] + 
      G[1, z]*G[-z, -z, -z, y] + G[0, 0, -z, 1 - z, y] - 
      G[0, 1 - z, -z, 1 - z, y] - G[0, -z, 1 - z, 1 - z, y] - 
      G[0, -z, -z, 1 - z, y] + G[1, 0, 0, 1, z] - G[1, 0, 1, 0, z] + 
      G[1, 0, -z, 1 - z, y] - G[1, 1, 0, 1, z] + G[1, 1, 1, 0, z] + 
      G[1, 1 - z, -z, 1 - z, y] - G[1 - z, 0, -z, 1 - z, y] - 
      G[1 - z, 1 - z, -z, 1 - z, y] - G[-z, 0, -z, 1 - z, y] + 
      G[-z, 1 - z, -z, 1 - z, y] + G[-z, -z, 1 - z, 1 - z, y] + 
      G[-z, -z, -z, 1 - z, y]))/(mh2*z^2) + 
   (N*(-1/36*(Pi^2*G[1 - z, y]) - 3*zeta3*G[1 - z, y] + 
      (G[0, z]*G[1 - z, y])/3 - (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      (G[1, z]*G[-z, y])/3 + (G[1 - z, y]*G[0, 1, z])/6 + 
      (G[1 - z, y]*G[1, 0, z])/3 - (G[-z, y]*G[1, 0, z])/6 - 
      (G[-z, y]*G[1, 1, z])/3 + (Pi^2*G[1 - z, 0, y])/6 - 
      (G[0, z]*G[1 - z, 0, y])/6 + G[0, 1, z]*G[1 - z, 0, y] - 
      (Pi^2*G[1 - z, 1 - z, y])/6 + (G[0, z]*G[1 - z, 1 - z, y])/3 - 
      G[0, 1, z]*G[1 - z, 1 - z, y] - (G[1, z]*G[1 - z, -z, y])/6 + 
      (G[1, z]*G[-z, 0, y])/6 - G[1, 1, z]*G[-z, 0, y] - G[-z, 1 - z, y]/3 - 
      (G[0, z]*G[-z, 1 - z, y])/6 - (G[1, z]*G[-z, 1 - z, y])/3 + 
      G[0, 1, z]*G[-z, 1 - z, y] + (G[1, z]*G[-z, -z, y])/6 + 
      G[0, 1, z]*G[-z, -z, y] + G[1, 1, z]*G[-z, -z, y] - 
      G[1 - z, y]*G[0, 0, 1, z] + G[-z, y]*G[0, 1, 1, z] - 
      G[1 - z, y]*G[1, 0, 1, z] + G[-z, y]*G[1, 0, 1, z] + 
      G[1, z]*G[1 - z, 0, -z, y] - G[1, z]*G[1 - z, 1 - z, -z, y] - 
      G[1 - z, -z, 1 - z, y]/6 + G[-z, 0, 1 - z, y]/6 - 
      G[1, z]*G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y]/6 - 
      G[1, z]*G[-z, 1 - z, 0, y] - G[-z, 1 - z, 1 - z, y]/3 + 
      G[1, z]*G[-z, 1 - z, -z, y] - G[1, z]*G[-z, -z, 0, y] + 
      G[-z, -z, 1 - z, y]/6 + G[1, z]*G[-z, -z, 1 - z, y] + 
      G[1, z]*G[-z, -z, -z, y] - G[1 - z, 0, 1, 0, y] + 
      G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1 - z, 1, 0, y] - 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[-z, 0, 1, 0, y] - 
      G[-z, 0, 1 - z, 1 - z, y] - G[-z, 1 - z, 0, 1 - z, y] + 
      G[-z, 1 - z, 1, 0, y] - G[-z, 1 - z, 1 - z, 0, y] + 
      G[-z, 1 - z, -z, 1 - z, y] - G[-z, -z, 0, 1 - z, y] - 
      G[-z, -z, 1 - z, 0, y] + G[-z, -z, 1 - z, 1 - z, y] + 
      G[-z, -z, -z, 1 - z, y]))/(mh2*y^2) + 
   ((7*Pi^2)/9 + 12*zeta3 - (2*Pi^2*G[0, y])/3 - (5*G[0, z])/3 + 
     (2*G[0, y]*G[0, z])/3 + (5*G[1, z])/3 + (2*Pi^2*G[1, z])/3 - 
     (2*G[0, y]*G[1, z])/3 + (5*G[1 - z, y])/3 + (13*Pi^2*G[1 - z, y])/18 - 
     6*zeta3*G[1 - z, y] + (19*G[0, z]*G[1 - z, y])/3 - 
     (8*G[1, z]*G[1 - z, y])/3 - (Pi^2*G[1, z]*G[1 - z, y])/3 - 
     3*G[1, z]*G[-z, y] + (10*G[0, 1, z])/3 - 4*G[0, y]*G[0, 1, z] - 
     (4*G[1 - z, y]*G[0, 1, z])/3 - 3*G[-z, y]*G[0, 1, z] - 
     (2*G[0, 1 - z, y])/3 + 4*G[1, z]*G[0, 1 - z, y] - 
     4*G[1, z]*G[0, -z, y] - (2*G[1, 0, z])/3 - (5*G[1 - z, y]*G[1, 0, z])/
      3 + (G[-z, y]*G[1, 0, z])/3 - (8*G[1, 1, z])/3 + 4*G[0, y]*G[1, 1, z] - 
     (7*G[-z, y]*G[1, 1, z])/3 - (2*G[1 - z, 0, y])/3 + 
     (Pi^2*G[1 - z, 0, y])/3 + (4*G[0, z]*G[1 - z, 0, y])/3 + 
     4*G[1, z]*G[1 - z, 0, y] + 2*G[0, 1, z]*G[1 - z, 0, y] - 
     (8*G[1 - z, 1 - z, y])/3 - (Pi^2*G[1 - z, 1 - z, y])/3 - 
     (5*G[0, z]*G[1 - z, 1 - z, y])/3 - 2*G[0, 1, z]*G[1 - z, 1 - z, y] + 
     (G[1, z]*G[1 - z, -z, y])/3 + (8*G[1, z]*G[-z, 0, y])/3 - 
     2*G[1, 1, z]*G[-z, 0, y] - 3*G[-z, 1 - z, y] + 
     (G[0, z]*G[-z, 1 - z, y])/3 - (7*G[1, z]*G[-z, 1 - z, y])/3 + 
     2*G[0, 1, z]*G[-z, 1 - z, y] - (10*G[1, z]*G[-z, -z, y])/3 + 
     2*G[0, 1, z]*G[-z, -z, y] + 2*G[1, 1, z]*G[-z, -z, y] + 
     4*G[0, 0, 1, z] - 2*G[1 - z, y]*G[0, 0, 1, z] - 4*G[0, 1, 1, z] + 
     2*G[-z, y]*G[0, 1, 1, z] + 4*G[0, 1 - z, 1 - z, y] - 
     4*G[0, -z, 1 - z, y] - 2*G[1 - z, y]*G[1, 0, 1, z] + 
     2*G[-z, y]*G[1, 0, 1, z] + 4*G[1 - z, 0, 1 - z, y] + 
     2*G[1, z]*G[1 - z, 0, -z, y] - 8*G[1 - z, 1, 0, y] + 
     4*G[1 - z, 1 - z, 0, y] - 2*G[1, z]*G[1 - z, 1 - z, -z, y] + 
     G[1 - z, -z, 1 - z, y]/3 + (8*G[-z, 0, 1 - z, y])/3 - 
     2*G[1, z]*G[-z, 0, 1 - z, y] + (8*G[-z, 1 - z, 0, y])/3 - 
     2*G[1, z]*G[-z, 1 - z, 0, y] - (7*G[-z, 1 - z, 1 - z, y])/3 + 
     2*G[1, z]*G[-z, 1 - z, -z, y] - 2*G[1, z]*G[-z, -z, 0, y] - 
     (10*G[-z, -z, 1 - z, y])/3 + 2*G[1, z]*G[-z, -z, 1 - z, y] + 
     2*G[1, z]*G[-z, -z, -z, y] - 2*G[1 - z, 0, 1, 0, y] + 
     2*G[1 - z, 0, -z, 1 - z, y] + 2*G[1 - z, 1 - z, 1, 0, y] - 
     2*G[1 - z, 1 - z, -z, 1 - z, y] + 2*G[-z, 0, 1, 0, y] - 
     2*G[-z, 0, 1 - z, 1 - z, y] - 2*G[-z, 1 - z, 0, 1 - z, y] + 
     2*G[-z, 1 - z, 1, 0, y] - 2*G[-z, 1 - z, 1 - z, 0, y] + 
     2*G[-z, 1 - z, -z, 1 - z, y] - 2*G[-z, -z, 0, 1 - z, y] - 
     2*G[-z, -z, 1 - z, 0, y] + 2*G[-z, -z, 1 - z, 1 - z, y] + 
     2*G[-z, -z, -z, 1 - z, y])/(mh2*N*y) + 
   ((Pi^2*G[1, y])/9 + 12*zeta3*G[1, y] - (2*Pi^2*G[0, z]*G[1, y])/3 - 
     (Pi^2*G[1, z])/9 - 12*zeta3*G[1, z] + (4*G[0, y]*G[1, z])/3 + 
     (2*Pi^2*G[1, y]*G[1, z])/3 - (Pi^2*G[1 - z, y])/9 - 
     12*zeta3*G[1 - z, y] + (2*Pi^2*G[0, z]*G[1 - z, y])/3 - 
     (2*Pi^2*G[1, z]*G[1 - z, y])/3 - (4*G[1, z]*G[-z, y])/3 - 
     (4*G[0, 1, z])/3 - (2*G[0, y]*G[0, 1, z])/3 - (2*G[1 - z, y]*G[0, 1, z])/
      3 + (4*G[-z, y]*G[0, 1, z])/3 + (4*G[0, 1 - z, y])/3 - 
     (2*G[0, z]*G[0, 1 - z, y])/3 + (4*G[1, z]*G[0, 1 - z, y])/3 - 
     (4*G[1, 0, y])/3 + (2*G[0, z]*G[1, 0, y])/3 - (2*G[1, z]*G[1, 0, y])/3 + 
     (2*Pi^2*G[1, 0, z])/3 - (2*G[0, y]*G[1, 0, z])/3 + 
     (2*G[-z, y]*G[1, 0, z])/3 + 4*G[0, -z, y]*G[1, 0, z] - 
     (2*Pi^2*G[1, 1, z])/3 + (4*G[0, y]*G[1, 1, z])/3 - 
     (4*G[-z, y]*G[1, 1, z])/3 - 4*G[0, -z, y]*G[1, 1, z] + 
     (2*Pi^2*G[1, 1 - z, y])/3 + 4*G[0, 1, z]*G[1, 1 - z, y] - 
     4*G[1, 0, z]*G[1, 1 - z, y] + (4*G[1 - z, 0, y])/3 - 
     (2*G[0, z]*G[1 - z, 0, y])/3 + (4*G[1, z]*G[1 - z, 0, y])/3 - 
     (2*Pi^2*G[1 - z, 1 - z, y])/3 - 4*G[0, 1, z]*G[1 - z, 1 - z, y] + 
     4*G[1, 0, z]*G[1 - z, 1 - z, y] - (2*G[1, z]*G[1 - z, -z, y])/3 - 
     (2*G[1, z]*G[-z, 0, y])/3 - (4*G[-z, 1 - z, y])/3 + 
     (2*G[0, z]*G[-z, 1 - z, y])/3 - (4*G[1, z]*G[-z, 1 - z, y])/3 + 
     (2*G[1, z]*G[-z, -z, y])/3 - 4*G[1, 0, z]*G[-z, -z, y] + 
     4*G[1, 1, z]*G[-z, -z, y] + (4*G[0, 0, 1, z])/3 - 
     4*G[1, y]*G[0, 0, 1, z] + 4*G[1 - z, y]*G[0, 0, 1, z] - 
     4*G[0, z]*G[0, 0, 1 - z, y] + 4*G[1, z]*G[0, 0, -z, y] + 
     (2*G[0, 1, 0, y])/3 + (2*G[0, 1, 0, z])/3 + 4*G[1, y]*G[0, 1, 0, z] - 
     4*G[1 - z, y]*G[0, 1, 0, z] - (4*G[0, 1, 1, z])/3 + 
     (4*G[0, 1 - z, 1 - z, y])/3 + 4*G[0, z]*G[0, 1 - z, 1 - z, y] - 
     4*G[1, z]*G[0, 1 - z, -z, y] + 4*G[0, z]*G[0, -z, 1 - z, y] - 
     4*G[1, z]*G[0, -z, 1 - z, y] - 4*G[1, z]*G[0, -z, -z, y] - 
     (2*G[1, 0, 1, z])/3 + 4*G[1, y]*G[1, 0, 1, z] - 
     4*G[1 - z, y]*G[1, 0, 1, z] - (2*G[1, 0, 1 - z, y])/3 - 
     4*G[0, z]*G[1, 0, 1 - z, y] + 4*G[1, z]*G[1, 0, -z, y] - 
     (2*G[1, 1, 0, y])/3 - 4*G[1, y]*G[1, 1, 0, z] + 
     4*G[1 - z, y]*G[1, 1, 0, z] - (2*G[1, 1 - z, 0, y])/3 + 
     4*G[1, z]*G[1, 1 - z, -z, y] + (4*G[1 - z, 0, 1 - z, y])/3 + 
     4*G[0, z]*G[1 - z, 0, 1 - z, y] - 4*G[1, z]*G[1 - z, 0, -z, y] + 
     (4*G[1 - z, 1 - z, 0, y])/3 - 4*G[1, z]*G[1 - z, 1 - z, -z, y] - 
     (2*G[1 - z, -z, 1 - z, y])/3 - (2*G[-z, 0, 1 - z, y])/3 + 
     4*G[0, z]*G[-z, 0, 1 - z, y] - 4*G[1, z]*G[-z, 0, -z, y] - 
     (2*G[-z, 1 - z, 0, y])/3 - (4*G[-z, 1 - z, 1 - z, y])/3 - 
     4*G[0, z]*G[-z, 1 - z, 1 - z, y] + 4*G[1, z]*G[-z, 1 - z, -z, y] + 
     (2*G[-z, -z, 1 - z, y])/3 - 4*G[0, z]*G[-z, -z, 1 - z, y] + 
     4*G[1, z]*G[-z, -z, 1 - z, y] + 4*G[1, z]*G[-z, -z, -z, y] + 
     4*G[0, 0, -z, 1 - z, y] - 4*G[0, 1 - z, -z, 1 - z, y] - 
     4*G[0, -z, 1 - z, 1 - z, y] - 4*G[0, -z, -z, 1 - z, y] + 
     4*G[1, 0, 0, 1, z] - 4*G[1, 0, 1, 0, z] + 4*G[1, 0, -z, 1 - z, y] - 
     4*G[1, 1, 0, 1, z] + 4*G[1, 1, 1, 0, z] + 4*G[1, 1 - z, -z, 1 - z, y] - 
     4*G[1 - z, 0, -z, 1 - z, y] - 4*G[1 - z, 1 - z, -z, 1 - z, y] - 
     4*G[-z, 0, -z, 1 - z, y] + 4*G[-z, 1 - z, -z, 1 - z, y] + 
     4*G[-z, -z, 1 - z, 1 - z, y] + 4*G[-z, -z, -z, 1 - z, y])/(mh2*N*z^2) + 
   (z*(-1/9*(Pi^2*G[1 - z, y]) - 12*zeta3*G[1 - z, y] + G[0, z]*G[1 - z, y] - 
      (2*Pi^2*G[1, z]*G[1 - z, y])/3 - G[1, z]*G[-z, y] + 
      (2*G[1 - z, y]*G[0, 1, z])/3 + (4*G[1 - z, y]*G[1, 0, z])/3 - 
      (2*G[-z, y]*G[1, 0, z])/3 - (4*G[-z, y]*G[1, 1, z])/3 + 
      (2*Pi^2*G[1 - z, 0, y])/3 - (2*G[0, z]*G[1 - z, 0, y])/3 + 
      4*G[0, 1, z]*G[1 - z, 0, y] - (2*Pi^2*G[1 - z, 1 - z, y])/3 + 
      (4*G[0, z]*G[1 - z, 1 - z, y])/3 - 4*G[0, 1, z]*G[1 - z, 1 - z, y] - 
      (2*G[1, z]*G[1 - z, -z, y])/3 + (2*G[1, z]*G[-z, 0, y])/3 - 
      4*G[1, 1, z]*G[-z, 0, y] - G[-z, 1 - z, y] - 
      (2*G[0, z]*G[-z, 1 - z, y])/3 - (4*G[1, z]*G[-z, 1 - z, y])/3 + 
      4*G[0, 1, z]*G[-z, 1 - z, y] + (2*G[1, z]*G[-z, -z, y])/3 + 
      4*G[0, 1, z]*G[-z, -z, y] + 4*G[1, 1, z]*G[-z, -z, y] - 
      4*G[1 - z, y]*G[0, 0, 1, z] + 4*G[-z, y]*G[0, 1, 1, z] - 
      4*G[1 - z, y]*G[1, 0, 1, z] + 4*G[-z, y]*G[1, 0, 1, z] + 
      4*G[1, z]*G[1 - z, 0, -z, y] - 4*G[1, z]*G[1 - z, 1 - z, -z, y] - 
      (2*G[1 - z, -z, 1 - z, y])/3 + (2*G[-z, 0, 1 - z, y])/3 - 
      4*G[1, z]*G[-z, 0, 1 - z, y] + (2*G[-z, 1 - z, 0, y])/3 - 
      4*G[1, z]*G[-z, 1 - z, 0, y] - (4*G[-z, 1 - z, 1 - z, y])/3 + 
      4*G[1, z]*G[-z, 1 - z, -z, y] - 4*G[1, z]*G[-z, -z, 0, y] + 
      (2*G[-z, -z, 1 - z, y])/3 + 4*G[1, z]*G[-z, -z, 1 - z, y] + 
      4*G[1, z]*G[-z, -z, -z, y] - 4*G[1 - z, 0, 1, 0, y] + 
      4*G[1 - z, 0, -z, 1 - z, y] + 4*G[1 - z, 1 - z, 1, 0, y] - 
      4*G[1 - z, 1 - z, -z, 1 - z, y] + 4*G[-z, 0, 1, 0, y] - 
      4*G[-z, 0, 1 - z, 1 - z, y] - 4*G[-z, 1 - z, 0, 1 - z, y] + 
      4*G[-z, 1 - z, 1, 0, y] - 4*G[-z, 1 - z, 1 - z, 0, y] + 
      4*G[-z, 1 - z, -z, 1 - z, y] - 4*G[-z, -z, 0, 1 - z, y] - 
      4*G[-z, -z, 1 - z, 0, y] + 4*G[-z, -z, 1 - z, 1 - z, y] + 
      4*G[-z, -z, -z, 1 - z, y]))/(mh2*N*y^2), 
 F[4, 2, "NS"] -> (Nf^2*(((-5*I)/54)*Pi + (17*Pi^2)/432 + (5*G[0, y])/108 + 
      (I/24)*Pi*G[0, y] + (5*G[0, z])/108 + (I/24)*Pi*G[0, z] - 
      (G[0, y]*G[0, z])/144 - (5*G[0, 0, y])/144 - (5*G[0, 0, z])/144))/
    (mh2*y*(1 - z)) + (Nf^2*(((-5*I)/54)*Pi + (17*Pi^2)/432 + 
      (5*G[0, y])/108 + (I/24)*Pi*G[0, y] + (5*G[0, z])/108 + 
      (I/24)*Pi*G[0, z] - (G[0, y]*G[0, z])/144 - (5*G[0, 0, y])/144 - 
      (5*G[0, 0, z])/144))/(mh2*(1 - z)*(1 - y - z)) + 
   (Nf^2*(((5*I)/54)*Pi - (17*Pi^2)/432 - (5*G[0, y])/108 - 
      (I/24)*Pi*G[0, y] - (5*G[0, z])/108 - (I/24)*Pi*G[0, z] + 
      (G[0, y]*G[0, z])/144 + (5*G[0, 0, y])/144 + (5*G[0, 0, z])/144))/
    (mh2*z) + (N*Nf*(Pi^2/12 + G[0, y]/2 - G[0, z]/2 + (G[0, y]*G[0, z])/2 - 
      G[1, 0, y]))/(mh2*(y + z)) + 
   (z*((7*Pi^2)/24 + (7*G[0, y]*G[0, z])/4 - (7*G[1, 0, y])/4 - 
      (7*G[1, 0, z])/4))/(mh2*N^2*(1 - y - z)^2) + 
   (N^2*((-11*Pi^2)/48 - (11*G[0, y])/8 + (11*G[0, z])/8 - 
      (11*G[0, y]*G[0, z])/8 + (7*G[1, 0, y])/2 - (3*G[1, 0, z])/4))/
    (mh2*(y + z)) + (N*Nf*(19/36 + (I/4)*Pi + Pi^2/24 - G[0, y]/24 + 
      G[0, z]/2 + ((3*I)/8)*Pi*G[0, z] - (G[0, y]*G[0, z])/16 - 
      (3*G[0, 0, z])/8 - G[1, 0, z]/4))/(mh2*(1 - z)) + 
   (N*Nf*(Pi^2/36 + (25*G[0, z])/36 + (I/4)*Pi*G[0, z] - 
      (G[0, y]*G[0, z])/24 - G[0, 0, z]/4 - G[1, 0, z]/6))/(mh2*(1 - z)^2) + 
   (N*Nf*z*(Pi^2/72 + (G[0, y]*G[0, z])/12 - G[1, 0, y]/12 - G[1, 0, z]/12))/
    (mh2*(1 - y - z)^2) + (N^2*z*((-7*Pi^2)/288 - (7*G[0, y]*G[0, z])/48 + 
      (7*G[1, 0, y])/48 + (7*G[1, 0, z])/48))/(mh2*(1 - y - z)^2) + 
   (Nf*(-1/36*Pi^2 - (25*G[0, z])/36 - (I/4)*Pi*G[0, z] + 
      (G[0, y]*G[0, z])/24 + G[0, 0, z]/4 + G[1, 0, z]/6))/
    (mh2*N*(1 - z)^2) + (Nf*(-19/36 - (I/4)*Pi - Pi^2/24 + G[0, y]/24 - 
      G[0, z]/2 - ((3*I)/8)*Pi*G[0, z] + (G[0, y]*G[0, z])/16 + 
      (3*G[0, 0, z])/8 + G[1, 0, z]/4))/(mh2*N*(1 - z)) + 
   (z*(-1/12*Pi^2 - (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + G[1, 0, z]/2))/
    (mh2*(1 - y - z)) + (z*(-1/12*Pi^2 - (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + 
      G[1, 0, z]/2))/(mh2*(y + z)) + 
   (N*Nf*((-5*Pi^2)/72 + (7*G[0, y])/8 + ((3*I)/8)*Pi*G[0, y] - 
      (7*G[0, z])/8 - ((3*I)/8)*Pi*G[0, z] - (5*G[0, y]*G[0, z])/12 - 
      (3*G[0, 0, y])/8 + (3*G[0, 0, z])/8 - G[1, 0, y]/12 + 
      (11*G[1, 0, z])/12))/(mh2*(1 - y - z)) + 
   (z*(-1/6*Pi^2 - G[0, y]*G[0, z] + G[1, 0, y] + G[1, 0, z]))/
    (mh2*(y + z)^2) + (Nf*((G[0, y]*G[1, z])/3 - (G[0, z]*G[1 - z, y])/3 - 
      G[0, 1, z]/3 + G[0, 1 - z, y]/3 - G[1, 0, z]/3 + G[1 - z, 0, y]/3))/
    (mh2*N*(y + z)) + (Nf*((-19*G[1, z])/36 - (I/4)*Pi*G[1, z] + 
      (G[0, y]*G[1, z])/24 - (19*G[1 - z, y])/36 - (I/4)*Pi*G[1 - z, y] + 
      (5*G[0, z]*G[1 - z, y])/24 + (G[1, z]*G[1 - z, y])/6 - 
      (G[1, z]*G[-z, y])/6 + G[0, 1, z]/24 + G[0, 1 - z, y]/24 + 
      (5*G[1, 0, z])/24 + G[1, 1, z]/6 + G[1 - z, 0, y]/24 + 
      G[1 - z, 1 - z, y]/6 - G[-z, 1 - z, y]/6))/(mh2*N*y*z) + 
   (-1/48*Pi^2 - (G[0, y]*G[0, z])/8 - (G[0, z]*G[1 - z, y])/8 + 
     (G[1, z]*G[-z, y])/8 + G[1, 0, y]/8 + G[1, 0, z]/8 + G[-z, 1 - z, y]/8)/
    (mh2*y*(1 - z)^2) + (-1/48*Pi^2 - (G[0, y]*G[0, z])/8 - 
     (G[0, z]*G[1 - z, y])/8 + (G[1, z]*G[-z, y])/8 + G[1, 0, y]/8 + 
     G[1, 0, z]/8 + G[-z, 1 - z, y]/8)/(mh2*(1 - z)^2*(1 - y - z)) + 
   (Nf*((19*G[1, z])/18 + (I/2)*Pi*G[1, z] - (G[0, y]*G[1, z])/4 + 
      (19*G[1 - z, y])/18 + (I/2)*Pi*G[1 - z, y] - (G[0, z]*G[1 - z, y])/4 - 
      (G[1, z]*G[1 - z, y])/3 + (G[1, z]*G[-z, y])/3 + G[0, 1, z]/12 - 
      G[0, 1 - z, y]/4 - G[1, 0, z]/4 - G[1, 1, z]/3 - G[1 - z, 0, y]/4 - 
      G[1 - z, 1 - z, y]/3 + G[-z, 1 - z, y]/3))/(mh2*N*z*(y + z)) + 
   (N^2*((95*Pi^2)/288 - (99*G[0, y])/32 - ((33*I)/16)*Pi*G[0, y] + 
      (3*Pi^2*G[0, y])/16 + (99*G[0, z])/32 + ((33*I)/16)*Pi*G[0, z] - 
      (3*Pi^2*G[0, z])/16 + (95*G[0, y]*G[0, z])/48 + (33*G[0, 0, y])/16 + 
      (3*G[0, z]*G[0, 0, y])/4 - (33*G[0, 0, z])/16 - 
      (3*G[0, y]*G[0, 0, z])/4 + (7*G[1, 0, y])/48 + 
      (3*G[0, z]*G[1, 0, y])/8 - (197*G[1, 0, z])/48 - 
      (3*G[0, y]*G[1, 0, z])/8 - (3*G[0, 1, 0, y])/8 + (3*G[0, 1, 0, z])/8 - 
      (3*G[1, 0, 0, y])/4 + (3*G[1, 0, 0, z])/4))/(mh2*(1 - y - z)) + 
   (N^2*(zeta3/4 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, y])/24 + 
      (G[0, z]*G[1, 0, y])/8 - G[0, 1, 0, z]/8 - G[1, 1, 0, y]/4))/
    (mh2*y*(1 - z)^2) + (N^2*(zeta3/4 - (Pi^2*G[0, z])/48 + 
      (Pi^2*G[1, y])/24 + (G[0, z]*G[1, 0, y])/8 - G[0, 1, 0, z]/8 - 
      G[1, 1, 0, y]/4))/(mh2*(1 - z)*(1 - y - z)^2) + 
   (N^2*(zeta3/4 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, y])/24 + 
      (G[0, z]*G[1, 0, y])/8 - G[0, 1, 0, z]/8 - G[1, 1, 0, y]/4))/
    (mh2*(1 - z)^2*(1 - y - z)) + (-1/4*zeta3 + (Pi^2*G[0, z])/48 - 
     (Pi^2*G[1, y])/24 - (G[0, z]*G[1, 0, y])/8 + G[0, 1, 0, z]/8 + 
     G[1, 1, 0, y]/4)/(mh2*N^2*(1 - z)*(1 - y - z)^2) + 
   (N^2*(-1/48*(Pi^2*G[0, y]) + (Pi^2*G[0, z])/48 - (Pi^2*G[1, y])/24 + 
      (Pi^2*G[1, z])/24 - (G[0, z]*G[1, 0, y])/8 + (G[0, y]*G[1, 0, z])/8 - 
      G[0, 1, 0, y]/8 + G[0, 1, 0, z]/8 + G[1, 1, 0, y]/4 - G[1, 1, 0, z]/4))/
    (mh2*(1 - y - z)^2) + (N^2*(-1/4*zeta3 + (Pi^2*G[0, y])/48 - 
      (Pi^2*G[1, z])/24 - (G[0, y]*G[1, 0, z])/8 + G[0, 1, 0, y]/8 + 
      G[1, 1, 0, z]/4))/(mh2*(1 - y - z)*z) + 
   ((Pi^2*G[0, y])/48 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, y])/24 - 
     (Pi^2*G[1, z])/24 + (G[0, z]*G[1, 0, y])/8 - (G[0, y]*G[1, 0, z])/8 + 
     G[0, 1, 0, y]/8 - G[0, 1, 0, z]/8 - G[1, 1, 0, y]/4 + G[1, 1, 0, z]/4)/
    (mh2*N^2*(1 - y - z)^2) + 
   (N^2*z*((11*Pi^2*G[1, z])/24 + (11*Pi^2*G[1 - z, y])/24 + 
      (11*G[0, y]*G[1, 0, z])/4 - (11*G[1 - z, y]*G[1, 0, z])/4 + 
      (11*G[0, z]*G[1 - z, 0, y])/4 - (11*G[0, 1, 0, y])/4 - 
      (11*G[0, 1, 0, z])/4 - (11*G[1, 1, 0, z])/4 - (11*G[1 - z, 1, 0, y])/
       4))/(mh2*(y + z)^3) + (z*((Pi^2*G[1, z])/4 + (Pi^2*G[1 - z, y])/4 + 
      (3*G[0, y]*G[1, 0, z])/2 - (3*G[1 - z, y]*G[1, 0, z])/2 + 
      (3*G[0, z]*G[1 - z, 0, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 0, z])/2 - (3*G[1, 1, 0, z])/2 - (3*G[1 - z, 1, 0, y])/2))/
    (mh2*N^2*(1 - y - z)) + (z*((Pi^2*G[1, z])/4 + (Pi^2*G[1 - z, y])/4 + 
      (3*G[0, y]*G[1, 0, z])/2 - (3*G[1 - z, y]*G[1, 0, z])/2 + 
      (3*G[0, z]*G[1 - z, 0, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 0, z])/2 - (3*G[1, 1, 0, z])/2 - (3*G[1 - z, 1, 0, y])/2))/
    (mh2*N^2*(y + z)) + ((Pi^2*G[1, z])/4 + (Pi^2*G[1 - z, y])/4 + 
     3*G[1, 0, y] - 3*G[1, 0, z] + (3*G[0, y]*G[1, 0, z])/2 - 
     (3*G[1 - z, y]*G[1, 0, z])/2 + (3*G[0, z]*G[1 - z, 0, y])/2 - 
     (3*G[0, 1, 0, y])/2 - (3*G[0, 1, 0, z])/2 - (3*G[1, 1, 0, z])/2 - 
     (3*G[1 - z, 1, 0, y])/2)/(mh2*N^2*(y + z)^2) + 
   (z*(-1/2*Pi^2 - 3*G[0, y]*G[0, z] + (Pi^2*G[1, z])/4 + 
      (Pi^2*G[1 - z, y])/4 + 3*G[1, 0, y] + 3*G[1, 0, z] + 
      (3*G[0, y]*G[1, 0, z])/2 - (3*G[1 - z, y]*G[1, 0, z])/2 + 
      (3*G[0, z]*G[1 - z, 0, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 0, z])/2 - (3*G[1, 1, 0, z])/2 - (3*G[1 - z, 1, 0, y])/2))/
    (mh2*N^2*(y + z)^2) + 
   (N*Nf*z*((Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 + 
      (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/2 + 
      (G[0, z]*G[1 - z, 0, y])/2 - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*(1 - y - z)) + 
   (N*Nf*z*((Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 + 
      (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/2 + 
      (G[0, z]*G[1 - z, 0, y])/2 - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*(y + z)) + 
   ((Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 + G[1, 0, y] - G[1, 0, z] + 
     (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/2 + 
     (G[0, z]*G[1 - z, 0, y])/2 - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - 
     G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2)/(mh2*(y + z)^2) + 
   (N*Nf*((Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 + G[1, 0, y] - 
      G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/2 + 
      (G[0, z]*G[1 - z, 0, y])/2 - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*(y + z)^2) + 
   (N*Nf*z*(-1/6*Pi^2 - G[0, y]*G[0, z] + (Pi^2*G[1, z])/12 + 
      (Pi^2*G[1 - z, y])/12 + G[1, 0, y] + G[1, 0, z] + 
      (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/2 + 
      (G[0, z]*G[1 - z, 0, y])/2 - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*(y + z)^2) + 
   (N*Nf*(3013/2592 - ((7*I)/36)*Pi + (431*Pi^2)/864 + (I/18)*Pi^3 - 
      (19*zeta3)/36 + (53*G[0, y])/144 + ((31*I)/48)*Pi*G[0, y] - 
      (Pi^2*G[0, y])/72 + (77*G[0, z])/144 + ((31*I)/48)*Pi*G[0, z] - 
      (Pi^2*G[0, z])/72 + (5*G[0, y]*G[0, z])/36 + (I/4)*Pi*G[0, y]*G[0, z] - 
      (Pi^2*G[1, y])/36 + (Pi^2*G[1 - z, y])/36 - (41*G[0, 0, y])/72 - 
      (G[0, z]*G[0, 0, y])/4 - (41*G[0, 0, z])/72 - (G[0, y]*G[0, 0, z])/4 - 
      (5*G[1, 0, y])/18 - (I/4)*Pi*G[1, 0, y] + (G[0, z]*G[1, 0, y])/24 - 
      (19*G[1, 0, z])/36 - (I/4)*Pi*G[1, 0, z] + (5*G[0, y]*G[1, 0, z])/24 - 
      (G[1 - z, y]*G[1, 0, z])/6 + (G[0, z]*G[1 - z, 0, y])/6 + 
      G[0, 1, 0, y]/24 + G[0, 1, 0, z]/24 + G[1, 0, 0, y]/4 + 
      G[1, 0, 0, z]/4 + G[1, 1, 0, y]/6 - G[1 - z, 1, 0, y]/6))/(mh2*z) + 
   (N*Nf*(-3013/2592 + ((7*I)/36)*Pi - (395*Pi^2)/864 - (I/18)*Pi^3 + 
      (19*zeta3)/36 - (77*G[0, y])/144 - ((31*I)/48)*Pi*G[0, y] + 
      (Pi^2*G[0, y])/72 + (49*G[0, z])/144 - ((13*I)/48)*Pi*G[0, z] + 
      (Pi^2*G[0, z])/72 - (29*G[0, y]*G[0, z])/144 - 
      (I/4)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, y])/36 - (Pi^2*G[1 - z, y])/36 + 
      (41*G[0, 0, y])/72 + (G[0, z]*G[0, 0, y])/4 + (7*G[0, 0, z])/36 + 
      (G[0, y]*G[0, 0, z])/4 + (19*G[1, 0, y])/36 + (I/4)*Pi*G[1, 0, y] - 
      (G[0, z]*G[1, 0, y])/24 + G[1, 0, z]/36 + (I/4)*Pi*G[1, 0, z] - 
      (5*G[0, y]*G[1, 0, z])/24 + (G[1 - z, y]*G[1, 0, z])/6 - 
      (G[0, z]*G[1 - z, 0, y])/6 - G[0, 1, 0, y]/24 - G[0, 1, 0, z]/24 - 
      G[1, 0, 0, y]/4 - G[1, 0, 0, z]/4 - G[1, 1, 0, y]/6 + 
      G[1 - z, 1, 0, y]/6))/(mh2*(1 - z)*(1 - y - z)) + 
   (N*Nf*(-3013/2592 + ((7*I)/36)*Pi - (431*Pi^2)/864 - (I/18)*Pi^3 + 
      (19*zeta3)/36 - (77*G[0, y])/144 - ((31*I)/48)*Pi*G[0, y] + 
      (Pi^2*G[0, y])/72 - (53*G[0, z])/144 - ((31*I)/48)*Pi*G[0, z] + 
      (Pi^2*G[0, z])/72 - (5*G[0, y]*G[0, z])/36 - (I/4)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, y])/36 - (Pi^2*G[1 - z, y])/36 + (41*G[0, 0, y])/72 + 
      (G[0, z]*G[0, 0, y])/4 + (41*G[0, 0, z])/72 + (G[0, y]*G[0, 0, z])/4 + 
      (19*G[1, 0, y])/36 + (I/4)*Pi*G[1, 0, y] - (G[0, z]*G[1, 0, y])/24 + 
      (5*G[1, 0, z])/18 + (I/4)*Pi*G[1, 0, z] - (5*G[0, y]*G[1, 0, z])/24 + 
      (G[1 - z, y]*G[1, 0, z])/6 - (G[0, z]*G[1 - z, 0, y])/6 - 
      G[0, 1, 0, y]/24 - G[0, 1, 0, z]/24 - G[1, 0, 0, y]/4 - 
      G[1, 0, 0, z]/4 - G[1, 1, 0, y]/6 + G[1 - z, 1, 0, y]/6))/
    (mh2*y*(1 - z)) + (N^2*(-1/144*Pi^2 + zeta3/4 + (Pi^2*G[0, y])/24 - 
      (373*G[0, z])/144 - ((11*I)/8)*Pi*G[0, z] + (Pi^2*G[0, z])/8 + 
      (5*G[0, y]*G[0, z])/12 - (Pi^2*G[1, z])/8 - (Pi^2*G[1 - z, y])/24 + 
      (15*G[0, 0, z])/8 + (G[0, y]*G[0, 0, z])/2 + G[1, 0, z]/24 - 
      (G[0, y]*G[1, 0, z])/4 + (G[1 - z, y]*G[1, 0, z])/4 - 
      (G[0, z]*G[1 - z, 0, y])/4 - G[0, 1, 0, y]/4 - (3*G[0, 1, 0, z])/4 - 
      G[1, 0, 0, z]/2 + (3*G[1, 1, 0, z])/4 + G[1 - z, 1, 0, y]/4))/
    (mh2*(1 - z)^2) + (N^2*(-295/144 - ((11*I)/8)*Pi - (3*Pi^2)/32 + 
      (3*zeta3)/8 + (5*G[0, y])/12 + (Pi^2*G[0, y])/16 - (59*G[0, z])/32 - 
      ((33*I)/16)*Pi*G[0, z] + (3*Pi^2*G[0, z])/16 + (7*G[0, y]*G[0, z])/8 - 
      (3*Pi^2*G[1, z])/16 - (Pi^2*G[1 - z, y])/16 + (33*G[0, 0, z])/16 + 
      (3*G[0, y]*G[0, 0, z])/4 - G[1, 0, y]/4 + (9*G[1, 0, z])/16 - 
      (3*G[0, y]*G[1, 0, z])/8 + (3*G[1 - z, y]*G[1, 0, z])/8 - 
      (3*G[0, z]*G[1 - z, 0, y])/8 - (3*G[0, 1, 0, y])/8 - 
      (9*G[0, 1, 0, z])/8 - (3*G[1, 0, 0, z])/4 + (9*G[1, 1, 0, z])/8 + 
      (3*G[1 - z, 1, 0, y])/8))/(mh2*(1 - z)) + 
   (z*(-1/6*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/6 - G[0, y]*G[1, 0, z] + 
      G[1 - z, y]*G[1, 0, z] - G[0, z]*G[1 - z, 0, y] + G[0, 1, 0, y] + 
      G[0, 1, 0, z] + G[1, 1, 0, z] + G[1 - z, 1, 0, y]))/(mh2*(y + z)^3) + 
   (N*Nf*z*(-1/6*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/6 - G[0, y]*G[1, 0, z] + 
      G[1 - z, y]*G[1, 0, z] - G[0, z]*G[1 - z, 0, y] + G[0, 1, 0, y] + 
      G[0, 1, 0, z] + G[1, 1, 0, z] + G[1 - z, 1, 0, y]))/(mh2*(y + z)^3) + 
   (N^2*((-11*Pi^2*G[1, z])/48 - (11*Pi^2*G[1 - z, y])/48 - 
      (11*G[1, 0, y])/4 + (11*G[1, 0, z])/4 - (11*G[0, y]*G[1, 0, z])/8 + 
      (11*G[1 - z, y]*G[1, 0, z])/8 - (11*G[0, z]*G[1 - z, 0, y])/8 + 
      (11*G[0, 1, 0, y])/8 + (11*G[0, 1, 0, z])/8 + (11*G[1, 1, 0, z])/8 + 
      (11*G[1 - z, 1, 0, y])/8))/(mh2*(y + z)^2) + 
   (N^2*z*((11*Pi^2)/24 + (11*G[0, y]*G[0, z])/4 - (17*Pi^2*G[1, z])/48 - 
      (17*Pi^2*G[1 - z, y])/48 - (11*G[1, 0, y])/4 - (11*G[1, 0, z])/4 - 
      (17*G[0, y]*G[1, 0, z])/8 + (17*G[1 - z, y]*G[1, 0, z])/8 - 
      (17*G[0, z]*G[1 - z, 0, y])/8 + (17*G[0, 1, 0, y])/8 + 
      (17*G[0, 1, 0, z])/8 + (17*G[1, 1, 0, z])/8 + (17*G[1 - z, 1, 0, y])/
       8))/(mh2*(y + z)^2) + (N^2*z*(-1/8*Pi^2 - (3*G[0, y]*G[0, z])/4 - 
      (17*Pi^2*G[1, z])/48 - (17*Pi^2*G[1 - z, y])/48 + (3*G[1, 0, y])/4 + 
      (3*G[1, 0, z])/4 - (17*G[0, y]*G[1, 0, z])/8 + 
      (17*G[1 - z, y]*G[1, 0, z])/8 - (17*G[0, z]*G[1 - z, 0, y])/8 + 
      (17*G[0, 1, 0, y])/8 + (17*G[0, 1, 0, z])/8 + (17*G[1, 1, 0, z])/8 + 
      (17*G[1 - z, 1, 0, y])/8))/(mh2*(1 - y - z)) + 
   (N^2*z*(-1/8*Pi^2 - (3*G[0, y]*G[0, z])/4 - (17*Pi^2*G[1, z])/48 - 
      (17*Pi^2*G[1 - z, y])/48 + (3*G[1, 0, y])/4 + (3*G[1, 0, z])/4 - 
      (17*G[0, y]*G[1, 0, z])/8 + (17*G[1 - z, y]*G[1, 0, z])/8 - 
      (17*G[0, z]*G[1 - z, 0, y])/8 + (17*G[0, 1, 0, y])/8 + 
      (17*G[0, 1, 0, z])/8 + (17*G[1, 1, 0, z])/8 + (17*G[1 - z, 1, 0, y])/
       8))/(mh2*(y + z)) + (z*(-1/2*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/2 - 
      3*G[0, y]*G[1, 0, z] + 3*G[1 - z, y]*G[1, 0, z] - 
      3*G[0, z]*G[1 - z, 0, y] + 3*G[0, 1, 0, y] + 3*G[0, 1, 0, z] + 
      3*G[1, 1, 0, z] + 3*G[1 - z, 1, 0, y]))/(mh2*N^2*(y + z)^3) + 
   (19/16 + (3*Pi^2)/32 - 6*zeta3 + G[0, y]/4 + (7*Pi^2*G[0, y])/24 + 
     (39*G[0, z])/32 + (Pi^2*G[0, z])/16 - (G[0, y]*G[0, z])/8 + G[1, z]/8 - 
     (5*Pi^2*G[1, z])/12 + (3*G[0, y]*G[1, z])/4 + G[1 - z, y]/8 - 
     (7*Pi^2*G[1 - z, y])/24 + (15*G[0, z]*G[1 - z, y])/16 - 
     (5*G[1, z]*G[-z, y])/4 - (11*G[0, 0, z])/16 + (3*G[0, y]*G[0, 0, z])/8 + 
     (3*G[1 - z, y]*G[0, 0, z])/8 - (5*G[0, 1, z])/16 + 
     (7*G[0, y]*G[0, 1, z])/4 - (17*G[1 - z, y]*G[0, 1, z])/8 + 
     (3*G[0, 1 - z, y])/4 - (3*G[0, z]*G[0, 1 - z, y])/8 + 
     (17*G[1, z]*G[0, -z, y])/8 - G[1, 0, y]/2 - G[1, 0, z]/8 - 
     (3*G[1 - z, y]*G[1, 0, z])/8 + (3*G[1 - z, 0, y])/4 - 
     (17*G[1, z]*G[1 - z, -z, y])/8 - (5*G[-z, 1 - z, y])/4 - 
     (7*G[0, 0, 1, z])/4 - (7*G[0, 1, 0, y])/4 - (3*G[0, 1, 0, z])/8 + 
     (17*G[0, -z, 1 - z, y])/8 - (3*G[1, 0, 0, z])/8 - (17*G[1, 0, 1, z])/8 + 
     (3*G[1, 1, 0, z])/8 + (7*G[1 - z, 1, 0, y])/4 - 
     (17*G[1 - z, -z, 1 - z, y])/8)/(mh2*N^2*(1 - z)) + 
   ((5*Pi^2)/16 - (11*zeta3)/4 + (Pi^2*G[0, y])/8 + (25*G[0, z])/16 + 
     (Pi^2*G[0, z])/24 + (3*G[0, y]*G[0, z])/4 - (5*Pi^2*G[1, z])/24 - 
     (Pi^2*G[1 - z, y])/8 - (3*G[0, z]*G[1 - z, y])/8 + G[1, z]*G[-z, y] - 
     (5*G[0, 0, z])/8 + (G[0, y]*G[0, 0, z])/4 + (G[1 - z, y]*G[0, 0, z])/4 + 
     (5*G[0, 1, z])/8 + (3*G[0, y]*G[0, 1, z])/4 - G[1 - z, y]*G[0, 1, z] - 
     (G[0, z]*G[0, 1 - z, y])/4 + G[1, z]*G[0, -z, y] - G[1, 0, y] - 
     (5*G[1, 0, z])/4 - (G[1 - z, y]*G[1, 0, z])/4 - 
     G[1, z]*G[1 - z, -z, y] + G[-z, 1 - z, y] - (3*G[0, 0, 1, z])/4 - 
     (3*G[0, 1, 0, y])/4 - G[0, 1, 0, z]/4 + G[0, -z, 1 - z, y] - 
     G[1, 0, 0, z]/4 - G[1, 0, 1, z] + G[1, 1, 0, z]/4 + 
     (3*G[1 - z, 1, 0, y])/4 - G[1 - z, -z, 1 - z, y])/(mh2*N^2*(1 - z)^2) + 
   (y*(-3*zeta3 + (Pi^2*G[0, y])/6 - (Pi^2*G[1, z])/6 - 
      (Pi^2*G[1 - z, y])/6 + G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] + 
      G[1, z]*G[0, -z, y] - G[1, z]*G[1 - z, -z, y] - G[0, 0, 1, z] - 
      G[0, 1, 0, y] + G[0, -z, 1 - z, y] - G[1, 0, 1, z] + 
      G[1 - z, 1, 0, y] - G[1 - z, -z, 1 - z, y]))/(mh2*(1 - z)^3) + 
   ((Pi^2*G[1, y])/16 - (Pi^2*G[1 - z, y])/16 - (3*G[1 - z, y]*G[0, 1, z])/
      8 - (3*G[0, z]*G[1, 0, y])/8 + (3*G[1, z]*G[1, 0, y])/8 + 
     (3*G[0, z]*G[1 - z, 0, y])/8 - (3*G[1, z]*G[1 - z, -z, y])/8 + 
     (3*G[1, 0, 1 - z, y])/8 - (3*G[1, 1, 0, y])/8 + 
     (3*G[1, 1 - z, 0, y])/8 - (3*G[1 - z, -z, 1 - z, y])/8)/
    (mh2*N^2*y^2*z) + ((Pi^2*G[1, y])/24 - (Pi^2*G[1 - z, y])/24 - 
     (G[1 - z, y]*G[0, 1, z])/4 - (G[0, z]*G[1, 0, y])/4 + 
     (G[1, z]*G[1, 0, y])/4 + (G[0, z]*G[1 - z, 0, y])/4 - 
     (G[1, z]*G[1 - z, -z, y])/4 + G[1, 0, 1 - z, y]/4 - G[1, 1, 0, y]/4 + 
     G[1, 1 - z, 0, y]/4 - G[1 - z, -z, 1 - z, y]/4)/(mh2*y^2*z) + 
   (y*((-3*zeta3)/4 + (Pi^2*G[0, y])/24 - (Pi^2*G[1, z])/24 + 
      G[0, y]*G[1, z] - (Pi^2*G[1 - z, y])/24 - G[1, z]*G[-z, y] - 
      G[0, 1, z] + (G[0, y]*G[0, 1, z])/4 - (G[1 - z, y]*G[0, 1, z])/4 + 
      G[0, 1 - z, y] + (G[1, z]*G[0, -z, y])/4 - G[1, 0, y] + 
      G[1 - z, 0, y] - (G[1, z]*G[1 - z, -z, y])/4 - G[-z, 1 - z, y] - 
      G[0, 0, 1, z]/4 - G[0, 1, 0, y]/4 + G[0, -z, 1 - z, y]/4 - 
      G[1, 0, 1, z]/4 + G[1 - z, 1, 0, y]/4 - G[1 - z, -z, 1 - z, y]/4))/
    (mh2*(1 - z)^2) + (y*((-3*zeta3)/4 + (Pi^2*G[0, y])/24 - 
      (Pi^2*G[1, z])/24 - G[0, y]*G[1, z] - (Pi^2*G[1 - z, y])/24 + 
      G[1, z]*G[-z, y] + G[0, 1, z] + (G[0, y]*G[0, 1, z])/4 - 
      (G[1 - z, y]*G[0, 1, z])/4 - G[0, 1 - z, y] + (G[1, z]*G[0, -z, y])/4 + 
      G[1, 0, y] - G[1 - z, 0, y] - (G[1, z]*G[1 - z, -z, y])/4 + 
      G[-z, 1 - z, y] - G[0, 0, 1, z]/4 - G[0, 1, 0, y]/4 + 
      G[0, -z, 1 - z, y]/4 - G[1, 0, 1, z]/4 + G[1 - z, 1, 0, y]/4 - 
      G[1 - z, -z, 1 - z, y]/4))/(mh2*N^2*(1 - z)^2) + 
   (31/36 + ((11*I)/8)*Pi - Pi^2/12 - (3*zeta3)/2 + (5*G[0, y])/6 + 
     (Pi^2*G[0, y])/24 + (5*G[0, z])/8 + ((33*I)/16)*Pi*G[0, z] - 
     (Pi^2*G[0, z])/4 - G[0, y]*G[0, z] - (13*G[1, z])/8 + 
     (5*Pi^2*G[1, z])/24 - G[0, y]*G[1, z] - (13*G[1 - z, y])/8 - 
     (Pi^2*G[1 - z, y])/24 - (11*G[0, z]*G[1 - z, y])/16 + G[1, z]*G[-z, y] - 
     (11*G[0, 0, z])/8 - (3*G[0, y]*G[0, 0, z])/8 - 
     (9*G[1 - z, y]*G[0, 0, z])/8 + (5*G[0, 1, z])/16 + 
     (5*G[0, y]*G[0, 1, z])/8 - (G[1 - z, y]*G[0, 1, z])/4 - G[0, 1 - z, y] + 
     (3*G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, -z, y])/4 + 
     (3*G[1, 0, y])/2 - (3*G[1, 0, z])/16 + (3*G[0, y]*G[1, 0, z])/8 - 
     G[1 - z, 0, y] + (3*G[0, z]*G[1 - z, 0, y])/8 - 
     (G[1, z]*G[1 - z, -z, y])/4 + G[-z, 1 - z, y] - (11*G[0, 0, 1, z])/8 - 
     G[0, 1, 0, y]/4 + (3*G[0, 1, 0, z])/4 + G[0, -z, 1 - z, y]/4 + 
     (3*G[1, 0, 0, z])/8 - G[1, 0, 1, z]/4 - (3*G[1, 1, 0, z])/2 + 
     G[1 - z, 1, 0, y]/4 - G[1 - z, -z, 1 - z, y]/4)/(mh2*(1 - z)) + 
   (y*((-3*zeta3)/8 + (Pi^2*G[0, y])/48 - (Pi^2*G[1, z])/48 + 
      (3*G[0, y]*G[1, z])/4 - (Pi^2*G[1 - z, y])/48 - 
      (3*G[1, z]*G[-z, y])/4 - (3*G[0, 1, z])/4 + (G[0, y]*G[0, 1, z])/8 - 
      (G[1 - z, y]*G[0, 1, z])/8 + (3*G[0, 1 - z, y])/4 + 
      (G[1, z]*G[0, -z, y])/8 - (3*G[1, 0, y])/4 + (3*G[1 - z, 0, y])/4 - 
      (G[1, z]*G[1 - z, -z, y])/8 - (3*G[-z, 1 - z, y])/4 - G[0, 0, 1, z]/8 - 
      G[0, 1, 0, y]/8 + G[0, -z, 1 - z, y]/8 - G[1, 0, 1, z]/8 + 
      G[1 - z, 1, 0, y]/8 - G[1 - z, -z, 1 - z, y]/8))/(mh2*(1 - z)) + 
   (y*((-3*zeta3)/8 + (Pi^2*G[0, y])/48 - (Pi^2*G[1, z])/48 + 
      (3*G[0, y]*G[1, z])/4 - (Pi^2*G[1 - z, y])/48 - 
      (3*G[1, z]*G[-z, y])/4 - (3*G[0, 1, z])/4 + (G[0, y]*G[0, 1, z])/8 - 
      (G[1 - z, y]*G[0, 1, z])/8 + (3*G[0, 1 - z, y])/4 + 
      (G[1, z]*G[0, -z, y])/8 - (3*G[1, 0, y])/4 + (3*G[1 - z, 0, y])/4 - 
      (G[1, z]*G[1 - z, -z, y])/8 - (3*G[-z, 1 - z, y])/4 - G[0, 0, 1, z]/8 - 
      G[0, 1, 0, y]/8 + G[0, -z, 1 - z, y]/8 - G[1, 0, 1, z]/8 + 
      G[1 - z, 1, 0, y]/8 - G[1 - z, -z, 1 - z, y]/8))/(mh2*z) + 
   (y*((-3*zeta3)/8 + (Pi^2*G[0, y])/48 - (Pi^2*G[1, z])/48 - 
      (G[0, y]*G[1, z])/4 - (Pi^2*G[1 - z, y])/48 + (G[1, z]*G[-z, y])/4 + 
      G[0, 1, z]/4 + (G[0, y]*G[0, 1, z])/8 - (G[1 - z, y]*G[0, 1, z])/8 - 
      G[0, 1 - z, y]/4 + (G[1, z]*G[0, -z, y])/8 + G[1, 0, y]/4 - 
      G[1 - z, 0, y]/4 - (G[1, z]*G[1 - z, -z, y])/8 + G[-z, 1 - z, y]/4 - 
      G[0, 0, 1, z]/8 - G[0, 1, 0, y]/8 + G[0, -z, 1 - z, y]/8 - 
      G[1, 0, 1, z]/8 + G[1 - z, 1, 0, y]/8 - G[1 - z, -z, 1 - z, y]/8))/
    (mh2*N^2*(1 - z)) + (y*((-3*zeta3)/8 + (Pi^2*G[0, y])/48 - 
      (Pi^2*G[1, z])/48 - (G[0, y]*G[1, z])/4 - (Pi^2*G[1 - z, y])/48 + 
      (G[1, z]*G[-z, y])/4 + G[0, 1, z]/4 + (G[0, y]*G[0, 1, z])/8 - 
      (G[1 - z, y]*G[0, 1, z])/8 - G[0, 1 - z, y]/4 + 
      (G[1, z]*G[0, -z, y])/8 + G[1, 0, y]/4 - G[1 - z, 0, y]/4 - 
      (G[1, z]*G[1 - z, -z, y])/8 + G[-z, 1 - z, y]/4 - G[0, 0, 1, z]/8 - 
      G[0, 1, 0, y]/8 + G[0, -z, 1 - z, y]/8 - G[1, 0, 1, z]/8 + 
      G[1 - z, 1, 0, y]/8 - G[1 - z, -z, 1 - z, y]/8))/(mh2*N^2*z) + 
   (-1/24*(Pi^2*G[1, y]) + (Pi^2*G[1 - z, y])/24 + (G[1 - z, y]*G[0, 1, z])/
      4 + (G[0, z]*G[1, 0, y])/4 - (G[1, z]*G[1, 0, y])/4 - 
     (G[0, z]*G[1 - z, 0, y])/4 + (G[1, z]*G[1 - z, -z, y])/4 - 
     G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 - G[1, 1 - z, 0, y]/4 + 
     G[1 - z, -z, 1 - z, y]/4)/(mh2*y*z^2) + 
   (-1/16*(Pi^2*G[1, y]) + (Pi^2*G[1 - z, y])/16 + (3*G[1 - z, y]*G[0, 1, z])/
      8 + (3*G[0, z]*G[1, 0, y])/8 - (3*G[1, z]*G[1, 0, y])/8 - 
     (3*G[0, z]*G[1 - z, 0, y])/8 + (3*G[1, z]*G[1 - z, -z, y])/8 - 
     (3*G[1, 0, 1 - z, y])/8 + (3*G[1, 1, 0, y])/8 - 
     (3*G[1, 1 - z, 0, y])/8 + (3*G[1 - z, -z, 1 - z, y])/8)/
    (mh2*N^2*y*z^2) + (y*(3*zeta3 - (Pi^2*G[0, y])/6 + (Pi^2*G[1, z])/6 + 
      (Pi^2*G[1 - z, y])/6 - G[0, y]*G[0, 1, z] + G[1 - z, y]*G[0, 1, z] - 
      G[1, z]*G[0, -z, y] + G[1, z]*G[1 - z, -z, y] + G[0, 0, 1, z] + 
      G[0, 1, 0, y] - G[0, -z, 1 - z, y] + G[1, 0, 1, z] - 
      G[1 - z, 1, 0, y] + G[1 - z, -z, 1 - z, y]))/(mh2*N^2*(1 - z)^3) + 
   ((-11*Pi^2)/36 + (13*zeta3)/4 - (5*Pi^2*G[0, y])/24 + (37*G[0, z])/36 + 
     ((11*I)/8)*Pi*G[0, z] - (Pi^2*G[0, z])/6 + (G[0, y]*G[0, z])/3 + 
     (3*Pi^2*G[1, z])/8 + (5*Pi^2*G[1 - z, y])/24 - 
     (9*G[0, z]*G[1 - z, y])/8 - G[1, z]*G[-z, y] - (5*G[0, 0, z])/4 - 
     (G[0, y]*G[0, 0, z])/4 - (3*G[1 - z, y]*G[0, 0, z])/4 - 
     (17*G[0, 1, z])/8 - G[0, y]*G[0, 1, z] + (5*G[1 - z, y]*G[0, 1, z])/4 + 
     (G[0, z]*G[0, 1 - z, y])/4 - (5*G[1, z]*G[0, -z, y])/4 + G[1, 0, y] - 
     (7*G[1, 0, z])/24 + (G[0, y]*G[1, 0, z])/4 + (G[0, z]*G[1 - z, 0, y])/
      4 + (5*G[1, z]*G[1 - z, -z, y])/4 - G[-z, 1 - z, y] + G[0, 0, 1, z]/2 + 
     (5*G[0, 1, 0, y])/4 + G[0, 1, 0, z]/2 - (5*G[0, -z, 1 - z, y])/4 + 
     G[1, 0, 0, z]/4 + (5*G[1, 0, 1, z])/4 - G[1, 1, 0, z] - 
     (5*G[1 - z, 1, 0, y])/4 + (5*G[1 - z, -z, 1 - z, y])/4)/
    (mh2*(1 - z)^2) + (Pi^2/4 + (3*G[0, y])/2 - (3*G[0, z])/2 + 
     (3*G[0, y]*G[0, z])/2 + (3*G[0, y]*G[1, z])/2 - 
     (3*G[0, z]*G[1 - z, y])/2 - (3*G[0, 1, z])/2 - 
     (G[1 - z, y]*G[0, 1, z])/2 + (3*G[-z, y]*G[0, 1, z])/2 + 
     (3*G[0, 1 - z, y])/2 - (3*G[0, z]*G[0, 1 - z, y])/2 + 
     (G[1, z]*G[0, 1 - z, y])/2 + (3*G[1, z]*G[0, -z, y])/2 - 3*G[1, 0, y] - 
     (3*G[1, 0, z])/2 - 2*G[1 - z, y]*G[1, 0, z] + (3*G[-z, y]*G[1, 0, z])/
      2 + (G[0, y]*G[1, 1, z])/2 + (3*G[1 - z, 0, y])/2 + 
     (G[1, z]*G[1 - z, 0, y])/2 - (G[0, z]*G[1 - z, 1 - z, y])/2 - 
     (3*G[1, z]*G[-z, 0, y])/2 + (3*G[0, z]*G[-z, 1 - z, y])/2 + 
     (3*G[0, 1, 0, y])/2 - G[0, 1, 1, z]/2 + G[0, 1 - z, 1 - z, y]/2 + 
     (3*G[0, -z, 1 - z, y])/2 - G[1, 0, 1, z]/2 - 2*G[1, 1, 0, z] + 
     G[1 - z, 0, 1 - z, y]/2 + (3*G[1 - z, 1, 0, y])/2 + 
     G[1 - z, 1 - z, 0, y]/2 - (3*G[-z, 0, 1 - z, y])/2 - 
     (3*G[-z, 1 - z, 0, y])/2)/(mh2*N^2*(y + z)) + 
   (Pi^2/12 + G[0, y]/2 - G[0, z]/2 + (G[0, y]*G[0, z])/2 - 
     (5*G[0, y]*G[1, z])/6 + (5*G[0, z]*G[1 - z, y])/6 + (5*G[0, 1, z])/6 + 
     G[-z, y]*G[0, 1, z] - (5*G[0, 1 - z, y])/6 - G[0, z]*G[0, 1 - z, y] + 
     G[1, z]*G[0, -z, y] - G[1, 0, y]/2 + G[1, 0, z]/3 - 
     G[1 - z, y]*G[1, 0, z] + G[-z, y]*G[1, 0, z] - (5*G[1 - z, 0, y])/6 - 
     G[1, z]*G[-z, 0, y] + G[0, z]*G[-z, 1 - z, y] + G[0, 1, 0, y] + 
     G[0, -z, 1 - z, y] - G[1, 1, 0, z] + G[1 - z, 1, 0, y] - 
     G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y])/(mh2*(y + z)) + 
   (Nf*((-7*G[0, y])/72 - (I/8)*Pi*G[0, y] + (7*G[0, z])/72 + 
      (I/8)*Pi*G[0, z] + (Pi^2*G[1, y])/36 - (Pi^2*G[1, z])/36 - 
      (5*G[0, y]*G[1, z])/18 - (I/4)*Pi*G[0, y]*G[1, z] + 
      (5*G[0, z]*G[1 - z, y])/18 + (I/4)*Pi*G[0, z]*G[1 - z, y] + 
      G[0, 0, y]/8 + (G[1, z]*G[0, 0, y])/4 - G[0, 0, z]/8 - 
      (G[1 - z, y]*G[0, 0, z])/4 + (5*G[0, 1, z])/18 + (I/4)*Pi*G[0, 1, z] - 
      (G[0, y]*G[0, 1, z])/6 - (G[1 - z, y]*G[0, 1, z])/6 + 
      (G[-z, y]*G[0, 1, z])/6 - (5*G[0, 1 - z, y])/18 - 
      (I/4)*Pi*G[0, 1 - z, y] + (G[1, z]*G[0, 1 - z, y])/6 - 
      (G[1, z]*G[0, -z, y])/6 + (11*G[1, 0, y])/18 + (I/4)*Pi*G[1, 0, y] - 
      (G[0, z]*G[1, 0, y])/24 - G[1, 0, z]/3 + (G[0, y]*G[1, 0, z])/24 - 
      (G[1 - z, y]*G[1, 0, z])/6 + (G[-z, y]*G[1, 0, z])/6 + 
      (G[0, y]*G[1, 1, z])/6 - (5*G[1 - z, 0, y])/18 - 
      (I/4)*Pi*G[1 - z, 0, y] + (G[1, z]*G[1 - z, 0, y])/6 - 
      (G[0, z]*G[1 - z, 1 - z, y])/6 - (G[1, z]*G[-z, 0, y])/6 + 
      (G[0, z]*G[-z, 1 - z, y])/6 + G[0, 0, 1, z]/12 + G[0, 0, 1 - z, y]/4 - 
      G[0, 1, 0, y]/24 - G[0, 1, 0, z]/24 - G[0, 1, 1, z]/6 + 
      G[0, 1 - z, 0, y]/4 + G[0, 1 - z, 1 - z, y]/6 - G[0, -z, 1 - z, y]/6 - 
      G[1, 0, 0, y]/4 - G[1, 0, 1, z]/6 - G[1, 1, 0, y]/6 + 
      G[1 - z, 0, 0, y]/4 + G[1 - z, 0, 1 - z, y]/6 + 
      G[1 - z, 1 - z, 0, y]/6 - G[-z, 0, 1 - z, y]/6 - G[-z, 1 - z, 0, y]/6))/
    (mh2*N*(1 - y - z)) + ((Pi^2*G[1, y])/6 + (47*G[1, z])/18 + 
     ((11*I)/8)*Pi*G[1, z] - (Pi^2*G[1, z])/4 - (7*G[0, y]*G[1, z])/24 + 
     (47*G[1 - z, y])/18 + ((11*I)/8)*Pi*G[1 - z, y] + 
     (G[0, z]*G[1 - z, y])/24 - (17*G[1, z]*G[1 - z, y])/12 - 
     (7*G[1, z]*G[-z, y])/12 - (13*G[0, 1, z])/24 + (G[0, y]*G[0, 1, z])/4 + 
     (G[1 - z, y]*G[0, 1, z])/2 - 2*G[-z, y]*G[0, 1, z] - 
     (7*G[0, 1 - z, y])/24 + (3*G[0, z]*G[0, 1 - z, y])/4 - 
     (G[1, z]*G[0, -z, y])/2 + (3*G[1, z]*G[1, 0, y])/4 + G[1, 0, z]/24 - 
     (G[1 - z, y]*G[1, 0, z])/2 - (G[-z, y]*G[1, 0, z])/2 - 
     (17*G[1, 1, z])/12 + (G[-z, y]*G[1, 1, z])/2 - (7*G[1 - z, 0, y])/24 - 
     (G[0, z]*G[1 - z, 0, y])/2 - (17*G[1 - z, 1 - z, y])/12 - 
     (G[0, z]*G[1 - z, 1 - z, y])/2 + G[1, z]*G[1 - z, -z, y] + 
     G[1, z]*G[-z, 0, y] - (7*G[-z, 1 - z, y])/12 - 
     (G[0, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[-z, 1 - z, y])/2 - 
     (3*G[1, z]*G[-z, -z, y])/2 - G[0, 0, 1, z] - G[0, 1, 0, y]/4 + 
     G[0, 1, 0, z]/4 - G[0, -z, 1 - z, y]/2 - (3*G[1, 0, 1, z])/4 + 
     (3*G[1, 0, 1 - z, y])/4 - G[1, 1, 0, y] - G[1, 1, 0, z]/4 + 
     (3*G[1, 1 - z, 0, y])/4 + G[1 - z, 1, 0, y]/2 + G[1 - z, -z, 1 - z, y] + 
     G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + G[-z, 1 - z, 1 - z, y]/2 - 
     (3*G[-z, -z, 1 - z, y])/2)/(mh2*y*z) + 
   ((Pi^2*G[1, y])/16 + (29*G[1, z])/16 + (5*Pi^2*G[1, z])/24 - 
     (5*G[0, y]*G[1, z])/8 + (29*G[1 - z, y])/16 + (7*Pi^2*G[1 - z, y])/48 + 
     (G[0, z]*G[1 - z, y])/2 + (G[1, z]*G[1 - z, y])/8 + 
     (G[1, z]*G[-z, y])/8 + (5*G[0, 1, z])/8 - (5*G[1 - z, y]*G[0, 1, z])/8 - 
     (3*G[-z, y]*G[0, 1, z])/4 - (5*G[0, 1 - z, y])/8 + 
     (G[0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, y])/4 - 
     (G[1, z]*G[0, -z, y])/2 + (13*G[1, 0, y])/8 - (3*G[0, z]*G[1, 0, y])/8 + 
     (3*G[1, z]*G[1, 0, y])/8 - (9*G[1, 0, z])/8 + (5*G[0, y]*G[1, 0, z])/4 - 
     (3*G[1 - z, y]*G[1, 0, z])/4 - (G[-z, y]*G[1, 0, z])/2 + G[1, 1, z]/8 + 
     (G[0, y]*G[1, 1, z])/4 - (G[-z, y]*G[1, 1, z])/4 - 
     (5*G[1 - z, 0, y])/8 + (13*G[0, z]*G[1 - z, 0, y])/8 + 
     (G[1, z]*G[1 - z, 0, y])/4 + G[1 - z, 1 - z, y]/8 - 
     (5*G[1, z]*G[1 - z, -z, y])/8 + (3*G[1, z]*G[-z, 0, y])/4 + 
     G[-z, 1 - z, y]/8 - (G[0, z]*G[-z, 1 - z, y])/2 - 
     (G[1, z]*G[-z, 1 - z, y])/4 - (G[1, z]*G[-z, -z, y])/4 - 
     2*G[0, 1, 0, y] - (5*G[0, 1, 0, z])/4 - G[0, 1, 1, z]/4 + 
     G[0, 1 - z, 1 - z, y]/4 - G[0, -z, 1 - z, y]/2 - G[1, 0, 1, z]/4 + 
     (3*G[1, 0, 1 - z, y])/8 - (3*G[1, 1, 0, y])/8 - (3*G[1, 1, 0, z])/4 + 
     (3*G[1, 1 - z, 0, y])/8 + G[1 - z, 0, 1 - z, y]/4 - 
     2*G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y]/4 - 
     (5*G[1 - z, -z, 1 - z, y])/8 + (3*G[-z, 0, 1 - z, y])/4 + 
     (3*G[-z, 1 - z, 0, y])/4 - G[-z, 1 - z, 1 - z, y]/4 - 
     G[-z, -z, 1 - z, y]/4)/(mh2*N^2*y*z) + 
   (Nf*(-1/36*(Pi^2*G[1, y]) + (Pi^2*G[1, z])/36 + (19*G[0, y]*G[1, z])/36 + 
      (I/4)*Pi*G[0, y]*G[1, z] + (Pi^2*G[1 - z, y])/36 - 
      (19*G[1, z]*G[-z, y])/36 - (I/4)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/4 - (19*G[0, 1, z])/36 - (I/4)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/6 + (G[1 - z, y]*G[0, 1, z])/6 - 
      (G[-z, y]*G[0, 1, z])/8 + (19*G[0, 1 - z, y])/36 + 
      (I/4)*Pi*G[0, 1 - z, y] - (G[0, z]*G[0, 1 - z, y])/24 - 
      (G[1, z]*G[0, 1 - z, y])/6 + (5*G[1, z]*G[0, -z, y])/24 - 
      (19*G[1, 0, y])/36 - (I/4)*Pi*G[1, 0, y] + (G[0, z]*G[1, 0, y])/24 - 
      (G[0, y]*G[1, 0, z])/24 + (G[-z, y]*G[1, 0, z])/24 - 
      (G[0, y]*G[1, 1, z])/6 + (G[-z, y]*G[1, 1, z])/6 + 
      (19*G[1 - z, 0, y])/36 + (I/4)*Pi*G[1 - z, 0, y] - 
      (G[0, z]*G[1 - z, 0, y])/24 - (G[1, z]*G[1 - z, 0, y])/6 + 
      (G[1, z]*G[1 - z, -z, y])/6 + (5*G[1, z]*G[-z, 0, y])/24 - 
      (19*G[-z, 1 - z, y])/36 - (I/4)*Pi*G[-z, 1 - z, y] + 
      (G[0, z]*G[-z, 1 - z, y])/24 + (G[1, z]*G[-z, 1 - z, y])/6 - 
      (G[1, z]*G[-z, -z, y])/6 - G[0, 0, 1, z]/12 - G[0, 0, 1 - z, y]/4 + 
      G[0, 1, 0, y]/24 + G[0, 1, 0, z]/24 + G[0, 1, 1, z]/6 - 
      G[0, 1 - z, 0, y]/4 - G[0, 1 - z, 1 - z, y]/6 + 
      (5*G[0, -z, 1 - z, y])/24 + G[1, 0, 0, y]/4 + G[1, 0, 1, z]/6 + 
      G[1, 1, 0, y]/6 - G[1 - z, 0, 0, y]/4 - G[1 - z, 0, 1 - z, y]/6 - 
      G[1 - z, 1 - z, 0, y]/6 + G[1 - z, -z, 1 - z, y]/6 + 
      (5*G[-z, 0, 1 - z, y])/24 + (5*G[-z, 1 - z, 0, y])/24 + 
      G[-z, 1 - z, 1 - z, y]/6 - G[-z, -z, 1 - z, y]/6))/(mh2*N*z^2) + 
   (Nf*(4769/2592 + ((109*I)/108)*Pi + (5*Pi^2)/144 + (I/48)*Pi^3 - 
      zeta3/72 - (13*G[0, y])/48 - (53*G[0, z])/144 - (I/8)*Pi*G[0, z] + 
      (G[0, y]*G[0, z])/48 - (Pi^2*G[1, y])/36 + (17*G[1, z])/108 + 
      ((3*I)/8)*Pi*G[1, z] + (Pi^2*G[1, z])/144 + (31*G[0, y]*G[1, z])/144 + 
      (I/4)*Pi*G[0, y]*G[1, z] + (17*G[1 - z, y])/108 + 
      ((3*I)/8)*Pi*G[1 - z, y] + (Pi^2*G[1 - z, y])/144 - 
      (G[0, z]*G[1 - z, y])/16 - (G[1, z]*G[1 - z, y])/4 - 
      (5*G[1, z]*G[-z, y])/18 - (I/4)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/4 + G[0, 0, z]/8 - (49*G[0, 1, z])/144 - 
      (I/4)*Pi*G[0, 1, z] + (G[0, y]*G[0, 1, z])/6 + (G[1 - z, y]*G[0, 1, z])/
       6 - (G[-z, y]*G[0, 1, z])/8 + (31*G[0, 1 - z, y])/144 + 
      (I/4)*Pi*G[0, 1 - z, y] - (G[0, z]*G[0, 1 - z, y])/24 - 
      (G[1, z]*G[0, 1 - z, y])/6 + (5*G[1, z]*G[0, -z, y])/24 - 
      (19*G[1, 0, y])/36 - (I/4)*Pi*G[1, 0, y] + (G[0, z]*G[1, 0, y])/24 + 
      G[1, 0, z]/48 - (G[0, y]*G[1, 0, z])/24 + (G[-z, y]*G[1, 0, z])/24 - 
      G[1, 1, z]/4 - (G[0, y]*G[1, 1, z])/6 + (G[-z, y]*G[1, 1, z])/6 + 
      (31*G[1 - z, 0, y])/144 + (I/4)*Pi*G[1 - z, 0, y] - 
      (G[0, z]*G[1 - z, 0, y])/24 - (G[1, z]*G[1 - z, 0, y])/6 - 
      G[1 - z, 1 - z, y]/4 + (G[1, z]*G[1 - z, -z, y])/6 + 
      (5*G[1, z]*G[-z, 0, y])/24 - (5*G[-z, 1 - z, y])/18 - 
      (I/4)*Pi*G[-z, 1 - z, y] + (G[0, z]*G[-z, 1 - z, y])/24 + 
      (G[1, z]*G[-z, 1 - z, y])/6 - (G[1, z]*G[-z, -z, y])/6 - 
      G[0, 0, 1, z]/12 - G[0, 0, 1 - z, y]/4 + G[0, 1, 0, y]/24 + 
      G[0, 1, 0, z]/24 + G[0, 1, 1, z]/6 - G[0, 1 - z, 0, y]/4 - 
      G[0, 1 - z, 1 - z, y]/6 + (5*G[0, -z, 1 - z, y])/24 + G[1, 0, 0, y]/4 + 
      G[1, 0, 1, z]/6 + G[1, 1, 0, y]/6 - G[1 - z, 0, 0, y]/4 - 
      G[1 - z, 0, 1 - z, y]/6 - G[1 - z, 1 - z, 0, y]/6 + 
      G[1 - z, -z, 1 - z, y]/6 + (5*G[-z, 0, 1 - z, y])/24 + 
      (5*G[-z, 1 - z, 0, y])/24 + G[-z, 1 - z, 1 - z, y]/6 - 
      G[-z, -z, 1 - z, y]/6))/(mh2*N*(1 - z)*(1 - y - z)) + 
   (Nf*(4769/2592 + ((109*I)/108)*Pi + Pi^2/48 + (I/48)*Pi^3 - zeta3/72 - 
      (13*G[0, y])/48 - (103*G[0, z])/144 - (I/4)*Pi*G[0, z] + 
      (G[0, y]*G[0, z])/24 - (Pi^2*G[1, y])/36 + (17*G[1, z])/108 + 
      ((3*I)/8)*Pi*G[1, z] + (Pi^2*G[1, z])/144 + (31*G[0, y]*G[1, z])/144 + 
      (I/4)*Pi*G[0, y]*G[1, z] + (17*G[1 - z, y])/108 + 
      ((3*I)/8)*Pi*G[1 - z, y] + (Pi^2*G[1 - z, y])/144 - 
      (G[0, z]*G[1 - z, y])/16 - (G[1, z]*G[1 - z, y])/4 - 
      (5*G[1, z]*G[-z, y])/18 - (I/4)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/4 + G[0, 0, z]/4 - (49*G[0, 1, z])/144 - 
      (I/4)*Pi*G[0, 1, z] + (G[0, y]*G[0, 1, z])/6 + (G[1 - z, y]*G[0, 1, z])/
       6 - (G[-z, y]*G[0, 1, z])/8 + (31*G[0, 1 - z, y])/144 + 
      (I/4)*Pi*G[0, 1 - z, y] - (G[0, z]*G[0, 1 - z, y])/24 - 
      (G[1, z]*G[0, 1 - z, y])/6 + (5*G[1, z]*G[0, -z, y])/24 - 
      (19*G[1, 0, y])/36 - (I/4)*Pi*G[1, 0, y] + (G[0, z]*G[1, 0, y])/24 + 
      (5*G[1, 0, z])/48 - (G[0, y]*G[1, 0, z])/24 + (G[-z, y]*G[1, 0, z])/
       24 - G[1, 1, z]/4 - (G[0, y]*G[1, 1, z])/6 + (G[-z, y]*G[1, 1, z])/6 + 
      (31*G[1 - z, 0, y])/144 + (I/4)*Pi*G[1 - z, 0, y] - 
      (G[0, z]*G[1 - z, 0, y])/24 - (G[1, z]*G[1 - z, 0, y])/6 - 
      G[1 - z, 1 - z, y]/4 + (G[1, z]*G[1 - z, -z, y])/6 + 
      (5*G[1, z]*G[-z, 0, y])/24 - (5*G[-z, 1 - z, y])/18 - 
      (I/4)*Pi*G[-z, 1 - z, y] + (G[0, z]*G[-z, 1 - z, y])/24 + 
      (G[1, z]*G[-z, 1 - z, y])/6 - (G[1, z]*G[-z, -z, y])/6 - 
      G[0, 0, 1, z]/12 - G[0, 0, 1 - z, y]/4 + G[0, 1, 0, y]/24 + 
      G[0, 1, 0, z]/24 + G[0, 1, 1, z]/6 - G[0, 1 - z, 0, y]/4 - 
      G[0, 1 - z, 1 - z, y]/6 + (5*G[0, -z, 1 - z, y])/24 + G[1, 0, 0, y]/4 + 
      G[1, 0, 1, z]/6 + G[1, 1, 0, y]/6 - G[1 - z, 0, 0, y]/4 - 
      G[1 - z, 0, 1 - z, y]/6 - G[1 - z, 1 - z, 0, y]/6 + 
      G[1 - z, -z, 1 - z, y]/6 + (5*G[-z, 0, 1 - z, y])/24 + 
      (5*G[-z, 1 - z, 0, y])/24 + G[-z, 1 - z, 1 - z, y]/6 - 
      G[-z, -z, 1 - z, y]/6))/(mh2*N*y*(1 - z)) + 
   (-1/48*Pi^2 - (G[0, y]*G[0, z])/8 + (Pi^2*G[1, y])/48 + G[1, 0, y]/8 + 
     (G[0, z]*G[1, 0, y])/8 - (G[1, z]*G[1, 0, y])/8 + G[1, 0, z]/8 + 
     (G[-z, y]*G[1, 0, z])/8 - (G[1, z]*G[-z, 0, y])/8 + 
     (G[0, z]*G[-z, 1 - z, y])/8 - (G[1, z]*G[-z, -z, y])/8 - 
     G[1, 0, 1 - z, y]/8 - G[1, 1, 0, y]/8 - G[1, 1 - z, 0, y]/8 - 
     G[-z, 0, 1 - z, y]/8 - G[-z, 1 - z, 0, y]/8 - G[-z, -z, 1 - z, y]/8)/
    (mh2*(1 - z)*(1 - y - z)^2) + 
   ((Pi^2*G[1, z])/48 + (G[0, y]*G[0, 1, z])/8 - (G[-z, y]*G[0, 1, z])/4 + 
     (G[0, z]*G[0, 1 - z, y])/8 + (G[0, y]*G[1, 0, z])/8 - 
     (G[-z, y]*G[1, 0, z])/8 + (G[1, z]*G[-z, 0, y])/8 - 
     (G[0, z]*G[-z, 1 - z, y])/8 - (G[1, z]*G[-z, -z, y])/8 - 
     G[0, 0, 1, z]/4 - G[0, 1, 0, y]/8 - G[0, 1, 0, z]/8 - G[1, 0, 1, z]/8 - 
     G[1, 1, 0, z]/4 + G[-z, 0, 1 - z, y]/8 + G[-z, 1 - z, 0, y]/8 - 
     G[-z, -z, 1 - z, y]/8)/(mh2*(1 - y - z)*z^2) + 
   (-1/48*(Pi^2*G[1, z]) - (G[0, y]*G[0, 1, z])/8 + (G[-z, y]*G[0, 1, z])/4 - 
     (G[0, z]*G[0, 1 - z, y])/8 - (G[0, y]*G[1, 0, z])/8 + 
     (G[-z, y]*G[1, 0, z])/8 - (G[1, z]*G[-z, 0, y])/8 + 
     (G[0, z]*G[-z, 1 - z, y])/8 + (G[1, z]*G[-z, -z, y])/8 + 
     G[0, 0, 1, z]/4 + G[0, 1, 0, y]/8 + G[0, 1, 0, z]/8 + G[1, 0, 1, z]/8 + 
     G[1, 1, 0, z]/4 - G[-z, 0, 1 - z, y]/8 - G[-z, 1 - z, 0, y]/8 + 
     G[-z, -z, 1 - z, y]/8)/(mh2*(1 - y - z)^2*z) + 
   (-1/48*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/8 + (G[1, z]*G[1, 0, y])/8 - 
     (G[-z, y]*G[1, 0, z])/8 + (G[1, z]*G[-z, 0, y])/8 - 
     (G[0, z]*G[-z, 1 - z, y])/8 + (G[1, z]*G[-z, -z, y])/8 + 
     G[1, 0, 1 - z, y]/8 + G[1, 1, 0, y]/8 + G[1, 1 - z, 0, y]/8 + 
     G[-z, 0, 1 - z, y]/8 + G[-z, 1 - z, 0, y]/8 + G[-z, -z, 1 - z, y]/8)/
    (mh2*y^2*(1 - z)^2) + (-1/48*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/8 + 
     (G[1, z]*G[1, 0, y])/8 - (G[-z, y]*G[1, 0, z])/8 + 
     (G[1, z]*G[-z, 0, y])/8 - (G[0, z]*G[-z, 1 - z, y])/8 + 
     (G[1, z]*G[-z, -z, y])/8 + G[1, 0, 1 - z, y]/8 + G[1, 1, 0, y]/8 + 
     G[1, 1 - z, 0, y]/8 + G[-z, 0, 1 - z, y]/8 + G[-z, 1 - z, 0, y]/8 + 
     G[-z, -z, 1 - z, y]/8)/(mh2*(1 - z)^2*(1 - y - z)^2) + 
   (-1/48*(Pi^2*G[1, y]) - (G[0, z]*G[1 - z, y])/8 + (G[1, z]*G[-z, y])/8 - 
     (G[0, z]*G[1, 0, y])/8 + (G[1, z]*G[1, 0, y])/8 - 
     (G[-z, y]*G[1, 0, z])/8 + (G[1, z]*G[-z, 0, y])/8 + G[-z, 1 - z, y]/8 - 
     (G[0, z]*G[-z, 1 - z, y])/8 + (G[1, z]*G[-z, -z, y])/8 + 
     G[1, 0, 1 - z, y]/8 + G[1, 1, 0, y]/8 + G[1, 1 - z, 0, y]/8 + 
     G[-z, 0, 1 - z, y]/8 + G[-z, 1 - z, 0, y]/8 + G[-z, -z, 1 - z, y]/8)/
    (mh2*y^2*(1 - z)) + (Nf*y*((Pi^2*G[1, y])/36 - (Pi^2*G[1, z])/36 - 
      (19*G[0, y]*G[1, z])/36 - (I/4)*Pi*G[0, y]*G[1, z] - 
      (Pi^2*G[1 - z, y])/36 + (19*G[1, z]*G[-z, y])/36 + 
      (I/4)*Pi*G[1, z]*G[-z, y] + (G[1, z]*G[0, 0, y])/4 + 
      (19*G[0, 1, z])/36 + (I/4)*Pi*G[0, 1, z] - (G[0, y]*G[0, 1, z])/6 - 
      (G[1 - z, y]*G[0, 1, z])/6 + (G[-z, y]*G[0, 1, z])/8 - 
      (19*G[0, 1 - z, y])/36 - (I/4)*Pi*G[0, 1 - z, y] + 
      (G[0, z]*G[0, 1 - z, y])/24 + (G[1, z]*G[0, 1 - z, y])/6 - 
      (5*G[1, z]*G[0, -z, y])/24 + (19*G[1, 0, y])/36 + (I/4)*Pi*G[1, 0, y] - 
      (G[0, z]*G[1, 0, y])/24 + (G[0, y]*G[1, 0, z])/24 - 
      (G[-z, y]*G[1, 0, z])/24 + (G[0, y]*G[1, 1, z])/6 - 
      (G[-z, y]*G[1, 1, z])/6 - (19*G[1 - z, 0, y])/36 - 
      (I/4)*Pi*G[1 - z, 0, y] + (G[0, z]*G[1 - z, 0, y])/24 + 
      (G[1, z]*G[1 - z, 0, y])/6 - (G[1, z]*G[1 - z, -z, y])/6 - 
      (5*G[1, z]*G[-z, 0, y])/24 + (19*G[-z, 1 - z, y])/36 + 
      (I/4)*Pi*G[-z, 1 - z, y] - (G[0, z]*G[-z, 1 - z, y])/24 - 
      (G[1, z]*G[-z, 1 - z, y])/6 + (G[1, z]*G[-z, -z, y])/6 + 
      G[0, 0, 1, z]/12 + G[0, 0, 1 - z, y]/4 - G[0, 1, 0, y]/24 - 
      G[0, 1, 0, z]/24 - G[0, 1, 1, z]/6 + G[0, 1 - z, 0, y]/4 + 
      G[0, 1 - z, 1 - z, y]/6 - (5*G[0, -z, 1 - z, y])/24 - G[1, 0, 0, y]/4 - 
      G[1, 0, 1, z]/6 - G[1, 1, 0, y]/6 + G[1 - z, 0, 0, y]/4 + 
      G[1 - z, 0, 1 - z, y]/6 + G[1 - z, 1 - z, 0, y]/6 - 
      G[1 - z, -z, 1 - z, y]/6 - (5*G[-z, 0, 1 - z, y])/24 - 
      (5*G[-z, 1 - z, 0, y])/24 - G[-z, 1 - z, 1 - z, y]/6 + 
      G[-z, -z, 1 - z, y]/6))/(mh2*N*z^2) + 
   (Nf*(-1/36*(Pi^2*G[1 - z, y]) - (19*G[0, z]*G[1 - z, y])/36 - 
      (I/4)*Pi*G[0, z]*G[1 - z, y] + (19*G[1, z]*G[-z, y])/36 + 
      (I/4)*Pi*G[1, z]*G[-z, y] + (G[1 - z, y]*G[0, 0, z])/4 - 
      (G[-z, y]*G[0, 1, z])/24 + (G[0, z]*G[0, 1 - z, y])/24 - 
      (G[1, z]*G[0, -z, y])/24 + (G[1 - z, y]*G[1, 0, z])/6 - 
      (5*G[-z, y]*G[1, 0, z])/24 - (G[-z, y]*G[1, 1, z])/6 + 
      (G[0, z]*G[1 - z, 0, y])/24 + (G[0, z]*G[1 - z, 1 - z, y])/6 - 
      (G[1, z]*G[1 - z, -z, y])/6 - (G[1, z]*G[-z, 0, y])/24 + 
      (19*G[-z, 1 - z, y])/36 + (I/4)*Pi*G[-z, 1 - z, y] - 
      (5*G[0, z]*G[-z, 1 - z, y])/24 - (G[1, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 - G[0, -z, 1 - z, y]/24 - 
      G[1 - z, -z, 1 - z, y]/6 - G[-z, 0, 1 - z, y]/24 - 
      G[-z, 1 - z, 0, y]/24 - G[-z, 1 - z, 1 - z, y]/6 + 
      G[-z, -z, 1 - z, y]/6))/(mh2*N*y^2) + 
   (Nf*(-1/36*(Pi^2*G[1 - z, y]) - (19*G[0, z]*G[1 - z, y])/36 - 
      (I/4)*Pi*G[0, z]*G[1 - z, y] + (19*G[1, z]*G[-z, y])/36 + 
      (I/4)*Pi*G[1, z]*G[-z, y] + (G[1 - z, y]*G[0, 0, z])/4 - 
      (G[-z, y]*G[0, 1, z])/24 + (G[0, z]*G[0, 1 - z, y])/24 - 
      (G[1, z]*G[0, -z, y])/24 + (G[1 - z, y]*G[1, 0, z])/6 - 
      (5*G[-z, y]*G[1, 0, z])/24 - (G[-z, y]*G[1, 1, z])/6 + 
      (G[0, z]*G[1 - z, 0, y])/24 + (G[0, z]*G[1 - z, 1 - z, y])/6 - 
      (G[1, z]*G[1 - z, -z, y])/6 - (G[1, z]*G[-z, 0, y])/24 + 
      (19*G[-z, 1 - z, y])/36 + (I/4)*Pi*G[-z, 1 - z, y] - 
      (5*G[0, z]*G[-z, 1 - z, y])/24 - (G[1, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 - G[0, -z, 1 - z, y]/24 - 
      G[1 - z, -z, 1 - z, y]/6 - G[-z, 0, 1 - z, y]/24 - 
      G[-z, 1 - z, 0, y]/24 - G[-z, 1 - z, 1 - z, y]/6 + 
      G[-z, -z, 1 - z, y]/6))/(mh2*N*y) + 
   (-1/24*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/4 + (G[1, z]*G[1, 0, y])/4 - 
     (G[-z, y]*G[1, 0, z])/4 + (G[1, z]*G[-z, 0, y])/4 - 
     (G[0, z]*G[-z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, y])/4 + 
     G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 + G[1, 1 - z, 0, y]/4 + 
     G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + G[-z, -z, 1 - z, y]/4)/
    (mh2*y*(1 - z)^3) + (-1/24*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/4 + 
     (G[1, z]*G[1, 0, y])/4 - (G[-z, y]*G[1, 0, z])/4 + 
     (G[1, z]*G[-z, 0, y])/4 - (G[0, z]*G[-z, 1 - z, y])/4 + 
     (G[1, z]*G[-z, -z, y])/4 + G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 + 
     G[1, 1 - z, 0, y]/4 + G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + 
     G[-z, -z, 1 - z, y]/4)/(mh2*N^2*y^2*(1 - z)) + 
   (-1/24*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/4 + (G[1, z]*G[1, 0, y])/4 - 
     (G[-z, y]*G[1, 0, z])/4 + (G[1, z]*G[-z, 0, y])/4 - 
     (G[0, z]*G[-z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, y])/4 + 
     G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 + G[1, 1 - z, 0, y]/4 + 
     G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + G[-z, -z, 1 - z, y]/4)/
    (mh2*(1 - z)^3*(1 - y - z)) + (-1/4*zeta3 + (Pi^2*G[0, z])/48 - 
     (Pi^2*G[1, y])/12 - (3*G[0, z]*G[1, 0, y])/8 + (G[1, z]*G[1, 0, y])/4 - 
     (G[-z, y]*G[1, 0, z])/4 + (G[1, z]*G[-z, 0, y])/4 - 
     (G[0, z]*G[-z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, y])/4 + 
     G[0, 1, 0, z]/8 + G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/2 + 
     G[1, 1 - z, 0, y]/4 + G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + 
     G[-z, -z, 1 - z, y]/4)/(mh2*N^2*y*(1 - z)^2) + 
   (-1/4*zeta3 + (Pi^2*G[0, z])/48 - (Pi^2*G[1, y])/12 - 
     (3*G[0, z]*G[1, 0, y])/8 + (G[1, z]*G[1, 0, y])/4 - 
     (G[-z, y]*G[1, 0, z])/4 + (G[1, z]*G[-z, 0, y])/4 - 
     (G[0, z]*G[-z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, y])/4 + 
     G[0, 1, 0, z]/8 + G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/2 + 
     G[1, 1 - z, 0, y]/4 + G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + 
     G[-z, -z, 1 - z, y]/4)/(mh2*N^2*(1 - z)^2*(1 - y - z)) + 
   (Pi^2/48 + (G[0, y]*G[0, z])/8 - (Pi^2*G[1, z])/16 - (G[0, y]*G[1, z])/8 + 
     (G[1, z]*G[-z, y])/8 + G[0, 1, z]/8 - (3*G[0, y]*G[0, 1, z])/8 + 
     (3*G[-z, y]*G[0, 1, z])/4 - G[0, 1 - z, y]/8 - 
     (3*G[0, z]*G[0, 1 - z, y])/8 - G[1, 0, z]/8 - (3*G[0, y]*G[1, 0, z])/8 + 
     (3*G[-z, y]*G[1, 0, z])/8 - G[1 - z, 0, y]/8 - 
     (3*G[1, z]*G[-z, 0, y])/8 + G[-z, 1 - z, y]/8 + 
     (3*G[0, z]*G[-z, 1 - z, y])/8 + (3*G[1, z]*G[-z, -z, y])/8 + 
     (3*G[0, 0, 1, z])/4 + (3*G[0, 1, 0, y])/8 + (3*G[0, 1, 0, z])/8 + 
     (3*G[1, 0, 1, z])/8 + (3*G[1, 1, 0, z])/4 - (3*G[-z, 0, 1 - z, y])/8 - 
     (3*G[-z, 1 - z, 0, y])/8 + (3*G[-z, -z, 1 - z, y])/8)/
    (mh2*(1 - y - z)*z) + (Nf*(-4769/2592 - ((109*I)/108)*Pi - Pi^2/48 - 
      (I/48)*Pi^3 + zeta3/72 + (103*G[0, y])/144 + (I/4)*Pi*G[0, y] + 
      (13*G[0, z])/48 - (G[0, y]*G[0, z])/24 + (Pi^2*G[1, y])/18 - 
      (37*G[1, z])/54 - ((5*I)/8)*Pi*G[1, z] - (5*Pi^2*G[1, z])/144 - 
      (113*G[0, y]*G[1, z])/144 - (I/2)*Pi*G[0, y]*G[1, z] - 
      (37*G[1 - z, y])/54 - ((5*I)/8)*Pi*G[1 - z, y] - 
      (Pi^2*G[1 - z, y])/16 - (25*G[0, z]*G[1 - z, y])/144 - 
      (I/4)*Pi*G[0, z]*G[1 - z, y] + (5*G[1, z]*G[1 - z, y])/12 + 
      (7*G[1, z]*G[-z, y])/6 + ((3*I)/4)*Pi*G[1, z]*G[-z, y] - G[0, 0, y]/4 + 
      (G[1, z]*G[0, 0, y])/2 + (G[1 - z, y]*G[0, 0, z])/4 + 
      (143*G[0, 1, z])/144 + (I/2)*Pi*G[0, 1, z] - (G[0, y]*G[0, 1, z])/3 - 
      (G[1 - z, y]*G[0, 1, z])/3 + (5*G[-z, y]*G[0, 1, z])/24 - 
      (113*G[0, 1 - z, y])/144 - (I/2)*Pi*G[0, 1 - z, y] + 
      (G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, 1 - z, y])/3 - 
      (11*G[1, z]*G[0, -z, y])/24 + (8*G[1, 0, y])/9 + (I/2)*Pi*G[1, 0, y] - 
      (G[0, z]*G[1, 0, y])/12 + (17*G[1, 0, z])/48 + 
      (G[0, y]*G[1, 0, z])/12 + (G[1 - z, y]*G[1, 0, z])/6 - 
      (7*G[-z, y]*G[1, 0, z])/24 + (5*G[1, 1, z])/12 + 
      (G[0, y]*G[1, 1, z])/3 - (G[-z, y]*G[1, 1, z])/2 - 
      (113*G[1 - z, 0, y])/144 - (I/2)*Pi*G[1 - z, 0, y] + 
      (G[0, z]*G[1 - z, 0, y])/8 + (G[1, z]*G[1 - z, 0, y])/3 + 
      (5*G[1 - z, 1 - z, y])/12 + (G[0, z]*G[1 - z, 1 - z, y])/6 - 
      (G[1, z]*G[1 - z, -z, y])/2 - (11*G[1, z]*G[-z, 0, y])/24 + 
      (7*G[-z, 1 - z, y])/6 + ((3*I)/4)*Pi*G[-z, 1 - z, y] - 
      (7*G[0, z]*G[-z, 1 - z, y])/24 - (G[1, z]*G[-z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, y])/2 + G[0, 0, 1, z]/6 + G[0, 0, 1 - z, y]/2 - 
      G[0, 1, 0, y]/12 - G[0, 1, 0, z]/12 - G[0, 1, 1, z]/3 + 
      G[0, 1 - z, 0, y]/2 + G[0, 1 - z, 1 - z, y]/3 - 
      (11*G[0, -z, 1 - z, y])/24 - G[1, 0, 0, y]/2 - G[1, 0, 1, z]/3 - 
      G[1, 1, 0, y]/3 + G[1 - z, 0, 0, y]/2 + G[1 - z, 0, 1 - z, y]/3 + 
      G[1 - z, 1 - z, 0, y]/3 - G[1 - z, -z, 1 - z, y]/2 - 
      (11*G[-z, 0, 1 - z, y])/24 - (11*G[-z, 1 - z, 0, y])/24 - 
      G[-z, 1 - z, 1 - z, y]/2 + G[-z, -z, 1 - z, y]/2))/(mh2*N*z) + 
   ((-29*G[1, z])/8 - (5*Pi^2*G[1, z])/12 + (G[0, y]*G[1, z])/8 - 
     (29*G[1 - z, y])/8 - (5*Pi^2*G[1 - z, y])/12 + (G[0, z]*G[1 - z, y])/8 - 
     (G[1, z]*G[1 - z, y])/4 - (G[1, z]*G[-z, y])/4 - G[0, 1, z]/8 + 
     (G[1 - z, y]*G[0, 1, z])/4 + (G[-z, y]*G[0, 1, z])/4 + 
     G[0, 1 - z, y]/8 + (G[0, z]*G[0, 1 - z, y])/4 - 
     (G[1, z]*G[0, 1 - z, y])/4 - (G[1, z]*G[0, -z, y])/4 + G[1, 0, z]/8 - 
     (5*G[0, y]*G[1, 0, z])/2 + (5*G[1 - z, y]*G[1, 0, z])/2 - 
     (G[-z, y]*G[1, 0, z])/4 - G[1, 1, z]/4 - (G[0, y]*G[1, 1, z])/4 + 
     (G[-z, y]*G[1, 1, z])/2 + G[1 - z, 0, y]/8 - (5*G[0, z]*G[1 - z, 0, y])/
      2 - (G[1, z]*G[1 - z, 0, y])/4 - G[1 - z, 1 - z, y]/4 - 
     (G[0, z]*G[1 - z, 1 - z, y])/4 + (G[1, z]*G[1 - z, -z, y])/2 - 
     (G[1, z]*G[-z, 0, y])/4 - G[-z, 1 - z, y]/4 - (G[0, z]*G[-z, 1 - z, y])/
      4 + (G[1, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[-z, -z, y])/2 + 
     (11*G[0, 1, 0, y])/4 + (5*G[0, 1, 0, z])/2 + G[0, 1, 1, z]/4 - 
     G[0, 1 - z, 1 - z, y]/4 - G[0, -z, 1 - z, y]/4 + G[1, 0, 1, z]/4 + 
     (5*G[1, 1, 0, z])/2 - G[1 - z, 0, 1 - z, y]/4 + 
     (11*G[1 - z, 1, 0, y])/4 - G[1 - z, 1 - z, 0, y]/4 + 
     G[1 - z, -z, 1 - z, y]/2 - G[-z, 0, 1 - z, y]/4 - G[-z, 1 - z, 0, y]/4 + 
     G[-z, 1 - z, 1 - z, y]/2 + G[-z, -z, 1 - z, y]/2)/(mh2*N^2*z*(y + z)) + 
   (zeta3/4 - (Pi^2*G[0, y])/48 - (Pi^2*G[1, z])/6 - 
     (5*G[0, y]*G[0, 1, z])/4 + (5*G[-z, y]*G[0, 1, z])/2 - 
     (5*G[0, z]*G[0, 1 - z, y])/4 - (9*G[0, y]*G[1, 0, z])/8 + 
     (5*G[-z, y]*G[1, 0, z])/4 - (5*G[1, z]*G[-z, 0, y])/4 + 
     (5*G[0, z]*G[-z, 1 - z, y])/4 + (5*G[1, z]*G[-z, -z, y])/4 + 
     (5*G[0, 0, 1, z])/2 + (9*G[0, 1, 0, y])/8 + (5*G[0, 1, 0, z])/4 + 
     (5*G[1, 0, 1, z])/4 + (9*G[1, 1, 0, z])/4 - (5*G[-z, 0, 1 - z, y])/4 - 
     (5*G[-z, 1 - z, 0, y])/4 + (5*G[-z, -z, 1 - z, y])/4)/
    (mh2*N^2*(1 - y - z)*z) + ((-47*G[1, z])/9 - ((11*I)/4)*Pi*G[1, z] + 
     (Pi^2*G[1, z])/12 + (G[0, y]*G[1, z])/4 - (47*G[1 - z, y])/9 - 
     ((11*I)/4)*Pi*G[1 - z, y] + (Pi^2*G[1 - z, y])/12 + 
     (G[0, z]*G[1 - z, y])/4 + (17*G[1, z]*G[1 - z, y])/6 + 
     (7*G[1, z]*G[-z, y])/6 + (17*G[0, 1, z])/12 - (G[0, y]*G[0, 1, z])/2 - 
     G[1 - z, y]*G[0, 1, z] + (5*G[-z, y]*G[0, 1, z])/2 + G[0, 1 - z, y]/4 + 
     (G[1, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 + G[1, 0, z]/4 + 
     (G[0, y]*G[1, 0, z])/2 - (G[-z, y]*G[1, 0, z])/2 + (17*G[1, 1, z])/6 + 
     (G[0, y]*G[1, 1, z])/2 - G[-z, y]*G[1, 1, z] + G[1 - z, 0, y]/4 + 
     (G[0, z]*G[1 - z, 0, y])/2 + (G[1, z]*G[1 - z, 0, y])/2 + 
     (17*G[1 - z, 1 - z, y])/6 + (G[0, z]*G[1 - z, 1 - z, y])/2 - 
     (3*G[1, z]*G[1 - z, -z, y])/2 - (G[1, z]*G[-z, 0, y])/2 + 
     (7*G[-z, 1 - z, y])/6 - (G[0, z]*G[-z, 1 - z, y])/2 - 
     G[1, z]*G[-z, 1 - z, y] + 3*G[1, z]*G[-z, -z, y] + 2*G[0, 0, 1, z] - 
     G[0, 1, 0, y]/2 - G[0, 1, 0, z] - G[0, 1, 1, z]/2 + 
     G[0, 1 - z, 1 - z, y]/2 - G[0, -z, 1 - z, y]/2 - G[1, 0, 1, z] + 
     G[1 - z, 0, 1 - z, y]/2 - G[1 - z, 1, 0, y]/2 + 
     G[1 - z, 1 - z, 0, y]/2 - (3*G[1 - z, -z, 1 - z, y])/2 - 
     G[-z, 0, 1 - z, y]/2 - G[-z, 1 - z, 0, y]/2 - G[-z, 1 - z, 1 - z, y] + 
     3*G[-z, -z, 1 - z, y])/(mh2*z*(y + z)) + 
   (N^2*(-83479/10368 - ((2345*I)/864)*Pi - (1045*Pi^2)/864 - 
      ((11*I)/36)*Pi^3 + (11*Pi^4)/360 + (43*zeta3)/9 + (2*I)*Pi*zeta3 + 
      (49*G[0, y])/216 - ((55*I)/24)*Pi*G[0, y] + (67*Pi^2*G[0, y])/288 - 
      (zeta3*G[0, y])/4 - (17*G[0, z])/54 - ((55*I)/24)*Pi*G[0, z] + 
      (49*Pi^2*G[0, z])/288 - (zeta3*G[0, z])/4 - (7*G[0, y]*G[0, z])/24 - 
      ((11*I)/8)*Pi*G[0, y]*G[0, z] + (Pi^2*G[0, y]*G[0, z])/8 + 
      (11*Pi^2*G[1, y])/72 - (zeta3*G[1, y])/4 - (Pi^2*G[0, z]*G[1, y])/24 - 
      (3*Pi^2*G[1, z])/16 - (5*zeta3*G[1, z])/4 + (Pi^2*G[1, y]*G[1, z])/24 - 
      (31*Pi^2*G[1 - z, y])/144 - zeta3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/24 - (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      (Pi^2*G[1, z]*G[-z, y])/12 + (20*G[0, 0, y])/9 + 
      (7*G[0, z]*G[0, 0, y])/4 + (20*G[0, 0, z])/9 + 
      (7*G[0, y]*G[0, 0, z])/4 + (G[0, 0, y]*G[0, 0, z])/2 - 
      (Pi^2*G[0, 1, y])/12 - (Pi^2*G[0, 1, z])/12 - (Pi^2*G[0, 1 - z, y])/
       12 + (71*G[1, 0, y])/72 + ((11*I)/8)*Pi*G[1, 0, y] - 
      (Pi^2*G[1, 0, y])/8 - (G[0, z]*G[1, 0, y])/24 + (259*G[1, 0, z])/144 + 
      ((11*I)/8)*Pi*G[1, 0, z] - (Pi^2*G[1, 0, z])/12 - 
      (41*G[0, y]*G[1, 0, z])/24 + (31*G[1 - z, y]*G[1, 0, z])/24 + 
      (G[0, 1 - z, y]*G[1, 0, z])/2 + (G[1, 0, y]*G[1, 0, z])/4 + 
      (Pi^2*G[1, 1, y])/12 + (Pi^2*G[1, 1, z])/24 + (Pi^2*G[1, 1 - z, y])/
       24 - (G[1, 0, z]*G[1, 1 - z, y])/4 + (Pi^2*G[1 - z, 0, y])/24 - 
      (31*G[0, z]*G[1 - z, 0, y])/24 - (G[1, 0, z]*G[1 - z, 0, y])/4 - 
      (Pi^2*G[1 - z, 1, y])/12 + (G[1, 0, z]*G[-z, 0, y])/2 + 
      (Pi^2*G[-z, 1 - z, y])/12 - (G[1, 0, z]*G[-z, 1 - z, y])/2 - 
      (19*G[0, 1, 0, y])/24 - (G[0, z]*G[0, 1, 0, y])/4 - 
      (7*G[0, 1, 0, z])/6 - (G[0, y]*G[0, 1, 0, z])/4 + 
      (G[1, y]*G[0, 1, 0, z])/4 + (G[1 - z, y]*G[0, 1, 0, z])/4 - 
      (G[-z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (7*G[1, 0, 0, y])/4 - (G[0, z]*G[1, 0, 0, y])/2 - (7*G[1, 0, 0, z])/4 - 
      (G[0, y]*G[1, 0, 0, z])/2 - (11*G[1, 1, 0, y])/12 + 
      (9*G[1, 1, 0, z])/8 - (G[1, y]*G[1, 1, 0, z])/4 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[-z, y]*G[1, 1, 0, z])/2 + 
      (G[0, z]*G[1, 1 - z, 0, y])/4 + (31*G[1 - z, 1, 0, y])/24 - 
      (G[0, z]*G[1 - z, 1, 0, y])/4 + (G[0, z]*G[-z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z] + G[0, 1, 1, 0, y]/2 + 
      G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 + (3*G[1, 0, 1, 0, y])/4 + 
      G[1, 0, 1, 0, z] + G[1, 1, 0, 0, y]/2 + G[1, 1, 0, 0, z]/2 - 
      G[1, 1, 1, 0, y]/2 - G[1, 1, 1, 0, z]/4 - G[1, 1 - z, 1, 0, y]/4 + 
      G[1 - z, 0, 1, 0, y]/4 + G[1 - z, 1, 1, 0, y]/2 - G[-z, 0, 1, 0, y]/2 - 
      G[-z, 1 - z, 1, 0, y]/2))/(mh2*z) + 
   (N^2*(83479/10368 + ((2345*I)/864)*Pi + (1045*Pi^2)/864 + 
      ((11*I)/36)*Pi^3 - (11*Pi^4)/360 - (43*zeta3)/9 - (2*I)*Pi*zeta3 + 
      (17*G[0, y])/54 + ((55*I)/24)*Pi*G[0, y] - (49*Pi^2*G[0, y])/288 + 
      (zeta3*G[0, y])/4 - (49*G[0, z])/216 + ((55*I)/24)*Pi*G[0, z] - 
      (67*Pi^2*G[0, z])/288 + (zeta3*G[0, z])/4 + (7*G[0, y]*G[0, z])/24 + 
      ((11*I)/8)*Pi*G[0, y]*G[0, z] - (Pi^2*G[0, y]*G[0, z])/8 - 
      (Pi^2*G[1, y])/36 + (zeta3*G[1, y])/4 + (Pi^2*G[0, z]*G[1, y])/24 + 
      (Pi^2*G[1, z])/16 + (5*zeta3*G[1, z])/4 - (Pi^2*G[1, y]*G[1, z])/24 + 
      (31*Pi^2*G[1 - z, y])/144 + zeta3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/24 + (Pi^2*G[1, z]*G[1 - z, y])/12 - 
      (Pi^2*G[1, z]*G[-z, y])/12 - (20*G[0, 0, y])/9 - 
      (7*G[0, z]*G[0, 0, y])/4 - (20*G[0, 0, z])/9 - 
      (7*G[0, y]*G[0, 0, z])/4 - (G[0, 0, y]*G[0, 0, z])/2 + 
      (Pi^2*G[0, 1, y])/12 + (Pi^2*G[0, 1, z])/12 + (Pi^2*G[0, 1 - z, y])/
       12 - (259*G[1, 0, y])/144 - ((11*I)/8)*Pi*G[1, 0, y] + 
      (Pi^2*G[1, 0, y])/8 + (5*G[0, z]*G[1, 0, y])/12 - (71*G[1, 0, z])/72 - 
      ((11*I)/8)*Pi*G[1, 0, z] + (Pi^2*G[1, 0, z])/12 + 
      (4*G[0, y]*G[1, 0, z])/3 - (31*G[1 - z, y]*G[1, 0, z])/24 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (G[1, 0, y]*G[1, 0, z])/4 - 
      (Pi^2*G[1, 1, y])/12 - (Pi^2*G[1, 1, z])/24 - (Pi^2*G[1, 1 - z, y])/
       24 + (G[1, 0, z]*G[1, 1 - z, y])/4 - (Pi^2*G[1 - z, 0, y])/24 + 
      (31*G[0, z]*G[1 - z, 0, y])/24 + (G[1, 0, z]*G[1 - z, 0, y])/4 + 
      (Pi^2*G[1 - z, 1, y])/12 - (G[1, 0, z]*G[-z, 0, y])/2 - 
      (Pi^2*G[-z, 1 - z, y])/12 + (G[1, 0, z]*G[-z, 1 - z, y])/2 + 
      (7*G[0, 1, 0, y])/6 + (G[0, z]*G[0, 1, 0, y])/4 + 
      (19*G[0, 1, 0, z])/24 + (G[0, y]*G[0, 1, 0, z])/4 - 
      (G[1, y]*G[0, 1, 0, z])/4 - (G[1 - z, y]*G[0, 1, 0, z])/4 + 
      (G[-z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 + 
      (7*G[1, 0, 0, y])/4 + (G[0, z]*G[1, 0, 0, y])/2 + (7*G[1, 0, 0, z])/4 + 
      (G[0, y]*G[1, 0, 0, z])/2 + G[1, 1, 0, y]/6 - (3*G[1, 1, 0, z])/8 + 
      (G[1, y]*G[1, 1, 0, z])/4 - (G[1 - z, y]*G[1, 1, 0, z])/2 + 
      (G[-z, y]*G[1, 1, 0, z])/2 - (G[0, z]*G[1, 1 - z, 0, y])/4 - 
      (31*G[1 - z, 1, 0, y])/24 + (G[0, z]*G[1 - z, 1, 0, y])/4 - 
      (G[0, z]*G[-z, 1 - z, 0, y])/2 + G[0, 0, 1, 0, y]/2 + 
      G[0, 0, 1, 0, z] - G[0, 1, 1, 0, y]/2 - G[0, 1, 1, 0, z]/2 - 
      G[0, 1 - z, 1, 0, y]/2 - (3*G[1, 0, 1, 0, y])/4 - G[1, 0, 1, 0, z] - 
      G[1, 1, 0, 0, y]/2 - G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, y]/2 + 
      G[1, 1, 1, 0, z]/4 + G[1, 1 - z, 1, 0, y]/4 - G[1 - z, 0, 1, 0, y]/4 - 
      G[1 - z, 1, 1, 0, y]/2 + G[-z, 0, 1, 0, y]/2 + 
      G[-z, 1 - z, 1, 0, y]/2))/(mh2*y*(1 - z)) + 
   (N^2*(83479/10368 + ((2345*I)/864)*Pi + (223*Pi^2)/216 + 
      ((11*I)/36)*Pi^3 - (11*Pi^4)/360 - (317*zeta3)/72 - (2*I)*Pi*zeta3 + 
      (17*G[0, y])/54 + ((55*I)/24)*Pi*G[0, y] - (31*Pi^2*G[0, y])/288 + 
      (zeta3*G[0, y])/4 - (2401*G[0, z])/864 + ((11*I)/48)*Pi*G[0, z] - 
      (13*Pi^2*G[0, z])/288 + (zeta3*G[0, z])/4 + (11*G[0, y]*G[0, z])/12 + 
      ((11*I)/8)*Pi*G[0, y]*G[0, z] - (Pi^2*G[0, y]*G[0, z])/8 - 
      (Pi^2*G[1, y])/36 + (zeta3*G[1, y])/4 + (Pi^2*G[0, z]*G[1, y])/24 - 
      (Pi^2*G[1, z])/8 + (5*zeta3*G[1, z])/4 - (Pi^2*G[1, y]*G[1, z])/24 + 
      (11*Pi^2*G[1 - z, y])/72 + zeta3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/24 + (Pi^2*G[1, z]*G[1 - z, y])/12 - 
      (Pi^2*G[1, z]*G[-z, y])/12 - (20*G[0, 0, y])/9 - 
      (7*G[0, z]*G[0, 0, y])/4 - (23*G[0, 0, z])/144 - G[0, y]*G[0, 0, z] - 
      (G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, y])/12 + 
      (Pi^2*G[0, 1, z])/12 + (Pi^2*G[0, 1 - z, y])/12 - 
      (295*G[1, 0, y])/144 - ((11*I)/8)*Pi*G[1, 0, y] + (Pi^2*G[1, 0, y])/8 + 
      (5*G[0, z]*G[1, 0, y])/12 + (11*G[1, 0, z])/144 - 
      ((11*I)/8)*Pi*G[1, 0, z] + (Pi^2*G[1, 0, z])/12 + 
      (23*G[0, y]*G[1, 0, z])/24 - (11*G[1 - z, y]*G[1, 0, z])/12 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (G[1, 0, y]*G[1, 0, z])/4 - 
      (Pi^2*G[1, 1, y])/12 - (Pi^2*G[1, 1, z])/24 - (Pi^2*G[1, 1 - z, y])/
       24 + (G[1, 0, z]*G[1, 1 - z, y])/4 - (Pi^2*G[1 - z, 0, y])/24 + 
      (11*G[0, z]*G[1 - z, 0, y])/12 + (G[1, 0, z]*G[1 - z, 0, y])/4 + 
      (Pi^2*G[1 - z, 1, y])/12 - (G[1, 0, z]*G[-z, 0, y])/2 - 
      (Pi^2*G[-z, 1 - z, y])/12 + (G[1, 0, z]*G[-z, 1 - z, y])/2 + 
      (19*G[0, 1, 0, y])/24 + (G[0, z]*G[0, 1, 0, y])/4 - G[0, 1, 0, z]/3 + 
      (G[0, y]*G[0, 1, 0, z])/4 - (G[1, y]*G[0, 1, 0, z])/4 - 
      (G[1 - z, y]*G[0, 1, 0, z])/4 + (G[-z, y]*G[0, 1, 0, z])/2 + 
      (G[0, z]*G[0, 1 - z, 0, y])/2 + (7*G[1, 0, 0, y])/4 + 
      (G[0, z]*G[1, 0, 0, y])/2 + G[1, 0, 0, z] + (G[0, y]*G[1, 0, 0, z])/2 + 
      G[1, 1, 0, y]/6 + (3*G[1, 1, 0, z])/4 + (G[1, y]*G[1, 1, 0, z])/4 - 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + (G[-z, y]*G[1, 1, 0, z])/2 - 
      (G[0, z]*G[1, 1 - z, 0, y])/4 - (11*G[1 - z, 1, 0, y])/12 + 
      (G[0, z]*G[1 - z, 1, 0, y])/4 - (G[0, z]*G[-z, 1 - z, 0, y])/2 + 
      G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z] - G[0, 1, 1, 0, y]/2 - 
      G[0, 1, 1, 0, z]/2 - G[0, 1 - z, 1, 0, y]/2 - (3*G[1, 0, 1, 0, y])/4 - 
      G[1, 0, 1, 0, z] - G[1, 1, 0, 0, y]/2 - G[1, 1, 0, 0, z]/2 + 
      G[1, 1, 1, 0, y]/2 + G[1, 1, 1, 0, z]/4 + G[1, 1 - z, 1, 0, y]/4 - 
      G[1 - z, 0, 1, 0, y]/4 - G[1 - z, 1, 1, 0, y]/2 + G[-z, 0, 1, 0, y]/2 + 
      G[-z, 1 - z, 1, 0, y]/2))/(mh2*(1 - z)*(1 - y - z)) + 
   ((-67*G[0, y])/36 + ((11*I)/16)*Pi*G[0, y] - (Pi^2*G[0, y])/12 + 
     (67*G[0, z])/36 - ((11*I)/16)*Pi*G[0, z] + (Pi^2*G[0, z])/12 - 
     (5*Pi^2*G[1, y])/72 + (5*zeta3*G[1, y])/4 + (5*Pi^2*G[1, z])/72 - 
     (5*zeta3*G[1, z])/4 + (151*G[0, y]*G[1, z])/144 + 
     ((11*I)/8)*Pi*G[0, y]*G[1, z] - (Pi^2*G[0, y]*G[1, z])/6 - 
     (Pi^2*G[1, y]*G[1, z])/24 - (151*G[0, z]*G[1 - z, y])/144 - 
     ((11*I)/8)*Pi*G[0, z]*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/6 + 
     (Pi^2*G[1, z]*G[1 - z, y])/12 - (7*G[0, 0, y])/8 - 
     (G[0, z]*G[0, 0, y])/8 - (17*G[1, z]*G[0, 0, y])/8 + (7*G[0, 0, z])/8 + 
     (G[0, y]*G[0, 0, z])/8 + (17*G[1 - z, y]*G[0, 0, z])/8 + 
     (Pi^2*G[0, 1, y])/12 - (151*G[0, 1, z])/144 - ((11*I)/8)*Pi*G[0, 1, z] + 
     (Pi^2*G[0, 1, z])/24 + (5*G[0, y]*G[0, 1, z])/3 + 
     (11*G[1 - z, y]*G[0, 1, z])/12 - (11*G[-z, y]*G[0, 1, z])/12 - 
     (G[0, 0, y]*G[0, 1, z])/4 + (151*G[0, 1 - z, y])/144 + 
     ((11*I)/8)*Pi*G[0, 1 - z, y] - (Pi^2*G[0, 1 - z, y])/8 - 
     (3*G[0, z]*G[0, 1 - z, y])/4 - (11*G[1, z]*G[0, 1 - z, y])/12 + 
     (G[0, 0, z]*G[0, 1 - z, y])/4 + (G[0, 1, z]*G[0, 1 - z, y])/2 + 
     (29*G[1, z]*G[0, -z, y])/12 - (G[0, 1, z]*G[0, -z, y])/2 - 
     (61*G[1, 0, y])/36 - ((11*I)/8)*Pi*G[1, 0, y] + (Pi^2*G[1, 0, y])/6 + 
     (7*G[0, z]*G[1, 0, y])/24 + (31*G[1, 0, z])/48 - 
     (7*G[0, y]*G[1, 0, z])/24 + (G[1 - z, y]*G[1, 0, z])/6 - 
     (11*G[-z, y]*G[1, 0, z])/12 - (G[0, 0, y]*G[1, 0, z])/4 + 
     (G[0, 1 - z, y]*G[1, 0, z])/4 + (G[0, -z, y]*G[1, 0, z])/2 - 
     (G[1, 0, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, y])/24 + (Pi^2*G[1, 1, z])/6 - 
     (11*G[0, y]*G[1, 1, z])/12 - (G[0, 0, y]*G[1, 1, z])/4 - 
     (Pi^2*G[1, 1 - z, y])/24 + (G[0, 1, z]*G[1, 1 - z, y])/4 + 
     (G[1, 0, z]*G[1, 1 - z, y])/4 + (151*G[1 - z, 0, y])/144 + 
     ((11*I)/8)*Pi*G[1 - z, 0, y] - (Pi^2*G[1 - z, 0, y])/6 - 
     (11*G[1, z]*G[1 - z, 0, y])/12 + (G[0, 0, z]*G[1 - z, 0, y])/4 - 
     (Pi^2*G[1 - z, 1, y])/12 + (11*G[0, z]*G[1 - z, 1 - z, y])/12 + 
     (G[0, 0, z]*G[1 - z, 1 - z, y])/4 + (G[1, 0, z]*G[1 - z, 1 - z, y])/4 + 
     (11*G[1, z]*G[-z, 0, y])/12 + (G[1, 1, z]*G[-z, 0, y])/2 - 
     (11*G[0, z]*G[-z, 1 - z, y])/12 - (G[0, 1, z]*G[-z, 1 - z, y])/2 - 
     (G[0, 1, z]*G[-z, -z, y])/2 - (G[1, 0, z]*G[-z, -z, y])/2 - 
     (29*G[0, 0, 1, z])/24 - (G[1, y]*G[0, 0, 1, z])/4 + 
     (G[1 - z, y]*G[0, 0, 1, z])/4 - (17*G[0, 0, 1 - z, y])/8 - 
     (G[0, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, 1 - z, y])/4 + 
     (G[1, z]*G[0, 0, -z, y])/4 + (5*G[0, 1, 0, y])/3 + 
     (G[0, z]*G[0, 1, 0, y])/4 - (11*G[0, 1, 0, z])/24 + 
     (G[0, y]*G[0, 1, 0, z])/2 - (G[1, y]*G[0, 1, 0, z])/4 + 
     (11*G[0, 1, 1, z])/12 + (G[0, y]*G[0, 1, 1, z])/4 - 
     (G[-z, y]*G[0, 1, 1, z])/2 - (17*G[0, 1 - z, 0, y])/8 - 
     (3*G[0, z]*G[0, 1 - z, 0, y])/4 - (G[1, z]*G[0, 1 - z, 0, y])/4 - 
     (11*G[0, 1 - z, 1 - z, y])/12 + (G[0, z]*G[0, 1 - z, 1 - z, y])/4 + 
     (G[1, z]*G[0, 1 - z, -z, y])/4 + (29*G[0, -z, 1 - z, y])/12 + 
     (G[0, z]*G[0, -z, 1 - z, y])/2 - G[1, z]*G[0, -z, -z, y] + 
     (9*G[1, 0, 0, y])/4 + (G[0, z]*G[1, 0, 0, y])/4 + 
     (G[1, z]*G[1, 0, 0, y])/2 - G[1, 0, 0, z]/8 - 
     (G[1 - z, y]*G[1, 0, 0, z])/4 + (11*G[1, 0, 1, z])/12 + 
     (G[0, y]*G[1, 0, 1, z])/4 + (G[1, y]*G[1, 0, 1, z])/4 + 
     (G[1 - z, y]*G[1, 0, 1, z])/4 - (G[-z, y]*G[1, 0, 1, z])/2 - 
     (G[0, z]*G[1, 0, 1 - z, y])/4 + (G[1, z]*G[1, 0, -z, y])/4 + 
     (5*G[1, 1, 0, y])/12 + (G[0, z]*G[1, 1, 0, y])/4 - G[1, 1, 0, z]/4 + 
     (G[0, y]*G[1, 1, 0, z])/4 + (G[1, y]*G[1, 1, 0, z])/4 - 
     (G[0, z]*G[1, 1 - z, 0, y])/2 + (G[1, z]*G[1, 1 - z, -z, y])/4 - 
     (17*G[1 - z, 0, 0, y])/8 - (G[0, z]*G[1 - z, 0, 0, y])/4 - 
     (G[1, z]*G[1 - z, 0, 0, y])/4 - (11*G[1 - z, 0, 1 - z, y])/12 + 
     (3*G[1 - z, 1, 0, y])/4 - (G[1, z]*G[1 - z, 1, 0, y])/4 - 
     (11*G[1 - z, 1 - z, 0, y])/12 + (11*G[-z, 0, 1 - z, y])/12 + 
     (G[0, z]*G[-z, 0, 1 - z, y])/2 + (G[1, z]*G[-z, 0, 1 - z, y])/2 - 
     (G[1, z]*G[-z, 0, -z, y])/2 + (11*G[-z, 1 - z, 0, y])/12 + 
     (G[1, z]*G[-z, 1 - z, 0, y])/2 - (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 + 
     (G[1, z]*G[-z, -z, 0, y])/2 - (G[0, z]*G[-z, -z, 1 - z, y])/2 + 
     (3*G[0, 0, 0, 1, z])/4 + (3*G[0, 0, 1, 0, y])/4 - 
     (3*G[0, 0, 1, 0, z])/4 - G[0, 0, 1, 1, z]/4 - G[0, 0, 1 - z, 1 - z, y]/
      4 + G[0, 0, -z, 1 - z, y]/4 - G[0, 1, 0, 1, z]/2 - G[0, 1, 1, 0, y]/2 + 
     G[0, 1, 1, 0, z]/4 - G[0, 1 - z, 0, 1 - z, y]/4 + 
     G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y]/4 + 
     G[0, 1 - z, -z, 1 - z, y]/4 - G[0, -z, -z, 1 - z, y] - 
     G[1, 0, 0, 1, z]/2 + G[1, 0, 0, 1 - z, y]/2 - G[1, 0, 1, 0, y] + 
     G[1, 0, 1, 0, z]/2 + G[1, 0, 1 - z, 0, y]/2 + G[1, 0, -z, 1 - z, y]/4 - 
     (3*G[1, 1, 0, 0, y])/4 + G[1, 1, 1, 0, y]/4 - (3*G[1, 1, 1, 0, z])/4 + 
     G[1, 1 - z, 0, 0, y]/2 + G[1, 1 - z, 1, 0, y]/2 + 
     G[1, 1 - z, -z, 1 - z, y]/4 - G[1 - z, 0, 0, 1 - z, y]/4 + 
     G[1 - z, 0, 1, 0, y]/4 - G[1 - z, 0, 1 - z, 0, y]/4 + 
     G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1, 0, 1 - z, y]/4 + 
     G[1 - z, 1, 1, 0, y]/2 - G[1 - z, 1, 1 - z, 0, y]/4 - 
     G[1 - z, 1 - z, 0, 0, y]/4 - G[1 - z, 1 - z, 1, 0, y]/4 - 
     G[-z, 0, 1, 0, y]/2 + G[-z, 0, 1 - z, 1 - z, y]/2 - 
     G[-z, 0, -z, 1 - z, y]/2 + G[-z, 1 - z, 0, 1 - z, y]/2 - 
     G[-z, 1 - z, 1, 0, y]/2 + G[-z, 1 - z, 1 - z, 0, y]/2 + 
     G[-z, -z, 0, 1 - z, y]/2 + G[-z, -z, 1 - z, 0, y]/2)/(mh2*(1 - y - z)) + 
   (Pi^2/24 + (21*G[0, y])/32 - (7*Pi^2*G[0, y])/24 - (21*G[0, z])/32 + 
     (7*Pi^2*G[0, z])/24 + (G[0, y]*G[0, z])/4 - (Pi^2*G[1, y])/3 + 
     2*zeta3*G[1, y] - (Pi^2*G[0, z]*G[1, y])/24 + (Pi^2*G[1, z])/3 - 
     2*zeta3*G[1, z] + (19*G[0, y]*G[1, z])/16 - (Pi^2*G[0, y]*G[1, z])/24 - 
     (19*G[0, z]*G[1 - z, y])/16 + (Pi^2*G[0, z]*G[1 - z, y])/12 + 
     (Pi^2*G[1, z]*G[1 - z, y])/8 + (9*G[0, 0, y])/16 - 
     (7*G[0, z]*G[0, 0, y])/8 + (G[1, z]*G[0, 0, y])/8 - (9*G[0, 0, z])/16 + 
     (7*G[0, y]*G[0, 0, z])/8 - (G[1 - z, y]*G[0, 0, z])/8 - 
     (Pi^2*G[0, 1, y])/12 - (19*G[0, 1, z])/16 + (Pi^2*G[0, 1, z])/24 - 
     (G[0, y]*G[0, 1, z])/8 - (G[1 - z, y]*G[0, 1, z])/2 - 
     (G[-z, y]*G[0, 1, z])/2 + (19*G[0, 1 - z, y])/16 + 
     (Pi^2*G[0, 1 - z, y])/24 + (5*G[0, z]*G[0, 1 - z, y])/8 + 
     (G[1, z]*G[0, 1 - z, y])/2 - (G[0, 1, z]*G[0, 1 - z, y])/4 - 
     (3*G[1, z]*G[0, -z, y])/4 - 2*G[1, 0, y] + (Pi^2*G[1, 0, y])/24 - 
     (7*G[0, z]*G[1, 0, y])/8 + (G[0, 1, z]*G[1, 0, y])/4 + 
     (5*G[1, 0, z])/16 + (Pi^2*G[1, 0, z])/24 + (7*G[0, y]*G[1, 0, z])/8 + 
     (G[1 - z, y]*G[1, 0, z])/8 - (G[-z, y]*G[1, 0, z])/2 - 
     (G[0, 0, y]*G[1, 0, z])/4 - (G[0, 1 - z, y]*G[1, 0, z])/4 + 
     (3*G[0, -z, y]*G[1, 0, z])/4 - (G[1, 0, y]*G[1, 0, z])/4 + 
     (Pi^2*G[1, 1, y])/8 + (G[0, y]*G[1, 1, z])/2 + 
     (G[0, 0, y]*G[1, 1, z])/2 - (3*G[0, -z, y]*G[1, 1, z])/4 + 
     (G[0, 1, z]*G[1, 1 - z, y])/2 + (19*G[1 - z, 0, y])/16 - 
     (Pi^2*G[1 - z, 0, y])/12 + (G[1, z]*G[1 - z, 0, y])/2 + 
     (G[0, 0, z]*G[1 - z, 0, y])/4 - (G[0, 1, z]*G[1 - z, 0, y])/2 + 
     (G[1, 0, z]*G[1 - z, 0, y])/4 - (Pi^2*G[1 - z, 1, y])/8 - 
     (G[0, z]*G[1 - z, 1 - z, y])/2 - (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + 
     (G[1, 0, z]*G[1 - z, 1 - z, y])/4 + (G[1, z]*G[-z, 0, y])/2 - 
     (G[1, 1, z]*G[-z, 0, y])/4 - (G[0, z]*G[-z, 1 - z, y])/2 + 
     (G[0, 1, z]*G[-z, 1 - z, y])/4 + G[1, 0, z]*G[-z, 1 - z, y] - 
     (3*G[0, 1, z]*G[-z, -z, y])/4 - (3*G[1, 0, z]*G[-z, -z, y])/4 + 
     G[0, 0, 1, z]/8 - (G[1, y]*G[0, 0, 1, z])/2 + 
     (G[1 - z, y]*G[0, 0, 1, z])/2 + G[0, 0, 1 - z, y]/8 - 
     (3*G[0, z]*G[0, 0, 1 - z, y])/4 + (G[1, z]*G[0, 0, 1 - z, y])/2 + 
     (3*G[1, z]*G[0, 0, -z, y])/4 + (3*G[0, 1, 0, y])/8 - 
     (G[1, z]*G[0, 1, 0, y])/4 - G[0, 1, 0, z] + (G[0, y]*G[0, 1, 0, z])/4 - 
     (G[1 - z, y]*G[0, 1, 0, z])/2 - G[0, 1, 1, z]/2 - 
     (G[0, y]*G[0, 1, 1, z])/2 + (G[-z, y]*G[0, 1, 1, z])/4 + 
     G[0, 1 - z, 0, y]/8 - (G[0, z]*G[0, 1 - z, 0, y])/4 + 
     (G[1, z]*G[0, 1 - z, 0, y])/2 + G[0, 1 - z, 1 - z, y]/2 + 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/4 - (G[1, z]*G[0, 1 - z, -z, y])/2 - 
     (3*G[0, -z, 1 - z, y])/4 + (3*G[0, z]*G[0, -z, 1 - z, y])/4 - 
     (3*G[1, z]*G[0, -z, 1 - z, y])/4 - (3*G[1, z]*G[0, -z, -z, y])/4 + 
     (3*G[1, 0, 0, y])/4 + (G[0, z]*G[1, 0, 0, y])/4 - 
     (G[1, z]*G[1, 0, 0, y])/2 - (7*G[1, 0, 0, z])/8 - 
     (G[1 - z, y]*G[1, 0, 0, z])/4 - G[1, 0, 1, z]/2 - 
     (G[0, y]*G[1, 0, 1, z])/4 + (G[1, y]*G[1, 0, 1, z])/2 - 
     (G[1 - z, y]*G[1, 0, 1, z])/4 + (G[-z, y]*G[1, 0, 1, z])/4 - 
     (G[0, z]*G[1, 0, 1 - z, y])/4 + (G[1, z]*G[1, 0, -z, y])/2 + 
     2*G[1, 1, 0, y] + (G[0, z]*G[1, 1, 0, y])/4 - (15*G[1, 1, 0, z])/8 + 
     (G[0, y]*G[1, 1, 0, z])/4 - (3*G[1 - z, y]*G[1, 1, 0, z])/4 + 
     G[-z, y]*G[1, 1, 0, z] - (G[0, z]*G[1, 1 - z, 0, y])/4 + 
     (G[1, z]*G[1, 1 - z, -z, y])/2 + G[1 - z, 0, 0, y]/8 - 
     (G[0, z]*G[1 - z, 0, 0, y])/4 + (G[1, z]*G[1 - z, 0, 0, y])/2 + 
     G[1 - z, 0, 1 - z, y]/2 + (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
     G[1, z]*G[1 - z, 0, -z, y] - (5*G[1 - z, 1, 0, y])/8 - 
     (G[0, z]*G[1 - z, 1, 0, y])/4 + (G[1, z]*G[1 - z, 1, 0, y])/4 + 
     G[1 - z, 1 - z, 0, y]/2 + G[-z, 0, 1 - z, y]/2 + 
     (3*G[0, z]*G[-z, 0, 1 - z, y])/4 - (G[1, z]*G[-z, 0, 1 - z, y])/4 - 
     (3*G[1, z]*G[-z, 0, -z, y])/4 + G[-z, 1 - z, 0, y]/2 - 
     (G[1, z]*G[-z, 1 - z, 0, y])/4 + (G[0, z]*G[-z, 1 - z, 1 - z, y])/4 + 
     (3*G[1, z]*G[-z, -z, 0, y])/4 - (3*G[0, z]*G[-z, -z, 1 - z, y])/4 + 
     G[0, 0, 1, 0, y]/4 - G[0, 0, 1, 0, z]/4 + G[0, 0, 1, 1, z]/2 + 
     G[0, 0, 1 - z, 1 - z, y]/2 + (3*G[0, 0, -z, 1 - z, y])/4 + 
     G[0, 1, 0, 1, z]/2 - G[0, 1, 0, 1 - z, y]/4 + G[0, 1, 1, 0, y]/2 + 
     G[0, 1, 1, 0, z]/4 - G[0, 1, 1 - z, 0, y]/4 + G[0, 1 - z, 0, 1 - z, y]/
      2 + G[0, 1 - z, 1 - z, 0, y]/2 - G[0, 1 - z, -z, 1 - z, y]/2 - 
     (3*G[0, -z, 1 - z, 1 - z, y])/4 - (3*G[0, -z, -z, 1 - z, y])/4 + 
     G[1, 0, 0, 1, z]/2 - G[1, 0, 0, 1 - z, y]/2 - G[1, 0, 1 - z, 0, y]/2 + 
     G[1, 0, -z, 1 - z, y]/2 + G[1, 1, 0, 0, y]/4 - (3*G[1, 1, 0, 1, z])/4 - 
     (3*G[1, 1, 1, 0, y])/4 - G[1, 1, 1, 0, z]/2 - G[1, 1 - z, 0, 0, y]/2 + 
     G[1, 1 - z, 1, 0, y]/2 + G[1, 1 - z, -z, 1 - z, y]/2 + 
     G[1 - z, 0, 0, 1 - z, y]/2 + G[1 - z, 0, 1 - z, 0, y]/2 - 
     G[1 - z, 0, -z, 1 - z, y] - G[1 - z, 1, 0, 0, y]/4 + 
     G[1 - z, 1, 0, 1 - z, y]/4 + (3*G[1 - z, 1, 1, 0, y])/4 + 
     G[1 - z, 1, 1 - z, 0, y]/4 + G[1 - z, 1 - z, 0, 0, y]/2 - 
     G[1 - z, 1 - z, 1, 0, y]/4 - (3*G[-z, 0, 1, 0, y])/4 - 
     G[-z, 0, 1 - z, 1 - z, y]/4 - (3*G[-z, 0, -z, 1 - z, y])/4 - 
     G[-z, 1 - z, 0, 1 - z, y]/4 - (3*G[-z, 1 - z, 1, 0, y])/4 - 
     G[-z, 1 - z, 1 - z, 0, y]/4 + (3*G[-z, -z, 0, 1 - z, y])/4 + 
     (3*G[-z, -z, 1 - z, 0, y])/4)/(mh2*N^2*(1 - y - z)) + 
   ((5*Pi^2*G[1, y])/72 - (5*zeta3*G[1, y])/4 - (Pi^2*G[1, z])/144 + 
     (5*zeta3*G[1, z])/4 - (47*G[0, y]*G[1, z])/18 - 
     ((11*I)/8)*Pi*G[0, y]*G[1, z] + (Pi^2*G[0, y]*G[1, z])/6 + 
     (Pi^2*G[1, y]*G[1, z])/24 - (5*Pi^2*G[1 - z, y])/72 + 
     (5*zeta3*G[1 - z, y])/4 - (Pi^2*G[1, z]*G[1 - z, y])/6 + 
     (47*G[1, z]*G[-z, y])/18 + ((11*I)/8)*Pi*G[1, z]*G[-z, y] + 
     (G[1, z]*G[0, 0, y])/2 - (Pi^2*G[0, 1, y])/12 + (47*G[0, 1, z])/18 + 
     ((11*I)/8)*Pi*G[0, 1, z] - (Pi^2*G[0, 1, z])/24 - 
     (G[0, y]*G[0, 1, z])/24 - (17*G[1 - z, y]*G[0, 1, z])/12 - 
     (5*G[-z, y]*G[0, 1, z])/8 + (G[0, 0, y]*G[0, 1, z])/4 - 
     (47*G[0, 1 - z, y])/18 - ((11*I)/8)*Pi*G[0, 1 - z, y] + 
     (Pi^2*G[0, 1 - z, y])/12 + (11*G[0, z]*G[0, 1 - z, y])/12 + 
     (7*G[1, z]*G[0, 1 - z, y])/6 - (G[0, 1, z]*G[0, 1 - z, y])/4 - 
     (23*G[1, z]*G[0, -z, y])/24 + (47*G[1, 0, y])/18 + 
     ((11*I)/8)*Pi*G[1, 0, y] - (Pi^2*G[1, 0, y])/6 - 
     (25*G[0, z]*G[1, 0, y])/24 + (G[1, z]*G[1, 0, y])/4 + 
     (11*G[0, y]*G[1, 0, z])/12 - (11*G[-z, y]*G[1, 0, z])/12 + 
     (G[0, 0, y]*G[1, 0, z])/4 + (G[0, 1 - z, y]*G[1, 0, z])/4 - 
     (3*G[0, -z, y]*G[1, 0, z])/4 + (G[1, 0, y]*G[1, 0, z])/2 + 
     (Pi^2*G[1, 1, y])/24 - (Pi^2*G[1, 1, z])/6 + (7*G[0, y]*G[1, 1, z])/6 - 
     (7*G[-z, y]*G[1, 1, z])/6 + (G[0, 0, y]*G[1, 1, z])/4 - 
     (G[0, -z, y]*G[1, 1, z])/4 + (Pi^2*G[1, 1 - z, y])/24 - 
     (G[0, 1, z]*G[1, 1 - z, y])/4 - (G[1, 0, z]*G[1, 1 - z, y])/4 - 
     (47*G[1 - z, 0, y])/18 - ((11*I)/8)*Pi*G[1 - z, 0, y] + 
     (Pi^2*G[1 - z, 0, y])/6 + (25*G[0, z]*G[1 - z, 0, y])/24 + 
     (7*G[1, z]*G[1 - z, 0, y])/6 - (G[0, 1, z]*G[1 - z, 0, y])/4 - 
     (G[1, 0, z]*G[1 - z, 0, y])/4 - (Pi^2*G[1 - z, 1 - z, y])/12 + 
     (G[1, 0, z]*G[1 - z, 1 - z, y])/4 - (17*G[1, z]*G[1 - z, -z, y])/12 + 
     (3*G[0, 1, z]*G[1 - z, -z, y])/4 - (G[1, 0, z]*G[1 - z, -z, y])/4 + 
     (G[1, z]*G[-z, 0, y])/6 + (G[0, 1, z]*G[-z, 0, y])/4 - 
     (G[1, 1, z]*G[-z, 0, y])/2 + (47*G[-z, 1 - z, y])/18 + 
     ((11*I)/8)*Pi*G[-z, 1 - z, y] - (11*G[0, z]*G[-z, 1 - z, y])/12 - 
     (7*G[1, z]*G[-z, 1 - z, y])/6 + (G[0, 1, z]*G[-z, 1 - z, y])/2 - 
     (G[1, 0, z]*G[-z, 1 - z, y])/4 + (7*G[1, z]*G[-z, -z, y])/24 - 
     G[0, 1, z]*G[-z, -z, y] + (G[1, 0, z]*G[-z, -z, y])/2 + 
     (G[1, 1, z]*G[-z, -z, y])/2 - (5*G[0, 0, 1, z])/12 + 
     (G[1, y]*G[0, 0, 1, z])/4 + (G[1 - z, y]*G[0, 0, 1, z])/2 - 
     G[-z, y]*G[0, 0, 1, z] + G[0, 0, 1 - z, y]/2 + 
     (G[0, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, 1 - z, y])/4 - 
     (G[1, z]*G[0, 0, -z, y])/4 - (2*G[0, 1, 0, y])/3 - 
     (G[0, z]*G[0, 1, 0, y])/4 - (11*G[0, 1, 0, z])/12 - 
     (G[0, y]*G[0, 1, 0, z])/2 + (G[1, y]*G[0, 1, 0, z])/4 - 
     (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[-z, y]*G[0, 1, 0, z])/4 - 
     (7*G[0, 1, 1, z])/6 - (G[0, y]*G[0, 1, 1, z])/4 + 
     (G[-z, y]*G[0, 1, 1, z])/2 + G[0, 1 - z, 0, y]/2 + 
     (G[0, z]*G[0, 1 - z, 0, y])/4 + (G[1, z]*G[0, 1 - z, 0, y])/4 + 
     (7*G[0, 1 - z, 1 - z, y])/6 - (G[1, z]*G[0, 1 - z, -z, y])/4 + 
     (G[1, z]*G[0, -z, 0, y])/2 - (23*G[0, -z, 1 - z, y])/24 - 
     (3*G[0, z]*G[0, -z, 1 - z, y])/4 - (G[1, z]*G[0, -z, 1 - z, y])/4 + 
     (3*G[1, z]*G[0, -z, -z, y])/4 - G[1, 0, 0, y]/2 - 
     (G[0, z]*G[1, 0, 0, y])/4 - (G[1, z]*G[1, 0, 0, y])/2 - 
     (31*G[1, 0, 1, z])/24 - (G[0, y]*G[1, 0, 1, z])/4 - 
     (G[1, y]*G[1, 0, 1, z])/4 + (G[-z, y]*G[1, 0, 1, z])/2 + 
     G[1, 0, 1 - z, y]/4 + (G[0, z]*G[1, 0, 1 - z, y])/4 - 
     (G[1, z]*G[1, 0, -z, y])/4 - (5*G[1, 1, 0, y])/12 - 
     (G[0, z]*G[1, 1, 0, y])/4 - G[1, 1, 0, z]/4 - (G[0, y]*G[1, 1, 0, z])/
      4 - (G[1, y]*G[1, 1, 0, z])/4 + (3*G[1 - z, y]*G[1, 1, 0, z])/4 - 
     (G[-z, y]*G[1, 1, 0, z])/4 + G[1, 1 - z, 0, y]/4 + 
     (G[0, z]*G[1, 1 - z, 0, y])/2 - (G[1, z]*G[1, 1 - z, -z, y])/4 + 
     G[1 - z, 0, 0, y]/2 + (G[0, z]*G[1 - z, 0, 0, y])/4 + 
     (G[1, z]*G[1 - z, 0, 0, y])/4 + (7*G[1 - z, 0, 1 - z, y])/6 - 
     (G[1, z]*G[1 - z, 0, -z, y])/4 - G[1 - z, 1, 0, y] + 
     (G[1, z]*G[1 - z, 1, 0, y])/4 + (7*G[1 - z, 1 - z, 0, y])/6 - 
     (G[0, z]*G[1 - z, 1 - z, 0, y])/4 - (G[1, z]*G[1 - z, -z, 0, y])/4 - 
     (17*G[1 - z, -z, 1 - z, y])/12 - (G[0, z]*G[1 - z, -z, 1 - z, y])/4 + 
     G[1, z]*G[1 - z, -z, -z, y] + G[-z, 0, 1 - z, y]/6 - 
     (G[0, z]*G[-z, 0, 1 - z, y])/4 - (G[1, z]*G[-z, 0, 1 - z, y])/2 + 
     (G[1, z]*G[-z, 0, -z, y])/2 + G[-z, 1 - z, 0, y]/6 - 
     (G[1, z]*G[-z, 1 - z, 0, y])/2 - (7*G[-z, 1 - z, 1 - z, y])/6 + 
     (G[1, z]*G[-z, 1 - z, -z, y])/2 + (7*G[-z, -z, 1 - z, y])/24 + 
     (G[0, z]*G[-z, -z, 1 - z, y])/2 + (G[1, z]*G[-z, -z, 1 - z, y])/2 - 
     (3*G[1, z]*G[-z, -z, -z, y])/2 - (3*G[0, 0, 0, 1, z])/4 - 
     (3*G[0, 0, 1, 0, y])/4 + (3*G[0, 0, 1, 0, z])/4 + G[0, 0, 1, 1, z]/4 + 
     G[0, 0, 1 - z, 1 - z, y]/4 - G[0, 0, -z, 1 - z, y]/4 + 
     G[0, 1, 0, 1, z]/2 + G[0, 1, 1, 0, y]/2 - G[0, 1, 1, 0, z]/4 + 
     G[0, 1 - z, 0, 1 - z, y]/4 - G[0, 1 - z, 1, 0, y]/2 + 
     G[0, 1 - z, 1 - z, 0, y]/4 - G[0, 1 - z, -z, 1 - z, y]/4 + 
     G[0, -z, 0, 1 - z, y]/2 + G[0, -z, 1 - z, 0, y]/2 - 
     G[0, -z, 1 - z, 1 - z, y]/4 + (3*G[0, -z, -z, 1 - z, y])/4 + 
     G[1, 0, 0, 1, z]/2 - G[1, 0, 0, 1 - z, y]/2 + G[1, 0, 1, 0, y] - 
     G[1, 0, 1, 0, z]/2 - G[1, 0, 1 - z, 0, y]/2 - G[1, 0, -z, 1 - z, y]/4 + 
     (3*G[1, 1, 0, 0, y])/4 - G[1, 1, 1, 0, y]/4 + (3*G[1, 1, 1, 0, z])/4 - 
     G[1, 1 - z, 0, 0, y]/2 - G[1, 1 - z, 1, 0, y]/2 - 
     G[1, 1 - z, -z, 1 - z, y]/4 + G[1 - z, 0, 0, 1 - z, y]/4 - 
     G[1 - z, 0, 1, 0, y]/2 + G[1 - z, 0, 1 - z, 0, y]/4 - 
     G[1 - z, 0, -z, 1 - z, y]/4 - G[1 - z, 1, 0, 0, y]/2 + 
     G[1 - z, 1, 0, 1 - z, y]/4 + G[1 - z, 1, 1 - z, 0, y]/4 + 
     G[1 - z, 1 - z, 0, 0, y]/4 + G[1 - z, 1 - z, 1, 0, y]/2 - 
     G[1 - z, -z, 0, 1 - z, y]/4 - G[1 - z, -z, 1 - z, 0, y]/4 + 
     G[1 - z, -z, -z, 1 - z, y] + G[-z, 0, 1, 0, y]/4 - 
     G[-z, 0, 1 - z, 1 - z, y]/2 + G[-z, 0, -z, 1 - z, y]/2 - 
     G[-z, 1 - z, 0, 1 - z, y]/2 + G[-z, 1 - z, 1, 0, y]/4 - 
     G[-z, 1 - z, 1 - z, 0, y]/2 + G[-z, 1 - z, -z, 1 - z, y]/2 + 
     G[-z, -z, 1 - z, 1 - z, y]/2 - (3*G[-z, -z, -z, 1 - z, y])/2)/
    (mh2*z^2) + (-20255/2592 - ((2509*I)/432)*Pi + (43*Pi^2)/96 + 
     (I/96)*Pi^3 + Pi^4/576 + (101*zeta3)/144 + (I/4)*Pi*zeta3 + 
     (7*G[0, y])/3 + (323*G[0, z])/72 + ((11*I)/8)*Pi*G[0, z] - 
     (11*Pi^2*G[0, z])/48 + (23*G[0, y]*G[0, z])/24 + (Pi^2*G[1, y])/9 - 
     (3*zeta3*G[1, y])/4 + (Pi^2*G[0, z]*G[1, y])/24 + (169*G[1, z])/432 - 
     ((33*I)/16)*Pi*G[1, z] + (13*Pi^2*G[1, z])/288 + (zeta3*G[1, z])/2 - 
     (35*G[0, y]*G[1, z])/72 - ((11*I)/8)*Pi*G[0, y]*G[1, z] + 
     (Pi^2*G[0, y]*G[1, z])/8 - (Pi^2*G[1, y]*G[1, z])/24 + 
     (169*G[1 - z, y])/432 - ((33*I)/16)*Pi*G[1 - z, y] + 
     (19*Pi^2*G[1 - z, y])/288 - (5*G[0, z]*G[1 - z, y])/8 - 
     (Pi^2*G[0, z]*G[1 - z, y])/12 + (11*G[1, z]*G[1 - z, y])/8 - 
     (Pi^2*G[1, z]*G[1 - z, y])/12 + (29*G[1, z]*G[-z, y])/18 + 
     ((11*I)/8)*Pi*G[1, z]*G[-z, y] + (7*G[1, z]*G[0, 0, y])/4 - 
     G[0, 0, z]/2 - (G[0, y]*G[0, 0, z])/4 - (G[1 - z, y]*G[0, 0, z])/4 - 
     (Pi^2*G[0, 1, y])/6 + (71*G[0, 1, z])/72 + ((11*I)/8)*Pi*G[0, 1, z] - 
     (Pi^2*G[0, 1, z])/24 - (7*G[0, y]*G[0, 1, z])/24 - 
     (17*G[1 - z, y]*G[0, 1, z])/12 - (5*G[-z, y]*G[0, 1, z])/8 + 
     (G[0, 0, y]*G[0, 1, z])/2 - (35*G[0, 1 - z, y])/72 - 
     ((11*I)/8)*Pi*G[0, 1 - z, y] + (Pi^2*G[0, 1 - z, y])/6 + 
     (13*G[0, z]*G[0, 1 - z, y])/24 + (11*G[1, z]*G[0, 1 - z, y])/12 + 
     (G[0, 0, z]*G[0, 1 - z, y])/4 - (5*G[1, z]*G[0, -z, y])/6 - 
     (19*G[1, 0, y])/72 + ((11*I)/8)*Pi*G[1, 0, y] - (Pi^2*G[1, 0, y])/8 - 
     (G[0, z]*G[1, 0, y])/6 + (G[1, z]*G[1, 0, y])/8 + 
     (G[0, 1, z]*G[1, 0, y])/4 - (31*G[1, 0, z])/24 - (Pi^2*G[1, 0, z])/24 + 
     (25*G[0, y]*G[1, 0, z])/24 - (3*G[1 - z, y]*G[1, 0, z])/4 - 
     (2*G[-z, y]*G[1, 0, z])/3 + (G[0, 0, y]*G[1, 0, z])/2 - 
     (G[0, 1 - z, y]*G[1, 0, z])/2 - (3*G[0, -z, y]*G[1, 0, z])/4 + 
     (G[1, 0, y]*G[1, 0, z])/4 + (Pi^2*G[1, 1, y])/6 + (11*G[1, 1, z])/8 - 
     (Pi^2*G[1, 1, z])/24 + (11*G[0, y]*G[1, 1, z])/12 - 
     (11*G[-z, y]*G[1, 1, z])/12 - (G[0, -z, y]*G[1, 1, z])/4 - 
     (Pi^2*G[1, 1 - z, y])/24 - (G[0, 1, z]*G[1, 1 - z, y])/4 + 
     (G[1, 0, z]*G[1, 1 - z, y])/4 - (35*G[1 - z, 0, y])/72 - 
     ((11*I)/8)*Pi*G[1 - z, 0, y] + (Pi^2*G[1 - z, 0, y])/12 + 
     (19*G[0, z]*G[1 - z, 0, y])/24 + (11*G[1, z]*G[1 - z, 0, y])/12 + 
     (G[0, 0, z]*G[1 - z, 0, y])/4 - (G[0, 1, z]*G[1 - z, 0, y])/2 - 
     (G[1, 0, z]*G[1 - z, 0, y])/2 + (Pi^2*G[1 - z, 1, y])/12 + 
     (11*G[1 - z, 1 - z, y])/8 - (Pi^2*G[1 - z, 1 - z, y])/12 - 
     (G[0, 0, z]*G[1 - z, 1 - z, y])/4 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
     (17*G[1, z]*G[1 - z, -z, y])/12 + (3*G[0, 1, z]*G[1 - z, -z, y])/4 - 
     (G[1, 0, z]*G[1 - z, -z, y])/4 - (G[1, z]*G[-z, 0, y])/3 + 
     (G[0, 1, z]*G[-z, 0, y])/4 - (G[1, 1, z]*G[-z, 0, y])/2 + 
     (29*G[-z, 1 - z, y])/18 + ((11*I)/8)*Pi*G[-z, 1 - z, y] - 
     (2*G[0, z]*G[-z, 1 - z, y])/3 - (11*G[1, z]*G[-z, 1 - z, y])/12 + 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 - (G[1, 0, z]*G[-z, 1 - z, y])/4 + 
     (G[1, z]*G[-z, -z, y])/24 - G[0, 1, z]*G[-z, -z, y] + 
     (G[1, 0, z]*G[-z, -z, y])/2 + (G[1, 1, z]*G[-z, -z, y])/2 - 
     (25*G[0, 0, 1, z])/24 - (G[0, y]*G[0, 0, 1, z])/2 + 
     (G[1, y]*G[0, 0, 1, z])/4 + (G[1 - z, y]*G[0, 0, 1, z])/4 - 
     G[-z, y]*G[0, 0, 1, z] + (7*G[0, 0, 1 - z, y])/4 + 
     (G[1, z]*G[0, 0, -z, y])/2 - (5*G[0, 1, 0, y])/3 - 
     (G[0, z]*G[0, 1, 0, y])/4 - (G[1, z]*G[0, 1, 0, y])/4 - 
     (7*G[0, 1, 0, z])/24 - (G[0, y]*G[0, 1, 0, z])/4 - 
     (G[1, y]*G[0, 1, 0, z])/4 - (G[1 - z, y]*G[0, 1, 0, z])/2 + 
     (G[-z, y]*G[0, 1, 0, z])/4 - (11*G[0, 1, 1, z])/12 + 
     (G[-z, y]*G[0, 1, 1, z])/2 + (7*G[0, 1 - z, 0, y])/4 + 
     (G[0, z]*G[0, 1 - z, 0, y])/2 + (11*G[0, 1 - z, 1 - z, y])/12 + 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/4 - (G[1, z]*G[0, 1 - z, -z, y])/4 + 
     (G[1, z]*G[0, -z, 0, y])/2 - (5*G[0, -z, 1 - z, y])/6 - 
     (3*G[0, z]*G[0, -z, 1 - z, y])/4 - (G[1, z]*G[0, -z, 1 - z, y])/4 + 
     (3*G[1, z]*G[0, -z, -z, y])/4 - (7*G[1, 0, 0, y])/4 - 
     (G[0, z]*G[1, 0, 0, y])/2 - (G[1, z]*G[1, 0, 0, y])/2 + 
     G[1, 0, 0, z]/4 - (G[1 - z, y]*G[1, 0, 0, z])/4 - 
     (23*G[1, 0, 1, z])/12 - (G[0, y]*G[1, 0, 1, z])/4 - 
     (G[1, y]*G[1, 0, 1, z])/4 + (G[1 - z, y]*G[1, 0, 1, z])/2 + 
     (G[-z, y]*G[1, 0, 1, z])/2 + G[1, 0, 1 - z, y]/8 + 
     (G[0, z]*G[1, 0, 1 - z, y])/2 - (G[1, z]*G[1, 0, -z, y])/4 - 
     (2*G[1, 1, 0, y])/3 - (9*G[1, 1, 0, z])/8 - (G[0, y]*G[1, 1, 0, z])/2 + 
     (G[1, y]*G[1, 1, 0, z])/4 + G[1 - z, y]*G[1, 1, 0, z] - 
     (G[-z, y]*G[1, 1, 0, z])/4 + G[1, 1 - z, 0, y]/8 + 
     (G[0, z]*G[1, 1 - z, 0, y])/4 - (G[1, z]*G[1, 1 - z, -z, y])/4 + 
     (7*G[1 - z, 0, 0, y])/4 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
     (11*G[1 - z, 0, 1 - z, y])/12 - (G[0, z]*G[1 - z, 0, 1 - z, y])/4 - 
     (G[1, z]*G[1 - z, 0, -z, y])/4 - (5*G[1 - z, 1, 0, y])/8 - 
     (G[0, z]*G[1 - z, 1, 0, y])/4 + (3*G[1, z]*G[1 - z, 1, 0, y])/4 + 
     (11*G[1 - z, 1 - z, 0, y])/12 - (G[0, z]*G[1 - z, 1 - z, 0, y])/4 - 
     (G[1, z]*G[1 - z, -z, 0, y])/4 - (17*G[1 - z, -z, 1 - z, y])/12 - 
     (G[0, z]*G[1 - z, -z, 1 - z, y])/4 + G[1, z]*G[1 - z, -z, -z, y] - 
     G[-z, 0, 1 - z, y]/3 - (G[0, z]*G[-z, 0, 1 - z, y])/4 - 
     (G[1, z]*G[-z, 0, 1 - z, y])/2 + (G[1, z]*G[-z, 0, -z, y])/2 - 
     G[-z, 1 - z, 0, y]/3 - (G[1, z]*G[-z, 1 - z, 0, y])/2 - 
     (11*G[-z, 1 - z, 1 - z, y])/12 + (G[1, z]*G[-z, 1 - z, -z, y])/2 + 
     G[-z, -z, 1 - z, y]/24 + (G[0, z]*G[-z, -z, 1 - z, y])/2 + 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 - (3*G[1, z]*G[-z, -z, -z, y])/2 - 
     G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z] + G[0, 0, -z, 1 - z, y]/2 - 
     G[0, 1, 0, 1 - z, y]/4 + G[0, 1, 1, 0, y] - G[0, 1, 1, 0, z]/2 - 
     G[0, 1, 1 - z, 0, y]/4 - (3*G[0, 1 - z, 1, 0, y])/4 - 
     G[0, 1 - z, -z, 1 - z, y]/4 + G[0, -z, 0, 1 - z, y]/2 + 
     G[0, -z, 1 - z, 0, y]/2 - G[0, -z, 1 - z, 1 - z, y]/4 + 
     (3*G[0, -z, -z, 1 - z, y])/4 + G[1, 0, 0, 1, z]/4 - 
     G[1, 0, 0, 1 - z, y]/2 + G[1, 0, 1, 0, y] - G[1, 0, 1, 0, z]/2 - 
     G[1, 0, 1 - z, 0, y]/2 - G[1, 0, -z, 1 - z, y]/4 + G[1, 1, 0, 0, y] + 
     G[1, 1, 0, 1, z]/2 - G[1, 1, 1, 0, y] + (3*G[1, 1, 1, 0, z])/4 - 
     G[1, 1 - z, 0, 0, y]/2 - G[1, 1 - z, -z, 1 - z, y]/4 - 
     G[1 - z, 0, 1, 0, y]/4 - G[1 - z, 0, -z, 1 - z, y]/4 - 
     G[1 - z, 1, 0, 0, y]/2 + (3*G[1 - z, 1, 0, 1 - z, y])/4 - 
     G[1 - z, 1, 1, 0, y]/2 + (3*G[1 - z, 1, 1 - z, 0, y])/4 + 
     (3*G[1 - z, 1 - z, 1, 0, y])/4 - G[1 - z, -z, 0, 1 - z, y]/4 - 
     G[1 - z, -z, 1 - z, 0, y]/4 + G[1 - z, -z, -z, 1 - z, y] + 
     G[-z, 0, 1, 0, y]/4 - G[-z, 0, 1 - z, 1 - z, y]/2 + 
     G[-z, 0, -z, 1 - z, y]/2 - G[-z, 1 - z, 0, 1 - z, y]/2 + 
     G[-z, 1 - z, 1, 0, y]/4 - G[-z, 1 - z, 1 - z, 0, y]/2 + 
     G[-z, 1 - z, -z, 1 - z, y]/2 + G[-z, -z, 1 - z, 1 - z, y]/2 - 
     (3*G[-z, -z, -z, 1 - z, y])/2)/(mh2*y*(1 - z)) + 
   (-20255/2592 - ((2509*I)/432)*Pi + (125*Pi^2)/288 + (I/96)*Pi^3 + 
     Pi^4/576 + (515*zeta3)/144 + (I/4)*Pi*zeta3 + (7*G[0, y])/3 - 
     (Pi^2*G[0, y])/16 + (17*G[0, z])/36 + ((11*I)/16)*Pi*G[0, z] - 
     (7*Pi^2*G[0, z])/48 + (13*G[0, y]*G[0, z])/24 + (Pi^2*G[1, y])/9 - 
     (3*zeta3*G[1, y])/4 + (Pi^2*G[0, z]*G[1, y])/24 + (169*G[1, z])/432 - 
     ((33*I)/16)*Pi*G[1, z] + (55*Pi^2*G[1, z])/288 + (zeta3*G[1, z])/2 - 
     (35*G[0, y]*G[1, z])/72 - ((11*I)/8)*Pi*G[0, y]*G[1, z] + 
     (Pi^2*G[0, y]*G[1, z])/8 - (Pi^2*G[1, y]*G[1, z])/24 + 
     (169*G[1 - z, y])/432 - ((33*I)/16)*Pi*G[1 - z, y] + 
     (13*Pi^2*G[1 - z, y])/288 + (11*G[0, z]*G[1 - z, y])/16 - 
     (Pi^2*G[0, z]*G[1 - z, y])/12 + (11*G[1, z]*G[1 - z, y])/8 - 
     (Pi^2*G[1, z]*G[1 - z, y])/12 + (31*G[1, z]*G[-z, y])/36 + 
     ((11*I)/8)*Pi*G[1, z]*G[-z, y] + (7*G[1, z]*G[0, 0, y])/4 - 
     (7*G[0, 0, z])/8 - (G[0, y]*G[0, 0, z])/8 - (3*G[1 - z, y]*G[0, 0, z])/
      8 - (Pi^2*G[0, 1, y])/6 + (223*G[0, 1, z])/144 + 
     ((11*I)/8)*Pi*G[0, 1, z] - (Pi^2*G[0, 1, z])/24 - 
     (19*G[0, y]*G[0, 1, z])/24 - (13*G[1 - z, y]*G[0, 1, z])/24 - 
     (5*G[-z, y]*G[0, 1, z])/8 + (G[0, 0, y]*G[0, 1, z])/2 - 
     (35*G[0, 1 - z, y])/72 - ((11*I)/8)*Pi*G[0, 1 - z, y] + 
     (Pi^2*G[0, 1 - z, y])/6 + (11*G[0, z]*G[0, 1 - z, y])/12 + 
     (11*G[1, z]*G[0, 1 - z, y])/12 + (G[0, 0, z]*G[0, 1 - z, y])/4 - 
     (41*G[1, z]*G[0, -z, y])/24 + (35*G[1, 0, y])/72 + 
     ((11*I)/8)*Pi*G[1, 0, y] - (Pi^2*G[1, 0, y])/8 - 
     (G[0, z]*G[1, 0, y])/6 + (G[1, z]*G[1, 0, y])/8 + 
     (G[0, 1, z]*G[1, 0, y])/4 - (31*G[1, 0, z])/48 - (Pi^2*G[1, 0, z])/24 + 
     (11*G[0, y]*G[1, 0, z])/12 + (G[1 - z, y]*G[1, 0, z])/4 - 
     (2*G[-z, y]*G[1, 0, z])/3 + (G[0, 0, y]*G[1, 0, z])/2 - 
     (G[0, 1 - z, y]*G[1, 0, z])/2 - (3*G[0, -z, y]*G[1, 0, z])/4 + 
     (G[1, 0, y]*G[1, 0, z])/4 + (Pi^2*G[1, 1, y])/6 + (11*G[1, 1, z])/8 - 
     (Pi^2*G[1, 1, z])/24 + (11*G[0, y]*G[1, 1, z])/12 - 
     (11*G[-z, y]*G[1, 1, z])/12 - (G[0, -z, y]*G[1, 1, z])/4 - 
     (Pi^2*G[1, 1 - z, y])/24 - (G[0, 1, z]*G[1, 1 - z, y])/4 + 
     (G[1, 0, z]*G[1, 1 - z, y])/4 - (35*G[1 - z, 0, y])/72 - 
     ((11*I)/8)*Pi*G[1 - z, 0, y] + (Pi^2*G[1 - z, 0, y])/12 + 
     (G[0, z]*G[1 - z, 0, y])/6 + (11*G[1, z]*G[1 - z, 0, y])/12 + 
     (G[0, 0, z]*G[1 - z, 0, y])/4 - (G[0, 1, z]*G[1 - z, 0, y])/2 - 
     (G[1, 0, z]*G[1 - z, 0, y])/2 + (Pi^2*G[1 - z, 1, y])/12 + 
     (11*G[1 - z, 1 - z, y])/8 - (Pi^2*G[1 - z, 1 - z, y])/12 - 
     (G[0, 0, z]*G[1 - z, 1 - z, y])/4 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
     (13*G[1, z]*G[1 - z, -z, y])/24 + (3*G[0, 1, z]*G[1 - z, -z, y])/4 - 
     (G[1, 0, z]*G[1 - z, -z, y])/4 - (G[1, z]*G[-z, 0, y])/3 + 
     (G[0, 1, z]*G[-z, 0, y])/4 - (G[1, 1, z]*G[-z, 0, y])/2 + 
     (31*G[-z, 1 - z, y])/36 + ((11*I)/8)*Pi*G[-z, 1 - z, y] - 
     (2*G[0, z]*G[-z, 1 - z, y])/3 - (11*G[1, z]*G[-z, 1 - z, y])/12 + 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 - (G[1, 0, z]*G[-z, 1 - z, y])/4 + 
     (G[1, z]*G[-z, -z, y])/24 - G[0, 1, z]*G[-z, -z, y] + 
     (G[1, 0, z]*G[-z, -z, y])/2 + (G[1, 1, z]*G[-z, -z, y])/2 - 
     (7*G[0, 0, 1, z])/24 - (G[0, y]*G[0, 0, 1, z])/2 + 
     (G[1, y]*G[0, 0, 1, z])/4 + (G[1 - z, y]*G[0, 0, 1, z])/4 - 
     G[-z, y]*G[0, 0, 1, z] + (7*G[0, 0, 1 - z, y])/4 + 
     (G[1, z]*G[0, 0, -z, y])/2 - (43*G[0, 1, 0, y])/24 - 
     (G[0, z]*G[0, 1, 0, y])/4 - (G[1, z]*G[0, 1, 0, y])/4 - 
     (13*G[0, 1, 0, z])/24 - (G[0, y]*G[0, 1, 0, z])/4 - 
     (G[1, y]*G[0, 1, 0, z])/4 - (G[1 - z, y]*G[0, 1, 0, z])/2 + 
     (G[-z, y]*G[0, 1, 0, z])/4 - (11*G[0, 1, 1, z])/12 + 
     (G[-z, y]*G[0, 1, 1, z])/2 + (7*G[0, 1 - z, 0, y])/4 + 
     (G[0, z]*G[0, 1 - z, 0, y])/2 + (11*G[0, 1 - z, 1 - z, y])/12 + 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/4 - (G[1, z]*G[0, 1 - z, -z, y])/4 + 
     (G[1, z]*G[0, -z, 0, y])/2 - (41*G[0, -z, 1 - z, y])/24 - 
     (3*G[0, z]*G[0, -z, 1 - z, y])/4 - (G[1, z]*G[0, -z, 1 - z, y])/4 + 
     (3*G[1, z]*G[0, -z, -z, y])/4 - (7*G[1, 0, 0, y])/4 - 
     (G[0, z]*G[1, 0, 0, y])/2 - (G[1, z]*G[1, 0, 0, y])/2 + 
     G[1, 0, 0, z]/8 - (G[1 - z, y]*G[1, 0, 0, z])/4 - 
     (25*G[1, 0, 1, z])/24 - (G[0, y]*G[1, 0, 1, z])/4 - 
     (G[1, y]*G[1, 0, 1, z])/4 + (G[1 - z, y]*G[1, 0, 1, z])/2 + 
     (G[-z, y]*G[1, 0, 1, z])/2 + G[1, 0, 1 - z, y]/8 + 
     (G[0, z]*G[1, 0, 1 - z, y])/2 - (G[1, z]*G[1, 0, -z, y])/4 - 
     (2*G[1, 1, 0, y])/3 - (9*G[1, 1, 0, z])/8 - (G[0, y]*G[1, 1, 0, z])/2 + 
     (G[1, y]*G[1, 1, 0, z])/4 + G[1 - z, y]*G[1, 1, 0, z] - 
     (G[-z, y]*G[1, 1, 0, z])/4 + G[1, 1 - z, 0, y]/8 + 
     (G[0, z]*G[1, 1 - z, 0, y])/4 - (G[1, z]*G[1, 1 - z, -z, y])/4 + 
     (7*G[1 - z, 0, 0, y])/4 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
     (11*G[1 - z, 0, 1 - z, y])/12 - (G[0, z]*G[1 - z, 0, 1 - z, y])/4 - 
     (G[1, z]*G[1 - z, 0, -z, y])/4 - G[1 - z, 1, 0, y]/2 - 
     (G[0, z]*G[1 - z, 1, 0, y])/4 + (3*G[1, z]*G[1 - z, 1, 0, y])/4 + 
     (11*G[1 - z, 1 - z, 0, y])/12 - (G[0, z]*G[1 - z, 1 - z, 0, y])/4 - 
     (G[1, z]*G[1 - z, -z, 0, y])/4 - (13*G[1 - z, -z, 1 - z, y])/24 - 
     (G[0, z]*G[1 - z, -z, 1 - z, y])/4 + G[1, z]*G[1 - z, -z, -z, y] - 
     G[-z, 0, 1 - z, y]/3 - (G[0, z]*G[-z, 0, 1 - z, y])/4 - 
     (G[1, z]*G[-z, 0, 1 - z, y])/2 + (G[1, z]*G[-z, 0, -z, y])/2 - 
     G[-z, 1 - z, 0, y]/3 - (G[1, z]*G[-z, 1 - z, 0, y])/2 - 
     (11*G[-z, 1 - z, 1 - z, y])/12 + (G[1, z]*G[-z, 1 - z, -z, y])/2 + 
     G[-z, -z, 1 - z, y]/24 + (G[0, z]*G[-z, -z, 1 - z, y])/2 + 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 - (3*G[1, z]*G[-z, -z, -z, y])/2 - 
     G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z] + G[0, 0, -z, 1 - z, y]/2 - 
     G[0, 1, 0, 1 - z, y]/4 + G[0, 1, 1, 0, y] - G[0, 1, 1, 0, z]/2 - 
     G[0, 1, 1 - z, 0, y]/4 - (3*G[0, 1 - z, 1, 0, y])/4 - 
     G[0, 1 - z, -z, 1 - z, y]/4 + G[0, -z, 0, 1 - z, y]/2 + 
     G[0, -z, 1 - z, 0, y]/2 - G[0, -z, 1 - z, 1 - z, y]/4 + 
     (3*G[0, -z, -z, 1 - z, y])/4 + G[1, 0, 0, 1, z]/4 - 
     G[1, 0, 0, 1 - z, y]/2 + G[1, 0, 1, 0, y] - G[1, 0, 1, 0, z]/2 - 
     G[1, 0, 1 - z, 0, y]/2 - G[1, 0, -z, 1 - z, y]/4 + G[1, 1, 0, 0, y] + 
     G[1, 1, 0, 1, z]/2 - G[1, 1, 1, 0, y] + (3*G[1, 1, 1, 0, z])/4 - 
     G[1, 1 - z, 0, 0, y]/2 - G[1, 1 - z, -z, 1 - z, y]/4 - 
     G[1 - z, 0, 1, 0, y]/4 - G[1 - z, 0, -z, 1 - z, y]/4 - 
     G[1 - z, 1, 0, 0, y]/2 + (3*G[1 - z, 1, 0, 1 - z, y])/4 - 
     G[1 - z, 1, 1, 0, y]/2 + (3*G[1 - z, 1, 1 - z, 0, y])/4 + 
     (3*G[1 - z, 1 - z, 1, 0, y])/4 - G[1 - z, -z, 0, 1 - z, y]/4 - 
     G[1 - z, -z, 1 - z, 0, y]/4 + G[1 - z, -z, -z, 1 - z, y] + 
     G[-z, 0, 1, 0, y]/4 - G[-z, 0, 1 - z, 1 - z, y]/2 + 
     G[-z, 0, -z, 1 - z, y]/2 - G[-z, 1 - z, 0, 1 - z, y]/2 + 
     G[-z, 1 - z, 1, 0, y]/4 - G[-z, 1 - z, 1 - z, 0, y]/2 + 
     G[-z, 1 - z, -z, 1 - z, y]/2 + G[-z, -z, 1 - z, 1 - z, y]/2 - 
     (3*G[-z, -z, -z, 1 - z, y])/2)/(mh2*(1 - z)*(1 - y - z)) + 
   ((5*Pi^2*G[1, y])/48 - (zeta3*G[1, y])/2 + (Pi^2*G[0, z]*G[1, y])/24 + 
     (zeta3*G[1, z])/2 - (17*G[0, y]*G[1, z])/16 - (5*Pi^2*G[0, y]*G[1, z])/
      24 - (Pi^2*G[1, y]*G[1, z])/4 - (5*Pi^2*G[1 - z, y])/48 + 
     (zeta3*G[1 - z, y])/2 - (Pi^2*G[0, z]*G[1 - z, y])/24 + 
     (Pi^2*G[1, z]*G[1 - z, y])/4 + (17*G[1, z]*G[-z, y])/16 + 
     (5*Pi^2*G[1, z]*G[-z, y])/24 + (Pi^2*G[0, 1, y])/12 + 
     (17*G[0, 1, z])/16 + (5*Pi^2*G[0, 1, z])/24 - (3*G[1 - z, y]*G[0, 1, z])/
      4 - (G[-z, y]*G[0, 1, z])/8 - (17*G[0, 1 - z, y])/16 - 
     (7*Pi^2*G[0, 1 - z, y])/24 + G[0, z]*G[0, 1 - z, y] - 
     (3*G[1, z]*G[0, 1 - z, y])/8 + (G[0, 1, z]*G[0, 1 - z, y])/4 - 
     G[1, z]*G[0, -z, y] + (17*G[1, 0, y])/16 + (5*Pi^2*G[1, 0, y])/24 - 
     (9*G[0, z]*G[1, 0, y])/8 + (9*G[1, z]*G[1, 0, y])/8 - 
     (G[0, 1, z]*G[1, 0, y])/4 - (Pi^2*G[1, 0, z])/24 + G[0, y]*G[1, 0, z] - 
     G[-z, y]*G[1, 0, z] - (5*G[0, 0, y]*G[1, 0, z])/4 + 
     (7*G[0, 1 - z, y]*G[1, 0, z])/4 - (3*G[0, -z, y]*G[1, 0, z])/4 - 
     (5*G[1, 0, y]*G[1, 0, z])/4 + (Pi^2*G[1, 1, y])/8 + 
     (Pi^2*G[1, 1, z])/4 - (3*G[0, y]*G[1, 1, z])/8 + 
     (3*G[-z, y]*G[1, 1, z])/8 - (G[0, 0, y]*G[1, 1, z])/2 + 
     (3*G[0, -z, y]*G[1, 1, z])/4 - (Pi^2*G[1, 1 - z, y])/4 - 
     (G[0, 1, z]*G[1, 1 - z, y])/2 + (3*G[1, 0, z]*G[1, 1 - z, y])/2 - 
     (17*G[1 - z, 0, y])/16 - (5*Pi^2*G[1 - z, 0, y])/24 + 
     (9*G[0, z]*G[1 - z, 0, y])/8 - (3*G[1, z]*G[1 - z, 0, y])/8 + 
     (G[0, 1, z]*G[1 - z, 0, y])/4 + (5*G[1, 0, z]*G[1 - z, 0, y])/4 - 
     (5*Pi^2*G[1 - z, 1, y])/24 + (Pi^2*G[1 - z, 1 - z, y])/3 + 
     (3*G[0, 1, z]*G[1 - z, 1 - z, y])/4 - (3*G[1, 0, z]*G[1 - z, 1 - z, y])/
      2 - (3*G[1, z]*G[1 - z, -z, y])/4 + (G[1, z]*G[-z, 0, y])/8 + 
     (5*G[1, 0, z]*G[-z, 0, y])/4 + (G[1, 1, z]*G[-z, 0, y])/2 + 
     (17*G[-z, 1 - z, y])/16 + (5*Pi^2*G[-z, 1 - z, y])/24 - 
     G[0, z]*G[-z, 1 - z, y] + (3*G[1, z]*G[-z, 1 - z, y])/8 - 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 - (7*G[1, 0, z]*G[-z, 1 - z, y])/4 + 
     (7*G[1, z]*G[-z, -z, y])/8 + (3*G[1, 0, z]*G[-z, -z, y])/4 - 
     (3*G[1, 1, z]*G[-z, -z, y])/4 + (G[1, y]*G[0, 0, 1, z])/2 - 
     (G[1 - z, y]*G[0, 0, 1, z])/2 + (3*G[0, z]*G[0, 0, 1 - z, y])/4 - 
     (G[1, z]*G[0, 0, 1 - z, y])/2 - (3*G[1, z]*G[0, 0, -z, y])/4 - 
     G[0, 1, 0, y]/8 + (G[1, z]*G[0, 1, 0, y])/4 - G[0, 1, 0, z] + 
     (5*G[0, y]*G[0, 1, 0, z])/4 - (3*G[1, y]*G[0, 1, 0, z])/2 + 
     (3*G[1 - z, y]*G[0, 1, 0, z])/2 - (5*G[-z, y]*G[0, 1, 0, z])/4 + 
     (3*G[0, 1, 1, z])/8 + (G[0, y]*G[0, 1, 1, z])/2 - 
     (G[-z, y]*G[0, 1, 1, z])/2 - (5*G[0, z]*G[0, 1 - z, 0, y])/4 - 
     (G[1, z]*G[0, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, y])/8 - 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/4 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
     G[0, -z, 1 - z, y] - (3*G[0, z]*G[0, -z, 1 - z, y])/4 + 
     (3*G[1, z]*G[0, -z, 1 - z, y])/4 + (3*G[1, z]*G[0, -z, -z, y])/4 + 
     (5*G[0, z]*G[1, 0, 0, y])/4 + (G[1, z]*G[1, 0, 0, y])/2 - 
     (5*G[1, 0, 1, z])/8 + (G[0, y]*G[1, 0, 1, z])/4 - 
     (G[1, y]*G[1, 0, 1, z])/2 + (3*G[1 - z, y]*G[1, 0, 1, z])/4 - 
     (G[-z, y]*G[1, 0, 1, z])/2 + (9*G[1, 0, 1 - z, y])/8 + 
     (G[0, z]*G[1, 0, 1 - z, y])/4 - (G[1, z]*G[1, 0, -z, y])/2 - 
     (5*G[1, 1, 0, y])/8 + (5*G[0, z]*G[1, 1, 0, y])/4 - G[1, 1, 0, z]/2 + 
     (5*G[0, y]*G[1, 1, 0, z])/4 + (3*G[1, y]*G[1, 1, 0, z])/2 - 
     G[1 - z, y]*G[1, 1, 0, z] - (7*G[-z, y]*G[1, 1, 0, z])/4 + 
     (9*G[1, 1 - z, 0, y])/8 - (5*G[0, z]*G[1, 1 - z, 0, y])/4 - 
     (G[1, z]*G[1, 1 - z, -z, y])/2 - (5*G[0, z]*G[1 - z, 0, 0, y])/4 - 
     (G[1, z]*G[1 - z, 0, 0, y])/2 - (3*G[1 - z, 0, 1 - z, y])/8 - 
     (G[0, z]*G[1 - z, 0, 1 - z, y])/4 + (G[1, z]*G[1 - z, 0, -z, y])/2 - 
     G[1 - z, 1, 0, y]/8 - (5*G[0, z]*G[1 - z, 1, 0, y])/4 - 
     (G[1, z]*G[1 - z, 1, 0, y])/4 - (3*G[1 - z, 1 - z, 0, y])/8 + 
     (5*G[0, z]*G[1 - z, 1 - z, 0, y])/4 + (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
      4 - (3*G[1 - z, -z, 1 - z, y])/4 + G[-z, 0, 1 - z, y]/8 - 
     (3*G[0, z]*G[-z, 0, 1 - z, y])/4 + (G[1, z]*G[-z, 0, 1 - z, y])/2 + 
     (3*G[1, z]*G[-z, 0, -z, y])/4 + G[-z, 1 - z, 0, y]/8 + 
     (5*G[0, z]*G[-z, 1 - z, 0, y])/4 + (G[1, z]*G[-z, 1 - z, 0, y])/2 + 
     (3*G[-z, 1 - z, 1 - z, y])/8 + (G[0, z]*G[-z, 1 - z, 1 - z, y])/4 - 
     (3*G[1, z]*G[-z, 1 - z, -z, y])/4 + (7*G[-z, -z, 1 - z, y])/8 + 
     (3*G[0, z]*G[-z, -z, 1 - z, y])/4 - (3*G[1, z]*G[-z, -z, 1 - z, y])/4 - 
     (3*G[1, z]*G[-z, -z, -z, y])/4 + (5*G[0, 0, 1, 0, y])/4 - 
     (5*G[0, 0, 1, 0, z])/4 - G[0, 0, 1, 1, z]/2 - G[0, 0, 1 - z, 1 - z, y]/
      2 - (3*G[0, 0, -z, 1 - z, y])/4 - G[0, 1, 0, 1, z]/2 + 
     G[0, 1, 0, 1 - z, y]/4 - G[0, 1, 1, 0, y]/2 - (7*G[0, 1, 1, 0, z])/4 + 
     G[0, 1, 1 - z, 0, y]/4 - G[0, 1 - z, 0, 1 - z, y]/2 + 
     (3*G[0, 1 - z, 1, 0, y])/2 - G[0, 1 - z, 1 - z, 0, y]/2 + 
     G[0, 1 - z, -z, 1 - z, y]/2 + (3*G[0, -z, 1 - z, 1 - z, y])/4 + 
     (3*G[0, -z, -z, 1 - z, y])/4 - G[1, 0, 0, 1, z]/2 + 
     G[1, 0, 0, 1 - z, y]/2 - (3*G[1, 0, 1, 0, y])/2 + 
     (3*G[1, 0, 1, 0, z])/2 + G[1, 0, 1 - z, 0, y]/2 - 
     G[1, 0, -z, 1 - z, y]/2 - (7*G[1, 1, 0, 0, y])/4 + 
     (3*G[1, 1, 0, 1, z])/4 - (3*G[1, 1, 1, 0, y])/4 - G[1, 1, 1, 0, z] + 
     G[1, 1 - z, 0, 0, y]/2 + G[1, 1 - z, 1, 0, y] - 
     G[1, 1 - z, -z, 1 - z, y]/2 - G[1 - z, 0, 0, 1 - z, y]/2 + 
     (3*G[1 - z, 0, 1, 0, y])/2 - G[1 - z, 0, 1 - z, 0, y]/2 + 
     G[1 - z, 0, -z, 1 - z, y]/2 + (7*G[1 - z, 1, 0, 0, y])/4 - 
     G[1 - z, 1, 0, 1 - z, y]/4 + (5*G[1 - z, 1, 1, 0, y])/4 - 
     G[1 - z, 1, 1 - z, 0, y]/4 - G[1 - z, 1 - z, 0, 0, y]/2 - 
     (5*G[1 - z, 1 - z, 1, 0, y])/4 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/4 - 
     (5*G[-z, 0, 1, 0, y])/4 + G[-z, 0, 1 - z, 1 - z, y]/2 + 
     (3*G[-z, 0, -z, 1 - z, y])/4 + G[-z, 1 - z, 0, 1 - z, y]/2 - 
     (5*G[-z, 1 - z, 1, 0, y])/4 + G[-z, 1 - z, 1 - z, 0, y]/2 - 
     (3*G[-z, 1 - z, -z, 1 - z, y])/4 - (3*G[-z, -z, 1 - z, 1 - z, y])/4 - 
     (3*G[-z, -z, -z, 1 - z, y])/4)/(mh2*N^2*z^2) + 
   (-331/128 + ((3*I)/32)*Pi - (25*Pi^2)/48 - (I/8)*Pi^3 + (11*Pi^4)/720 + 
     (17*zeta3)/8 + ((3*I)/2)*Pi*zeta3 + (Pi^2*G[0, y])/16 + 
     (21*G[0, z])/32 - (5*Pi^2*G[0, z])/48 - (9*G[0, y]*G[0, z])/4 + 
     (7*Pi^2*G[1, y])/48 - zeta3*G[1, y] - (27*G[1, z])/16 + 
     (Pi^2*G[1, z])/48 - (zeta3*G[1, z])/2 - (9*G[0, y]*G[1, z])/8 - 
     (27*G[1 - z, y])/16 - (3*zeta3*G[1 - z, y])/2 + 
     (G[0, z]*G[1 - z, y])/16 - (Pi^2*G[0, z]*G[1 - z, y])/24 - 
     (9*G[1, z]*G[1 - z, y])/16 - (Pi^2*G[1, z]*G[1 - z, y])/24 + 
     (3*G[1, z]*G[-z, y])/2 + (Pi^2*G[1, z]*G[-z, y])/24 + 
     (9*G[0, 0, z])/16 + (G[0, y]*G[0, 0, z])/8 + (G[1 - z, y]*G[0, 0, z])/
      8 + (Pi^2*G[0, 1, y])/12 + (25*G[0, 1, z])/16 + 
     (3*G[0, y]*G[0, 1, z])/8 + (G[1 - z, y]*G[0, 1, z])/2 + 
     (G[-z, y]*G[0, 1, z])/4 - (9*G[0, 1 - z, y])/8 - 
     (Pi^2*G[0, 1 - z, y])/12 + (G[0, z]*G[0, 1 - z, y])/2 - 
     (3*G[1, z]*G[0, 1 - z, y])/4 + (G[0, 1, z]*G[0, 1 - z, y])/4 - 
     (G[1, z]*G[0, -z, y])/8 + (55*G[1, 0, y])/16 - (G[0, z]*G[1, 0, y])/8 + 
     (G[1, z]*G[1, 0, y])/2 - (G[0, 1, z]*G[1, 0, y])/4 + (7*G[1, 0, z])/4 + 
     (G[1 - z, y]*G[1, 0, z])/2 - G[-z, y]*G[1, 0, z] + 
     (G[0, 1 - z, y]*G[1, 0, z])/2 - (G[0, -z, y]*G[1, 0, z])/2 - 
     (Pi^2*G[1, 1, y])/12 - (9*G[1, 1, z])/16 - (3*G[0, y]*G[1, 1, z])/4 + 
     G[-z, y]*G[1, 1, z] - (G[0, 0, y]*G[1, 1, z])/2 + 
     (G[0, -z, y]*G[1, 1, z])/2 - (G[0, 1, z]*G[1, 1 - z, y])/4 - 
     (9*G[1 - z, 0, y])/8 + (Pi^2*G[1 - z, 0, y])/24 - 
     (G[0, z]*G[1 - z, 0, y])/2 - (3*G[1, z]*G[1 - z, 0, y])/4 - 
     (G[0, 0, z]*G[1 - z, 0, y])/4 + (G[0, 1, z]*G[1 - z, 0, y])/2 - 
     (9*G[1 - z, 1 - z, y])/16 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
     (G[0, z]*G[1 - z, 1 - z, y])/4 + (G[0, 1, z]*G[1 - z, 1 - z, y])/4 - 
     (G[1, 0, z]*G[1 - z, 1 - z, y])/4 + (3*G[1, z]*G[1 - z, -z, y])/4 + 
     (G[1, 0, z]*G[-z, 0, y])/4 + (G[1, 1, z]*G[-z, 0, y])/4 + 
     (3*G[-z, 1 - z, y])/2 + (Pi^2*G[-z, 1 - z, y])/24 - 
     G[0, z]*G[-z, 1 - z, y] + G[1, z]*G[-z, 1 - z, y] - 
     (G[0, 1, z]*G[-z, 1 - z, y])/4 - (3*G[1, 0, z]*G[-z, 1 - z, y])/4 + 
     (5*G[1, z]*G[-z, -z, y])/4 + (G[0, 1, z]*G[-z, -z, y])/4 + 
     (G[1, 0, z]*G[-z, -z, y])/2 - (G[1, 1, z]*G[-z, -z, y])/4 - 
     G[0, 0, 1, z]/2 + (G[1, y]*G[0, 0, 1, z])/4 - 
     (G[1 - z, y]*G[0, 0, 1, z])/2 + (G[0, z]*G[0, 0, 1 - z, y])/2 - 
     (G[1, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, -z, y])/2 + 
     G[0, 1, 0, y]/8 + (G[1, z]*G[0, 1, 0, y])/4 + G[0, 1, 0, z]/8 + 
     (G[1 - z, y]*G[0, 1, 0, z])/4 - (G[-z, y]*G[0, 1, 0, z])/4 + 
     (3*G[0, 1, 1, z])/4 + (G[0, y]*G[0, 1, 1, z])/2 - 
     (G[-z, y]*G[0, 1, 1, z])/4 - (G[1, z]*G[0, 1 - z, 0, y])/2 - 
     (3*G[0, 1 - z, 1 - z, y])/4 + (G[1, z]*G[0, 1 - z, -z, y])/4 - 
     G[0, -z, 1 - z, y]/8 - (G[0, z]*G[0, -z, 1 - z, y])/2 + 
     (G[1, z]*G[0, -z, 1 - z, y])/2 + (G[1, z]*G[0, -z, -z, y])/2 + 
     (G[1, z]*G[1, 0, 0, y])/2 - G[1, 0, 0, z]/8 + 
     (G[1 - z, y]*G[1, 0, 0, z])/4 + G[1, 0, 1, z]/4 + 
     (G[0, y]*G[1, 0, 1, z])/4 - (G[1, y]*G[1, 0, 1, z])/4 + 
     (G[1 - z, y]*G[1, 0, 1, z])/4 - (G[-z, y]*G[1, 0, 1, z])/4 + 
     G[1, 0, 1 - z, y]/2 - (G[1, z]*G[1, 0, -z, y])/4 - (7*G[1, 1, 0, y])/8 + 
     G[1, 1, 0, z]/8 + (G[1 - z, y]*G[1, 1, 0, z])/2 - 
     (3*G[-z, y]*G[1, 1, 0, z])/4 + G[1, 1 - z, 0, y]/2 - 
     (G[1, z]*G[1, 1 - z, -z, y])/4 - (G[1, z]*G[1 - z, 0, 0, y])/2 - 
     (3*G[1 - z, 0, 1 - z, y])/4 + (G[1, z]*G[1 - z, 0, -z, y])/2 + 
     (11*G[1 - z, 1, 0, y])/8 - (G[1, z]*G[1 - z, 1, 0, y])/4 - 
     (3*G[1 - z, 1 - z, 0, y])/4 + (G[0, z]*G[1 - z, 1 - z, 0, y])/4 + 
     (G[1, z]*G[1 - z, 1 - z, -z, y])/4 + (3*G[1 - z, -z, 1 - z, y])/4 - 
     (G[0, z]*G[-z, 0, 1 - z, y])/2 + (G[1, z]*G[-z, 0, 1 - z, y])/4 + 
     (G[1, z]*G[-z, 0, -z, y])/2 + (G[0, z]*G[-z, 1 - z, 0, y])/4 + 
     (G[1, z]*G[-z, 1 - z, 0, y])/4 + G[-z, 1 - z, 1 - z, y] - 
     (G[1, z]*G[-z, 1 - z, -z, y])/4 - (G[1, z]*G[-z, -z, 0, y])/4 + 
     (5*G[-z, -z, 1 - z, y])/4 + (G[0, z]*G[-z, -z, 1 - z, y])/2 - 
     (G[1, z]*G[-z, -z, 1 - z, y])/4 - (G[1, z]*G[-z, -z, -z, y])/4 - 
     G[0, 0, 1, 1, z]/2 - G[0, 0, 1 - z, 1 - z, y]/2 - 
     G[0, 0, -z, 1 - z, y]/2 - G[0, 1, 0, 1, z]/2 + G[0, 1, 0, 1 - z, y]/4 - 
     G[0, 1, 1, 0, y]/2 - G[0, 1, 1, 0, z]/2 + G[0, 1, 1 - z, 0, y]/4 - 
     G[0, 1 - z, 0, 1 - z, y]/2 + G[0, 1 - z, 1, 0, y]/4 - 
     G[0, 1 - z, 1 - z, 0, y]/2 + G[0, 1 - z, -z, 1 - z, y]/4 + 
     G[0, -z, 1 - z, 1 - z, y]/2 + G[0, -z, -z, 1 - z, y]/2 - 
     G[1, 0, 0, 1, z]/4 + G[1, 0, 0, 1 - z, y]/2 - G[1, 0, 1, 0, y]/4 + 
     G[1, 0, 1 - z, 0, y]/2 - G[1, 0, -z, 1 - z, y]/4 - G[1, 1, 0, 0, y]/2 + 
     G[1, 1, 0, 1, z]/2 + G[1, 1, 1, 0, y]/2 + G[1, 1, 1, 0, z]/2 + 
     G[1, 1 - z, 0, 0, y]/2 - G[1, 1 - z, 1, 0, y]/4 - 
     G[1, 1 - z, -z, 1 - z, y]/4 - G[1 - z, 0, 0, 1 - z, y]/2 + 
     G[1 - z, 0, 1, 0, y]/4 - G[1 - z, 0, 1 - z, 0, y]/2 + 
     G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1, 0, 0, y]/2 - 
     G[1 - z, 1, 0, 1 - z, y]/4 - G[1 - z, 1, 1 - z, 0, y]/4 - 
     G[1 - z, 1 - z, 0, 0, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/4 + 
     G[-z, 0, 1 - z, 1 - z, y]/4 + G[-z, 0, -z, 1 - z, y]/2 + 
     G[-z, 1 - z, 0, 1 - z, y]/4 + G[-z, 1 - z, 1 - z, 0, y]/4 - 
     G[-z, 1 - z, -z, 1 - z, y]/4 - G[-z, -z, 0, 1 - z, y]/4 - 
     G[-z, -z, 1 - z, 0, y]/4 - G[-z, -z, 1 - z, 1 - z, y]/4 - 
     G[-z, -z, -z, 1 - z, y]/4)/(mh2*N^2*(1 - z)*(1 - y - z)) + 
   (-331/128 + ((3*I)/32)*Pi - (35*Pi^2)/96 - (I/8)*Pi^3 + (11*Pi^4)/720 + 
     (13*zeta3)/4 + ((3*I)/2)*Pi*zeta3 + (Pi^2*G[0, y])/24 + 
     (29*G[0, z])/16 + (Pi^2*G[0, z])/12 - (5*G[0, y]*G[0, z])/8 + 
     (7*Pi^2*G[1, y])/48 - zeta3*G[1, y] - (27*G[1, z])/16 - 
     (zeta3*G[1, z])/2 - (9*G[0, y]*G[1, z])/8 - (27*G[1 - z, y])/16 - 
     (7*Pi^2*G[1 - z, y])/48 - (3*zeta3*G[1 - z, y])/2 + 
     (3*G[0, z]*G[1 - z, y])/8 - (Pi^2*G[0, z]*G[1 - z, y])/24 - 
     (9*G[1, z]*G[1 - z, y])/16 - (Pi^2*G[1, z]*G[1 - z, y])/24 + 
     G[1, z]*G[-z, y] + (Pi^2*G[1, z]*G[-z, y])/24 - (5*G[0, 0, z])/4 + 
     (5*G[0, y]*G[0, 0, z])/4 + (G[1 - z, y]*G[0, 0, z])/4 + 
     (Pi^2*G[0, 1, y])/12 + (11*G[0, 1, z])/8 + (G[0, y]*G[0, 1, z])/4 + 
     (G[1 - z, y]*G[0, 1, z])/2 + (G[-z, y]*G[0, 1, z])/4 - 
     (9*G[0, 1 - z, y])/8 - (Pi^2*G[0, 1 - z, y])/12 + 
     (3*G[0, z]*G[0, 1 - z, y])/8 - (3*G[1, z]*G[0, 1 - z, y])/4 + 
     (G[0, 1, z]*G[0, 1 - z, y])/4 - (G[1, z]*G[0, -z, y])/8 + 
     (59*G[1, 0, y])/16 - (G[0, z]*G[1, 0, y])/8 + (G[1, z]*G[1, 0, y])/2 - 
     (G[0, 1, z]*G[1, 0, y])/4 + (5*G[1, 0, z])/8 + 
     (11*G[1 - z, y]*G[1, 0, z])/8 - G[-z, y]*G[1, 0, z] + 
     (G[0, 1 - z, y]*G[1, 0, z])/2 - (G[0, -z, y]*G[1, 0, z])/2 - 
     (Pi^2*G[1, 1, y])/12 - (9*G[1, 1, z])/16 - (3*G[0, y]*G[1, 1, z])/4 + 
     G[-z, y]*G[1, 1, z] - (G[0, 0, y]*G[1, 1, z])/2 + 
     (G[0, -z, y]*G[1, 1, z])/2 - (G[0, 1, z]*G[1, 1 - z, y])/4 - 
     (9*G[1 - z, 0, y])/8 + (Pi^2*G[1 - z, 0, y])/24 - 
     (3*G[0, z]*G[1 - z, 0, y])/2 - (3*G[1, z]*G[1 - z, 0, y])/4 - 
     (G[0, 0, z]*G[1 - z, 0, y])/4 + (G[0, 1, z]*G[1 - z, 0, y])/2 - 
     (9*G[1 - z, 1 - z, y])/16 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
     (G[0, z]*G[1 - z, 1 - z, y])/4 + (G[0, 1, z]*G[1 - z, 1 - z, y])/4 - 
     (G[1, 0, z]*G[1 - z, 1 - z, y])/4 + (3*G[1, z]*G[1 - z, -z, y])/4 + 
     (G[1, 0, z]*G[-z, 0, y])/4 + (G[1, 1, z]*G[-z, 0, y])/4 + 
     G[-z, 1 - z, y] + (Pi^2*G[-z, 1 - z, y])/24 - G[0, z]*G[-z, 1 - z, y] + 
     G[1, z]*G[-z, 1 - z, y] - (G[0, 1, z]*G[-z, 1 - z, y])/4 - 
     (3*G[1, 0, z]*G[-z, 1 - z, y])/4 + (5*G[1, z]*G[-z, -z, y])/4 + 
     (G[0, 1, z]*G[-z, -z, y])/4 + (G[1, 0, z]*G[-z, -z, y])/2 - 
     (G[1, 1, z]*G[-z, -z, y])/4 - (3*G[0, 0, 1, z])/8 + 
     (G[1, y]*G[0, 0, 1, z])/4 - (G[1 - z, y]*G[0, 0, 1, z])/2 + 
     (G[0, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, 1 - z, y])/2 - 
     (G[1, z]*G[0, 0, -z, y])/2 - (3*G[0, 1, 0, y])/4 + 
     (G[1, z]*G[0, 1, 0, y])/4 - G[0, 1, 0, z] + (G[1 - z, y]*G[0, 1, 0, z])/
      4 - (G[-z, y]*G[0, 1, 0, z])/4 + (3*G[0, 1, 1, z])/4 + 
     (G[0, y]*G[0, 1, 1, z])/2 - (G[-z, y]*G[0, 1, 1, z])/4 - 
     (G[1, z]*G[0, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, y])/4 + 
     (G[1, z]*G[0, 1 - z, -z, y])/4 - G[0, -z, 1 - z, y]/8 - 
     (G[0, z]*G[0, -z, 1 - z, y])/2 + (G[1, z]*G[0, -z, 1 - z, y])/2 + 
     (G[1, z]*G[0, -z, -z, y])/2 + (G[1, z]*G[1, 0, 0, y])/2 - 
     (5*G[1, 0, 0, z])/4 + (G[1 - z, y]*G[1, 0, 0, z])/4 + G[1, 0, 1, z]/4 + 
     (G[0, y]*G[1, 0, 1, z])/4 - (G[1, y]*G[1, 0, 1, z])/4 + 
     (G[1 - z, y]*G[1, 0, 1, z])/4 - (G[-z, y]*G[1, 0, 1, z])/4 + 
     G[1, 0, 1 - z, y]/2 - (G[1, z]*G[1, 0, -z, y])/4 - (7*G[1, 1, 0, y])/8 + 
     G[1, 1, 0, z]/4 + (G[1 - z, y]*G[1, 1, 0, z])/2 - 
     (3*G[-z, y]*G[1, 1, 0, z])/4 + G[1, 1 - z, 0, y]/2 - 
     (G[1, z]*G[1, 1 - z, -z, y])/4 - (G[1, z]*G[1 - z, 0, 0, y])/2 - 
     (3*G[1 - z, 0, 1 - z, y])/4 + (G[1, z]*G[1 - z, 0, -z, y])/2 + 
     (9*G[1 - z, 1, 0, y])/4 - (G[1, z]*G[1 - z, 1, 0, y])/4 - 
     (3*G[1 - z, 1 - z, 0, y])/4 + (G[0, z]*G[1 - z, 1 - z, 0, y])/4 + 
     (G[1, z]*G[1 - z, 1 - z, -z, y])/4 + (3*G[1 - z, -z, 1 - z, y])/4 - 
     (G[0, z]*G[-z, 0, 1 - z, y])/2 + (G[1, z]*G[-z, 0, 1 - z, y])/4 + 
     (G[1, z]*G[-z, 0, -z, y])/2 + (G[0, z]*G[-z, 1 - z, 0, y])/4 + 
     (G[1, z]*G[-z, 1 - z, 0, y])/4 + G[-z, 1 - z, 1 - z, y] - 
     (G[1, z]*G[-z, 1 - z, -z, y])/4 - (G[1, z]*G[-z, -z, 0, y])/4 + 
     (5*G[-z, -z, 1 - z, y])/4 + (G[0, z]*G[-z, -z, 1 - z, y])/2 - 
     (G[1, z]*G[-z, -z, 1 - z, y])/4 - (G[1, z]*G[-z, -z, -z, y])/4 - 
     G[0, 0, 1, 1, z]/2 - G[0, 0, 1 - z, 1 - z, y]/2 - 
     G[0, 0, -z, 1 - z, y]/2 - G[0, 1, 0, 1, z]/2 + G[0, 1, 0, 1 - z, y]/4 - 
     G[0, 1, 1, 0, y]/2 - G[0, 1, 1, 0, z]/2 + G[0, 1, 1 - z, 0, y]/4 - 
     G[0, 1 - z, 0, 1 - z, y]/2 + G[0, 1 - z, 1, 0, y]/4 - 
     G[0, 1 - z, 1 - z, 0, y]/2 + G[0, 1 - z, -z, 1 - z, y]/4 + 
     G[0, -z, 1 - z, 1 - z, y]/2 + G[0, -z, -z, 1 - z, y]/2 - 
     G[1, 0, 0, 1, z]/4 + G[1, 0, 0, 1 - z, y]/2 - G[1, 0, 1, 0, y]/4 + 
     G[1, 0, 1 - z, 0, y]/2 - G[1, 0, -z, 1 - z, y]/4 - G[1, 1, 0, 0, y]/2 + 
     G[1, 1, 0, 1, z]/2 + G[1, 1, 1, 0, y]/2 + G[1, 1, 1, 0, z]/2 + 
     G[1, 1 - z, 0, 0, y]/2 - G[1, 1 - z, 1, 0, y]/4 - 
     G[1, 1 - z, -z, 1 - z, y]/4 - G[1 - z, 0, 0, 1 - z, y]/2 + 
     G[1 - z, 0, 1, 0, y]/4 - G[1 - z, 0, 1 - z, 0, y]/2 + 
     G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1, 0, 0, y]/2 - 
     G[1 - z, 1, 0, 1 - z, y]/4 - G[1 - z, 1, 1 - z, 0, y]/4 - 
     G[1 - z, 1 - z, 0, 0, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/4 + 
     G[-z, 0, 1 - z, 1 - z, y]/4 + G[-z, 0, -z, 1 - z, y]/2 + 
     G[-z, 1 - z, 0, 1 - z, y]/4 + G[-z, 1 - z, 1 - z, 0, y]/4 - 
     G[-z, 1 - z, -z, 1 - z, y]/4 - G[-z, -z, 0, 1 - z, y]/4 - 
     G[-z, -z, 1 - z, 0, y]/4 - G[-z, -z, 1 - z, 1 - z, y]/4 - 
     G[-z, -z, -z, 1 - z, y]/4)/(mh2*N^2*y*(1 - z)) + 
   (y*(-1/24*(Pi^2*G[1, y]) + (zeta3*G[1, y])/2 - (Pi^2*G[0, z]*G[1, y])/24 + 
      (Pi^2*G[1, z])/24 - (zeta3*G[1, z])/2 + (17*G[0, y]*G[1, z])/16 + 
      (5*Pi^2*G[0, y]*G[1, z])/24 + (Pi^2*G[1, y]*G[1, z])/4 + 
      (Pi^2*G[1 - z, y])/24 - (zeta3*G[1 - z, y])/2 + 
      (Pi^2*G[0, z]*G[1 - z, y])/24 - (Pi^2*G[1, z]*G[1 - z, y])/4 - 
      (17*G[1, z]*G[-z, y])/16 - (5*Pi^2*G[1, z]*G[-z, y])/24 - 
      (Pi^2*G[0, 1, y])/12 - (17*G[0, 1, z])/16 - (5*Pi^2*G[0, 1, z])/24 + 
      (G[0, y]*G[0, 1, z])/4 + (3*G[1 - z, y]*G[0, 1, z])/8 - 
      (3*G[-z, y]*G[0, 1, z])/8 + (17*G[0, 1 - z, y])/16 + 
      (7*Pi^2*G[0, 1 - z, y])/24 - (3*G[0, z]*G[0, 1 - z, y])/4 + 
      (3*G[1, z]*G[0, 1 - z, y])/8 - (G[0, 1, z]*G[0, 1 - z, y])/4 + 
      G[1, z]*G[0, -z, y] - (17*G[1, 0, y])/16 - (5*Pi^2*G[1, 0, y])/24 + 
      (3*G[0, z]*G[1, 0, y])/4 - (3*G[1, z]*G[1, 0, y])/4 + 
      (G[0, 1, z]*G[1, 0, y])/4 + (Pi^2*G[1, 0, z])/24 - 
      (3*G[0, y]*G[1, 0, z])/4 + (3*G[-z, y]*G[1, 0, z])/4 + 
      (5*G[0, 0, y]*G[1, 0, z])/4 - (7*G[0, 1 - z, y]*G[1, 0, z])/4 + 
      (3*G[0, -z, y]*G[1, 0, z])/4 + (5*G[1, 0, y]*G[1, 0, z])/4 - 
      (Pi^2*G[1, 1, y])/8 - (Pi^2*G[1, 1, z])/4 + (3*G[0, y]*G[1, 1, z])/8 - 
      (3*G[-z, y]*G[1, 1, z])/8 + (G[0, 0, y]*G[1, 1, z])/2 - 
      (3*G[0, -z, y]*G[1, 1, z])/4 + (Pi^2*G[1, 1 - z, y])/4 + 
      (G[0, 1, z]*G[1, 1 - z, y])/2 - (3*G[1, 0, z]*G[1, 1 - z, y])/2 + 
      (17*G[1 - z, 0, y])/16 + (5*Pi^2*G[1 - z, 0, y])/24 - 
      (3*G[0, z]*G[1 - z, 0, y])/4 + (3*G[1, z]*G[1 - z, 0, y])/8 - 
      (G[0, 1, z]*G[1 - z, 0, y])/4 - (5*G[1, 0, z]*G[1 - z, 0, y])/4 + 
      (5*Pi^2*G[1 - z, 1, y])/24 - (Pi^2*G[1 - z, 1 - z, y])/3 - 
      (3*G[0, 1, z]*G[1 - z, 1 - z, y])/4 + (3*G[1, 0, z]*G[1 - z, 1 - z, y])/
       2 + (3*G[1, z]*G[1 - z, -z, y])/8 + (G[1, z]*G[-z, 0, y])/8 - 
      (5*G[1, 0, z]*G[-z, 0, y])/4 - (G[1, 1, z]*G[-z, 0, y])/2 - 
      (17*G[-z, 1 - z, y])/16 - (5*Pi^2*G[-z, 1 - z, y])/24 + 
      (3*G[0, z]*G[-z, 1 - z, y])/4 - (3*G[1, z]*G[-z, 1 - z, y])/8 + 
      (G[0, 1, z]*G[-z, 1 - z, y])/2 + (7*G[1, 0, z]*G[-z, 1 - z, y])/4 - 
      (9*G[1, z]*G[-z, -z, y])/8 - (3*G[1, 0, z]*G[-z, -z, y])/4 + 
      (3*G[1, 1, z]*G[-z, -z, y])/4 - G[0, 0, 1, z]/2 - 
      (G[1, y]*G[0, 0, 1, z])/2 + (G[1 - z, y]*G[0, 0, 1, z])/2 - 
      (3*G[0, z]*G[0, 0, 1 - z, y])/4 + (G[1, z]*G[0, 0, 1 - z, y])/2 + 
      (3*G[1, z]*G[0, 0, -z, y])/4 - G[0, 1, 0, y]/8 - 
      (G[1, z]*G[0, 1, 0, y])/4 + (3*G[0, 1, 0, z])/4 - 
      (5*G[0, y]*G[0, 1, 0, z])/4 + (3*G[1, y]*G[0, 1, 0, z])/2 - 
      (3*G[1 - z, y]*G[0, 1, 0, z])/2 + (5*G[-z, y]*G[0, 1, 0, z])/4 - 
      (3*G[0, 1, 1, z])/8 - (G[0, y]*G[0, 1, 1, z])/2 + 
      (G[-z, y]*G[0, 1, 1, z])/2 + (5*G[0, z]*G[0, 1 - z, 0, y])/4 + 
      (G[1, z]*G[0, 1 - z, 0, y])/2 + (3*G[0, 1 - z, 1 - z, y])/8 + 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/4 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
      G[0, -z, 1 - z, y] + (3*G[0, z]*G[0, -z, 1 - z, y])/4 - 
      (3*G[1, z]*G[0, -z, 1 - z, y])/4 - (3*G[1, z]*G[0, -z, -z, y])/4 - 
      (5*G[0, z]*G[1, 0, 0, y])/4 - (G[1, z]*G[1, 0, 0, y])/2 + 
      (3*G[1, 0, 1, z])/8 - (G[0, y]*G[1, 0, 1, z])/4 + 
      (G[1, y]*G[1, 0, 1, z])/2 - (3*G[1 - z, y]*G[1, 0, 1, z])/4 + 
      (G[-z, y]*G[1, 0, 1, z])/2 - (3*G[1, 0, 1 - z, y])/4 - 
      (G[0, z]*G[1, 0, 1 - z, y])/4 + (G[1, z]*G[1, 0, -z, y])/2 + 
      G[1, 1, 0, y]/4 - (5*G[0, z]*G[1, 1, 0, y])/4 - 
      (5*G[0, y]*G[1, 1, 0, z])/4 - (3*G[1, y]*G[1, 1, 0, z])/2 + 
      G[1 - z, y]*G[1, 1, 0, z] + (7*G[-z, y]*G[1, 1, 0, z])/4 - 
      (3*G[1, 1 - z, 0, y])/4 + (5*G[0, z]*G[1, 1 - z, 0, y])/4 + 
      (G[1, z]*G[1, 1 - z, -z, y])/2 + (5*G[0, z]*G[1 - z, 0, 0, y])/4 + 
      (G[1, z]*G[1 - z, 0, 0, y])/2 + (3*G[1 - z, 0, 1 - z, y])/8 + 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/4 - (G[1, z]*G[1 - z, 0, -z, y])/2 + 
      G[1 - z, 1, 0, y]/8 + (5*G[0, z]*G[1 - z, 1, 0, y])/4 + 
      (G[1, z]*G[1 - z, 1, 0, y])/4 + (3*G[1 - z, 1 - z, 0, y])/8 - 
      (5*G[0, z]*G[1 - z, 1 - z, 0, y])/4 - 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/4 + (3*G[1 - z, -z, 1 - z, y])/8 + 
      G[-z, 0, 1 - z, y]/8 + (3*G[0, z]*G[-z, 0, 1 - z, y])/4 - 
      (G[1, z]*G[-z, 0, 1 - z, y])/2 - (3*G[1, z]*G[-z, 0, -z, y])/4 + 
      G[-z, 1 - z, 0, y]/8 - (5*G[0, z]*G[-z, 1 - z, 0, y])/4 - 
      (G[1, z]*G[-z, 1 - z, 0, y])/2 - (3*G[-z, 1 - z, 1 - z, y])/8 - 
      (G[0, z]*G[-z, 1 - z, 1 - z, y])/4 + (3*G[1, z]*G[-z, 1 - z, -z, y])/
       4 - (9*G[-z, -z, 1 - z, y])/8 - (3*G[0, z]*G[-z, -z, 1 - z, y])/4 + 
      (3*G[1, z]*G[-z, -z, 1 - z, y])/4 + (3*G[1, z]*G[-z, -z, -z, y])/4 - 
      (5*G[0, 0, 1, 0, y])/4 + (5*G[0, 0, 1, 0, z])/4 + G[0, 0, 1, 1, z]/2 + 
      G[0, 0, 1 - z, 1 - z, y]/2 + (3*G[0, 0, -z, 1 - z, y])/4 + 
      G[0, 1, 0, 1, z]/2 - G[0, 1, 0, 1 - z, y]/4 + G[0, 1, 1, 0, y]/2 + 
      (7*G[0, 1, 1, 0, z])/4 - G[0, 1, 1 - z, 0, y]/4 + 
      G[0, 1 - z, 0, 1 - z, y]/2 - (3*G[0, 1 - z, 1, 0, y])/2 + 
      G[0, 1 - z, 1 - z, 0, y]/2 - G[0, 1 - z, -z, 1 - z, y]/2 - 
      (3*G[0, -z, 1 - z, 1 - z, y])/4 - (3*G[0, -z, -z, 1 - z, y])/4 + 
      G[1, 0, 0, 1, z]/2 - G[1, 0, 0, 1 - z, y]/2 + (3*G[1, 0, 1, 0, y])/2 - 
      (3*G[1, 0, 1, 0, z])/2 - G[1, 0, 1 - z, 0, y]/2 + 
      G[1, 0, -z, 1 - z, y]/2 + (7*G[1, 1, 0, 0, y])/4 - 
      (3*G[1, 1, 0, 1, z])/4 + (3*G[1, 1, 1, 0, y])/4 + G[1, 1, 1, 0, z] - 
      G[1, 1 - z, 0, 0, y]/2 - G[1, 1 - z, 1, 0, y] + 
      G[1, 1 - z, -z, 1 - z, y]/2 + G[1 - z, 0, 0, 1 - z, y]/2 - 
      (3*G[1 - z, 0, 1, 0, y])/2 + G[1 - z, 0, 1 - z, 0, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 - (7*G[1 - z, 1, 0, 0, y])/4 + 
      G[1 - z, 1, 0, 1 - z, y]/4 - (5*G[1 - z, 1, 1, 0, y])/4 + 
      G[1 - z, 1, 1 - z, 0, y]/4 + G[1 - z, 1 - z, 0, 0, y]/2 + 
      (5*G[1 - z, 1 - z, 1, 0, y])/4 - (3*G[1 - z, 1 - z, -z, 1 - z, y])/4 + 
      (5*G[-z, 0, 1, 0, y])/4 - G[-z, 0, 1 - z, 1 - z, y]/2 - 
      (3*G[-z, 0, -z, 1 - z, y])/4 - G[-z, 1 - z, 0, 1 - z, y]/2 + 
      (5*G[-z, 1 - z, 1, 0, y])/4 - G[-z, 1 - z, 1 - z, 0, y]/2 + 
      (3*G[-z, 1 - z, -z, 1 - z, y])/4 + (3*G[-z, -z, 1 - z, 1 - z, y])/4 + 
      (3*G[-z, -z, -z, 1 - z, y])/4))/(mh2*N^2*z^2) + 
   ((-3*zeta3)/8 + (Pi^2*G[0, z])/48 - (Pi^2*G[1, z])/48 + 
     (Pi^2*G[1 - z, y])/48 - (zeta3*G[1 - z, y])/2 + 
     (5*G[0, z]*G[1 - z, y])/16 + (5*Pi^2*G[0, z]*G[1 - z, y])/24 - 
     (Pi^2*G[1, z]*G[1 - z, y])/8 - (5*G[1, z]*G[-z, y])/16 - 
     (5*Pi^2*G[1, z]*G[-z, y])/24 + (5*G[1 - z, y]*G[0, 1, z])/8 - 
     G[-z, y]*G[0, 1, z] + (G[0, z]*G[0, 1 - z, y])/4 - 
     (G[1, z]*G[0, -z, y])/4 + (5*G[1 - z, y]*G[1, 0, z])/8 + 
     (G[-z, y]*G[1, 0, z])/8 - (3*G[-z, y]*G[1, 1, z])/8 + 
     (Pi^2*G[1 - z, 0, y])/24 - (3*G[0, z]*G[1 - z, 0, y])/4 + 
     (5*G[0, 0, z]*G[1 - z, 0, y])/4 + (G[0, 1, z]*G[1 - z, 0, y])/4 + 
     (Pi^2*G[1 - z, 1, y])/12 - (Pi^2*G[1 - z, 1 - z, y])/3 + 
     (3*G[0, z]*G[1 - z, 1 - z, y])/8 + (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
     (3*G[0, 1, z]*G[1 - z, 1 - z, y])/4 + (5*G[1, 0, z]*G[1 - z, 1 - z, y])/
      4 + (G[1, z]*G[1 - z, -z, y])/4 + (3*G[1, z]*G[-z, 0, y])/4 - 
     (5*G[1, 0, z]*G[-z, 0, y])/4 - (G[1, 1, z]*G[-z, 0, y])/4 - 
     (5*G[-z, 1 - z, y])/16 - (5*Pi^2*G[-z, 1 - z, y])/24 + 
     (G[0, z]*G[-z, 1 - z, y])/8 - (3*G[1, z]*G[-z, 1 - z, y])/8 + 
     (G[0, 1, z]*G[-z, 1 - z, y])/4 + (3*G[1, 0, z]*G[-z, 1 - z, y])/4 - 
     (9*G[1, z]*G[-z, -z, y])/8 + (3*G[0, 1, z]*G[-z, -z, y])/4 + 
     (3*G[1, 1, z]*G[-z, -z, y])/4 + G[0, 0, 1, z]/8 - G[0, 1, 0, z]/8 - 
     G[1 - z, y]*G[0, 1, 0, z] + (5*G[-z, y]*G[0, 1, 0, z])/4 + 
     (G[-z, y]*G[0, 1, 1, z])/4 - G[0, -z, 1 - z, y]/4 - 
     (5*G[1 - z, y]*G[1, 0, 0, z])/4 - G[1, 0, 1, z]/8 - 
     (G[1 - z, y]*G[1, 0, 1, z])/2 + (G[-z, y]*G[1, 0, 1, z])/4 + 
     G[1, 1, 0, z]/8 + (G[1 - z, y]*G[1, 1, 0, z])/4 + 
     (3*G[-z, y]*G[1, 1, 0, z])/4 - (G[0, z]*G[1 - z, 0, 1 - z, y])/4 + 
     (G[1, z]*G[1 - z, 0, -z, y])/2 - (5*G[0, z]*G[1 - z, 1 - z, 0, y])/4 - 
     (3*G[1, z]*G[1 - z, 1 - z, -z, y])/4 + G[1 - z, -z, 1 - z, y]/4 + 
     (3*G[-z, 0, 1 - z, y])/4 - (G[1, z]*G[-z, 0, 1 - z, y])/4 + 
     (3*G[-z, 1 - z, 0, y])/4 - (5*G[0, z]*G[-z, 1 - z, 0, y])/4 - 
     (G[1, z]*G[-z, 1 - z, 0, y])/4 - (3*G[-z, 1 - z, 1 - z, y])/8 - 
     (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 + (3*G[1, z]*G[-z, 1 - z, -z, y])/4 - 
     (3*G[1, z]*G[-z, -z, 0, y])/4 - (9*G[-z, -z, 1 - z, y])/8 + 
     (3*G[1, z]*G[-z, -z, 1 - z, y])/4 + (3*G[1, z]*G[-z, -z, -z, y])/4 - 
     (3*G[1 - z, 0, 1, 0, y])/2 + G[1 - z, 0, -z, 1 - z, y]/2 - 
     G[1 - z, 1, 1, 0, y]/2 + (3*G[1 - z, 1 - z, 1, 0, y])/2 - 
     (3*G[1 - z, 1 - z, -z, 1 - z, y])/4 + 2*G[-z, 0, 1, 0, y] - 
     G[-z, 0, 1 - z, 1 - z, y]/4 - G[-z, 1 - z, 0, 1 - z, y]/4 + 
     2*G[-z, 1 - z, 1, 0, y] - G[-z, 1 - z, 1 - z, 0, y]/4 + 
     (3*G[-z, 1 - z, -z, 1 - z, y])/4 - (3*G[-z, -z, 0, 1 - z, y])/4 - 
     (3*G[-z, -z, 1 - z, 0, y])/4 + (3*G[-z, -z, 1 - z, 1 - z, y])/4 + 
     (3*G[-z, -z, -z, 1 - z, y])/4)/(mh2*N^2*y) + 
   ((Pi^2*G[1 - z, y])/24 - (zeta3*G[1 - z, y])/2 + 
     (17*G[0, z]*G[1 - z, y])/16 + (5*Pi^2*G[0, z]*G[1 - z, y])/24 - 
     (Pi^2*G[1, z]*G[1 - z, y])/8 - (17*G[1, z]*G[-z, y])/16 - 
     (5*Pi^2*G[1, z]*G[-z, y])/24 + (3*G[1 - z, y]*G[0, 1, z])/4 - 
     G[-z, y]*G[0, 1, z] + (G[0, z]*G[0, 1 - z, y])/8 - 
     (G[1, z]*G[0, -z, y])/8 + (G[1 - z, y]*G[1, 0, z])/2 + 
     (G[-z, y]*G[1, 0, z])/8 - (3*G[-z, y]*G[1, 1, z])/8 + 
     (Pi^2*G[1 - z, 0, y])/24 - (3*G[0, z]*G[1 - z, 0, y])/4 + 
     (5*G[0, 0, z]*G[1 - z, 0, y])/4 + (G[0, 1, z]*G[1 - z, 0, y])/4 + 
     (Pi^2*G[1 - z, 1, y])/12 - (Pi^2*G[1 - z, 1 - z, y])/3 + 
     (3*G[0, z]*G[1 - z, 1 - z, y])/8 + (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
     (3*G[0, 1, z]*G[1 - z, 1 - z, y])/4 + (5*G[1, 0, z]*G[1 - z, 1 - z, y])/
      4 + (3*G[1, z]*G[1 - z, -z, y])/8 + (3*G[1, z]*G[-z, 0, y])/4 - 
     (5*G[1, 0, z]*G[-z, 0, y])/4 - (G[1, 1, z]*G[-z, 0, y])/4 - 
     (17*G[-z, 1 - z, y])/16 - (5*Pi^2*G[-z, 1 - z, y])/24 + 
     (G[0, z]*G[-z, 1 - z, y])/8 - (3*G[1, z]*G[-z, 1 - z, y])/8 + 
     (G[0, 1, z]*G[-z, 1 - z, y])/4 + (3*G[1, 0, z]*G[-z, 1 - z, y])/4 - 
     (9*G[1, z]*G[-z, -z, y])/8 + (3*G[0, 1, z]*G[-z, -z, y])/4 + 
     (3*G[1, 1, z]*G[-z, -z, y])/4 - G[1 - z, y]*G[0, 1, 0, z] + 
     (5*G[-z, y]*G[0, 1, 0, z])/4 + (G[-z, y]*G[0, 1, 1, z])/4 - 
     G[0, -z, 1 - z, y]/8 - (5*G[1 - z, y]*G[1, 0, 0, z])/4 - 
     (G[1 - z, y]*G[1, 0, 1, z])/2 + (G[-z, y]*G[1, 0, 1, z])/4 + 
     (G[1 - z, y]*G[1, 1, 0, z])/4 + (3*G[-z, y]*G[1, 1, 0, z])/4 - 
     (G[0, z]*G[1 - z, 0, 1 - z, y])/4 + (G[1, z]*G[1 - z, 0, -z, y])/2 - 
     (5*G[0, z]*G[1 - z, 1 - z, 0, y])/4 - (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
      4 + (3*G[1 - z, -z, 1 - z, y])/8 + (3*G[-z, 0, 1 - z, y])/4 - 
     (G[1, z]*G[-z, 0, 1 - z, y])/4 + (3*G[-z, 1 - z, 0, y])/4 - 
     (5*G[0, z]*G[-z, 1 - z, 0, y])/4 - (G[1, z]*G[-z, 1 - z, 0, y])/4 - 
     (3*G[-z, 1 - z, 1 - z, y])/8 - (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 + 
     (3*G[1, z]*G[-z, 1 - z, -z, y])/4 - (3*G[1, z]*G[-z, -z, 0, y])/4 - 
     (9*G[-z, -z, 1 - z, y])/8 + (3*G[1, z]*G[-z, -z, 1 - z, y])/4 + 
     (3*G[1, z]*G[-z, -z, -z, y])/4 - (3*G[1 - z, 0, 1, 0, y])/2 + 
     G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1, 1, 0, y]/2 + 
     (3*G[1 - z, 1 - z, 1, 0, y])/2 - (3*G[1 - z, 1 - z, -z, 1 - z, y])/4 + 
     2*G[-z, 0, 1, 0, y] - G[-z, 0, 1 - z, 1 - z, y]/4 - 
     G[-z, 1 - z, 0, 1 - z, y]/4 + 2*G[-z, 1 - z, 1, 0, y] - 
     G[-z, 1 - z, 1 - z, 0, y]/4 + (3*G[-z, 1 - z, -z, 1 - z, y])/4 - 
     (3*G[-z, -z, 0, 1 - z, y])/4 - (3*G[-z, -z, 1 - z, 0, y])/4 + 
     (3*G[-z, -z, 1 - z, 1 - z, y])/4 + (3*G[-z, -z, -z, 1 - z, y])/4)/
    (mh2*N^2*y^2) + (y*(-1/36*(Pi^2*G[1, y]) + (5*zeta3*G[1, y])/4 + 
      (Pi^2*G[1, z])/36 - (5*zeta3*G[1, z])/4 + (197*G[0, y]*G[1, z])/72 + 
      ((11*I)/8)*Pi*G[0, y]*G[1, z] - (Pi^2*G[0, y]*G[1, z])/6 - 
      (Pi^2*G[1, y]*G[1, z])/24 + (Pi^2*G[1 - z, y])/36 - 
      (5*zeta3*G[1 - z, y])/4 + (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      (197*G[1, z]*G[-z, y])/72 - ((11*I)/8)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/2 + (Pi^2*G[0, 1, y])/12 - (197*G[0, 1, z])/72 - 
      ((11*I)/8)*Pi*G[0, 1, z] + (Pi^2*G[0, 1, z])/24 + 
      (G[0, y]*G[0, 1, z])/6 + (7*G[1 - z, y]*G[0, 1, z])/6 + 
      (3*G[-z, y]*G[0, 1, z])/8 - (G[0, 0, y]*G[0, 1, z])/4 + 
      (197*G[0, 1 - z, y])/72 + ((11*I)/8)*Pi*G[0, 1 - z, y] - 
      (Pi^2*G[0, 1 - z, y])/12 - (19*G[0, z]*G[0, 1 - z, y])/24 - 
      (7*G[1, z]*G[0, 1 - z, y])/6 + (G[0, 1, z]*G[0, 1 - z, y])/4 + 
      (23*G[1, z]*G[0, -z, y])/24 - (197*G[1, 0, y])/72 - 
      ((11*I)/8)*Pi*G[1, 0, y] + (Pi^2*G[1, 0, y])/6 + 
      (19*G[0, z]*G[1, 0, y])/24 - (19*G[0, y]*G[1, 0, z])/24 + 
      (19*G[-z, y]*G[1, 0, z])/24 - (G[0, 0, y]*G[1, 0, z])/4 - 
      (G[0, 1 - z, y]*G[1, 0, z])/4 + (3*G[0, -z, y]*G[1, 0, z])/4 - 
      (G[1, 0, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, y])/24 + 
      (Pi^2*G[1, 1, z])/6 - (7*G[0, y]*G[1, 1, z])/6 + 
      (7*G[-z, y]*G[1, 1, z])/6 - (G[0, 0, y]*G[1, 1, z])/4 + 
      (G[0, -z, y]*G[1, 1, z])/4 - (Pi^2*G[1, 1 - z, y])/24 + 
      (G[0, 1, z]*G[1, 1 - z, y])/4 + (G[1, 0, z]*G[1, 1 - z, y])/4 + 
      (197*G[1 - z, 0, y])/72 + ((11*I)/8)*Pi*G[1 - z, 0, y] - 
      (Pi^2*G[1 - z, 0, y])/6 - (19*G[0, z]*G[1 - z, 0, y])/24 - 
      (7*G[1, z]*G[1 - z, 0, y])/6 + (G[0, 1, z]*G[1 - z, 0, y])/4 + 
      (G[1, 0, z]*G[1 - z, 0, y])/4 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/4 + (7*G[1, z]*G[1 - z, -z, y])/6 - 
      (3*G[0, 1, z]*G[1 - z, -z, y])/4 + (G[1, 0, z]*G[1 - z, -z, y])/4 - 
      (G[1, z]*G[-z, 0, y])/24 - (G[0, 1, z]*G[-z, 0, y])/4 + 
      (G[1, 1, z]*G[-z, 0, y])/2 - (197*G[-z, 1 - z, y])/72 - 
      ((11*I)/8)*Pi*G[-z, 1 - z, y] + (19*G[0, z]*G[-z, 1 - z, y])/24 + 
      (7*G[1, z]*G[-z, 1 - z, y])/6 - (G[0, 1, z]*G[-z, 1 - z, y])/2 + 
      (G[1, 0, z]*G[-z, 1 - z, y])/4 - (5*G[1, z]*G[-z, -z, y])/12 + 
      G[0, 1, z]*G[-z, -z, y] - (G[1, 0, z]*G[-z, -z, y])/2 - 
      (G[1, 1, z]*G[-z, -z, y])/2 + G[0, 0, 1, z]/6 - 
      (G[1, y]*G[0, 0, 1, z])/4 - (G[1 - z, y]*G[0, 0, 1, z])/2 + 
      G[-z, y]*G[0, 0, 1, z] - G[0, 0, 1 - z, y]/2 - 
      (G[0, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, 1 - z, y])/4 + 
      (G[1, z]*G[0, 0, -z, y])/4 + (13*G[0, 1, 0, y])/24 + 
      (G[0, z]*G[0, 1, 0, y])/4 + (19*G[0, 1, 0, z])/24 + 
      (G[0, y]*G[0, 1, 0, z])/2 - (G[1, y]*G[0, 1, 0, z])/4 + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[-z, y]*G[0, 1, 0, z])/4 + 
      (7*G[0, 1, 1, z])/6 + (G[0, y]*G[0, 1, 1, z])/4 - 
      (G[-z, y]*G[0, 1, 1, z])/2 - G[0, 1 - z, 0, y]/2 - 
      (G[0, z]*G[0, 1 - z, 0, y])/4 - (G[1, z]*G[0, 1 - z, 0, y])/4 - 
      (7*G[0, 1 - z, 1 - z, y])/6 + (G[1, z]*G[0, 1 - z, -z, y])/4 - 
      (G[1, z]*G[0, -z, 0, y])/2 + (23*G[0, -z, 1 - z, y])/24 + 
      (3*G[0, z]*G[0, -z, 1 - z, y])/4 + (G[1, z]*G[0, -z, 1 - z, y])/4 - 
      (3*G[1, z]*G[0, -z, -z, y])/4 + G[1, 0, 0, y]/2 + 
      (G[0, z]*G[1, 0, 0, y])/4 + (G[1, z]*G[1, 0, 0, y])/2 + 
      (7*G[1, 0, 1, z])/6 + (G[0, y]*G[1, 0, 1, z])/4 + 
      (G[1, y]*G[1, 0, 1, z])/4 - (G[-z, y]*G[1, 0, 1, z])/2 - 
      (G[0, z]*G[1, 0, 1 - z, y])/4 + (G[1, z]*G[1, 0, -z, y])/4 + 
      G[1, 1, 0, y]/6 + (G[0, z]*G[1, 1, 0, y])/4 + (G[0, y]*G[1, 1, 0, z])/
       4 + (G[1, y]*G[1, 1, 0, z])/4 - (3*G[1 - z, y]*G[1, 1, 0, z])/4 + 
      (G[-z, y]*G[1, 1, 0, z])/4 - (G[0, z]*G[1, 1 - z, 0, y])/2 + 
      (G[1, z]*G[1, 1 - z, -z, y])/4 - G[1 - z, 0, 0, y]/2 - 
      (G[0, z]*G[1 - z, 0, 0, y])/4 - (G[1, z]*G[1 - z, 0, 0, y])/4 - 
      (7*G[1 - z, 0, 1 - z, y])/6 + (G[1, z]*G[1 - z, 0, -z, y])/4 + 
      G[1 - z, 1, 0, y] - (G[1, z]*G[1 - z, 1, 0, y])/4 - 
      (7*G[1 - z, 1 - z, 0, y])/6 + (G[0, z]*G[1 - z, 1 - z, 0, y])/4 + 
      (G[1, z]*G[1 - z, -z, 0, y])/4 + (7*G[1 - z, -z, 1 - z, y])/6 + 
      (G[0, z]*G[1 - z, -z, 1 - z, y])/4 - G[1, z]*G[1 - z, -z, -z, y] - 
      G[-z, 0, 1 - z, y]/24 + (G[0, z]*G[-z, 0, 1 - z, y])/4 + 
      (G[1, z]*G[-z, 0, 1 - z, y])/2 - (G[1, z]*G[-z, 0, -z, y])/2 - 
      G[-z, 1 - z, 0, y]/24 + (G[1, z]*G[-z, 1 - z, 0, y])/2 + 
      (7*G[-z, 1 - z, 1 - z, y])/6 - (G[1, z]*G[-z, 1 - z, -z, y])/2 - 
      (5*G[-z, -z, 1 - z, y])/12 - (G[0, z]*G[-z, -z, 1 - z, y])/2 - 
      (G[1, z]*G[-z, -z, 1 - z, y])/2 + (3*G[1, z]*G[-z, -z, -z, y])/2 + 
      (3*G[0, 0, 0, 1, z])/4 + (3*G[0, 0, 1, 0, y])/4 - 
      (3*G[0, 0, 1, 0, z])/4 - G[0, 0, 1, 1, z]/4 - G[0, 0, 1 - z, 1 - z, y]/
       4 + G[0, 0, -z, 1 - z, y]/4 - G[0, 1, 0, 1, z]/2 - 
      G[0, 1, 1, 0, y]/2 + G[0, 1, 1, 0, z]/4 - G[0, 1 - z, 0, 1 - z, y]/4 + 
      G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y]/4 + 
      G[0, 1 - z, -z, 1 - z, y]/4 - G[0, -z, 0, 1 - z, y]/2 - 
      G[0, -z, 1 - z, 0, y]/2 + G[0, -z, 1 - z, 1 - z, y]/4 - 
      (3*G[0, -z, -z, 1 - z, y])/4 - G[1, 0, 0, 1, z]/2 + 
      G[1, 0, 0, 1 - z, y]/2 - G[1, 0, 1, 0, y] + G[1, 0, 1, 0, z]/2 + 
      G[1, 0, 1 - z, 0, y]/2 + G[1, 0, -z, 1 - z, y]/4 - 
      (3*G[1, 1, 0, 0, y])/4 + G[1, 1, 1, 0, y]/4 - (3*G[1, 1, 1, 0, z])/4 + 
      G[1, 1 - z, 0, 0, y]/2 + G[1, 1 - z, 1, 0, y]/2 + 
      G[1, 1 - z, -z, 1 - z, y]/4 - G[1 - z, 0, 0, 1 - z, y]/4 + 
      G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 0, 1 - z, 0, y]/4 + 
      G[1 - z, 0, -z, 1 - z, y]/4 + G[1 - z, 1, 0, 0, y]/2 - 
      G[1 - z, 1, 0, 1 - z, y]/4 - G[1 - z, 1, 1 - z, 0, y]/4 - 
      G[1 - z, 1 - z, 0, 0, y]/4 - G[1 - z, 1 - z, 1, 0, y]/2 + 
      G[1 - z, -z, 0, 1 - z, y]/4 + G[1 - z, -z, 1 - z, 0, y]/4 - 
      G[1 - z, -z, -z, 1 - z, y] - G[-z, 0, 1, 0, y]/4 + 
      G[-z, 0, 1 - z, 1 - z, y]/2 - G[-z, 0, -z, 1 - z, y]/2 + 
      G[-z, 1 - z, 0, 1 - z, y]/2 - G[-z, 1 - z, 1, 0, y]/4 + 
      G[-z, 1 - z, 1 - z, 0, y]/2 - G[-z, 1 - z, -z, 1 - z, y]/2 - 
      G[-z, -z, 1 - z, 1 - z, y]/2 + (3*G[-z, -z, -z, 1 - z, y])/2))/
    (mh2*z^2) + ((-3*zeta3)/8 + (Pi^2*G[0, z])/48 - (Pi^2*G[1, z])/48 + 
     (Pi^2*G[1 - z, y])/144 - (5*zeta3*G[1 - z, y])/4 + 
     (215*G[0, z]*G[1 - z, y])/72 + ((11*I)/8)*Pi*G[0, z]*G[1 - z, y] - 
     (Pi^2*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[1, z]*G[1 - z, y])/12 - 
     (215*G[1, z]*G[-z, y])/72 - ((11*I)/8)*Pi*G[1, z]*G[-z, y] - 
     (G[1 - z, y]*G[0, 0, z])/2 - (G[1 - z, y]*G[0, 1, z])/8 - 
     (11*G[-z, y]*G[0, 1, z])/24 + (Pi^2*G[0, 1 - z, y])/24 + 
     (G[0, z]*G[0, 1 - z, y])/3 - (G[0, 0, z]*G[0, 1 - z, y])/4 - 
     (G[0, 1, z]*G[0, 1 - z, y])/4 - (G[1, z]*G[0, -z, y])/3 + 
     (G[0, 1, z]*G[0, -z, y])/2 - (G[1 - z, y]*G[1, 0, z])/24 - 
     (G[-z, y]*G[1, 0, z])/24 - (G[0, 1 - z, y]*G[1, 0, z])/2 + 
     (G[0, -z, y]*G[1, 0, z])/4 + (7*G[-z, y]*G[1, 1, z])/6 + 
     (G[0, -z, y]*G[1, 1, z])/4 - (19*G[0, z]*G[1 - z, 0, y])/24 - 
     (G[0, 0, z]*G[1 - z, 0, y])/4 + (G[0, 1, z]*G[1 - z, 0, y])/4 + 
     (G[1, 0, z]*G[1 - z, 0, y])/4 + (Pi^2*G[1 - z, 1, y])/12 + 
     (Pi^2*G[1 - z, 1 - z, y])/12 - (7*G[0, z]*G[1 - z, 1 - z, y])/6 - 
     (G[0, 0, z]*G[1 - z, 1 - z, y])/4 - (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + 
     (25*G[1, z]*G[1 - z, -z, y])/24 - (3*G[0, 1, z]*G[1 - z, -z, y])/4 + 
     (G[1, 0, z]*G[1 - z, -z, y])/4 + (19*G[1, z]*G[-z, 0, y])/24 - 
     (G[0, 1, z]*G[-z, 0, y])/4 - (215*G[-z, 1 - z, y])/72 - 
     ((11*I)/8)*Pi*G[-z, 1 - z, y] - (G[0, z]*G[-z, 1 - z, y])/24 + 
     (7*G[1, z]*G[-z, 1 - z, y])/6 + (G[1, 0, z]*G[-z, 1 - z, y])/4 - 
     (5*G[1, z]*G[-z, -z, y])/12 + (3*G[0, 1, z]*G[-z, -z, y])/2 - 
     (G[1, 1, z]*G[-z, -z, y])/2 + G[0, 0, 1, z]/8 - 
     (3*G[1 - z, y]*G[0, 0, 1, z])/4 + G[-z, y]*G[0, 0, 1, z] - 
     G[0, 1, 0, z]/8 + (G[1 - z, y]*G[0, 1, 0, z])/2 - 
     (G[-z, y]*G[0, 1, 0, z])/4 + (G[0, z]*G[0, 1 - z, 0, y])/2 - 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/4 - (G[1, z]*G[0, -z, 0, y])/2 - 
     G[0, -z, 1 - z, y]/3 + (G[0, z]*G[0, -z, 1 - z, y])/4 + 
     (G[1, z]*G[0, -z, 1 - z, y])/4 + (G[1, z]*G[0, -z, -z, y])/4 + 
     (G[1 - z, y]*G[1, 0, 0, z])/4 - G[1, 0, 1, z]/8 - 
     (G[1 - z, y]*G[1, 0, 1, z])/4 + G[1, 1, 0, z]/8 - 
     (3*G[1 - z, y]*G[1, 1, 0, z])/4 + (G[-z, y]*G[1, 1, 0, z])/4 + 
     (G[1, z]*G[1 - z, 0, -z, y])/4 + (G[0, z]*G[1 - z, 1 - z, 0, y])/4 + 
     (G[1, z]*G[1 - z, -z, 0, y])/4 + (25*G[1 - z, -z, 1 - z, y])/24 + 
     (G[0, z]*G[1 - z, -z, 1 - z, y])/4 - G[1, z]*G[1 - z, -z, -z, y] + 
     (19*G[-z, 0, 1 - z, y])/24 - (G[0, z]*G[-z, 0, 1 - z, y])/4 + 
     (19*G[-z, 1 - z, 0, y])/24 + (7*G[-z, 1 - z, 1 - z, y])/6 + 
     (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - (G[1, z]*G[-z, 1 - z, -z, y])/2 - 
     (G[1, z]*G[-z, -z, 0, y])/2 - (5*G[-z, -z, 1 - z, y])/12 - 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 + (3*G[1, z]*G[-z, -z, -z, y])/2 - 
     G[0, -z, 0, 1 - z, y]/2 - G[0, -z, 1 - z, 0, y]/2 + 
     G[0, -z, 1 - z, 1 - z, y]/4 + G[0, -z, -z, 1 - z, y]/4 + 
     G[1 - z, 0, 1, 0, y]/4 + G[1 - z, 0, -z, 1 - z, y]/4 - 
     G[1 - z, 1, 1, 0, y]/2 - G[1 - z, 1 - z, 1, 0, y]/4 + 
     G[1 - z, -z, 0, 1 - z, y]/4 + G[1 - z, -z, 1 - z, 0, y]/4 - 
     G[1 - z, -z, -z, 1 - z, y] + G[-z, 0, 1, 0, y]/4 + 
     G[-z, 1 - z, 1, 0, y]/4 - G[-z, 1 - z, -z, 1 - z, y]/2 - 
     G[-z, -z, 0, 1 - z, y]/2 - G[-z, -z, 1 - z, 0, y]/2 - 
     G[-z, -z, 1 - z, 1 - z, y]/2 + (3*G[-z, -z, -z, 1 - z, y])/2)/(mh2*y) + 
   ((Pi^2*G[1 - z, y])/36 - (5*zeta3*G[1 - z, y])/4 + 
     (197*G[0, z]*G[1 - z, y])/72 + ((11*I)/8)*Pi*G[0, z]*G[1 - z, y] - 
     (Pi^2*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[1, z]*G[1 - z, y])/12 - 
     (197*G[1, z]*G[-z, y])/72 - ((11*I)/8)*Pi*G[1, z]*G[-z, y] - 
     (G[1 - z, y]*G[0, 0, z])/2 - (11*G[-z, y]*G[0, 1, z])/24 + 
     (Pi^2*G[0, 1 - z, y])/24 + (5*G[0, z]*G[0, 1 - z, y])/24 - 
     (G[0, 0, z]*G[0, 1 - z, y])/4 - (G[0, 1, z]*G[0, 1 - z, y])/4 - 
     (5*G[1, z]*G[0, -z, y])/24 + (G[0, 1, z]*G[0, -z, y])/2 - 
     (G[1 - z, y]*G[1, 0, z])/6 - (G[-z, y]*G[1, 0, z])/24 - 
     (G[0, 1 - z, y]*G[1, 0, z])/2 + (G[0, -z, y]*G[1, 0, z])/4 + 
     (7*G[-z, y]*G[1, 1, z])/6 + (G[0, -z, y]*G[1, 1, z])/4 - 
     (19*G[0, z]*G[1 - z, 0, y])/24 - (G[0, 0, z]*G[1 - z, 0, y])/4 + 
     (G[0, 1, z]*G[1 - z, 0, y])/4 + (G[1, 0, z]*G[1 - z, 0, y])/4 + 
     (Pi^2*G[1 - z, 1, y])/12 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
     (7*G[0, z]*G[1 - z, 1 - z, y])/6 - (G[0, 0, z]*G[1 - z, 1 - z, y])/4 - 
     (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + (7*G[1, z]*G[1 - z, -z, y])/6 - 
     (3*G[0, 1, z]*G[1 - z, -z, y])/4 + (G[1, 0, z]*G[1 - z, -z, y])/4 + 
     (19*G[1, z]*G[-z, 0, y])/24 - (G[0, 1, z]*G[-z, 0, y])/4 - 
     (197*G[-z, 1 - z, y])/72 - ((11*I)/8)*Pi*G[-z, 1 - z, y] - 
     (G[0, z]*G[-z, 1 - z, y])/24 + (7*G[1, z]*G[-z, 1 - z, y])/6 + 
     (G[1, 0, z]*G[-z, 1 - z, y])/4 - (5*G[1, z]*G[-z, -z, y])/12 + 
     (3*G[0, 1, z]*G[-z, -z, y])/2 - (G[1, 1, z]*G[-z, -z, y])/2 - 
     (3*G[1 - z, y]*G[0, 0, 1, z])/4 + G[-z, y]*G[0, 0, 1, z] + 
     (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[-z, y]*G[0, 1, 0, z])/4 + 
     (G[0, z]*G[0, 1 - z, 0, y])/2 - (G[0, z]*G[0, 1 - z, 1 - z, y])/4 - 
     (G[1, z]*G[0, -z, 0, y])/2 - (5*G[0, -z, 1 - z, y])/24 + 
     (G[0, z]*G[0, -z, 1 - z, y])/4 + (G[1, z]*G[0, -z, 1 - z, y])/4 + 
     (G[1, z]*G[0, -z, -z, y])/4 + (G[1 - z, y]*G[1, 0, 0, z])/4 - 
     (G[1 - z, y]*G[1, 0, 1, z])/4 - (3*G[1 - z, y]*G[1, 1, 0, z])/4 + 
     (G[-z, y]*G[1, 1, 0, z])/4 + (G[1, z]*G[1 - z, 0, -z, y])/4 + 
     (G[0, z]*G[1 - z, 1 - z, 0, y])/4 + (G[1, z]*G[1 - z, -z, 0, y])/4 + 
     (7*G[1 - z, -z, 1 - z, y])/6 + (G[0, z]*G[1 - z, -z, 1 - z, y])/4 - 
     G[1, z]*G[1 - z, -z, -z, y] + (19*G[-z, 0, 1 - z, y])/24 - 
     (G[0, z]*G[-z, 0, 1 - z, y])/4 + (19*G[-z, 1 - z, 0, y])/24 + 
     (7*G[-z, 1 - z, 1 - z, y])/6 + (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - 
     (G[1, z]*G[-z, 1 - z, -z, y])/2 - (G[1, z]*G[-z, -z, 0, y])/2 - 
     (5*G[-z, -z, 1 - z, y])/12 - (G[1, z]*G[-z, -z, 1 - z, y])/2 + 
     (3*G[1, z]*G[-z, -z, -z, y])/2 - G[0, -z, 0, 1 - z, y]/2 - 
     G[0, -z, 1 - z, 0, y]/2 + G[0, -z, 1 - z, 1 - z, y]/4 + 
     G[0, -z, -z, 1 - z, y]/4 + G[1 - z, 0, 1, 0, y]/4 + 
     G[1 - z, 0, -z, 1 - z, y]/4 - G[1 - z, 1, 1, 0, y]/2 - 
     G[1 - z, 1 - z, 1, 0, y]/4 + G[1 - z, -z, 0, 1 - z, y]/4 + 
     G[1 - z, -z, 1 - z, 0, y]/4 - G[1 - z, -z, -z, 1 - z, y] + 
     G[-z, 0, 1, 0, y]/4 + G[-z, 1 - z, 1, 0, y]/4 - 
     G[-z, 1 - z, -z, 1 - z, y]/2 - G[-z, -z, 0, 1 - z, y]/2 - 
     G[-z, -z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, 1 - z, y]/2 + 
     (3*G[-z, -z, -z, 1 - z, y])/2)/(mh2*y^2) + 
   (331/128 - ((3*I)/32)*Pi + (35*Pi^2)/96 + (I/8)*Pi^3 - (11*Pi^4)/720 - 
     (23*zeta3)/8 - ((3*I)/2)*Pi*zeta3 - (29*G[0, y])/16 - 
     (5*Pi^2*G[0, y])/48 - (Pi^2*G[0, z])/24 + (5*G[0, y]*G[0, z])/8 - 
     (23*Pi^2*G[1, y])/48 + 3*zeta3*G[1, y] - (Pi^2*G[0, z]*G[1, y])/24 + 
     (7*G[1, z])/2 + (7*Pi^2*G[1, z])/16 - (3*zeta3*G[1, z])/2 - 
     (Pi^2*G[0, y]*G[1, z])/24 + (7*G[1 - z, y])/2 + 
     (17*Pi^2*G[1 - z, y])/24 - (5*zeta3*G[1 - z, y])/2 + 
     (G[0, z]*G[1 - z, y])/2 + (Pi^2*G[0, z]*G[1 - z, y])/24 + 
     (11*G[1, z]*G[1 - z, y])/16 - (Pi^2*G[1, z]*G[1 - z, y])/12 - 
     (3*G[1, z]*G[-z, y])/4 + (Pi^2*G[1, z]*G[-z, y])/24 + (5*G[0, 0, y])/4 - 
     (5*G[0, z]*G[0, 0, y])/4 - (G[1, z]*G[0, 0, y])/4 - 
     (Pi^2*G[0, 1, y])/6 - G[0, 1, z]/4 + (Pi^2*G[0, 1, z])/24 + 
     (7*G[0, y]*G[0, 1, z])/4 + (3*G[1 - z, y]*G[0, 1, z])/8 - 
     5*G[-z, y]*G[0, 1, z] + (Pi^2*G[0, 1 - z, y])/8 - 
     (7*G[0, z]*G[0, 1 - z, y])/4 + G[1, z]*G[0, 1 - z, y] - 
     (G[0, 1, z]*G[0, 1 - z, y])/2 + (7*G[1, z]*G[0, -z, y])/2 - 
     (7*G[1, 0, y])/4 + (Pi^2*G[1, 0, y])/24 - (G[0, z]*G[1, 0, y])/2 - 
     (3*G[1, z]*G[1, 0, y])/4 + (G[0, 1, z]*G[1, 0, y])/2 - 
     (25*G[1, 0, z])/16 + (Pi^2*G[1, 0, z])/24 + (17*G[0, y]*G[1, 0, z])/8 - 
     (13*G[1 - z, y]*G[1, 0, z])/4 + (3*G[-z, y]*G[1, 0, z])/2 - 
     (G[0, 0, y]*G[1, 0, z])/4 - (3*G[0, 1 - z, y]*G[1, 0, z])/4 + 
     (5*G[0, -z, y]*G[1, 0, z])/4 - (G[1, 0, y]*G[1, 0, z])/4 + 
     (5*Pi^2*G[1, 1, y])/24 + (11*G[1, 1, z])/16 + G[0, y]*G[1, 1, z] - 
     2*G[-z, y]*G[1, 1, z] + G[0, 0, y]*G[1, 1, z] - 
     (5*G[0, -z, y]*G[1, 1, z])/4 + (3*G[0, 1, z]*G[1, 1 - z, y])/4 - 
     (Pi^2*G[1 - z, 0, y])/24 + (7*G[0, z]*G[1 - z, 0, y])/4 + 
     G[1, z]*G[1 - z, 0, y] - (G[0, 1, z]*G[1 - z, 0, y])/2 + 
     (G[1, 0, z]*G[1 - z, 0, y])/4 + (Pi^2*G[1 - z, 1, y])/24 + 
     (11*G[1 - z, 1 - z, y])/16 - (Pi^2*G[1 - z, 1 - z, y])/4 + 
     G[0, z]*G[1 - z, 1 - z, y] + (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
     (7*G[0, 1, z]*G[1 - z, 1 - z, y])/4 - (5*G[1, z]*G[1 - z, -z, y])/8 + 
     (7*G[1, z]*G[-z, 0, y])/2 + (G[1, 0, z]*G[-z, 0, y])/4 - 
     G[1, 1, z]*G[-z, 0, y] - (3*G[-z, 1 - z, y])/4 + 
     (Pi^2*G[-z, 1 - z, y])/24 + (3*G[0, z]*G[-z, 1 - z, y])/2 - 
     2*G[1, z]*G[-z, 1 - z, y] + G[0, 1, z]*G[-z, 1 - z, y] + 
     (G[1, 0, z]*G[-z, 1 - z, y])/4 - (13*G[1, z]*G[-z, -z, y])/2 + 
     (G[0, 1, z]*G[-z, -z, y])/2 - (5*G[1, 0, z]*G[-z, -z, y])/4 + 
     (7*G[1, 1, z]*G[-z, -z, y])/4 - (7*G[0, 0, 1, z])/2 - 
     (3*G[1, y]*G[0, 0, 1, z])/4 + G[1 - z, y]*G[0, 0, 1, z] - 
     G[0, 0, 1 - z, y]/4 - (5*G[0, z]*G[0, 0, 1 - z, y])/4 + 
     G[1, z]*G[0, 0, 1 - z, y] + (5*G[1, z]*G[0, 0, -z, y])/4 - 
     (27*G[0, 1, 0, y])/8 - (G[1, z]*G[0, 1, 0, y])/2 + G[0, 1, 0, z]/4 + 
     (G[0, y]*G[0, 1, 0, z])/4 + (G[1 - z, y]*G[0, 1, 0, z])/4 - 
     (G[-z, y]*G[0, 1, 0, z])/4 - G[0, 1, 1, z] - G[0, y]*G[0, 1, 1, z] + 
     G[-z, y]*G[0, 1, 1, z] - G[0, 1 - z, 0, y]/4 - 
     (G[0, z]*G[0, 1 - z, 0, y])/4 + G[1, z]*G[0, 1 - z, 0, y] + 
     G[0, 1 - z, 1 - z, y] + (G[0, z]*G[0, 1 - z, 1 - z, y])/4 - 
     (3*G[1, z]*G[0, 1 - z, -z, y])/4 + (7*G[0, -z, 1 - z, y])/2 + 
     (5*G[0, z]*G[0, -z, 1 - z, y])/4 - (5*G[1, z]*G[0, -z, 1 - z, y])/4 - 
     (5*G[1, z]*G[0, -z, -z, y])/4 + (3*G[1, 0, 0, y])/2 + 
     (G[0, z]*G[1, 0, 0, y])/4 - G[1, z]*G[1, 0, 0, y] - 
     (3*G[1, 0, 1, z])/8 - (G[0, y]*G[1, 0, 1, z])/2 + 
     (3*G[1, y]*G[1, 0, 1, z])/4 - (3*G[1 - z, y]*G[1, 0, 1, z])/2 + 
     G[-z, y]*G[1, 0, 1, z] - (3*G[1, 0, 1 - z, y])/4 - 
     (G[0, z]*G[1, 0, 1 - z, y])/4 + (3*G[1, z]*G[1, 0, -z, y])/4 + 
     (23*G[1, 1, 0, y])/8 + (G[0, z]*G[1, 1, 0, y])/4 - 
     (19*G[1, 1, 0, z])/8 + (G[0, y]*G[1, 1, 0, z])/4 - 
     (3*G[1 - z, y]*G[1, 1, 0, z])/4 + (G[-z, y]*G[1, 1, 0, z])/4 - 
     (3*G[1, 1 - z, 0, y])/4 - (G[0, z]*G[1, 1 - z, 0, y])/4 + 
     (3*G[1, z]*G[1, 1 - z, -z, y])/4 - G[1 - z, 0, 0, y]/4 - 
     (G[0, z]*G[1 - z, 0, 0, y])/4 + G[1, z]*G[1 - z, 0, 0, y] + 
     G[1 - z, 0, 1 - z, y] - (G[1, z]*G[1 - z, 0, -z, y])/2 - 
     (17*G[1 - z, 1, 0, y])/4 - (G[0, z]*G[1 - z, 1, 0, y])/4 + 
     (G[1, z]*G[1 - z, 1, 0, y])/2 + G[1 - z, 1 - z, 0, y] + 
     (G[0, z]*G[1 - z, 1 - z, 0, y])/4 - (7*G[1, z]*G[1 - z, 1 - z, -z, y])/
      4 - (5*G[1 - z, -z, 1 - z, y])/8 + (7*G[-z, 0, 1 - z, y])/2 + 
     (5*G[0, z]*G[-z, 0, 1 - z, y])/4 - G[1, z]*G[-z, 0, 1 - z, y] - 
     (5*G[1, z]*G[-z, 0, -z, y])/4 + (7*G[-z, 1 - z, 0, y])/2 + 
     (G[0, z]*G[-z, 1 - z, 0, y])/4 - G[1, z]*G[-z, 1 - z, 0, y] - 
     2*G[-z, 1 - z, 1 - z, y] - (3*G[0, z]*G[-z, 1 - z, 1 - z, y])/4 + 
     (7*G[1, z]*G[-z, 1 - z, -z, y])/4 - (G[1, z]*G[-z, -z, 0, y])/2 - 
     (13*G[-z, -z, 1 - z, y])/2 - (5*G[0, z]*G[-z, -z, 1 - z, y])/4 + 
     (7*G[1, z]*G[-z, -z, 1 - z, y])/4 + (7*G[1, z]*G[-z, -z, -z, y])/4 + 
     G[0, 0, 1, 0, y]/4 - G[0, 0, 1, 0, z]/4 + G[0, 0, 1, 1, z] + 
     G[0, 0, 1 - z, 1 - z, y] + (5*G[0, 0, -z, 1 - z, y])/4 + 
     G[0, 1, 0, 1, z] - G[0, 1, 0, 1 - z, y]/2 + G[0, 1, 1, 0, y] + 
     (3*G[0, 1, 1, 0, z])/4 - G[0, 1, 1 - z, 0, y]/2 + 
     G[0, 1 - z, 0, 1 - z, y] - G[0, 1 - z, 1, 0, y]/4 + 
     G[0, 1 - z, 1 - z, 0, y] - (3*G[0, 1 - z, -z, 1 - z, y])/4 - 
     (5*G[0, -z, 1 - z, 1 - z, y])/4 - (5*G[0, -z, -z, 1 - z, y])/4 + 
     (3*G[1, 0, 0, 1, z])/4 - G[1, 0, 0, 1 - z, y] + G[1, 0, 1, 0, y]/4 - 
     G[1, 0, 1 - z, 0, y] + (3*G[1, 0, -z, 1 - z, y])/4 + 
     (3*G[1, 1, 0, 0, y])/4 - (5*G[1, 1, 0, 1, z])/4 - 
     (5*G[1, 1, 1, 0, y])/4 - G[1, 1, 1, 0, z] - G[1, 1 - z, 0, 0, y] + 
     (3*G[1, 1 - z, 1, 0, y])/4 + (3*G[1, 1 - z, -z, 1 - z, y])/4 + 
     G[1 - z, 0, 0, 1 - z, y] - G[1 - z, 0, 1, 0, y]/4 + 
     G[1 - z, 0, 1 - z, 0, y] - G[1 - z, 0, -z, 1 - z, y]/2 - 
     (3*G[1 - z, 1, 0, 0, y])/4 + G[1 - z, 1, 0, 1 - z, y]/2 - 
     G[1 - z, 1, 1, 0, y]/4 + G[1 - z, 1, 1 - z, 0, y]/2 + 
     G[1 - z, 1 - z, 0, 0, y] - G[1 - z, 1 - z, 1, 0, y]/4 - 
     (7*G[1 - z, 1 - z, -z, 1 - z, y])/4 + G[-z, 0, 1, 0, y]/4 - 
     G[-z, 0, 1 - z, 1 - z, y] - (5*G[-z, 0, -z, 1 - z, y])/4 - 
     G[-z, 1 - z, 0, 1 - z, y] + G[-z, 1 - z, 1, 0, y]/4 - 
     G[-z, 1 - z, 1 - z, 0, y] + (7*G[-z, 1 - z, -z, 1 - z, y])/4 - 
     G[-z, -z, 0, 1 - z, y]/2 - G[-z, -z, 1 - z, 0, y]/2 + 
     (7*G[-z, -z, 1 - z, 1 - z, y])/4 + (7*G[-z, -z, -z, 1 - z, y])/4)/
    (mh2*N^2*z) + (20255/2592 + ((2509*I)/432)*Pi - (43*Pi^2)/96 - 
     (I/96)*Pi^3 - Pi^4/576 - (47*zeta3)/144 - (I/4)*Pi*zeta3 - 
     (323*G[0, y])/72 - ((11*I)/8)*Pi*G[0, y] + (5*Pi^2*G[0, y])/24 - 
     (7*G[0, z])/3 - (23*G[0, y]*G[0, z])/24 - (35*Pi^2*G[1, y])/144 + 
     2*zeta3*G[1, y] - (Pi^2*G[0, z]*G[1, y])/24 + (959*G[1, z])/432 + 
     ((55*I)/16)*Pi*G[1, z] + (13*Pi^2*G[1, z])/288 - (7*zeta3*G[1, z])/4 + 
     (127*G[0, y]*G[1, z])/72 + ((11*I)/4)*Pi*G[0, y]*G[1, z] - 
     (7*Pi^2*G[0, y]*G[1, z])/24 + (959*G[1 - z, y])/432 + 
     ((55*I)/16)*Pi*G[1 - z, y] - (Pi^2*G[1 - z, y])/32 - 
     (5*zeta3*G[1 - z, y])/2 + (7*G[0, z]*G[1 - z, y])/36 + 
     ((11*I)/8)*Pi*G[0, z]*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/12 - 
     (67*G[1, z]*G[1 - z, y])/24 + (Pi^2*G[1, z]*G[1 - z, y])/3 - 
     (79*G[1, z]*G[-z, y])/24 - ((33*I)/8)*Pi*G[1, z]*G[-z, y] + 
     G[0, 0, y]/2 + (G[0, z]*G[0, 0, y])/4 - (11*G[1, z]*G[0, 0, y])/4 - 
     (7*G[1 - z, y]*G[0, 0, z])/4 + (Pi^2*G[0, 1, y])/4 - 
     (223*G[0, 1, z])/72 - ((11*I)/4)*Pi*G[0, 1, z] + (Pi^2*G[0, 1, z])/12 + 
     (59*G[0, y]*G[0, 1, z])/24 + (53*G[1 - z, y]*G[0, 1, z])/24 - 
     (65*G[-z, y]*G[0, 1, z])/24 - (3*G[0, 0, y]*G[0, 1, z])/4 + 
     (127*G[0, 1 - z, y])/72 + ((11*I)/4)*Pi*G[0, 1 - z, y] - 
     (5*Pi^2*G[0, 1 - z, y])/24 - G[0, z]*G[0, 1 - z, y] - 
     (11*G[1, z]*G[0, 1 - z, y])/6 - (G[0, 0, z]*G[0, 1 - z, y])/2 + 
     (83*G[1, z]*G[0, -z, y])/24 + (G[0, 1, z]*G[0, -z, y])/2 - 
     (31*G[1, 0, y])/72 - ((11*I)/4)*Pi*G[1, 0, y] + (7*Pi^2*G[1, 0, y])/24 + 
     (13*G[0, z]*G[1, 0, y])/12 - (G[0, 1, z]*G[1, 0, y])/4 + 
     (11*G[1, 0, z])/24 + (Pi^2*G[1, 0, z])/24 - (4*G[0, y]*G[1, 0, z])/3 + 
     (5*G[1 - z, y]*G[1, 0, z])/24 + (37*G[-z, y]*G[1, 0, z])/24 - 
     (3*G[0, 0, y]*G[1, 0, z])/4 - (G[0, 1 - z, y]*G[1, 0, z])/4 + 
     (7*G[0, -z, y]*G[1, 0, z])/4 - (3*G[1, 0, y]*G[1, 0, z])/4 - 
     (5*Pi^2*G[1, 1, y])/24 - (67*G[1, 1, z])/24 + (5*Pi^2*G[1, 1, z])/24 - 
     (11*G[0, y]*G[1, 1, z])/6 + (11*G[-z, y]*G[1, 1, z])/4 - 
     (G[0, 0, y]*G[1, 1, z])/4 + (3*G[0, -z, y]*G[1, 1, z])/4 + 
     (G[0, 1, z]*G[1, 1 - z, y])/2 + (127*G[1 - z, 0, y])/72 + 
     ((11*I)/4)*Pi*G[1 - z, 0, y] - (Pi^2*G[1 - z, 0, y])/4 - 
     (17*G[0, z]*G[1 - z, 0, y])/8 - (11*G[1, z]*G[1 - z, 0, y])/6 - 
     (G[0, 0, z]*G[1 - z, 0, y])/2 + G[0, 1, z]*G[1 - z, 0, y] + 
     G[1, 0, z]*G[1 - z, 0, y] - (67*G[1 - z, 1 - z, y])/24 + 
     (Pi^2*G[1 - z, 1 - z, y])/4 - (11*G[0, z]*G[1 - z, 1 - z, y])/12 - 
     (5*G[1, 0, z]*G[1 - z, 1 - z, y])/4 + (25*G[1, z]*G[1 - z, -z, y])/8 - 
     (9*G[0, 1, z]*G[1 - z, -z, y])/4 + (3*G[1, 0, z]*G[1 - z, -z, y])/4 + 
     (83*G[1, z]*G[-z, 0, y])/24 - (3*G[0, 1, z]*G[-z, 0, y])/4 + 
     G[1, 1, z]*G[-z, 0, y] - (79*G[-z, 1 - z, y])/24 - 
     ((33*I)/8)*Pi*G[-z, 1 - z, y] + (37*G[0, z]*G[-z, 1 - z, y])/24 + 
     (11*G[1, z]*G[-z, 1 - z, y])/4 - G[0, 1, z]*G[-z, 1 - z, y] + 
     (3*G[1, 0, z]*G[-z, 1 - z, y])/4 - (17*G[1, z]*G[-z, -z, y])/4 + 
     (7*G[0, 1, z]*G[-z, -z, y])/2 - G[1, 0, z]*G[-z, -z, y] - 
     (3*G[1, 1, z]*G[-z, -z, y])/2 - (35*G[0, 0, 1, z])/12 + 
     (G[0, y]*G[0, 0, 1, z])/2 - (G[1, y]*G[0, 0, 1, z])/2 - 
     (3*G[1 - z, y]*G[0, 0, 1, z])/2 + 3*G[-z, y]*G[0, 0, 1, z] - 
     (11*G[0, 0, 1 - z, y])/4 - (G[0, z]*G[0, 0, 1 - z, y])/2 - 
     (G[1, z]*G[0, 0, 1 - z, y])/4 - (G[1, z]*G[0, 0, -z, y])/4 - 
     G[0, 1, 0, y]/24 + (G[0, z]*G[0, 1, 0, y])/2 + 
     (G[1, z]*G[0, 1, 0, y])/4 + (29*G[0, 1, 0, z])/24 + 
     (3*G[0, y]*G[0, 1, 0, z])/4 + (3*G[1 - z, y]*G[0, 1, 0, z])/2 - 
     (3*G[-z, y]*G[0, 1, 0, z])/4 + (11*G[0, 1, 1, z])/6 + 
     (G[0, y]*G[0, 1, 1, z])/4 - G[-z, y]*G[0, 1, 1, z] - 
     (11*G[0, 1 - z, 0, y])/4 - (G[0, z]*G[0, 1 - z, 0, y])/4 - 
     (G[1, z]*G[0, 1 - z, 0, y])/4 - (11*G[0, 1 - z, 1 - z, y])/6 - 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
     (3*G[1, z]*G[0, -z, 0, y])/2 + (83*G[0, -z, 1 - z, y])/24 + 
     (7*G[0, z]*G[0, -z, 1 - z, y])/4 + (3*G[1, z]*G[0, -z, 1 - z, y])/4 - 
     (5*G[1, z]*G[0, -z, -z, y])/4 + (5*G[1, 0, 0, y])/2 + 
     (3*G[0, z]*G[1, 0, 0, y])/4 + G[1, z]*G[1, 0, 0, y] + 
     (G[1 - z, y]*G[1, 0, 0, z])/2 + (53*G[1, 0, 1, z])/24 + 
     (G[0, y]*G[1, 0, 1, z])/2 + (G[1, y]*G[1, 0, 1, z])/2 - 
     (3*G[1 - z, y]*G[1, 0, 1, z])/4 - G[-z, y]*G[1, 0, 1, z] - 
     (3*G[0, z]*G[1, 0, 1 - z, y])/4 + (G[1, z]*G[1, 0, -z, y])/2 + 
     (35*G[1, 1, 0, y])/24 + (G[0, z]*G[1, 1, 0, y])/4 - G[1, 1, 0, z]/4 + 
     (3*G[0, y]*G[1, 1, 0, z])/4 - (5*G[1 - z, y]*G[1, 1, 0, z])/2 + 
     (3*G[-z, y]*G[1, 1, 0, z])/4 - (3*G[0, z]*G[1, 1 - z, 0, y])/4 + 
     (G[1, z]*G[1, 1 - z, -z, y])/2 - (11*G[1 - z, 0, 0, y])/4 - 
     (3*G[0, z]*G[1 - z, 0, 0, y])/4 - (G[1, z]*G[1 - z, 0, 0, y])/4 - 
     (11*G[1 - z, 0, 1 - z, y])/6 + (G[0, z]*G[1 - z, 0, 1 - z, y])/4 + 
     (3*G[1, z]*G[1 - z, 0, -z, y])/4 + (9*G[1 - z, 1, 0, y])/8 + 
     (G[0, z]*G[1 - z, 1, 0, y])/4 - G[1, z]*G[1 - z, 1, 0, y] - 
     (11*G[1 - z, 1 - z, 0, y])/6 + (3*G[0, z]*G[1 - z, 1 - z, 0, y])/4 + 
     (3*G[1, z]*G[1 - z, -z, 0, y])/4 + (25*G[1 - z, -z, 1 - z, y])/8 + 
     (3*G[0, z]*G[1 - z, -z, 1 - z, y])/4 - 3*G[1, z]*G[1 - z, -z, -z, y] + 
     (83*G[-z, 0, 1 - z, y])/24 + (G[0, z]*G[-z, 0, 1 - z, y])/4 + 
     G[1, z]*G[-z, 0, 1 - z, y] - G[1, z]*G[-z, 0, -z, y] + 
     (83*G[-z, 1 - z, 0, y])/24 + G[1, z]*G[-z, 1 - z, 0, y] + 
     (11*G[-z, 1 - z, 1 - z, y])/4 + (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - 
     (3*G[1, z]*G[-z, 1 - z, -z, y])/2 - (G[1, z]*G[-z, -z, 0, y])/2 - 
     (17*G[-z, -z, 1 - z, y])/4 - G[0, z]*G[-z, -z, 1 - z, y] - 
     (3*G[1, z]*G[-z, -z, 1 - z, y])/2 + (9*G[1, z]*G[-z, -z, -z, y])/2 + 
     (3*G[0, 0, 0, 1, z])/4 + (5*G[0, 0, 1, 0, y])/4 - 
     (7*G[0, 0, 1, 0, z])/4 - G[0, 0, 1, 1, z]/4 - G[0, 0, 1 - z, 1 - z, y]/
      4 - G[0, 0, -z, 1 - z, y]/4 - G[0, 1, 0, 1, z]/2 + 
     G[0, 1, 0, 1 - z, y]/4 - (3*G[0, 1, 1, 0, y])/2 + 
     (3*G[0, 1, 1, 0, z])/4 + G[0, 1, 1 - z, 0, y]/4 - 
     G[0, 1 - z, 0, 1 - z, y]/4 + (5*G[0, 1 - z, 1, 0, y])/4 - 
     G[0, 1 - z, 1 - z, 0, y]/4 + G[0, 1 - z, -z, 1 - z, y]/2 - 
     (3*G[0, -z, 0, 1 - z, y])/2 - (3*G[0, -z, 1 - z, 0, y])/2 + 
     (3*G[0, -z, 1 - z, 1 - z, y])/4 - (5*G[0, -z, -z, 1 - z, y])/4 - 
     (3*G[1, 0, 0, 1, z])/4 + G[1, 0, 0, 1 - z, y] - 2*G[1, 0, 1, 0, y] + 
     G[1, 0, 1, 0, z] + G[1, 0, 1 - z, 0, y] + G[1, 0, -z, 1 - z, y]/2 - 
     (7*G[1, 1, 0, 0, y])/4 - G[1, 1, 0, 1, z]/2 + (5*G[1, 1, 1, 0, y])/4 - 
     (3*G[1, 1, 1, 0, z])/2 + G[1, 1 - z, 0, 0, y] + G[1, 1 - z, 1, 0, y]/2 + 
     G[1, 1 - z, -z, 1 - z, y]/2 - G[1 - z, 0, 0, 1 - z, y]/4 + 
     G[1 - z, 0, 1, 0, y] - G[1 - z, 0, 1 - z, 0, y]/4 + 
     (3*G[1 - z, 0, -z, 1 - z, y])/4 + G[1 - z, 1, 0, 0, y] - 
     G[1 - z, 1, 0, 1 - z, y] - G[1 - z, 1, 1 - z, 0, y] - 
     G[1 - z, 1 - z, 0, 0, y]/4 - (3*G[1 - z, 1 - z, 1, 0, y])/2 + 
     (3*G[1 - z, -z, 0, 1 - z, y])/4 + (3*G[1 - z, -z, 1 - z, 0, y])/4 - 
     3*G[1 - z, -z, -z, 1 - z, y] - G[-z, 0, 1, 0, y]/4 + 
     G[-z, 0, 1 - z, 1 - z, y] - G[-z, 0, -z, 1 - z, y] + 
     G[-z, 1 - z, 0, 1 - z, y] - G[-z, 1 - z, 1, 0, y]/4 + 
     G[-z, 1 - z, 1 - z, 0, y] - (3*G[-z, 1 - z, -z, 1 - z, y])/2 - 
     G[-z, -z, 0, 1 - z, y]/2 - G[-z, -z, 1 - z, 0, y]/2 - 
     (3*G[-z, -z, 1 - z, 1 - z, y])/2 + (9*G[-z, -z, -z, 1 - z, y])/2)/
    (mh2*z), F[4, 2, "PS"] -> 
  (N*z*(Pi^2/24 + (G[0, y]*G[0, z])/4 - G[1, 0, y]/4 - G[1, 0, z]/4))/
    (mh2*(1 - y - z)^3) + (z*(-1/6*Pi^2 - G[0, y]*G[0, z] + G[1, 0, y] + 
      G[1, 0, z]))/(mh2*N*(1 - y - z)^3) + 
   (y*(6*G[0, y]*G[1, z] - 6*G[1, z]*G[-z, y] - 6*G[0, 1, z] + 
      6*G[0, 1 - z, y] - 6*G[1, 0, y] + 6*G[1 - z, 0, y] - 
      6*G[-z, 1 - z, y]))/(mh2*N*(1 - z)^2) + 
   (3*G[0, y] - 3*G[1, z] + 4*G[0, y]*G[1, z] - 3*G[1 - z, y] - 
     4*G[1, z]*G[-z, y] - 4*G[0, 1, z] + 4*G[0, 1 - z, y] - 4*G[1, 0, y] + 
     4*G[1 - z, 0, y] - 4*G[-z, 1 - z, y])/(mh2*N*(1 - z)) + 
   (y*(3*G[0, y]*G[1, z] - 3*G[1, z]*G[-z, y] - 3*G[0, 1, z] + 
      3*G[0, 1 - z, y] - 3*G[1, 0, y] + 3*G[1 - z, 0, y] - 
      3*G[-z, 1 - z, y]))/(mh2*N*(1 - z)) + 
   (y*(3*G[0, y]*G[1, z] - 3*G[1, z]*G[-z, y] - 3*G[0, 1, z] + 
      3*G[0, 1 - z, y] - 3*G[1, 0, y] + 3*G[1 - z, 0, y] - 
      3*G[-z, 1 - z, y]))/(mh2*N*z) + 
   ((2*G[0, z]*G[1 - z, y])/3 - (2*G[1, z]*G[-z, y])/3 - 
     (2*G[-z, 1 - z, y])/3)/(mh2*N*y^2*(1 - z)^2) + 
   (-1/9*Pi^2 - (2*G[0, y]*G[0, z])/3 + (2*G[0, y]*G[1, z])/3 - 
     (2*G[1, z]*G[-z, y])/3 - (2*G[0, 1, z])/3 + (2*G[0, 1 - z, y])/3 + 
     (2*G[1, 0, z])/3 + (2*G[1 - z, 0, y])/3 - (2*G[-z, 1 - z, y])/3)/
    (mh2*N*(1 - y - z)^2*z) + ((G[0, z]*G[1 - z, y])/3 - 
     (G[1, z]*G[-z, y])/3 - G[-z, 1 - z, y]/3)/(mh2*N*y^2*(1 - z)) + 
   (N*((G[0, y]*G[1, z])/6 - (G[1, z]*G[-z, y])/6 - G[0, 1, z]/6 + 
      G[0, 1 - z, y]/6 - G[1, 0, y]/6 + G[1 - z, 0, y]/6 - 
      G[-z, 1 - z, y]/6))/(mh2*(1 - y - z)*z^2) + 
   (N*(-1/12*(G[0, z]*G[1 - z, y]) + (G[1, z]*G[-z, y])/12 + 
      G[-z, 1 - z, y]/12))/(mh2*y^2*(1 - z)) + 
   (N*(-1/6*(G[0, z]*G[1 - z, y]) + (G[1, z]*G[-z, y])/6 + 
      G[-z, 1 - z, y]/6))/(mh2*y^2*(1 - z)^2) + 
   (N*(Pi^2/36 + (G[0, y]*G[0, z])/6 - (G[0, y]*G[1, z])/6 + 
      (G[1, z]*G[-z, y])/6 + G[0, 1, z]/6 - G[0, 1 - z, y]/6 - G[1, 0, z]/6 - 
      G[1 - z, 0, y]/6 + G[-z, 1 - z, y]/6))/(mh2*(1 - y - z)^2*z) + 
   ((-2*G[0, y]*G[1, z])/3 + (2*G[1, z]*G[-z, y])/3 + (2*G[0, 1, z])/3 - 
     (2*G[0, 1 - z, y])/3 + (2*G[1, 0, y])/3 - (2*G[1 - z, 0, y])/3 + 
     (2*G[-z, 1 - z, y])/3)/(mh2*N*(1 - y - z)*z^2) + 
   (N*y*((-3*G[0, y]*G[1, z])/4 + (3*G[1, z]*G[-z, y])/4 + (3*G[0, 1, z])/4 - 
      (3*G[0, 1 - z, y])/4 + (3*G[1, 0, y])/4 - (3*G[1 - z, 0, y])/4 + 
      (3*G[-z, 1 - z, y])/4))/(mh2*(1 - z)) + 
   (N*y*((-3*G[0, y]*G[1, z])/4 + (3*G[1, z]*G[-z, y])/4 + (3*G[0, 1, z])/4 - 
      (3*G[0, 1 - z, y])/4 + (3*G[1, 0, y])/4 - (3*G[1 - z, 0, y])/4 + 
      (3*G[-z, 1 - z, y])/4))/(mh2*z) + 
   (N*((-3*G[0, y])/4 + (3*G[1, z])/4 - G[0, y]*G[1, z] + (3*G[1 - z, y])/4 + 
      G[1, z]*G[-z, y] + G[0, 1, z] - G[0, 1 - z, y] + G[1, 0, y] - 
      G[1 - z, 0, y] + G[-z, 1 - z, y]))/(mh2*(1 - z)) + 
   (N*y*((-3*G[0, y]*G[1, z])/2 + (3*G[1, z]*G[-z, y])/2 + (3*G[0, 1, z])/2 - 
      (3*G[0, 1 - z, y])/2 + (3*G[1, 0, y])/2 - (3*G[1 - z, 0, y])/2 + 
      (3*G[-z, 1 - z, y])/2))/(mh2*(1 - z)^2) + 
   (N*z*((Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 + (G[0, y]*G[1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 0, z])/2 + (G[0, z]*G[1 - z, 0, y])/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 1, 0, z]/2 - 
      G[1 - z, 1, 0, y]/2))/(mh2*(y + z)^2) + 
   (N*z*(Pi^2/12 + (G[0, y]*G[0, z])/2 + (Pi^2*G[1, z])/12 + 
      (Pi^2*G[1 - z, y])/12 - G[1, 0, y]/2 - G[1, 0, z]/2 + 
      (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/2 + 
      (G[0, z]*G[1 - z, 0, y])/2 - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*(1 - y - z)) + 
   (N*z*(Pi^2/12 + (G[0, y]*G[0, z])/2 + (Pi^2*G[1, z])/12 + 
      (Pi^2*G[1 - z, y])/12 - G[1, 0, y]/2 - G[1, 0, z]/2 + 
      (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/2 + 
      (G[0, z]*G[1 - z, 0, y])/2 - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*(y + z)) + 
   (z*(-1/3*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/3 - 2*G[0, y]*G[1, 0, z] + 
      2*G[1 - z, y]*G[1, 0, z] - 2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 
      2*G[0, 1, 0, z] + 2*G[1, 1, 0, z] + 2*G[1 - z, 1, 0, y]))/
    (mh2*N*(y + z)^2) + (z*(-1/3*Pi^2 - 2*G[0, y]*G[0, z] - 
      (Pi^2*G[1, z])/3 - (Pi^2*G[1 - z, y])/3 + 2*G[1, 0, y] + 2*G[1, 0, z] - 
      2*G[0, y]*G[1, 0, z] + 2*G[1 - z, y]*G[1, 0, z] - 
      2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
      2*G[1, 1, 0, z] + 2*G[1 - z, 1, 0, y]))/(mh2*N*(1 - y - z)) + 
   (z*(-1/3*Pi^2 - 2*G[0, y]*G[0, z] - (Pi^2*G[1, z])/3 - 
      (Pi^2*G[1 - z, y])/3 + 2*G[1, 0, y] + 2*G[1, 0, z] - 
      2*G[0, y]*G[1, 0, z] + 2*G[1 - z, y]*G[1, 0, z] - 
      2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
      2*G[1, 1, 0, z] + 2*G[1 - z, 1, 0, y]))/(mh2*N*(y + z)) + 
   (N*(-(G[0, y]*G[1, z]) + G[0, z]*G[1 - z, y] + G[0, 1, z] + 
      (G[1 - z, y]*G[0, 1, z])/3 - G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/
       3 + G[1, 0, z] + (G[1 - z, y]*G[1, 0, z])/3 - (G[0, y]*G[1, 1, z])/3 - 
      G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/3 + 
      (G[0, z]*G[1 - z, 1 - z, y])/3 + G[0, 1, 1, z]/3 - 
      G[0, 1 - z, 1 - z, y]/3 + G[1, 0, 1, z]/3 + G[1, 1, 0, z]/3 - 
      G[1 - z, 0, 1 - z, y]/3 - G[1 - z, 1 - z, 0, y]/3))/(mh2*(y + z)^2) + 
   (4*G[0, y]*G[1, z] - 4*G[0, z]*G[1 - z, y] - 4*G[0, 1, z] - 
     (4*G[1 - z, y]*G[0, 1, z])/3 + 4*G[0, 1 - z, y] + 
     (4*G[1, z]*G[0, 1 - z, y])/3 - 4*G[1, 0, z] - (4*G[1 - z, y]*G[1, 0, z])/
      3 + (4*G[0, y]*G[1, 1, z])/3 + 4*G[1 - z, 0, y] + 
     (4*G[1, z]*G[1 - z, 0, y])/3 - (4*G[0, z]*G[1 - z, 1 - z, y])/3 - 
     (4*G[0, 1, 1, z])/3 + (4*G[0, 1 - z, 1 - z, y])/3 - 
     (4*G[1, 0, 1, z])/3 - (4*G[1, 1, 0, z])/3 + (4*G[1 - z, 0, 1 - z, y])/
      3 + (4*G[1 - z, 1 - z, 0, y])/3)/(mh2*N*(y + z)^2) + 
   (y*(-18*zeta3 + Pi^2*G[0, y] - Pi^2*G[1, z] - Pi^2*G[1 - z, y] + 
      6*G[0, y]*G[0, 1, z] - 6*G[1 - z, y]*G[0, 1, z] + 
      6*G[1, z]*G[0, -z, y] - 6*G[1, z]*G[1 - z, -z, y] - 6*G[0, 0, 1, z] - 
      6*G[0, 1, 0, y] + 6*G[0, -z, 1 - z, y] - 6*G[1, 0, 1, z] + 
      6*G[1 - z, 1, 0, y] - 6*G[1 - z, -z, 1 - z, y]))/(mh2*N*(1 - z)^3) + 
   (-Pi^2 - 12*zeta3 + (2*Pi^2*G[0, y])/3 - (2*Pi^2*G[1, z])/3 - 
     (2*Pi^2*G[1 - z, y])/3 - 6*G[1, z]*G[-z, y] - 6*G[0, 1, z] + 
     4*G[0, y]*G[0, 1, z] - 4*G[1 - z, y]*G[0, 1, z] + 
     4*G[1, z]*G[0, -z, y] + 6*G[1, 0, y] - 4*G[1, z]*G[1 - z, -z, y] - 
     6*G[-z, 1 - z, y] - 4*G[0, 0, 1, z] - 4*G[0, 1, 0, y] + 
     4*G[0, -z, 1 - z, y] - 4*G[1, 0, 1, z] + 4*G[1 - z, 1, 0, y] - 
     4*G[1 - z, -z, 1 - z, y])/(mh2*N*(1 - z)^2) + 
   (N*(Pi^2/4 + 3*zeta3 - (Pi^2*G[0, y])/6 + (Pi^2*G[1, z])/6 + 
      (Pi^2*G[1 - z, y])/6 + (3*G[1, z]*G[-z, y])/2 + (3*G[0, 1, z])/2 - 
      G[0, y]*G[0, 1, z] + G[1 - z, y]*G[0, 1, z] - G[1, z]*G[0, -z, y] - 
      (3*G[1, 0, y])/2 + G[1, z]*G[1 - z, -z, y] + (3*G[-z, 1 - z, y])/2 + 
      G[0, 0, 1, z] + G[0, 1, 0, y] - G[0, -z, 1 - z, y] + G[1, 0, 1, z] - 
      G[1 - z, 1, 0, y] + G[1 - z, -z, 1 - z, y]))/(mh2*(1 - z)^2) + 
   (N*y*((9*zeta3)/2 - (Pi^2*G[0, y])/4 + (Pi^2*G[1, z])/4 + 
      (Pi^2*G[1 - z, y])/4 - (3*G[0, y]*G[0, 1, z])/2 + 
      (3*G[1 - z, y]*G[0, 1, z])/2 - (3*G[1, z]*G[0, -z, y])/2 + 
      (3*G[1, z]*G[1 - z, -z, y])/2 + (3*G[0, 0, 1, z])/2 + 
      (3*G[0, 1, 0, y])/2 - (3*G[0, -z, 1 - z, y])/2 + (3*G[1, 0, 1, z])/2 - 
      (3*G[1 - z, 1, 0, y])/2 + (3*G[1 - z, -z, 1 - z, y])/2))/
    (mh2*(1 - z)^3) + (-1/6*Pi^2 + G[0, y]/3 - G[0, z]/3 - G[0, y]*G[0, z] + 
     (Pi^2*G[1, y])/6 - (Pi^2*G[1, z])/6 - (4*G[0, y]*G[1, z])/3 + 
     (4*G[0, z]*G[1 - z, y])/3 + (4*G[0, 1, z])/3 - G[0, y]*G[0, 1, z] + 
     2*G[-z, y]*G[0, 1, z] - (4*G[0, 1 - z, y])/3 - G[0, z]*G[0, 1 - z, y] + 
     G[1, 0, y] + G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + 
     (7*G[1, 0, z])/3 - G[0, y]*G[1, 0, z] + 2*G[-z, y]*G[1, 0, z] - 
     (4*G[1 - z, 0, y])/3 - 2*G[1, z]*G[-z, 0, y] + 
     2*G[0, z]*G[-z, 1 - z, y] + 2*G[0, 0, 1, z] + G[0, 1, 0, y] + 
     G[0, 1, 0, z] + G[1, 0, 1, z] - G[1, 0, 1 - z, y] - G[1, 1, 0, y] + 
     2*G[1, 1, 0, z] - G[1, 1 - z, 0, y] - 2*G[-z, 0, 1 - z, y] - 
     2*G[-z, 1 - z, 0, y])/(mh2*N*(1 - y - z)^2) + 
   ((Pi^2*G[1, y])/9 - (Pi^2*G[1, z])/9 - (2*G[0, y]*G[0, 1, z])/3 + 
     (4*G[-z, y]*G[0, 1, z])/3 - (2*G[0, z]*G[0, 1 - z, y])/3 + 
     (2*G[0, z]*G[1, 0, y])/3 - (2*G[1, z]*G[1, 0, y])/3 - 
     (2*G[0, y]*G[1, 0, z])/3 + (4*G[-z, y]*G[1, 0, z])/3 - 
     (4*G[1, z]*G[-z, 0, y])/3 + (4*G[0, z]*G[-z, 1 - z, y])/3 + 
     (4*G[0, 0, 1, z])/3 + (2*G[0, 1, 0, y])/3 + (2*G[0, 1, 0, z])/3 + 
     (2*G[1, 0, 1, z])/3 - (2*G[1, 0, 1 - z, y])/3 - (2*G[1, 1, 0, y])/3 + 
     (4*G[1, 1, 0, z])/3 - (2*G[1, 1 - z, 0, y])/3 - 
     (4*G[-z, 0, 1 - z, y])/3 - (4*G[-z, 1 - z, 0, y])/3)/
    (mh2*N*(1 - y - z)^3) + (N*(-G[0, y] + G[0, z] + (G[0, y]*G[1, z])/6 - 
      (G[0, z]*G[1 - z, y])/6 - G[0, 1, z]/6 + (G[1 - z, y]*G[0, 1, z])/3 + 
      G[-z, y]*G[0, 1, z] + G[0, 1 - z, y]/6 - G[0, z]*G[0, 1 - z, y] - 
      (G[1, z]*G[0, 1 - z, y])/3 + G[1, z]*G[0, -z, y] - G[1, 0, y]/2 + 
      G[1, 0, z]/3 - (2*G[1 - z, y]*G[1, 0, z])/3 + G[-z, y]*G[1, 0, z] - 
      (G[0, y]*G[1, 1, z])/3 + G[1 - z, 0, y]/6 - (G[1, z]*G[1 - z, 0, y])/
       3 + (G[0, z]*G[1 - z, 1 - z, y])/3 - G[1, z]*G[-z, 0, y] + 
      G[0, z]*G[-z, 1 - z, y] + G[0, 1, 0, y] + G[0, 1, 1, z]/3 - 
      G[0, 1 - z, 1 - z, y]/3 + G[0, -z, 1 - z, y] + G[1, 0, 1, z]/3 - 
      (2*G[1, 1, 0, z])/3 - G[1 - z, 0, 1 - z, y]/3 + G[1 - z, 1, 0, y] - 
      G[1 - z, 1 - z, 0, y]/3 - G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y]))/
    (mh2*(y + z)) + (N*(-1/36*(Pi^2*G[1, y]) + (Pi^2*G[1, z])/36 + 
      (G[0, y]*G[0, 1, z])/6 - (G[-z, y]*G[0, 1, z])/3 + 
      (G[0, z]*G[0, 1 - z, y])/6 - (G[0, z]*G[1, 0, y])/6 + 
      (G[1, z]*G[1, 0, y])/6 + (G[0, y]*G[1, 0, z])/6 - 
      (G[-z, y]*G[1, 0, z])/3 + (G[1, z]*G[-z, 0, y])/3 - 
      (G[0, z]*G[-z, 1 - z, y])/3 - G[0, 0, 1, z]/3 - G[0, 1, 0, y]/6 - 
      G[0, 1, 0, z]/6 - G[1, 0, 1, z]/6 + G[1, 0, 1 - z, y]/6 + 
      G[1, 1, 0, y]/6 - G[1, 1, 0, z]/3 + G[1, 1 - z, 0, y]/6 + 
      G[-z, 0, 1 - z, y]/3 + G[-z, 1 - z, 0, y]/3))/(mh2*(1 - y - z)^3) + 
   (N*(Pi^2/24 - G[0, y]/12 + G[0, z]/12 + (G[0, y]*G[0, z])/4 - 
      (Pi^2*G[1, y])/24 + (Pi^2*G[1, z])/24 + (G[0, y]*G[1, z])/3 - 
      (G[0, z]*G[1 - z, y])/3 - G[0, 1, z]/3 + (G[0, y]*G[0, 1, z])/4 - 
      (G[-z, y]*G[0, 1, z])/2 + G[0, 1 - z, y]/3 + (G[0, z]*G[0, 1 - z, y])/
       4 - G[1, 0, y]/4 - (G[0, z]*G[1, 0, y])/4 + (G[1, z]*G[1, 0, y])/4 - 
      (7*G[1, 0, z])/12 + (G[0, y]*G[1, 0, z])/4 - (G[-z, y]*G[1, 0, z])/2 + 
      G[1 - z, 0, y]/3 + (G[1, z]*G[-z, 0, y])/2 - (G[0, z]*G[-z, 1 - z, y])/
       2 - G[0, 0, 1, z]/2 - G[0, 1, 0, y]/4 - G[0, 1, 0, z]/4 - 
      G[1, 0, 1, z]/4 + G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 - 
      G[1, 1, 0, z]/2 + G[1, 1 - z, 0, y]/4 + G[-z, 0, 1 - z, y]/2 + 
      G[-z, 1 - z, 0, y]/2))/(mh2*(1 - y - z)^2) + 
   (4*G[0, y] - 4*G[0, z] - (2*G[0, y]*G[1, z])/3 + 
     (2*G[0, z]*G[1 - z, y])/3 + (2*G[0, 1, z])/3 - 
     (4*G[1 - z, y]*G[0, 1, z])/3 - 4*G[-z, y]*G[0, 1, z] - 
     (2*G[0, 1 - z, y])/3 + 4*G[0, z]*G[0, 1 - z, y] + 
     (4*G[1, z]*G[0, 1 - z, y])/3 - 4*G[1, z]*G[0, -z, y] + 2*G[1, 0, y] - 
     (4*G[1, 0, z])/3 + (8*G[1 - z, y]*G[1, 0, z])/3 - 
     4*G[-z, y]*G[1, 0, z] + (4*G[0, y]*G[1, 1, z])/3 - 
     (2*G[1 - z, 0, y])/3 + (4*G[1, z]*G[1 - z, 0, y])/3 - 
     (4*G[0, z]*G[1 - z, 1 - z, y])/3 + 4*G[1, z]*G[-z, 0, y] - 
     4*G[0, z]*G[-z, 1 - z, y] - 4*G[0, 1, 0, y] - (4*G[0, 1, 1, z])/3 + 
     (4*G[0, 1 - z, 1 - z, y])/3 - 4*G[0, -z, 1 - z, y] - 
     (4*G[1, 0, 1, z])/3 + (8*G[1, 1, 0, z])/3 + (4*G[1 - z, 0, 1 - z, y])/
      3 - 4*G[1 - z, 1, 0, y] + (4*G[1 - z, 1 - z, 0, y])/3 + 
     4*G[-z, 0, 1 - z, y] + 4*G[-z, 1 - z, 0, y])/(mh2*N*(y + z)) + 
   ((Pi^2*G[1, y])/3 + 2*G[0, z]*G[1, 0, y] - 2*G[1, z]*G[1, 0, y] + 
     2*G[-z, y]*G[1, 0, z] - 2*G[1, z]*G[-z, 0, y] + 
     2*G[0, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, -z, y] - 
     2*G[1, 0, 1 - z, y] - 2*G[1, 1, 0, y] - 2*G[1, 1 - z, 0, y] - 
     2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] - 2*G[-z, -z, 1 - z, y])/
    (mh2*N*y*(1 - z)^4) + ((Pi^2*G[1, y])/3 + 2*G[0, z]*G[1, 0, y] - 
     2*G[1, z]*G[1, 0, y] + 2*G[-z, y]*G[1, 0, z] - 2*G[1, z]*G[-z, 0, y] + 
     2*G[0, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, -z, y] - 
     2*G[1, 0, 1 - z, y] - 2*G[1, 1, 0, y] - 2*G[1, 1 - z, 0, y] - 
     2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] - 2*G[-z, -z, 1 - z, y])/
    (mh2*N*(1 - z)^4*(1 - y - z)) + (2*G[1, z] + 2*G[1 - z, y] + 
     4*G[0, z]*G[1 - z, y] - (8*G[1, z]*G[1 - z, y])/3 - 4*G[1, z]*G[-z, y] - 
     4*G[1 - z, y]*G[0, 1, z] - 4*G[-z, y]*G[0, 1, z] + 
     2*G[0, z]*G[0, 1 - z, y] + 4*G[1, z]*G[0, 1 - z, y] - 
     2*G[1, z]*G[0, -z, y] + 4*G[1, 0, y] - 2*G[-z, y]*G[1, 0, z] - 
     (8*G[1, 1, z])/3 + 4*G[0, y]*G[1, 1, z] - 2*G[-z, y]*G[1, 1, z] + 
     4*G[1, z]*G[1 - z, 0, y] - (8*G[1 - z, 1 - z, y])/3 - 
     2*G[0, z]*G[1 - z, 1 - z, y] - 2*G[1, z]*G[1 - z, -z, y] + 
     4*G[1, z]*G[-z, 0, y] - 4*G[-z, 1 - z, y] - 2*G[0, z]*G[-z, 1 - z, y] - 
     2*G[1, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, -z, y] - 4*G[0, 1, 0, y] - 
     4*G[0, 1, 1, z] + 4*G[0, 1 - z, 1 - z, y] - 2*G[0, -z, 1 - z, y] - 
     4*G[1, 0, 1, z] + 4*G[1 - z, 0, 1 - z, y] - 4*G[1 - z, 1, 0, y] + 
     4*G[1 - z, 1 - z, 0, y] - 2*G[1 - z, -z, 1 - z, y] + 
     4*G[-z, 0, 1 - z, y] + 4*G[-z, 1 - z, 0, y] - 2*G[-z, 1 - z, 1 - z, y] - 
     2*G[-z, -z, 1 - z, y])/(mh2*N*y*z) + 
   ((2*Pi^2*G[1, y])/9 + (4*G[0, z]*G[1, 0, y])/3 - 
     (4*G[1, z]*G[1, 0, y])/3 + (4*G[-z, y]*G[1, 0, z])/3 - 
     (4*G[1, z]*G[-z, 0, y])/3 + (4*G[0, z]*G[-z, 1 - z, y])/3 - 
     (4*G[1, z]*G[-z, -z, y])/3 - (4*G[1, 0, 1 - z, y])/3 - 
     (4*G[1, 1, 0, y])/3 - (4*G[1, 1 - z, 0, y])/3 - 
     (4*G[-z, 0, 1 - z, y])/3 - (4*G[-z, 1 - z, 0, y])/3 - 
     (4*G[-z, -z, 1 - z, y])/3)/(mh2*N*(1 - z)^3*(1 - y - z)^2) + 
   (-1/3*G[0, y] + (Pi^2*G[1, z])/6 + (G[0, y]*G[1, z])/3 - 
     (2*G[0, z]*G[1 - z, y])/3 - (G[1, z]*G[-z, y])/3 - G[0, 1, z] + 
     G[0, y]*G[0, 1, z] - 2*G[-z, y]*G[0, 1, z] + G[0, 1 - z, y]/3 + 
     G[0, z]*G[0, 1 - z, y] + G[1, 0, y]/3 - (2*G[1, 0, z])/3 + 
     G[0, y]*G[1, 0, z] - G[-z, y]*G[1, 0, z] + G[1 - z, 0, y]/3 + 
     G[1, z]*G[-z, 0, y] - G[-z, 1 - z, y]/3 - G[0, z]*G[-z, 1 - z, y] - 
     G[1, z]*G[-z, -z, y] - 2*G[0, 0, 1, z] - G[0, 1, 0, y] - G[0, 1, 0, z] - 
     G[1, 0, 1, z] - 2*G[1, 1, 0, z] + G[-z, 0, 1 - z, y] + 
     G[-z, 1 - z, 0, y] - G[-z, -z, 1 - z, y])/(mh2*N*(1 - y - z)*z) + 
   (N*(G[1, z] + G[0, y]*G[1, z] + G[1 - z, y] + G[0, z]*G[1 - z, y] - 
      (4*G[1, z]*G[1 - z, y])/3 - 2*G[1, z]*G[-z, y] - G[0, 1, z] - 
      (G[1 - z, y]*G[0, 1, z])/2 - (G[-z, y]*G[0, 1, z])/2 + G[0, 1 - z, y] - 
      (G[0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, y])/2 + 
      (G[1, z]*G[0, -z, y])/2 + G[1, 0, z] + (G[-z, y]*G[1, 0, z])/2 - 
      (4*G[1, 1, z])/3 + (G[0, y]*G[1, 1, z])/2 - G[-z, y]*G[1, 1, z] + 
      G[1 - z, 0, y] + (G[1, z]*G[1 - z, 0, y])/2 - (4*G[1 - z, 1 - z, y])/
       3 + (G[0, z]*G[1 - z, 1 - z, y])/2 - G[1, z]*G[1 - z, -z, y] + 
      (G[1, z]*G[-z, 0, y])/2 - 2*G[-z, 1 - z, y] + (G[0, z]*G[-z, 1 - z, y])/
       2 - G[1, z]*G[-z, 1 - z, y] - G[1, z]*G[-z, -z, y] - G[0, 1, 0, y]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y]/2 - 
      G[1, 0, 1, z]/2 + G[1 - z, 0, 1 - z, y]/2 - G[1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 0, y]/2 - G[1 - z, -z, 1 - z, y] + 
      G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2 - G[-z, 1 - z, 1 - z, y] - 
      G[-z, -z, 1 - z, y]))/(mh2*z*(y + z)) + 
   ((Pi^2*G[1, y])/9 + (2*G[0, z]*G[1, 0, y])/3 - (2*G[1, z]*G[1, 0, y])/3 + 
     (2*G[-z, y]*G[1, 0, z])/3 - (2*G[1, z]*G[-z, 0, y])/3 + 
     (2*G[0, z]*G[-z, 1 - z, y])/3 - (2*G[1, z]*G[-z, -z, y])/3 - 
     (2*G[1, 0, 1 - z, y])/3 - (2*G[1, 1, 0, y])/3 - 
     (2*G[1, 1 - z, 0, y])/3 - (2*G[-z, 0, 1 - z, y])/3 - 
     (2*G[-z, 1 - z, 0, y])/3 - (2*G[-z, -z, 1 - z, y])/3)/
    (mh2*N*y^2*(1 - z)^3) + ((Pi^2*G[1, y])/9 + (2*G[0, z]*G[1, 0, y])/3 - 
     (2*G[1, z]*G[1, 0, y])/3 + (2*G[-z, y]*G[1, 0, z])/3 - 
     (2*G[1, z]*G[-z, 0, y])/3 + (2*G[0, z]*G[-z, 1 - z, y])/3 - 
     (2*G[1, z]*G[-z, -z, y])/3 - (2*G[1, 0, 1 - z, y])/3 - 
     (2*G[1, 1, 0, y])/3 - (2*G[1, 1 - z, 0, y])/3 - 
     (2*G[-z, 0, 1 - z, y])/3 - (2*G[-z, 1 - z, 0, y])/3 - 
     (2*G[-z, -z, 1 - z, y])/3)/(mh2*N*(1 - z)^2*(1 - y - z)^3) + 
   ((Pi^2*G[1, z])/9 + (2*G[0, y]*G[0, 1, z])/3 - (4*G[-z, y]*G[0, 1, z])/3 + 
     (2*G[0, z]*G[0, 1 - z, y])/3 + (2*G[0, y]*G[1, 0, z])/3 - 
     (2*G[-z, y]*G[1, 0, z])/3 + (2*G[1, z]*G[-z, 0, y])/3 - 
     (2*G[0, z]*G[-z, 1 - z, y])/3 - (2*G[1, z]*G[-z, -z, y])/3 - 
     (4*G[0, 0, 1, z])/3 - (2*G[0, 1, 0, y])/3 - (2*G[0, 1, 0, z])/3 - 
     (2*G[1, 0, 1, z])/3 - (4*G[1, 1, 0, z])/3 + (2*G[-z, 0, 1 - z, y])/3 + 
     (2*G[-z, 1 - z, 0, y])/3 - (2*G[-z, -z, 1 - z, y])/3)/
    (mh2*N*(1 - y - z)^3*z) + 
   (N*(-1/36*Pi^2 - (G[0, y]*G[0, z])/6 + (Pi^2*G[1, y])/18 + G[1, 0, y]/6 + 
      (G[0, z]*G[1, 0, y])/3 - (G[1, z]*G[1, 0, y])/3 + G[1, 0, z]/6 + 
      (G[-z, y]*G[1, 0, z])/3 - (G[1, z]*G[-z, 0, y])/3 + 
      (G[0, z]*G[-z, 1 - z, y])/3 - (G[1, z]*G[-z, -z, y])/3 - 
      G[1, 0, 1 - z, y]/3 - G[1, 1, 0, y]/3 - G[1, 1 - z, 0, y]/3 - 
      G[-z, 0, 1 - z, y]/3 - G[-z, 1 - z, 0, y]/3 - G[-z, -z, 1 - z, y]/3))/
    (mh2*(1 - z)*(1 - y - z)^3) + 
   (N*(-1/36*Pi^2 - (G[0, y]*G[0, z])/6 + (Pi^2*G[1, y])/18 - 
      (G[0, z]*G[1 - z, y])/6 + (G[1, z]*G[-z, y])/6 + G[1, 0, y]/6 + 
      (G[0, z]*G[1, 0, y])/3 - (G[1, z]*G[1, 0, y])/3 + G[1, 0, z]/6 + 
      (G[-z, y]*G[1, 0, z])/3 - (G[1, z]*G[-z, 0, y])/3 + G[-z, 1 - z, y]/6 + 
      (G[0, z]*G[-z, 1 - z, y])/3 - (G[1, z]*G[-z, -z, y])/3 - 
      G[1, 0, 1 - z, y]/3 - G[1, 1, 0, y]/3 - G[1, 1 - z, 0, y]/3 - 
      G[-z, 0, 1 - z, y]/3 - G[-z, 1 - z, 0, y]/3 - G[-z, -z, 1 - z, y]/3))/
    (mh2*(1 - z)^2*(1 - y - z)^2) + 
   (N*(-1/36*Pi^2 - (G[0, y]*G[0, z])/6 + (Pi^2*G[1, y])/18 - 
      (G[0, z]*G[1 - z, y])/3 + (G[1, z]*G[-z, y])/3 + G[1, 0, y]/6 + 
      (G[0, z]*G[1, 0, y])/3 - (G[1, z]*G[1, 0, y])/3 + G[1, 0, z]/6 + 
      (G[-z, y]*G[1, 0, z])/3 - (G[1, z]*G[-z, 0, y])/3 + G[-z, 1 - z, y]/3 + 
      (G[0, z]*G[-z, 1 - z, y])/3 - (G[1, z]*G[-z, -z, y])/3 - 
      G[1, 0, 1 - z, y]/3 - G[1, 1, 0, y]/3 - G[1, 1 - z, 0, y]/3 - 
      G[-z, 0, 1 - z, y]/3 - G[-z, 1 - z, 0, y]/3 - G[-z, -z, 1 - z, y]/3))/
    (mh2*y*(1 - z)^3) + (N*(-1/36*Pi^2 - (G[0, y]*G[0, z])/6 + 
      (Pi^2*G[1, y])/18 - (G[0, z]*G[1 - z, y])/3 + (G[1, z]*G[-z, y])/3 + 
      G[1, 0, y]/6 + (G[0, z]*G[1, 0, y])/3 - (G[1, z]*G[1, 0, y])/3 + 
      G[1, 0, z]/6 + (G[-z, y]*G[1, 0, z])/3 - (G[1, z]*G[-z, 0, y])/3 + 
      G[-z, 1 - z, y]/3 + (G[0, z]*G[-z, 1 - z, y])/3 - 
      (G[1, z]*G[-z, -z, y])/3 - G[1, 0, 1 - z, y]/3 - G[1, 1, 0, y]/3 - 
      G[1, 1 - z, 0, y]/3 - G[-z, 0, 1 - z, y]/3 - G[-z, 1 - z, 0, y]/3 - 
      G[-z, -z, 1 - z, y]/3))/(mh2*(1 - z)^3*(1 - y - z)) + 
   (N*(-1/12*G[0, z] + (Pi^2*G[1, y])/24 - (G[0, y]*G[1, z])/6 + 
      (G[0, z]*G[1 - z, y])/3 - (G[1, z]*G[-z, y])/3 - G[0, 1 - z, y]/6 + 
      (G[0, z]*G[1, 0, y])/4 - (G[1, z]*G[1, 0, y])/4 + G[1, 0, z]/6 + 
      (G[-z, y]*G[1, 0, z])/4 - G[1 - z, 0, y]/6 - (G[1, z]*G[-z, 0, y])/4 - 
      G[-z, 1 - z, y]/3 + (G[0, z]*G[-z, 1 - z, y])/4 - 
      (G[1, z]*G[-z, -z, y])/4 - G[1, 0, 1 - z, y]/4 - G[1, 1, 0, y]/4 - 
      G[1, 1 - z, 0, y]/4 - G[-z, 0, 1 - z, y]/4 - G[-z, 1 - z, 0, y]/4 - 
      G[-z, -z, 1 - z, y]/4))/(mh2*(1 - z)*(1 - y - z)^2) + 
   (N*(-1/12*G[0, z] + (Pi^2*G[1, y])/24 - (G[0, y]*G[1, z])/6 + 
      (G[0, z]*G[1 - z, y])/4 - (G[1, z]*G[-z, y])/4 - G[0, 1 - z, y]/6 + 
      (G[0, z]*G[1, 0, y])/4 - (G[1, z]*G[1, 0, y])/4 + G[1, 0, z]/6 + 
      (G[-z, y]*G[1, 0, z])/4 - G[1 - z, 0, y]/6 - (G[1, z]*G[-z, 0, y])/4 - 
      G[-z, 1 - z, y]/4 + (G[0, z]*G[-z, 1 - z, y])/4 - 
      (G[1, z]*G[-z, -z, y])/4 - G[1, 0, 1 - z, y]/4 - G[1, 1, 0, y]/4 - 
      G[1, 1 - z, 0, y]/4 - G[-z, 0, 1 - z, y]/4 - G[-z, 1 - z, 0, y]/4 - 
      G[-z, -z, 1 - z, y]/4))/(mh2*y*(1 - z)^2) + 
   (N*(-1/12*G[0, z] + (Pi^2*G[1, y])/24 - (G[0, y]*G[1, z])/6 + 
      (G[0, z]*G[1 - z, y])/4 - (G[1, z]*G[-z, y])/4 - G[0, 1 - z, y]/6 + 
      (G[0, z]*G[1, 0, y])/4 - (G[1, z]*G[1, 0, y])/4 + G[1, 0, z]/6 + 
      (G[-z, y]*G[1, 0, z])/4 - G[1 - z, 0, y]/6 - (G[1, z]*G[-z, 0, y])/4 - 
      G[-z, 1 - z, y]/4 + (G[0, z]*G[-z, 1 - z, y])/4 - 
      (G[1, z]*G[-z, -z, y])/4 - G[1, 0, 1 - z, y]/4 - G[1, 1, 0, y]/4 - 
      G[1, 1 - z, 0, y]/4 - G[-z, 0, 1 - z, y]/4 - G[-z, 1 - z, 0, y]/4 - 
      G[-z, -z, 1 - z, y]/4))/(mh2*(1 - z)^2*(1 - y - z)) + 
   (N*((Pi^2*G[1, z])/36 + (G[0, y]*G[0, 1, z])/6 - (G[-z, y]*G[0, 1, z])/3 + 
      (G[0, z]*G[0, 1 - z, y])/6 + (G[0, y]*G[1, 0, z])/6 - 
      (G[-z, y]*G[1, 0, z])/6 + (G[1, z]*G[-z, 0, y])/6 - 
      (G[0, z]*G[-z, 1 - z, y])/6 - (G[1, z]*G[-z, -z, y])/6 - 
      G[0, 0, 1, z]/3 - G[0, 1, 0, y]/6 - G[0, 1, 0, z]/6 - G[1, 0, 1, z]/6 - 
      G[1, 1, 0, z]/3 + G[-z, 0, 1 - z, y]/6 + G[-z, 1 - z, 0, y]/6 - 
      G[-z, -z, 1 - z, y]/6))/(mh2*(1 - y - z)^2*z^2) + 
   (N*(-1/36*(Pi^2*G[1, z]) - (G[0, y]*G[0, 1, z])/6 + 
      (G[-z, y]*G[0, 1, z])/3 - (G[0, z]*G[0, 1 - z, y])/6 - 
      (G[0, y]*G[1, 0, z])/6 + (G[-z, y]*G[1, 0, z])/6 - 
      (G[1, z]*G[-z, 0, y])/6 + (G[0, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 + G[0, 0, 1, z]/3 + G[0, 1, 0, y]/6 + 
      G[0, 1, 0, z]/6 + G[1, 0, 1, z]/6 + G[1, 1, 0, z]/3 - 
      G[-z, 0, 1 - z, y]/6 - G[-z, 1 - z, 0, y]/6 + G[-z, -z, 1 - z, y]/6))/
    (mh2*(1 - y - z)^3*z) + 
   (N*(-1/36*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/6 + 
      (G[1, z]*G[1, 0, y])/6 - (G[-z, y]*G[1, 0, z])/6 + 
      (G[1, z]*G[-z, 0, y])/6 - (G[0, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 + G[1, 0, 1 - z, y]/6 + G[1, 1, 0, y]/6 + 
      G[1, 1 - z, 0, y]/6 + G[-z, 0, 1 - z, y]/6 + G[-z, 1 - z, 0, y]/6 + 
      G[-z, -z, 1 - z, y]/6))/(mh2*y^2*(1 - z)^3) + 
   (N*(-1/36*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/6 + 
      (G[1, z]*G[1, 0, y])/6 - (G[-z, y]*G[1, 0, z])/6 + 
      (G[1, z]*G[-z, 0, y])/6 - (G[0, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 + G[1, 0, 1 - z, y]/6 + G[1, 1, 0, y]/6 + 
      G[1, 1 - z, 0, y]/6 + G[-z, 0, 1 - z, y]/6 + G[-z, 1 - z, 0, y]/6 + 
      G[-z, -z, 1 - z, y]/6))/(mh2*(1 - z)^2*(1 - y - z)^3) + 
   (N*(G[0, y]/12 - (Pi^2*G[1, z])/24 - (G[0, y]*G[1, z])/12 + 
      (G[0, z]*G[1 - z, y])/6 + (G[1, z]*G[-z, y])/12 + G[0, 1, z]/4 - 
      (G[0, y]*G[0, 1, z])/4 + (G[-z, y]*G[0, 1, z])/2 - G[0, 1 - z, y]/12 - 
      (G[0, z]*G[0, 1 - z, y])/4 - G[1, 0, y]/12 + G[1, 0, z]/6 - 
      (G[0, y]*G[1, 0, z])/4 + (G[-z, y]*G[1, 0, z])/4 - G[1 - z, 0, y]/12 - 
      (G[1, z]*G[-z, 0, y])/4 + G[-z, 1 - z, y]/12 + 
      (G[0, z]*G[-z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, y])/4 + 
      G[0, 0, 1, z]/2 + G[0, 1, 0, y]/4 + G[0, 1, 0, z]/4 + G[1, 0, 1, z]/4 + 
      G[1, 1, 0, z]/2 - G[-z, 0, 1 - z, y]/4 - G[-z, 1 - z, 0, y]/4 + 
      G[-z, -z, 1 - z, y]/4))/(mh2*(1 - y - z)*z) + 
   (N*(-1/18*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/3 + 
      (G[1, z]*G[1, 0, y])/3 - (G[-z, y]*G[1, 0, z])/3 + 
      (G[1, z]*G[-z, 0, y])/3 - (G[0, z]*G[-z, 1 - z, y])/3 + 
      (G[1, z]*G[-z, -z, y])/3 + G[1, 0, 1 - z, y]/3 + G[1, 1, 0, y]/3 + 
      G[1, 1 - z, 0, y]/3 + G[-z, 0, 1 - z, y]/3 + G[-z, 1 - z, 0, y]/3 + 
      G[-z, -z, 1 - z, y]/3))/(mh2*(1 - z)^3*(1 - y - z)^2) + 
   (N*(-1/12*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/2 + 
      (G[1, z]*G[1, 0, y])/2 - (G[-z, y]*G[1, 0, z])/2 + 
      (G[1, z]*G[-z, 0, y])/2 - (G[0, z]*G[-z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, y])/2 + G[1, 0, 1 - z, y]/2 + G[1, 1, 0, y]/2 + 
      G[1, 1 - z, 0, y]/2 + G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2 + 
      G[-z, -z, 1 - z, y]/2))/(mh2*y*(1 - z)^4) + 
   (N*(-1/12*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/2 + 
      (G[1, z]*G[1, 0, y])/2 - (G[-z, y]*G[1, 0, z])/2 + 
      (G[1, z]*G[-z, 0, y])/2 - (G[0, z]*G[-z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, y])/2 + G[1, 0, 1 - z, y]/2 + G[1, 1, 0, y]/2 + 
      G[1, 1 - z, 0, y]/2 + G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2 + 
      G[-z, -z, 1 - z, y]/2))/(mh2*(1 - z)^4*(1 - y - z)) + 
   (N*(-1/2*G[1, z] - G[1 - z, y]/2 - G[0, z]*G[1 - z, y] + 
      (2*G[1, z]*G[1 - z, y])/3 + G[1, z]*G[-z, y] + G[1 - z, y]*G[0, 1, z] + 
      G[-z, y]*G[0, 1, z] - (G[0, z]*G[0, 1 - z, y])/2 - 
      G[1, z]*G[0, 1 - z, y] + (G[1, z]*G[0, -z, y])/2 - G[1, 0, y] + 
      (G[-z, y]*G[1, 0, z])/2 + (2*G[1, 1, z])/3 - G[0, y]*G[1, 1, z] + 
      (G[-z, y]*G[1, 1, z])/2 - G[1, z]*G[1 - z, 0, y] + 
      (2*G[1 - z, 1 - z, y])/3 + (G[0, z]*G[1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, -z, y])/2 - G[1, z]*G[-z, 0, y] + G[-z, 1 - z, y] + 
      (G[0, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[-z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, y])/2 + G[0, 1, 0, y] + G[0, 1, 1, z] - 
      G[0, 1 - z, 1 - z, y] + G[0, -z, 1 - z, y]/2 + G[1, 0, 1, z] - 
      G[1 - z, 0, 1 - z, y] + G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y] + 
      G[1 - z, -z, 1 - z, y]/2 - G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y] + 
      G[-z, 1 - z, 1 - z, y]/2 + G[-z, -z, 1 - z, y]/2))/(mh2*y*z) + 
   (-1/9*(Pi^2*G[1, z]) - (2*G[0, y]*G[0, 1, z])/3 + 
     (4*G[-z, y]*G[0, 1, z])/3 - (2*G[0, z]*G[0, 1 - z, y])/3 - 
     (2*G[0, y]*G[1, 0, z])/3 + (2*G[-z, y]*G[1, 0, z])/3 - 
     (2*G[1, z]*G[-z, 0, y])/3 + (2*G[0, z]*G[-z, 1 - z, y])/3 + 
     (2*G[1, z]*G[-z, -z, y])/3 + (4*G[0, 0, 1, z])/3 + (2*G[0, 1, 0, y])/3 + 
     (2*G[0, 1, 0, z])/3 + (2*G[1, 0, 1, z])/3 + (4*G[1, 1, 0, z])/3 - 
     (2*G[-z, 0, 1 - z, y])/3 - (2*G[-z, 1 - z, 0, y])/3 + 
     (2*G[-z, -z, 1 - z, y])/3)/(mh2*N*(1 - y - z)^2*z^2) + 
   (G[0, z]/3 - (Pi^2*G[1, y])/6 + (2*G[0, y]*G[1, z])/3 - 
     G[0, z]*G[1 - z, y] + G[1, z]*G[-z, y] + (2*G[0, 1 - z, y])/3 - 
     G[0, z]*G[1, 0, y] + G[1, z]*G[1, 0, y] - (2*G[1, 0, z])/3 - 
     G[-z, y]*G[1, 0, z] + (2*G[1 - z, 0, y])/3 + G[1, z]*G[-z, 0, y] + 
     G[-z, 1 - z, y] - G[0, z]*G[-z, 1 - z, y] + G[1, z]*G[-z, -z, y] + 
     G[1, 0, 1 - z, y] + G[1, 1, 0, y] + G[1, 1 - z, 0, y] + 
     G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + G[-z, -z, 1 - z, y])/
    (mh2*N*y*(1 - z)^2) + (G[0, z]/3 - (Pi^2*G[1, y])/6 + 
     (2*G[0, y]*G[1, z])/3 - G[0, z]*G[1 - z, y] + G[1, z]*G[-z, y] + 
     (2*G[0, 1 - z, y])/3 - G[0, z]*G[1, 0, y] + G[1, z]*G[1, 0, y] - 
     (2*G[1, 0, z])/3 - G[-z, y]*G[1, 0, z] + (2*G[1 - z, 0, y])/3 + 
     G[1, z]*G[-z, 0, y] + G[-z, 1 - z, y] - G[0, z]*G[-z, 1 - z, y] + 
     G[1, z]*G[-z, -z, y] + G[1, 0, 1 - z, y] + G[1, 1, 0, y] + 
     G[1, 1 - z, 0, y] + G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + 
     G[-z, -z, 1 - z, y])/(mh2*N*(1 - z)^2*(1 - y - z)) + 
   (G[0, z]/3 - (Pi^2*G[1, y])/6 + (2*G[0, y]*G[1, z])/3 - 
     (4*G[0, z]*G[1 - z, y])/3 + (4*G[1, z]*G[-z, y])/3 + 
     (2*G[0, 1 - z, y])/3 - G[0, z]*G[1, 0, y] + G[1, z]*G[1, 0, y] - 
     (2*G[1, 0, z])/3 - G[-z, y]*G[1, 0, z] + (2*G[1 - z, 0, y])/3 + 
     G[1, z]*G[-z, 0, y] + (4*G[-z, 1 - z, y])/3 - G[0, z]*G[-z, 1 - z, y] + 
     G[1, z]*G[-z, -z, y] + G[1, 0, 1 - z, y] + G[1, 1, 0, y] + 
     G[1, 1 - z, 0, y] + G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + 
     G[-z, -z, 1 - z, y])/(mh2*N*(1 - z)*(1 - y - z)^2) + 
   (Pi^2/9 + (2*G[0, y]*G[0, z])/3 - (2*Pi^2*G[1, y])/9 - (2*G[1, 0, y])/3 - 
     (4*G[0, z]*G[1, 0, y])/3 + (4*G[1, z]*G[1, 0, y])/3 - (2*G[1, 0, z])/3 - 
     (4*G[-z, y]*G[1, 0, z])/3 + (4*G[1, z]*G[-z, 0, y])/3 - 
     (4*G[0, z]*G[-z, 1 - z, y])/3 + (4*G[1, z]*G[-z, -z, y])/3 + 
     (4*G[1, 0, 1 - z, y])/3 + (4*G[1, 1, 0, y])/3 + 
     (4*G[1, 1 - z, 0, y])/3 + (4*G[-z, 0, 1 - z, y])/3 + 
     (4*G[-z, 1 - z, 0, y])/3 + (4*G[-z, -z, 1 - z, y])/3)/
    (mh2*N*(1 - z)*(1 - y - z)^3) + (Pi^2/9 + (2*G[0, y]*G[0, z])/3 - 
     (2*Pi^2*G[1, y])/9 + (4*G[0, z]*G[1 - z, y])/3 - 
     (4*G[1, z]*G[-z, y])/3 - (2*G[1, 0, y])/3 - (4*G[0, z]*G[1, 0, y])/3 + 
     (4*G[1, z]*G[1, 0, y])/3 - (2*G[1, 0, z])/3 - (4*G[-z, y]*G[1, 0, z])/
      3 + (4*G[1, z]*G[-z, 0, y])/3 - (4*G[-z, 1 - z, y])/3 - 
     (4*G[0, z]*G[-z, 1 - z, y])/3 + (4*G[1, z]*G[-z, -z, y])/3 + 
     (4*G[1, 0, 1 - z, y])/3 + (4*G[1, 1, 0, y])/3 + 
     (4*G[1, 1 - z, 0, y])/3 + (4*G[-z, 0, 1 - z, y])/3 + 
     (4*G[-z, 1 - z, 0, y])/3 + (4*G[-z, -z, 1 - z, y])/3)/
    (mh2*N*y*(1 - z)^3) + (Pi^2/9 + (2*G[0, y]*G[0, z])/3 - 
     (2*Pi^2*G[1, y])/9 + (4*G[0, z]*G[1 - z, y])/3 - 
     (4*G[1, z]*G[-z, y])/3 - (2*G[1, 0, y])/3 - (4*G[0, z]*G[1, 0, y])/3 + 
     (4*G[1, z]*G[1, 0, y])/3 - (2*G[1, 0, z])/3 - (4*G[-z, y]*G[1, 0, z])/
      3 + (4*G[1, z]*G[-z, 0, y])/3 - (4*G[-z, 1 - z, y])/3 - 
     (4*G[0, z]*G[-z, 1 - z, y])/3 + (4*G[1, z]*G[-z, -z, y])/3 + 
     (4*G[1, 0, 1 - z, y])/3 + (4*G[1, 1, 0, y])/3 + 
     (4*G[1, 1 - z, 0, y])/3 + (4*G[-z, 0, 1 - z, y])/3 + 
     (4*G[-z, 1 - z, 0, y])/3 + (4*G[-z, -z, 1 - z, y])/3)/
    (mh2*N*(1 - z)^3*(1 - y - z)) + (Pi^2/9 + (2*G[0, y]*G[0, z])/3 - 
     (2*Pi^2*G[1, y])/9 + (2*G[0, z]*G[1 - z, y])/3 - 
     (2*G[1, z]*G[-z, y])/3 - (2*G[1, 0, y])/3 - (4*G[0, z]*G[1, 0, y])/3 + 
     (4*G[1, z]*G[1, 0, y])/3 - (2*G[1, 0, z])/3 - (4*G[-z, y]*G[1, 0, z])/
      3 + (4*G[1, z]*G[-z, 0, y])/3 - (2*G[-z, 1 - z, y])/3 - 
     (4*G[0, z]*G[-z, 1 - z, y])/3 + (4*G[1, z]*G[-z, -z, y])/3 + 
     (4*G[1, 0, 1 - z, y])/3 + (4*G[1, 1, 0, y])/3 + 
     (4*G[1, 1 - z, 0, y])/3 + (4*G[-z, 0, 1 - z, y])/3 + 
     (4*G[-z, 1 - z, 0, y])/3 + (4*G[-z, -z, 1 - z, y])/3)/
    (mh2*N*(1 - z)^2*(1 - y - z)^2) + 
   (-4*G[1, z] - 4*G[0, y]*G[1, z] - 4*G[1 - z, y] - 4*G[0, z]*G[1 - z, y] + 
     (16*G[1, z]*G[1 - z, y])/3 + 8*G[1, z]*G[-z, y] + 4*G[0, 1, z] + 
     2*G[1 - z, y]*G[0, 1, z] + 2*G[-z, y]*G[0, 1, z] - 4*G[0, 1 - z, y] + 
     2*G[0, z]*G[0, 1 - z, y] - 2*G[1, z]*G[0, 1 - z, y] - 
     2*G[1, z]*G[0, -z, y] - 4*G[1, 0, z] - 2*G[-z, y]*G[1, 0, z] + 
     (16*G[1, 1, z])/3 - 2*G[0, y]*G[1, 1, z] + 4*G[-z, y]*G[1, 1, z] - 
     4*G[1 - z, 0, y] - 2*G[1, z]*G[1 - z, 0, y] + (16*G[1 - z, 1 - z, y])/
      3 - 2*G[0, z]*G[1 - z, 1 - z, y] + 4*G[1, z]*G[1 - z, -z, y] - 
     2*G[1, z]*G[-z, 0, y] + 8*G[-z, 1 - z, y] - 2*G[0, z]*G[-z, 1 - z, y] + 
     4*G[1, z]*G[-z, 1 - z, y] + 4*G[1, z]*G[-z, -z, y] + 2*G[0, 1, 0, y] + 
     2*G[0, 1, 1, z] - 2*G[0, 1 - z, 1 - z, y] - 2*G[0, -z, 1 - z, y] + 
     2*G[1, 0, 1, z] - 2*G[1 - z, 0, 1 - z, y] + 2*G[1 - z, 1, 0, y] - 
     2*G[1 - z, 1 - z, 0, y] + 4*G[1 - z, -z, 1 - z, y] - 
     2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] + 4*G[-z, 1 - z, 1 - z, y] + 
     4*G[-z, -z, 1 - z, y])/(mh2*N*z*(y + z)) + 
   (Pi^2/3 - (2*G[0, y])/3 + (2*Pi^2*G[0, y])/3 + (2*G[0, z])/3 - 
     (2*Pi^2*G[0, z])/3 + 2*G[0, y]*G[0, z] + (Pi^2*G[1, y])/18 - 
     6*zeta3*G[1, y] + (Pi^2*G[0, z]*G[1, y])/3 - (Pi^2*G[1, z])/18 + 
     6*zeta3*G[1, z] - (14*G[0, y]*G[1, z])/3 - (Pi^2*G[1, y]*G[1, z])/3 + 
     (14*G[0, z]*G[1 - z, y])/3 - (Pi^2*G[0, z]*G[1 - z, y])/3 + 
     (14*G[0, 1, z])/3 + (11*G[0, y]*G[0, 1, z])/3 + 
     3*G[1 - z, y]*G[0, 1, z] - (G[-z, y]*G[0, 1, z])/3 - 
     (14*G[0, 1 - z, y])/3 - (10*G[0, z]*G[0, 1 - z, y])/3 - 
     3*G[1, z]*G[0, 1 - z, y] + 7*G[1, z]*G[0, -z, y] + 4*G[1, 0, y] - 
     (2*G[0, z]*G[1, 0, y])/3 + (2*G[1, z]*G[1, 0, y])/3 - 
     (10*G[1, 0, z])/3 - (Pi^2*G[1, 0, z])/3 + (2*G[0, y]*G[1, 0, z])/3 - 
     G[1 - z, y]*G[1, 0, z] - (G[-z, y]*G[1, 0, z])/3 - 
     2*G[0, -z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/3 - 3*G[0, y]*G[1, 1, z] + 
     2*G[0, -z, y]*G[1, 1, z] - (Pi^2*G[1, 1 - z, y])/3 - 
     2*G[0, 1, z]*G[1, 1 - z, y] + 2*G[1, 0, z]*G[1, 1 - z, y] - 
     (14*G[1 - z, 0, y])/3 + (Pi^2*G[1 - z, 0, y])/3 - 
     3*G[1, z]*G[1 - z, 0, y] + 2*G[0, 1, z]*G[1 - z, 0, y] + 
     3*G[0, z]*G[1 - z, 1 - z, y] - 2*G[1, 0, z]*G[1 - z, 1 - z, y] + 
     (G[1, z]*G[-z, 0, y])/3 - 2*G[1, 1, z]*G[-z, 0, y] - 
     (G[0, z]*G[-z, 1 - z, y])/3 + 2*G[0, 1, z]*G[-z, 1 - z, y] + 
     2*G[0, 1, z]*G[-z, -z, y] + 2*G[1, 0, z]*G[-z, -z, y] - 
     (22*G[0, 0, 1, z])/3 + 2*G[1, y]*G[0, 0, 1, z] - 
     4*G[1 - z, y]*G[0, 0, 1, z] + 2*G[0, z]*G[0, 0, 1 - z, y] - 
     2*G[1, z]*G[0, 0, -z, y] - (11*G[0, 1, 0, y])/3 + (10*G[0, 1, 0, z])/3 - 
     2*G[1, y]*G[0, 1, 0, z] + 2*G[1 - z, y]*G[0, 1, 0, z] + 
     3*G[0, 1, 1, z] + 2*G[-z, y]*G[0, 1, 1, z] - 3*G[0, 1 - z, 1 - z, y] - 
     2*G[0, z]*G[0, 1 - z, 1 - z, y] + 2*G[1, z]*G[0, 1 - z, -z, y] + 
     7*G[0, -z, 1 - z, y] - 2*G[0, z]*G[0, -z, 1 - z, y] + 
     2*G[1, z]*G[0, -z, 1 - z, y] + 2*G[1, z]*G[0, -z, -z, y] + 
     (7*G[1, 0, 1, z])/3 - 2*G[1, y]*G[1, 0, 1, z] + 
     2*G[-z, y]*G[1, 0, 1, z] + (2*G[1, 0, 1 - z, y])/3 + 
     2*G[0, z]*G[1, 0, 1 - z, y] - 2*G[1, z]*G[1, 0, -z, y] - 
     G[1, 1, 0, y]/3 - (4*G[1, 1, 0, z])/3 + 2*G[1, y]*G[1, 1, 0, z] - 
     2*G[1 - z, y]*G[1, 1, 0, z] + (2*G[1, 1 - z, 0, y])/3 - 
     2*G[1, z]*G[1, 1 - z, -z, y] - 3*G[1 - z, 0, 1 - z, y] - 
     2*G[0, z]*G[1 - z, 0, 1 - z, y] + 4*G[1, z]*G[1 - z, 0, -z, y] + 
     4*G[1 - z, 1, 0, y] - 3*G[1 - z, 1 - z, 0, y] + G[-z, 0, 1 - z, y]/3 - 
     2*G[0, z]*G[-z, 0, 1 - z, y] - 2*G[1, z]*G[-z, 0, 1 - z, y] + 
     2*G[1, z]*G[-z, 0, -z, y] + G[-z, 1 - z, 0, y]/3 - 
     2*G[1, z]*G[-z, 1 - z, 0, y] + 2*G[0, z]*G[-z, 1 - z, 1 - z, y] - 
     2*G[1, z]*G[-z, -z, 0, y] + 2*G[0, z]*G[-z, -z, 1 - z, y] - 
     2*G[0, 0, -z, 1 - z, y] + 2*G[0, 1 - z, -z, 1 - z, y] + 
     2*G[0, -z, 1 - z, 1 - z, y] + 2*G[0, -z, -z, 1 - z, y] - 
     2*G[1, 0, 0, 1, z] + 2*G[1, 0, 1, 0, z] - 2*G[1, 0, -z, 1 - z, y] + 
     2*G[1, 1, 0, 1, z] - 2*G[1, 1, 1, 0, z] - 2*G[1, 1 - z, -z, 1 - z, y] - 
     2*G[1 - z, 0, 1, 0, y] + 4*G[1 - z, 0, -z, 1 - z, y] + 
     2*G[1 - z, 1 - z, 1, 0, y] + 2*G[-z, 0, 1, 0, y] - 
     2*G[-z, 0, 1 - z, 1 - z, y] + 2*G[-z, 0, -z, 1 - z, y] - 
     2*G[-z, 1 - z, 0, 1 - z, y] + 2*G[-z, 1 - z, 1, 0, y] - 
     2*G[-z, 1 - z, 1 - z, 0, y] - 2*G[-z, -z, 0, 1 - z, y] - 
     2*G[-z, -z, 1 - z, 0, y])/(mh2*N*(1 - y - z)) + 
   (N*(-1/12*Pi^2 + G[0, y]/6 - (Pi^2*G[0, y])/6 - G[0, z]/6 + 
      (Pi^2*G[0, z])/6 - (G[0, y]*G[0, z])/2 - (Pi^2*G[1, y])/72 + 
      (3*zeta3*G[1, y])/2 - (Pi^2*G[0, z]*G[1, y])/12 + (Pi^2*G[1, z])/72 - 
      (3*zeta3*G[1, z])/2 + (7*G[0, y]*G[1, z])/6 + (Pi^2*G[1, y]*G[1, z])/
       12 - (7*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[0, z]*G[1 - z, y])/12 - 
      (7*G[0, 1, z])/6 - (11*G[0, y]*G[0, 1, z])/12 - 
      (3*G[1 - z, y]*G[0, 1, z])/4 + (G[-z, y]*G[0, 1, z])/12 + 
      (7*G[0, 1 - z, y])/6 + (5*G[0, z]*G[0, 1 - z, y])/6 + 
      (3*G[1, z]*G[0, 1 - z, y])/4 - (7*G[1, z]*G[0, -z, y])/4 - G[1, 0, y] + 
      (G[0, z]*G[1, 0, y])/6 - (G[1, z]*G[1, 0, y])/6 + (5*G[1, 0, z])/6 + 
      (Pi^2*G[1, 0, z])/12 - (G[0, y]*G[1, 0, z])/6 + 
      (G[1 - z, y]*G[1, 0, z])/4 + (G[-z, y]*G[1, 0, z])/12 + 
      (G[0, -z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/12 + 
      (3*G[0, y]*G[1, 1, z])/4 - (G[0, -z, y]*G[1, 1, z])/2 + 
      (Pi^2*G[1, 1 - z, y])/12 + (G[0, 1, z]*G[1, 1 - z, y])/2 - 
      (G[1, 0, z]*G[1, 1 - z, y])/2 + (7*G[1 - z, 0, y])/6 - 
      (Pi^2*G[1 - z, 0, y])/12 + (3*G[1, z]*G[1 - z, 0, y])/4 - 
      (G[0, 1, z]*G[1 - z, 0, y])/2 - (3*G[0, z]*G[1 - z, 1 - z, y])/4 + 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - (G[1, z]*G[-z, 0, y])/12 + 
      (G[1, 1, z]*G[-z, 0, y])/2 + (G[0, z]*G[-z, 1 - z, y])/12 - 
      (G[0, 1, z]*G[-z, 1 - z, y])/2 - (G[0, 1, z]*G[-z, -z, y])/2 - 
      (G[1, 0, z]*G[-z, -z, y])/2 + (11*G[0, 0, 1, z])/6 - 
      (G[1, y]*G[0, 0, 1, z])/2 + G[1 - z, y]*G[0, 0, 1, z] - 
      (G[0, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, -z, y])/2 + 
      (11*G[0, 1, 0, y])/12 - (5*G[0, 1, 0, z])/6 + (G[1, y]*G[0, 1, 0, z])/
       2 - (G[1 - z, y]*G[0, 1, 0, z])/2 - (3*G[0, 1, 1, z])/4 - 
      (G[-z, y]*G[0, 1, 1, z])/2 + (3*G[0, 1 - z, 1 - z, y])/4 + 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      (7*G[0, -z, 1 - z, y])/4 + (G[0, z]*G[0, -z, 1 - z, y])/2 - 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - (G[1, z]*G[0, -z, -z, y])/2 - 
      (7*G[1, 0, 1, z])/12 + (G[1, y]*G[1, 0, 1, z])/2 - 
      (G[-z, y]*G[1, 0, 1, z])/2 - G[1, 0, 1 - z, y]/6 - 
      (G[0, z]*G[1, 0, 1 - z, y])/2 + (G[1, z]*G[1, 0, -z, y])/2 + 
      G[1, 1, 0, y]/12 + G[1, 1, 0, z]/3 - (G[1, y]*G[1, 1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - G[1, 1 - z, 0, y]/6 + 
      (G[1, z]*G[1, 1 - z, -z, y])/2 + (3*G[1 - z, 0, 1 - z, y])/4 + 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - G[1, z]*G[1 - z, 0, -z, y] - 
      G[1 - z, 1, 0, y] + (3*G[1 - z, 1 - z, 0, y])/4 - 
      G[-z, 0, 1 - z, y]/12 + (G[0, z]*G[-z, 0, 1 - z, y])/2 + 
      (G[1, z]*G[-z, 0, 1 - z, y])/2 - (G[1, z]*G[-z, 0, -z, y])/2 - 
      G[-z, 1 - z, 0, y]/12 + (G[1, z]*G[-z, 1 - z, 0, y])/2 - 
      (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 + (G[1, z]*G[-z, -z, 0, y])/2 - 
      (G[0, z]*G[-z, -z, 1 - z, y])/2 + G[0, 0, -z, 1 - z, y]/2 - 
      G[0, 1 - z, -z, 1 - z, y]/2 - G[0, -z, 1 - z, 1 - z, y]/2 - 
      G[0, -z, -z, 1 - z, y]/2 + G[1, 0, 0, 1, z]/2 - G[1, 0, 1, 0, z]/2 + 
      G[1, 0, -z, 1 - z, y]/2 - G[1, 1, 0, 1, z]/2 + G[1, 1, 1, 0, z]/2 + 
      G[1, 1 - z, -z, 1 - z, y]/2 + G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y] - G[1 - z, 1 - z, 1, 0, y]/2 - 
      G[-z, 0, 1, 0, y]/2 + G[-z, 0, 1 - z, 1 - z, y]/2 - 
      G[-z, 0, -z, 1 - z, y]/2 + G[-z, 1 - z, 0, 1 - z, y]/2 - 
      G[-z, 1 - z, 1, 0, y]/2 + G[-z, 1 - z, 1 - z, 0, y]/2 + 
      G[-z, -z, 0, 1 - z, y]/2 + G[-z, -z, 1 - z, 0, y]/2))/
    (mh2*(1 - y - z)) + (-1/9*(Pi^2*G[1, y]) - 12*zeta3*G[1, y] + 
     (2*Pi^2*G[0, z]*G[1, y])/3 + (Pi^2*G[1, z])/9 + 12*zeta3*G[1, z] - 
     (4*G[0, y]*G[1, z])/3 - (2*Pi^2*G[1, y]*G[1, z])/3 + 
     (Pi^2*G[1 - z, y])/9 + 12*zeta3*G[1 - z, y] - 
     (2*Pi^2*G[0, z]*G[1 - z, y])/3 + (2*Pi^2*G[1, z]*G[1 - z, y])/3 + 
     (4*G[1, z]*G[-z, y])/3 + (4*G[0, 1, z])/3 + (2*G[0, y]*G[0, 1, z])/3 + 
     (2*G[1 - z, y]*G[0, 1, z])/3 - (4*G[-z, y]*G[0, 1, z])/3 - 
     (4*G[0, 1 - z, y])/3 + (2*G[0, z]*G[0, 1 - z, y])/3 - 
     (4*G[1, z]*G[0, 1 - z, y])/3 + (4*G[1, 0, y])/3 - 
     (2*G[0, z]*G[1, 0, y])/3 + (2*G[1, z]*G[1, 0, y])/3 - 
     (2*Pi^2*G[1, 0, z])/3 + (2*G[0, y]*G[1, 0, z])/3 - 
     (2*G[-z, y]*G[1, 0, z])/3 - 4*G[0, -z, y]*G[1, 0, z] + 
     (2*Pi^2*G[1, 1, z])/3 - (4*G[0, y]*G[1, 1, z])/3 + 
     (4*G[-z, y]*G[1, 1, z])/3 + 4*G[0, -z, y]*G[1, 1, z] - 
     (2*Pi^2*G[1, 1 - z, y])/3 - 4*G[0, 1, z]*G[1, 1 - z, y] + 
     4*G[1, 0, z]*G[1, 1 - z, y] - (4*G[1 - z, 0, y])/3 + 
     (2*G[0, z]*G[1 - z, 0, y])/3 - (4*G[1, z]*G[1 - z, 0, y])/3 + 
     (2*Pi^2*G[1 - z, 1 - z, y])/3 + 4*G[0, 1, z]*G[1 - z, 1 - z, y] - 
     4*G[1, 0, z]*G[1 - z, 1 - z, y] + (2*G[1, z]*G[1 - z, -z, y])/3 + 
     (2*G[1, z]*G[-z, 0, y])/3 + (4*G[-z, 1 - z, y])/3 - 
     (2*G[0, z]*G[-z, 1 - z, y])/3 + (4*G[1, z]*G[-z, 1 - z, y])/3 - 
     (2*G[1, z]*G[-z, -z, y])/3 + 4*G[1, 0, z]*G[-z, -z, y] - 
     4*G[1, 1, z]*G[-z, -z, y] - (4*G[0, 0, 1, z])/3 + 
     4*G[1, y]*G[0, 0, 1, z] - 4*G[1 - z, y]*G[0, 0, 1, z] + 
     4*G[0, z]*G[0, 0, 1 - z, y] - 4*G[1, z]*G[0, 0, -z, y] - 
     (2*G[0, 1, 0, y])/3 - (2*G[0, 1, 0, z])/3 - 4*G[1, y]*G[0, 1, 0, z] + 
     4*G[1 - z, y]*G[0, 1, 0, z] + (4*G[0, 1, 1, z])/3 - 
     (4*G[0, 1 - z, 1 - z, y])/3 - 4*G[0, z]*G[0, 1 - z, 1 - z, y] + 
     4*G[1, z]*G[0, 1 - z, -z, y] - 4*G[0, z]*G[0, -z, 1 - z, y] + 
     4*G[1, z]*G[0, -z, 1 - z, y] + 4*G[1, z]*G[0, -z, -z, y] + 
     (2*G[1, 0, 1, z])/3 - 4*G[1, y]*G[1, 0, 1, z] + 
     4*G[1 - z, y]*G[1, 0, 1, z] + (2*G[1, 0, 1 - z, y])/3 + 
     4*G[0, z]*G[1, 0, 1 - z, y] - 4*G[1, z]*G[1, 0, -z, y] + 
     (2*G[1, 1, 0, y])/3 + 4*G[1, y]*G[1, 1, 0, z] - 
     4*G[1 - z, y]*G[1, 1, 0, z] + (2*G[1, 1 - z, 0, y])/3 - 
     4*G[1, z]*G[1, 1 - z, -z, y] - (4*G[1 - z, 0, 1 - z, y])/3 - 
     4*G[0, z]*G[1 - z, 0, 1 - z, y] + 4*G[1, z]*G[1 - z, 0, -z, y] - 
     (4*G[1 - z, 1 - z, 0, y])/3 + 4*G[1, z]*G[1 - z, 1 - z, -z, y] + 
     (2*G[1 - z, -z, 1 - z, y])/3 + (2*G[-z, 0, 1 - z, y])/3 - 
     4*G[0, z]*G[-z, 0, 1 - z, y] + 4*G[1, z]*G[-z, 0, -z, y] + 
     (2*G[-z, 1 - z, 0, y])/3 + (4*G[-z, 1 - z, 1 - z, y])/3 + 
     4*G[0, z]*G[-z, 1 - z, 1 - z, y] - 4*G[1, z]*G[-z, 1 - z, -z, y] - 
     (2*G[-z, -z, 1 - z, y])/3 + 4*G[0, z]*G[-z, -z, 1 - z, y] - 
     4*G[1, z]*G[-z, -z, 1 - z, y] - 4*G[1, z]*G[-z, -z, -z, y] - 
     4*G[0, 0, -z, 1 - z, y] + 4*G[0, 1 - z, -z, 1 - z, y] + 
     4*G[0, -z, 1 - z, 1 - z, y] + 4*G[0, -z, -z, 1 - z, y] - 
     4*G[1, 0, 0, 1, z] + 4*G[1, 0, 1, 0, z] - 4*G[1, 0, -z, 1 - z, y] + 
     4*G[1, 1, 0, 1, z] - 4*G[1, 1, 1, 0, z] - 4*G[1, 1 - z, -z, 1 - z, y] + 
     4*G[1 - z, 0, -z, 1 - z, y] + 4*G[1 - z, 1 - z, -z, 1 - z, y] + 
     4*G[-z, 0, -z, 1 - z, y] - 4*G[-z, 1 - z, -z, 1 - z, y] - 
     4*G[-z, -z, 1 - z, 1 - z, y] - 4*G[-z, -z, -z, 1 - z, y])/(mh2*N*z^2) + 
   ((7*Pi^2)/9 + 12*zeta3 - (5*G[0, y])/3 - (2*Pi^2*G[0, z])/3 + 
     (2*G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/18 - 6*zeta3*G[1, y] + 
     (Pi^2*G[0, z]*G[1, y])/3 + (5*G[1, z])/3 + (11*Pi^2*G[1, z])/18 + 
     6*zeta3*G[1, z] - (2*G[0, y]*G[1, z])/3 - (Pi^2*G[1, y]*G[1, z])/3 + 
     (5*G[1 - z, y])/3 + (11*Pi^2*G[1 - z, y])/18 + 6*zeta3*G[1 - z, y] - 
     (2*G[0, z]*G[1 - z, y])/3 - (Pi^2*G[0, z]*G[1 - z, y])/3 - 
     (8*G[1, z]*G[1 - z, y])/3 + (Pi^2*G[1, z]*G[1 - z, y])/3 + 
     4*G[1, z]*G[-z, y] + (10*G[0, 1, z])/3 - (G[0, y]*G[0, 1, z])/3 + 
     (11*G[1 - z, y]*G[0, 1, z])/3 + (2*G[-z, y]*G[0, 1, z])/3 - 
     (2*G[0, 1 - z, y])/3 - (22*G[0, z]*G[0, 1 - z, y])/3 - 
     (G[1, z]*G[0, 1 - z, y])/3 + 7*G[1, z]*G[0, -z, y] - 
     (2*G[0, z]*G[1, 0, y])/3 + (2*G[1, z]*G[1, 0, y])/3 - (2*G[1, 0, z])/3 - 
     (Pi^2*G[1, 0, z])/3 + (2*G[0, y]*G[1, 0, z])/3 - 
     4*G[1 - z, y]*G[1, 0, z] + (10*G[-z, y]*G[1, 0, z])/3 - 
     2*G[0, -z, y]*G[1, 0, z] - (8*G[1, 1, z])/3 + (Pi^2*G[1, 1, z])/3 - 
     (G[0, y]*G[1, 1, z])/3 - (11*G[-z, y]*G[1, 1, z])/3 + 
     2*G[0, -z, y]*G[1, 1, z] - (Pi^2*G[1, 1 - z, y])/3 - 
     2*G[0, 1, z]*G[1, 1 - z, y] + 2*G[1, 0, z]*G[1, 1 - z, y] - 
     (2*G[1 - z, 0, y])/3 + (2*G[0, z]*G[1 - z, 0, y])/3 - 
     (G[1, z]*G[1 - z, 0, y])/3 - (8*G[1 - z, 1 - z, y])/3 + 
     (Pi^2*G[1 - z, 1 - z, y])/3 + 4*G[0, z]*G[1 - z, 1 - z, y] + 
     2*G[0, 1, z]*G[1 - z, 1 - z, y] - 2*G[1, 0, z]*G[1 - z, 1 - z, y] - 
     (G[1, z]*G[1 - z, -z, y])/3 - (G[1, z]*G[-z, 0, y])/3 + 
     4*G[-z, 1 - z, y] + (10*G[0, z]*G[-z, 1 - z, y])/3 - 
     (11*G[1, z]*G[-z, 1 - z, y])/3 - (8*G[1, z]*G[-z, -z, y])/3 + 
     2*G[1, 0, z]*G[-z, -z, y] - 2*G[1, 1, z]*G[-z, -z, y] - 
     (10*G[0, 0, 1, z])/3 + 2*G[1, y]*G[0, 0, 1, z] - 
     2*G[1 - z, y]*G[0, 0, 1, z] + 2*G[0, z]*G[0, 0, 1 - z, y] - 
     2*G[1, z]*G[0, 0, -z, y] + G[0, 1, 0, y]/3 + (10*G[0, 1, 0, z])/3 - 
     2*G[1, y]*G[0, 1, 0, z] + 2*G[1 - z, y]*G[0, 1, 0, z] + 
     G[0, 1, 1, z]/3 - G[0, 1 - z, 1 - z, y]/3 - 
     2*G[0, z]*G[0, 1 - z, 1 - z, y] + 2*G[1, z]*G[0, 1 - z, -z, y] + 
     7*G[0, -z, 1 - z, y] - 2*G[0, z]*G[0, -z, 1 - z, y] + 
     2*G[1, z]*G[0, -z, 1 - z, y] + 2*G[1, z]*G[0, -z, -z, y] + 
     (11*G[1, 0, 1, z])/3 - 2*G[1, y]*G[1, 0, 1, z] + 
     2*G[1 - z, y]*G[1, 0, 1, z] + (2*G[1, 0, 1 - z, y])/3 + 
     2*G[0, z]*G[1, 0, 1 - z, y] - 2*G[1, z]*G[1, 0, -z, y] - 
     G[1, 1, 0, y]/3 - 4*G[1, 1, 0, z] + 2*G[1, y]*G[1, 1, 0, z] - 
     2*G[1 - z, y]*G[1, 1, 0, z] + (2*G[1, 1 - z, 0, y])/3 - 
     2*G[1, z]*G[1, 1 - z, -z, y] - G[1 - z, 0, 1 - z, y]/3 - 
     2*G[0, z]*G[1 - z, 0, 1 - z, y] + 2*G[1, z]*G[1 - z, 0, -z, y] - 
     G[1 - z, 1 - z, 0, y]/3 + 2*G[1, z]*G[1 - z, 1 - z, -z, y] - 
     G[1 - z, -z, 1 - z, y]/3 - G[-z, 0, 1 - z, y]/3 - 
     2*G[0, z]*G[-z, 0, 1 - z, y] + 2*G[1, z]*G[-z, 0, -z, y] - 
     G[-z, 1 - z, 0, y]/3 - (11*G[-z, 1 - z, 1 - z, y])/3 + 
     2*G[0, z]*G[-z, 1 - z, 1 - z, y] - 2*G[1, z]*G[-z, 1 - z, -z, y] - 
     (8*G[-z, -z, 1 - z, y])/3 + 2*G[0, z]*G[-z, -z, 1 - z, y] - 
     2*G[1, z]*G[-z, -z, 1 - z, y] - 2*G[1, z]*G[-z, -z, -z, y] - 
     2*G[0, 0, -z, 1 - z, y] + 2*G[0, 1 - z, -z, 1 - z, y] + 
     2*G[0, -z, 1 - z, 1 - z, y] + 2*G[0, -z, -z, 1 - z, y] - 
     2*G[1, 0, 0, 1, z] + 2*G[1, 0, 1, 0, z] - 2*G[1, 0, -z, 1 - z, y] + 
     2*G[1, 1, 0, 1, z] - 2*G[1, 1, 1, 0, z] - 2*G[1, 1 - z, -z, 1 - z, y] + 
     2*G[1 - z, 0, -z, 1 - z, y] + 2*G[1 - z, 1 - z, -z, 1 - z, y] + 
     2*G[-z, 0, -z, 1 - z, y] - 2*G[-z, 1 - z, -z, 1 - z, y] - 
     2*G[-z, -z, 1 - z, 1 - z, y] - 2*G[-z, -z, -z, 1 - z, y])/(mh2*N*z) + 
   ((-7*Pi^2)/9 - 12*zeta3 + (2*Pi^2*G[0, y])/3 + (5*G[0, z])/3 - 
     (2*G[0, y]*G[0, z])/3 + G[1, z]/3 - (2*Pi^2*G[1, z])/3 + 
     (2*G[0, y]*G[1, z])/3 + G[1 - z, y]/3 - (Pi^2*G[1 - z, y])/2 + 
     6*zeta3*G[1 - z, y] - 4*G[0, z]*G[1 - z, y] + (Pi^2*G[1, z]*G[1 - z, y])/
      3 + (2*G[1, z]*G[-z, y])/3 - (10*G[0, 1, z])/3 + 4*G[0, y]*G[0, 1, z] - 
     6*G[1 - z, y]*G[0, 1, z] + G[-z, y]*G[0, 1, z] + (2*G[0, 1 - z, y])/3 + 
     4*G[1, z]*G[0, -z, y] + 4*G[1, 0, y] + (2*G[1, 0, z])/3 - 
     3*G[1 - z, y]*G[1, 0, z] + G[-z, y]*G[1, 0, z] + 3*G[-z, y]*G[1, 1, z] + 
     (2*G[1 - z, 0, y])/3 - (Pi^2*G[1 - z, 0, y])/3 + 
     2*G[0, z]*G[1 - z, 0, y] - 2*G[0, 1, z]*G[1 - z, 0, y] + 
     (Pi^2*G[1 - z, 1 - z, y])/3 - 3*G[0, z]*G[1 - z, 1 - z, y] + 
     2*G[0, 1, z]*G[1 - z, 1 - z, y] - 3*G[1, z]*G[1 - z, -z, y] - 
     2*G[1, z]*G[-z, 0, y] + 2*G[1, 1, z]*G[-z, 0, y] + 
     (2*G[-z, 1 - z, y])/3 + G[0, z]*G[-z, 1 - z, y] + 
     3*G[1, z]*G[-z, 1 - z, y] - 2*G[0, 1, z]*G[-z, 1 - z, y] - 
     2*G[0, 1, z]*G[-z, -z, y] - 2*G[1, 1, z]*G[-z, -z, y] - 
     4*G[0, 0, 1, z] + 2*G[1 - z, y]*G[0, 0, 1, z] - 4*G[0, 1, 0, y] - 
     2*G[-z, y]*G[0, 1, 1, z] + 4*G[0, -z, 1 - z, y] - 4*G[1, 0, 1, z] + 
     2*G[1 - z, y]*G[1, 0, 1, z] - 2*G[-z, y]*G[1, 0, 1, z] - 
     2*G[1, z]*G[1 - z, 0, -z, y] + 4*G[1 - z, 1, 0, y] + 
     2*G[1, z]*G[1 - z, 1 - z, -z, y] - 3*G[1 - z, -z, 1 - z, y] - 
     2*G[-z, 0, 1 - z, y] + 2*G[1, z]*G[-z, 0, 1 - z, y] - 
     2*G[-z, 1 - z, 0, y] + 2*G[1, z]*G[-z, 1 - z, 0, y] + 
     3*G[-z, 1 - z, 1 - z, y] - 2*G[1, z]*G[-z, 1 - z, -z, y] + 
     2*G[1, z]*G[-z, -z, 0, y] - 2*G[1, z]*G[-z, -z, 1 - z, y] - 
     2*G[1, z]*G[-z, -z, -z, y] + 2*G[1 - z, 0, 1, 0, y] - 
     2*G[1 - z, 0, -z, 1 - z, y] - 2*G[1 - z, 1 - z, 1, 0, y] + 
     2*G[1 - z, 1 - z, -z, 1 - z, y] - 2*G[-z, 0, 1, 0, y] + 
     2*G[-z, 0, 1 - z, 1 - z, y] + 2*G[-z, 1 - z, 0, 1 - z, y] - 
     2*G[-z, 1 - z, 1, 0, y] + 2*G[-z, 1 - z, 1 - z, 0, y] - 
     2*G[-z, 1 - z, -z, 1 - z, y] + 2*G[-z, -z, 0, 1 - z, y] + 
     2*G[-z, -z, 1 - z, 0, y] - 2*G[-z, -z, 1 - z, 1 - z, y] - 
     2*G[-z, -z, -z, 1 - z, y])/(mh2*N*y*(1 - z)) + 
   ((13*Pi^2)/18 + 12*zeta3 - (2*Pi^2*G[0, y])/3 - (4*G[0, z])/3 + 
     (G[0, y]*G[0, z])/3 + G[1, z]/3 + (2*Pi^2*G[1, z])/3 + 
     (2*G[0, y]*G[1, z])/3 + G[1 - z, y]/3 + (5*Pi^2*G[1 - z, y])/6 + 
     6*zeta3*G[1 - z, y] - 5*G[0, z]*G[1 - z, y] + (Pi^2*G[1, z]*G[1 - z, y])/
      3 + (23*G[1, z]*G[-z, y])/3 + (8*G[0, 1, z])/3 - 4*G[0, y]*G[0, 1, z] + 
     2*G[1 - z, y]*G[0, 1, z] + G[-z, y]*G[0, 1, z] + (2*G[0, 1 - z, y])/3 - 
     4*G[1, z]*G[0, -z, y] - 3*G[1, 0, y] - (7*G[1, 0, z])/3 - 
     3*G[1 - z, y]*G[1, 0, z] + G[-z, y]*G[1, 0, z] + 3*G[-z, y]*G[1, 1, z] + 
     (2*G[1 - z, 0, y])/3 - (Pi^2*G[1 - z, 0, y])/3 + 
     2*G[0, z]*G[1 - z, 0, y] - 2*G[0, 1, z]*G[1 - z, 0, y] + 
     (Pi^2*G[1 - z, 1 - z, y])/3 - 3*G[0, z]*G[1 - z, 1 - z, y] + 
     2*G[0, 1, z]*G[1 - z, 1 - z, y] + 5*G[1, z]*G[1 - z, -z, y] - 
     2*G[1, z]*G[-z, 0, y] + 2*G[1, 1, z]*G[-z, 0, y] + 
     (23*G[-z, 1 - z, y])/3 + G[0, z]*G[-z, 1 - z, y] + 
     3*G[1, z]*G[-z, 1 - z, y] - 2*G[0, 1, z]*G[-z, 1 - z, y] - 
     2*G[0, 1, z]*G[-z, -z, y] - 2*G[1, 1, z]*G[-z, -z, y] + 
     4*G[0, 0, 1, z] + 2*G[1 - z, y]*G[0, 0, 1, z] + 4*G[0, 1, 0, y] - 
     2*G[-z, y]*G[0, 1, 1, z] - 4*G[0, -z, 1 - z, y] + 4*G[1, 0, 1, z] + 
     2*G[1 - z, y]*G[1, 0, 1, z] - 2*G[-z, y]*G[1, 0, 1, z] - 
     2*G[1, z]*G[1 - z, 0, -z, y] - 4*G[1 - z, 1, 0, y] + 
     2*G[1, z]*G[1 - z, 1 - z, -z, y] + 5*G[1 - z, -z, 1 - z, y] - 
     2*G[-z, 0, 1 - z, y] + 2*G[1, z]*G[-z, 0, 1 - z, y] - 
     2*G[-z, 1 - z, 0, y] + 2*G[1, z]*G[-z, 1 - z, 0, y] + 
     3*G[-z, 1 - z, 1 - z, y] - 2*G[1, z]*G[-z, 1 - z, -z, y] + 
     2*G[1, z]*G[-z, -z, 0, y] - 2*G[1, z]*G[-z, -z, 1 - z, y] - 
     2*G[1, z]*G[-z, -z, -z, y] + 2*G[1 - z, 0, 1, 0, y] - 
     2*G[1 - z, 0, -z, 1 - z, y] - 2*G[1 - z, 1 - z, 1, 0, y] + 
     2*G[1 - z, 1 - z, -z, 1 - z, y] - 2*G[-z, 0, 1, 0, y] + 
     2*G[-z, 0, 1 - z, 1 - z, y] + 2*G[-z, 1 - z, 0, 1 - z, y] - 
     2*G[-z, 1 - z, 1, 0, y] + 2*G[-z, 1 - z, 1 - z, 0, y] - 
     2*G[-z, 1 - z, -z, 1 - z, y] + 2*G[-z, -z, 0, 1 - z, y] + 
     2*G[-z, -z, 1 - z, 0, y] - 2*G[-z, -z, 1 - z, 1 - z, y] - 
     2*G[-z, -z, -z, 1 - z, y])/(mh2*N*(1 - z)*(1 - y - z)) + 
   (N*y*(-1/36*(Pi^2*G[1, y]) - 3*zeta3*G[1, y] + (Pi^2*G[0, z]*G[1, y])/6 + 
      (Pi^2*G[1, z])/36 + 3*zeta3*G[1, z] - (G[0, y]*G[1, z])/4 - 
      (Pi^2*G[1, y]*G[1, z])/6 + (Pi^2*G[1 - z, y])/36 + 
      3*zeta3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/6 + 
      (Pi^2*G[1, z]*G[1 - z, y])/6 + (G[1, z]*G[-z, y])/4 + G[0, 1, z]/4 + 
      (G[0, y]*G[0, 1, z])/6 + (G[1 - z, y]*G[0, 1, z])/6 - 
      (G[-z, y]*G[0, 1, z])/3 - G[0, 1 - z, y]/4 + (G[0, z]*G[0, 1 - z, y])/
       6 - (G[1, z]*G[0, 1 - z, y])/3 + G[1, 0, y]/4 - 
      (G[0, z]*G[1, 0, y])/6 + (G[1, z]*G[1, 0, y])/6 - (Pi^2*G[1, 0, z])/6 + 
      (G[0, y]*G[1, 0, z])/6 - (G[-z, y]*G[1, 0, z])/6 - 
      G[0, -z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/6 - (G[0, y]*G[1, 1, z])/3 + 
      (G[-z, y]*G[1, 1, z])/3 + G[0, -z, y]*G[1, 1, z] - 
      (Pi^2*G[1, 1 - z, y])/6 - G[0, 1, z]*G[1, 1 - z, y] + 
      G[1, 0, z]*G[1, 1 - z, y] - G[1 - z, 0, y]/4 + (G[0, z]*G[1 - z, 0, y])/
       6 - (G[1, z]*G[1 - z, 0, y])/3 + (Pi^2*G[1 - z, 1 - z, y])/6 + 
      G[0, 1, z]*G[1 - z, 1 - z, y] - G[1, 0, z]*G[1 - z, 1 - z, y] + 
      (G[1, z]*G[1 - z, -z, y])/6 + (G[1, z]*G[-z, 0, y])/6 + 
      G[-z, 1 - z, y]/4 - (G[0, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, 1 - z, y])/3 - (G[1, z]*G[-z, -z, y])/6 + 
      G[1, 0, z]*G[-z, -z, y] - G[1, 1, z]*G[-z, -z, y] - G[0, 0, 1, z]/3 + 
      G[1, y]*G[0, 0, 1, z] - G[1 - z, y]*G[0, 0, 1, z] + 
      G[0, z]*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, -z, y] - G[0, 1, 0, y]/6 - 
      G[0, 1, 0, z]/6 - G[1, y]*G[0, 1, 0, z] + G[1 - z, y]*G[0, 1, 0, z] + 
      G[0, 1, 1, z]/3 - G[0, 1 - z, 1 - z, y]/3 - 
      G[0, z]*G[0, 1 - z, 1 - z, y] + G[1, z]*G[0, 1 - z, -z, y] - 
      G[0, z]*G[0, -z, 1 - z, y] + G[1, z]*G[0, -z, 1 - z, y] + 
      G[1, z]*G[0, -z, -z, y] + G[1, 0, 1, z]/6 - G[1, y]*G[1, 0, 1, z] + 
      G[1 - z, y]*G[1, 0, 1, z] + G[1, 0, 1 - z, y]/6 + 
      G[0, z]*G[1, 0, 1 - z, y] - G[1, z]*G[1, 0, -z, y] + G[1, 1, 0, y]/6 + 
      G[1, y]*G[1, 1, 0, z] - G[1 - z, y]*G[1, 1, 0, z] + 
      G[1, 1 - z, 0, y]/6 - G[1, z]*G[1, 1 - z, -z, y] - 
      G[1 - z, 0, 1 - z, y]/3 - G[0, z]*G[1 - z, 0, 1 - z, y] + 
      G[1, z]*G[1 - z, 0, -z, y] - G[1 - z, 1 - z, 0, y]/3 + 
      G[1, z]*G[1 - z, 1 - z, -z, y] + G[1 - z, -z, 1 - z, y]/6 + 
      G[-z, 0, 1 - z, y]/6 - G[0, z]*G[-z, 0, 1 - z, y] + 
      G[1, z]*G[-z, 0, -z, y] + G[-z, 1 - z, 0, y]/6 + 
      G[-z, 1 - z, 1 - z, y]/3 + G[0, z]*G[-z, 1 - z, 1 - z, y] - 
      G[1, z]*G[-z, 1 - z, -z, y] - G[-z, -z, 1 - z, y]/6 + 
      G[0, z]*G[-z, -z, 1 - z, y] - G[1, z]*G[-z, -z, 1 - z, y] - 
      G[1, z]*G[-z, -z, -z, y] - G[0, 0, -z, 1 - z, y] + 
      G[0, 1 - z, -z, 1 - z, y] + G[0, -z, 1 - z, 1 - z, y] + 
      G[0, -z, -z, 1 - z, y] - G[1, 0, 0, 1, z] + G[1, 0, 1, 0, z] - 
      G[1, 0, -z, 1 - z, y] + G[1, 1, 0, 1, z] - G[1, 1, 1, 0, z] - 
      G[1, 1 - z, -z, 1 - z, y] + G[1 - z, 0, -z, 1 - z, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[-z, 0, -z, 1 - z, y] - 
      G[-z, 1 - z, -z, 1 - z, y] - G[-z, -z, 1 - z, 1 - z, y] - 
      G[-z, -z, -z, 1 - z, y]))/(mh2*z^2) + 
   (N*((Pi^2*G[1 - z, y])/36 + 3*zeta3*G[1 - z, y] - 
      (G[0, z]*G[1 - z, y])/4 + (Pi^2*G[1, z]*G[1 - z, y])/6 + 
      (G[1, z]*G[-z, y])/4 - (G[1 - z, y]*G[0, 1, z])/6 - 
      (G[1 - z, y]*G[1, 0, z])/3 + (G[-z, y]*G[1, 0, z])/6 + 
      (G[-z, y]*G[1, 1, z])/3 - (Pi^2*G[1 - z, 0, y])/6 + 
      (G[0, z]*G[1 - z, 0, y])/6 - G[0, 1, z]*G[1 - z, 0, y] + 
      (Pi^2*G[1 - z, 1 - z, y])/6 - (G[0, z]*G[1 - z, 1 - z, y])/3 + 
      G[0, 1, z]*G[1 - z, 1 - z, y] + (G[1, z]*G[1 - z, -z, y])/6 - 
      (G[1, z]*G[-z, 0, y])/6 + G[1, 1, z]*G[-z, 0, y] + G[-z, 1 - z, y]/4 + 
      (G[0, z]*G[-z, 1 - z, y])/6 + (G[1, z]*G[-z, 1 - z, y])/3 - 
      G[0, 1, z]*G[-z, 1 - z, y] - (G[1, z]*G[-z, -z, y])/6 - 
      G[0, 1, z]*G[-z, -z, y] - G[1, 1, z]*G[-z, -z, y] + 
      G[1 - z, y]*G[0, 0, 1, z] - G[-z, y]*G[0, 1, 1, z] + 
      G[1 - z, y]*G[1, 0, 1, z] - G[-z, y]*G[1, 0, 1, z] - 
      G[1, z]*G[1 - z, 0, -z, y] + G[1, z]*G[1 - z, 1 - z, -z, y] + 
      G[1 - z, -z, 1 - z, y]/6 - G[-z, 0, 1 - z, y]/6 + 
      G[1, z]*G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y]/6 + 
      G[1, z]*G[-z, 1 - z, 0, y] + G[-z, 1 - z, 1 - z, y]/3 - 
      G[1, z]*G[-z, 1 - z, -z, y] + G[1, z]*G[-z, -z, 0, y] - 
      G[-z, -z, 1 - z, y]/6 - G[1, z]*G[-z, -z, 1 - z, y] - 
      G[1, z]*G[-z, -z, -z, y] + G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 0, -z, 1 - z, y] - G[1 - z, 1 - z, 1, 0, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] - G[-z, 0, 1, 0, y] + 
      G[-z, 0, 1 - z, 1 - z, y] + G[-z, 1 - z, 0, 1 - z, y] - 
      G[-z, 1 - z, 1, 0, y] + G[-z, 1 - z, 1 - z, 0, y] - 
      G[-z, 1 - z, -z, 1 - z, y] + G[-z, -z, 0, 1 - z, y] + 
      G[-z, -z, 1 - z, 0, y] - G[-z, -z, 1 - z, 1 - z, y] - 
      G[-z, -z, -z, 1 - z, y]))/(mh2*y^2) + 
   (N*((Pi^2*G[1 - z, y])/36 + 3*zeta3*G[1 - z, y] - G[0, z]*G[1 - z, y] + 
      (Pi^2*G[1, z]*G[1 - z, y])/6 + G[1, z]*G[-z, y] - 
      (G[1 - z, y]*G[0, 1, z])/6 - (G[1 - z, y]*G[1, 0, z])/3 + 
      (G[-z, y]*G[1, 0, z])/6 + (G[-z, y]*G[1, 1, z])/3 - 
      (Pi^2*G[1 - z, 0, y])/6 + (G[0, z]*G[1 - z, 0, y])/6 - 
      G[0, 1, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1 - z, y])/6 - 
      (G[0, z]*G[1 - z, 1 - z, y])/3 + G[0, 1, z]*G[1 - z, 1 - z, y] + 
      (G[1, z]*G[1 - z, -z, y])/6 - (G[1, z]*G[-z, 0, y])/6 + 
      G[1, 1, z]*G[-z, 0, y] + G[-z, 1 - z, y] + (G[0, z]*G[-z, 1 - z, y])/
       6 + (G[1, z]*G[-z, 1 - z, y])/3 - G[0, 1, z]*G[-z, 1 - z, y] - 
      (G[1, z]*G[-z, -z, y])/6 - G[0, 1, z]*G[-z, -z, y] - 
      G[1, 1, z]*G[-z, -z, y] + G[1 - z, y]*G[0, 0, 1, z] - 
      G[-z, y]*G[0, 1, 1, z] + G[1 - z, y]*G[1, 0, 1, z] - 
      G[-z, y]*G[1, 0, 1, z] - G[1, z]*G[1 - z, 0, -z, y] + 
      G[1, z]*G[1 - z, 1 - z, -z, y] + G[1 - z, -z, 1 - z, y]/6 - 
      G[-z, 0, 1 - z, y]/6 + G[1, z]*G[-z, 0, 1 - z, y] - 
      G[-z, 1 - z, 0, y]/6 + G[1, z]*G[-z, 1 - z, 0, y] + 
      G[-z, 1 - z, 1 - z, y]/3 - G[1, z]*G[-z, 1 - z, -z, y] + 
      G[1, z]*G[-z, -z, 0, y] - G[-z, -z, 1 - z, y]/6 - 
      G[1, z]*G[-z, -z, 1 - z, y] - G[1, z]*G[-z, -z, -z, y] + 
      G[1 - z, 0, 1, 0, y] - G[1 - z, 0, -z, 1 - z, y] - 
      G[1 - z, 1 - z, 1, 0, y] + G[1 - z, 1 - z, -z, 1 - z, y] - 
      G[-z, 0, 1, 0, y] + G[-z, 0, 1 - z, 1 - z, y] + 
      G[-z, 1 - z, 0, 1 - z, y] - G[-z, 1 - z, 1, 0, y] + 
      G[-z, 1 - z, 1 - z, 0, y] - G[-z, 1 - z, -z, 1 - z, y] + 
      G[-z, -z, 0, 1 - z, y] + G[-z, -z, 1 - z, 0, y] - 
      G[-z, -z, 1 - z, 1 - z, y] - G[-z, -z, -z, 1 - z, y]))/(mh2*y) + 
   (N*((-7*Pi^2)/36 - 3*zeta3 + (5*G[0, y])/12 + (Pi^2*G[0, z])/6 - 
      (G[0, y]*G[0, z])/6 - (Pi^2*G[1, y])/72 + (3*zeta3*G[1, y])/2 - 
      (Pi^2*G[0, z]*G[1, y])/12 - (5*G[1, z])/12 - (11*Pi^2*G[1, z])/72 - 
      (3*zeta3*G[1, z])/2 + (G[0, y]*G[1, z])/6 + (Pi^2*G[1, y]*G[1, z])/12 - 
      (5*G[1 - z, y])/12 - (11*Pi^2*G[1 - z, y])/72 - 
      (3*zeta3*G[1 - z, y])/2 + (G[0, z]*G[1 - z, y])/6 + 
      (Pi^2*G[0, z]*G[1 - z, y])/12 + (2*G[1, z]*G[1 - z, y])/3 - 
      (Pi^2*G[1, z]*G[1 - z, y])/12 - G[1, z]*G[-z, y] - (5*G[0, 1, z])/6 + 
      (G[0, y]*G[0, 1, z])/12 - (11*G[1 - z, y]*G[0, 1, z])/12 - 
      (G[-z, y]*G[0, 1, z])/6 + G[0, 1 - z, y]/6 + 
      (11*G[0, z]*G[0, 1 - z, y])/6 + (G[1, z]*G[0, 1 - z, y])/12 - 
      (7*G[1, z]*G[0, -z, y])/4 + (G[0, z]*G[1, 0, y])/6 - 
      (G[1, z]*G[1, 0, y])/6 + G[1, 0, z]/6 + (Pi^2*G[1, 0, z])/12 - 
      (G[0, y]*G[1, 0, z])/6 + G[1 - z, y]*G[1, 0, z] - 
      (5*G[-z, y]*G[1, 0, z])/6 + (G[0, -z, y]*G[1, 0, z])/2 + 
      (2*G[1, 1, z])/3 - (Pi^2*G[1, 1, z])/12 + (G[0, y]*G[1, 1, z])/12 + 
      (11*G[-z, y]*G[1, 1, z])/12 - (G[0, -z, y]*G[1, 1, z])/2 + 
      (Pi^2*G[1, 1 - z, y])/12 + (G[0, 1, z]*G[1, 1 - z, y])/2 - 
      (G[1, 0, z]*G[1, 1 - z, y])/2 + G[1 - z, 0, y]/6 - 
      (G[0, z]*G[1 - z, 0, y])/6 + (G[1, z]*G[1 - z, 0, y])/12 + 
      (2*G[1 - z, 1 - z, y])/3 - (Pi^2*G[1 - z, 1 - z, y])/12 - 
      G[0, z]*G[1 - z, 1 - z, y] - (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/12 + 
      (G[1, z]*G[-z, 0, y])/12 - G[-z, 1 - z, y] - 
      (5*G[0, z]*G[-z, 1 - z, y])/6 + (11*G[1, z]*G[-z, 1 - z, y])/12 + 
      (2*G[1, z]*G[-z, -z, y])/3 - (G[1, 0, z]*G[-z, -z, y])/2 + 
      (G[1, 1, z]*G[-z, -z, y])/2 + (5*G[0, 0, 1, z])/6 - 
      (G[1, y]*G[0, 0, 1, z])/2 + (G[1 - z, y]*G[0, 0, 1, z])/2 - 
      (G[0, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, -z, y])/2 - 
      G[0, 1, 0, y]/12 - (5*G[0, 1, 0, z])/6 + (G[1, y]*G[0, 1, 0, z])/2 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - G[0, 1, 1, z]/12 + 
      G[0, 1 - z, 1 - z, y]/12 + (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[0, 1 - z, -z, y])/2 - (7*G[0, -z, 1 - z, y])/4 + 
      (G[0, z]*G[0, -z, 1 - z, y])/2 - (G[1, z]*G[0, -z, 1 - z, y])/2 - 
      (G[1, z]*G[0, -z, -z, y])/2 - (11*G[1, 0, 1, z])/12 + 
      (G[1, y]*G[1, 0, 1, z])/2 - (G[1 - z, y]*G[1, 0, 1, z])/2 - 
      G[1, 0, 1 - z, y]/6 - (G[0, z]*G[1, 0, 1 - z, y])/2 + 
      (G[1, z]*G[1, 0, -z, y])/2 + G[1, 1, 0, y]/12 + G[1, 1, 0, z] - 
      (G[1, y]*G[1, 1, 0, z])/2 + (G[1 - z, y]*G[1, 1, 0, z])/2 - 
      G[1, 1 - z, 0, y]/6 + (G[1, z]*G[1, 1 - z, -z, y])/2 + 
      G[1 - z, 0, 1 - z, y]/12 + (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + G[1 - z, 1 - z, 0, y]/12 - 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + G[1 - z, -z, 1 - z, y]/12 + 
      G[-z, 0, 1 - z, y]/12 + (G[0, z]*G[-z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[-z, 0, -z, y])/2 + G[-z, 1 - z, 0, y]/12 + 
      (11*G[-z, 1 - z, 1 - z, y])/12 - (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, 1 - z, -z, y])/2 + (2*G[-z, -z, 1 - z, y])/3 - 
      (G[0, z]*G[-z, -z, 1 - z, y])/2 + (G[1, z]*G[-z, -z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, -z, y])/2 + G[0, 0, -z, 1 - z, y]/2 - 
      G[0, 1 - z, -z, 1 - z, y]/2 - G[0, -z, 1 - z, 1 - z, y]/2 - 
      G[0, -z, -z, 1 - z, y]/2 + G[1, 0, 0, 1, z]/2 - G[1, 0, 1, 0, z]/2 + 
      G[1, 0, -z, 1 - z, y]/2 - G[1, 1, 0, 1, z]/2 + G[1, 1, 1, 0, z]/2 + 
      G[1, 1 - z, -z, 1 - z, y]/2 - G[1 - z, 0, -z, 1 - z, y]/2 - 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 - G[-z, 0, -z, 1 - z, y]/2 + 
      G[-z, 1 - z, -z, 1 - z, y]/2 + G[-z, -z, 1 - z, 1 - z, y]/2 + 
      G[-z, -z, -z, 1 - z, y]/2))/(mh2*z) + 
   (N*((-13*Pi^2)/72 - 3*zeta3 + (Pi^2*G[0, y])/6 + G[0, z]/3 - 
      (G[0, y]*G[0, z])/12 - G[1, z]/12 - (Pi^2*G[1, z])/6 - 
      (G[0, y]*G[1, z])/6 - G[1 - z, y]/12 - (5*Pi^2*G[1 - z, y])/24 - 
      (3*zeta3*G[1 - z, y])/2 + (5*G[0, z]*G[1 - z, y])/4 - 
      (Pi^2*G[1, z]*G[1 - z, y])/12 - (23*G[1, z]*G[-z, y])/12 - 
      (2*G[0, 1, z])/3 + G[0, y]*G[0, 1, z] - (G[1 - z, y]*G[0, 1, z])/2 - 
      (G[-z, y]*G[0, 1, z])/4 - G[0, 1 - z, y]/6 + G[1, z]*G[0, -z, y] + 
      (3*G[1, 0, y])/4 + (7*G[1, 0, z])/12 + (3*G[1 - z, y]*G[1, 0, z])/4 - 
      (G[-z, y]*G[1, 0, z])/4 - (3*G[-z, y]*G[1, 1, z])/4 - 
      G[1 - z, 0, y]/6 + (Pi^2*G[1 - z, 0, y])/12 - (G[0, z]*G[1 - z, 0, y])/
       2 + (G[0, 1, z]*G[1 - z, 0, y])/2 - (Pi^2*G[1 - z, 1 - z, y])/12 + 
      (3*G[0, z]*G[1 - z, 1 - z, y])/4 - (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - 
      (5*G[1, z]*G[1 - z, -z, y])/4 + (G[1, z]*G[-z, 0, y])/2 - 
      (G[1, 1, z]*G[-z, 0, y])/2 - (23*G[-z, 1 - z, y])/12 - 
      (G[0, z]*G[-z, 1 - z, y])/4 - (3*G[1, z]*G[-z, 1 - z, y])/4 + 
      (G[0, 1, z]*G[-z, 1 - z, y])/2 + (G[0, 1, z]*G[-z, -z, y])/2 + 
      (G[1, 1, z]*G[-z, -z, y])/2 - G[0, 0, 1, z] - 
      (G[1 - z, y]*G[0, 0, 1, z])/2 - G[0, 1, 0, y] + 
      (G[-z, y]*G[0, 1, 1, z])/2 + G[0, -z, 1 - z, y] - G[1, 0, 1, z] - 
      (G[1 - z, y]*G[1, 0, 1, z])/2 + (G[-z, y]*G[1, 0, 1, z])/2 + 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + G[1 - z, 1, 0, y] - 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - (5*G[1 - z, -z, 1 - z, y])/4 + 
      G[-z, 0, 1 - z, y]/2 - (G[1, z]*G[-z, 0, 1 - z, y])/2 + 
      G[-z, 1 - z, 0, y]/2 - (G[1, z]*G[-z, 1 - z, 0, y])/2 - 
      (3*G[-z, 1 - z, 1 - z, y])/4 + (G[1, z]*G[-z, 1 - z, -z, y])/2 - 
      (G[1, z]*G[-z, -z, 0, y])/2 + (G[1, z]*G[-z, -z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, -z, y])/2 - G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 + G[-z, 0, 1, 0, y]/2 - 
      G[-z, 0, 1 - z, 1 - z, y]/2 - G[-z, 1 - z, 0, 1 - z, y]/2 + 
      G[-z, 1 - z, 1, 0, y]/2 - G[-z, 1 - z, 1 - z, 0, y]/2 + 
      G[-z, 1 - z, -z, 1 - z, y]/2 - G[-z, -z, 0, 1 - z, y]/2 - 
      G[-z, -z, 1 - z, 0, y]/2 + G[-z, -z, 1 - z, 1 - z, y]/2 + 
      G[-z, -z, -z, 1 - z, y]/2))/(mh2*(1 - z)*(1 - y - z)) + 
   (N*((7*Pi^2)/36 + 3*zeta3 - (Pi^2*G[0, y])/6 - (5*G[0, z])/12 + 
      (G[0, y]*G[0, z])/6 - G[1, z]/12 + (Pi^2*G[1, z])/6 - 
      (G[0, y]*G[1, z])/6 - G[1 - z, y]/12 + (Pi^2*G[1 - z, y])/8 - 
      (3*zeta3*G[1 - z, y])/2 + G[0, z]*G[1 - z, y] - 
      (Pi^2*G[1, z]*G[1 - z, y])/12 - (G[1, z]*G[-z, y])/6 + 
      (5*G[0, 1, z])/6 - G[0, y]*G[0, 1, z] + (3*G[1 - z, y]*G[0, 1, z])/2 - 
      (G[-z, y]*G[0, 1, z])/4 - G[0, 1 - z, y]/6 - G[1, z]*G[0, -z, y] - 
      G[1, 0, y] - G[1, 0, z]/6 + (3*G[1 - z, y]*G[1, 0, z])/4 - 
      (G[-z, y]*G[1, 0, z])/4 - (3*G[-z, y]*G[1, 1, z])/4 - 
      G[1 - z, 0, y]/6 + (Pi^2*G[1 - z, 0, y])/12 - (G[0, z]*G[1 - z, 0, y])/
       2 + (G[0, 1, z]*G[1 - z, 0, y])/2 - (Pi^2*G[1 - z, 1 - z, y])/12 + 
      (3*G[0, z]*G[1 - z, 1 - z, y])/4 - (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, -z, y])/4 + (G[1, z]*G[-z, 0, y])/2 - 
      (G[1, 1, z]*G[-z, 0, y])/2 - G[-z, 1 - z, y]/6 - 
      (G[0, z]*G[-z, 1 - z, y])/4 - (3*G[1, z]*G[-z, 1 - z, y])/4 + 
      (G[0, 1, z]*G[-z, 1 - z, y])/2 + (G[0, 1, z]*G[-z, -z, y])/2 + 
      (G[1, 1, z]*G[-z, -z, y])/2 + G[0, 0, 1, z] - 
      (G[1 - z, y]*G[0, 0, 1, z])/2 + G[0, 1, 0, y] + 
      (G[-z, y]*G[0, 1, 1, z])/2 - G[0, -z, 1 - z, y] + G[1, 0, 1, z] - 
      (G[1 - z, y]*G[1, 0, 1, z])/2 + (G[-z, y]*G[1, 0, 1, z])/2 + 
      (G[1, z]*G[1 - z, 0, -z, y])/2 - G[1 - z, 1, 0, y] - 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + (3*G[1 - z, -z, 1 - z, y])/4 + 
      G[-z, 0, 1 - z, y]/2 - (G[1, z]*G[-z, 0, 1 - z, y])/2 + 
      G[-z, 1 - z, 0, y]/2 - (G[1, z]*G[-z, 1 - z, 0, y])/2 - 
      (3*G[-z, 1 - z, 1 - z, y])/4 + (G[1, z]*G[-z, 1 - z, -z, y])/2 - 
      (G[1, z]*G[-z, -z, 0, y])/2 + (G[1, z]*G[-z, -z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, -z, y])/2 - G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 + G[-z, 0, 1, 0, y]/2 - 
      G[-z, 0, 1 - z, 1 - z, y]/2 - G[-z, 1 - z, 0, 1 - z, y]/2 + 
      G[-z, 1 - z, 1, 0, y]/2 - G[-z, 1 - z, 1 - z, 0, y]/2 + 
      G[-z, 1 - z, -z, 1 - z, y]/2 - G[-z, -z, 0, 1 - z, y]/2 - 
      G[-z, -z, 1 - z, 0, y]/2 + G[-z, -z, 1 - z, 1 - z, y]/2 + 
      G[-z, -z, -z, 1 - z, y]/2))/(mh2*y*(1 - z)) + 
   (N*((Pi^2*G[1, y])/36 + 3*zeta3*G[1, y] - (Pi^2*G[0, z]*G[1, y])/6 - 
      (Pi^2*G[1, z])/36 - 3*zeta3*G[1, z] + (G[0, y]*G[1, z])/3 + 
      (Pi^2*G[1, y]*G[1, z])/6 - (Pi^2*G[1 - z, y])/36 - 
      3*zeta3*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/6 - 
      (Pi^2*G[1, z]*G[1 - z, y])/6 - (G[1, z]*G[-z, y])/3 - G[0, 1, z]/3 - 
      (G[0, y]*G[0, 1, z])/6 - (G[1 - z, y]*G[0, 1, z])/6 + 
      (G[-z, y]*G[0, 1, z])/3 + G[0, 1 - z, y]/3 - (G[0, z]*G[0, 1 - z, y])/
       6 + (G[1, z]*G[0, 1 - z, y])/3 - G[1, 0, y]/3 + 
      (G[0, z]*G[1, 0, y])/6 - (G[1, z]*G[1, 0, y])/6 + (Pi^2*G[1, 0, z])/6 - 
      (G[0, y]*G[1, 0, z])/6 + (G[-z, y]*G[1, 0, z])/6 + 
      G[0, -z, y]*G[1, 0, z] - (Pi^2*G[1, 1, z])/6 + (G[0, y]*G[1, 1, z])/3 - 
      (G[-z, y]*G[1, 1, z])/3 - G[0, -z, y]*G[1, 1, z] + 
      (Pi^2*G[1, 1 - z, y])/6 + G[0, 1, z]*G[1, 1 - z, y] - 
      G[1, 0, z]*G[1, 1 - z, y] + G[1 - z, 0, y]/3 - (G[0, z]*G[1 - z, 0, y])/
       6 + (G[1, z]*G[1 - z, 0, y])/3 - (Pi^2*G[1 - z, 1 - z, y])/6 - 
      G[0, 1, z]*G[1 - z, 1 - z, y] + G[1, 0, z]*G[1 - z, 1 - z, y] - 
      (G[1, z]*G[1 - z, -z, y])/6 - (G[1, z]*G[-z, 0, y])/6 - 
      G[-z, 1 - z, y]/3 + (G[0, z]*G[-z, 1 - z, y])/6 - 
      (G[1, z]*G[-z, 1 - z, y])/3 + (G[1, z]*G[-z, -z, y])/6 - 
      G[1, 0, z]*G[-z, -z, y] + G[1, 1, z]*G[-z, -z, y] + G[0, 0, 1, z]/3 - 
      G[1, y]*G[0, 0, 1, z] + G[1 - z, y]*G[0, 0, 1, z] - 
      G[0, z]*G[0, 0, 1 - z, y] + G[1, z]*G[0, 0, -z, y] + G[0, 1, 0, y]/6 + 
      G[0, 1, 0, z]/6 + G[1, y]*G[0, 1, 0, z] - G[1 - z, y]*G[0, 1, 0, z] - 
      G[0, 1, 1, z]/3 + G[0, 1 - z, 1 - z, y]/3 + 
      G[0, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, -z, y] + 
      G[0, z]*G[0, -z, 1 - z, y] - G[1, z]*G[0, -z, 1 - z, y] - 
      G[1, z]*G[0, -z, -z, y] - G[1, 0, 1, z]/6 + G[1, y]*G[1, 0, 1, z] - 
      G[1 - z, y]*G[1, 0, 1, z] - G[1, 0, 1 - z, y]/6 - 
      G[0, z]*G[1, 0, 1 - z, y] + G[1, z]*G[1, 0, -z, y] - G[1, 1, 0, y]/6 - 
      G[1, y]*G[1, 1, 0, z] + G[1 - z, y]*G[1, 1, 0, z] - 
      G[1, 1 - z, 0, y]/6 + G[1, z]*G[1, 1 - z, -z, y] + 
      G[1 - z, 0, 1 - z, y]/3 + G[0, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, -z, y] + G[1 - z, 1 - z, 0, y]/3 - 
      G[1, z]*G[1 - z, 1 - z, -z, y] - G[1 - z, -z, 1 - z, y]/6 - 
      G[-z, 0, 1 - z, y]/6 + G[0, z]*G[-z, 0, 1 - z, y] - 
      G[1, z]*G[-z, 0, -z, y] - G[-z, 1 - z, 0, y]/6 - 
      G[-z, 1 - z, 1 - z, y]/3 - G[0, z]*G[-z, 1 - z, 1 - z, y] + 
      G[1, z]*G[-z, 1 - z, -z, y] + G[-z, -z, 1 - z, y]/6 - 
      G[0, z]*G[-z, -z, 1 - z, y] + G[1, z]*G[-z, -z, 1 - z, y] + 
      G[1, z]*G[-z, -z, -z, y] + G[0, 0, -z, 1 - z, y] - 
      G[0, 1 - z, -z, 1 - z, y] - G[0, -z, 1 - z, 1 - z, y] - 
      G[0, -z, -z, 1 - z, y] + G[1, 0, 0, 1, z] - G[1, 0, 1, 0, z] + 
      G[1, 0, -z, 1 - z, y] - G[1, 1, 0, 1, z] + G[1, 1, 1, 0, z] + 
      G[1, 1 - z, -z, 1 - z, y] - G[1 - z, 0, -z, 1 - z, y] - 
      G[1 - z, 1 - z, -z, 1 - z, y] - G[-z, 0, -z, 1 - z, y] + 
      G[-z, 1 - z, -z, 1 - z, y] + G[-z, -z, 1 - z, 1 - z, y] + 
      G[-z, -z, -z, 1 - z, y]))/(mh2*z^2) + 
   (y*((Pi^2*G[1, y])/9 + 12*zeta3*G[1, y] - (2*Pi^2*G[0, z]*G[1, y])/3 - 
      (Pi^2*G[1, z])/9 - 12*zeta3*G[1, z] + G[0, y]*G[1, z] + 
      (2*Pi^2*G[1, y]*G[1, z])/3 - (Pi^2*G[1 - z, y])/9 - 
      12*zeta3*G[1 - z, y] + (2*Pi^2*G[0, z]*G[1 - z, y])/3 - 
      (2*Pi^2*G[1, z]*G[1 - z, y])/3 - G[1, z]*G[-z, y] - G[0, 1, z] - 
      (2*G[0, y]*G[0, 1, z])/3 - (2*G[1 - z, y]*G[0, 1, z])/3 + 
      (4*G[-z, y]*G[0, 1, z])/3 + G[0, 1 - z, y] - (2*G[0, z]*G[0, 1 - z, y])/
       3 + (4*G[1, z]*G[0, 1 - z, y])/3 - G[1, 0, y] + 
      (2*G[0, z]*G[1, 0, y])/3 - (2*G[1, z]*G[1, 0, y])/3 + 
      (2*Pi^2*G[1, 0, z])/3 - (2*G[0, y]*G[1, 0, z])/3 + 
      (2*G[-z, y]*G[1, 0, z])/3 + 4*G[0, -z, y]*G[1, 0, z] - 
      (2*Pi^2*G[1, 1, z])/3 + (4*G[0, y]*G[1, 1, z])/3 - 
      (4*G[-z, y]*G[1, 1, z])/3 - 4*G[0, -z, y]*G[1, 1, z] + 
      (2*Pi^2*G[1, 1 - z, y])/3 + 4*G[0, 1, z]*G[1, 1 - z, y] - 
      4*G[1, 0, z]*G[1, 1 - z, y] + G[1 - z, 0, y] - 
      (2*G[0, z]*G[1 - z, 0, y])/3 + (4*G[1, z]*G[1 - z, 0, y])/3 - 
      (2*Pi^2*G[1 - z, 1 - z, y])/3 - 4*G[0, 1, z]*G[1 - z, 1 - z, y] + 
      4*G[1, 0, z]*G[1 - z, 1 - z, y] - (2*G[1, z]*G[1 - z, -z, y])/3 - 
      (2*G[1, z]*G[-z, 0, y])/3 - G[-z, 1 - z, y] + 
      (2*G[0, z]*G[-z, 1 - z, y])/3 - (4*G[1, z]*G[-z, 1 - z, y])/3 + 
      (2*G[1, z]*G[-z, -z, y])/3 - 4*G[1, 0, z]*G[-z, -z, y] + 
      4*G[1, 1, z]*G[-z, -z, y] + (4*G[0, 0, 1, z])/3 - 
      4*G[1, y]*G[0, 0, 1, z] + 4*G[1 - z, y]*G[0, 0, 1, z] - 
      4*G[0, z]*G[0, 0, 1 - z, y] + 4*G[1, z]*G[0, 0, -z, y] + 
      (2*G[0, 1, 0, y])/3 + (2*G[0, 1, 0, z])/3 + 4*G[1, y]*G[0, 1, 0, z] - 
      4*G[1 - z, y]*G[0, 1, 0, z] - (4*G[0, 1, 1, z])/3 + 
      (4*G[0, 1 - z, 1 - z, y])/3 + 4*G[0, z]*G[0, 1 - z, 1 - z, y] - 
      4*G[1, z]*G[0, 1 - z, -z, y] + 4*G[0, z]*G[0, -z, 1 - z, y] - 
      4*G[1, z]*G[0, -z, 1 - z, y] - 4*G[1, z]*G[0, -z, -z, y] - 
      (2*G[1, 0, 1, z])/3 + 4*G[1, y]*G[1, 0, 1, z] - 
      4*G[1 - z, y]*G[1, 0, 1, z] - (2*G[1, 0, 1 - z, y])/3 - 
      4*G[0, z]*G[1, 0, 1 - z, y] + 4*G[1, z]*G[1, 0, -z, y] - 
      (2*G[1, 1, 0, y])/3 - 4*G[1, y]*G[1, 1, 0, z] + 
      4*G[1 - z, y]*G[1, 1, 0, z] - (2*G[1, 1 - z, 0, y])/3 + 
      4*G[1, z]*G[1, 1 - z, -z, y] + (4*G[1 - z, 0, 1 - z, y])/3 + 
      4*G[0, z]*G[1 - z, 0, 1 - z, y] - 4*G[1, z]*G[1 - z, 0, -z, y] + 
      (4*G[1 - z, 1 - z, 0, y])/3 - 4*G[1, z]*G[1 - z, 1 - z, -z, y] - 
      (2*G[1 - z, -z, 1 - z, y])/3 - (2*G[-z, 0, 1 - z, y])/3 + 
      4*G[0, z]*G[-z, 0, 1 - z, y] - 4*G[1, z]*G[-z, 0, -z, y] - 
      (2*G[-z, 1 - z, 0, y])/3 - (4*G[-z, 1 - z, 1 - z, y])/3 - 
      4*G[0, z]*G[-z, 1 - z, 1 - z, y] + 4*G[1, z]*G[-z, 1 - z, -z, y] + 
      (2*G[-z, -z, 1 - z, y])/3 - 4*G[0, z]*G[-z, -z, 1 - z, y] + 
      4*G[1, z]*G[-z, -z, 1 - z, y] + 4*G[1, z]*G[-z, -z, -z, y] + 
      4*G[0, 0, -z, 1 - z, y] - 4*G[0, 1 - z, -z, 1 - z, y] - 
      4*G[0, -z, 1 - z, 1 - z, y] - 4*G[0, -z, -z, 1 - z, y] + 
      4*G[1, 0, 0, 1, z] - 4*G[1, 0, 1, 0, z] + 4*G[1, 0, -z, 1 - z, y] - 
      4*G[1, 1, 0, 1, z] + 4*G[1, 1, 1, 0, z] + 4*G[1, 1 - z, -z, 1 - z, y] - 
      4*G[1 - z, 0, -z, 1 - z, y] - 4*G[1 - z, 1 - z, -z, 1 - z, y] - 
      4*G[-z, 0, -z, 1 - z, y] + 4*G[-z, 1 - z, -z, 1 - z, y] + 
      4*G[-z, -z, 1 - z, 1 - z, y] + 4*G[-z, -z, -z, 1 - z, y]))/
    (mh2*N*z^2) + (-1/9*(Pi^2*G[1 - z, y]) - 12*zeta3*G[1 - z, y] + 
     4*G[0, z]*G[1 - z, y] - (2*Pi^2*G[1, z]*G[1 - z, y])/3 - 
     4*G[1, z]*G[-z, y] + (2*G[1 - z, y]*G[0, 1, z])/3 + 
     (4*G[1 - z, y]*G[1, 0, z])/3 - (2*G[-z, y]*G[1, 0, z])/3 - 
     (4*G[-z, y]*G[1, 1, z])/3 + (2*Pi^2*G[1 - z, 0, y])/3 - 
     (2*G[0, z]*G[1 - z, 0, y])/3 + 4*G[0, 1, z]*G[1 - z, 0, y] - 
     (2*Pi^2*G[1 - z, 1 - z, y])/3 + (4*G[0, z]*G[1 - z, 1 - z, y])/3 - 
     4*G[0, 1, z]*G[1 - z, 1 - z, y] - (2*G[1, z]*G[1 - z, -z, y])/3 + 
     (2*G[1, z]*G[-z, 0, y])/3 - 4*G[1, 1, z]*G[-z, 0, y] - 
     4*G[-z, 1 - z, y] - (2*G[0, z]*G[-z, 1 - z, y])/3 - 
     (4*G[1, z]*G[-z, 1 - z, y])/3 + 4*G[0, 1, z]*G[-z, 1 - z, y] + 
     (2*G[1, z]*G[-z, -z, y])/3 + 4*G[0, 1, z]*G[-z, -z, y] + 
     4*G[1, 1, z]*G[-z, -z, y] - 4*G[1 - z, y]*G[0, 0, 1, z] + 
     4*G[-z, y]*G[0, 1, 1, z] - 4*G[1 - z, y]*G[1, 0, 1, z] + 
     4*G[-z, y]*G[1, 0, 1, z] + 4*G[1, z]*G[1 - z, 0, -z, y] - 
     4*G[1, z]*G[1 - z, 1 - z, -z, y] - (2*G[1 - z, -z, 1 - z, y])/3 + 
     (2*G[-z, 0, 1 - z, y])/3 - 4*G[1, z]*G[-z, 0, 1 - z, y] + 
     (2*G[-z, 1 - z, 0, y])/3 - 4*G[1, z]*G[-z, 1 - z, 0, y] - 
     (4*G[-z, 1 - z, 1 - z, y])/3 + 4*G[1, z]*G[-z, 1 - z, -z, y] - 
     4*G[1, z]*G[-z, -z, 0, y] + (2*G[-z, -z, 1 - z, y])/3 + 
     4*G[1, z]*G[-z, -z, 1 - z, y] + 4*G[1, z]*G[-z, -z, -z, y] - 
     4*G[1 - z, 0, 1, 0, y] + 4*G[1 - z, 0, -z, 1 - z, y] + 
     4*G[1 - z, 1 - z, 1, 0, y] - 4*G[1 - z, 1 - z, -z, 1 - z, y] + 
     4*G[-z, 0, 1, 0, y] - 4*G[-z, 0, 1 - z, 1 - z, y] - 
     4*G[-z, 1 - z, 0, 1 - z, y] + 4*G[-z, 1 - z, 1, 0, y] - 
     4*G[-z, 1 - z, 1 - z, 0, y] + 4*G[-z, 1 - z, -z, 1 - z, y] - 
     4*G[-z, -z, 0, 1 - z, y] - 4*G[-z, -z, 1 - z, 0, y] + 
     4*G[-z, -z, 1 - z, 1 - z, y] + 4*G[-z, -z, -z, 1 - z, y])/(mh2*N*y) + 
   (-1/9*(Pi^2*G[1 - z, y]) - 12*zeta3*G[1 - z, y] + G[0, z]*G[1 - z, y] - 
     (2*Pi^2*G[1, z]*G[1 - z, y])/3 - G[1, z]*G[-z, y] + 
     (2*G[1 - z, y]*G[0, 1, z])/3 + (4*G[1 - z, y]*G[1, 0, z])/3 - 
     (2*G[-z, y]*G[1, 0, z])/3 - (4*G[-z, y]*G[1, 1, z])/3 + 
     (2*Pi^2*G[1 - z, 0, y])/3 - (2*G[0, z]*G[1 - z, 0, y])/3 + 
     4*G[0, 1, z]*G[1 - z, 0, y] - (2*Pi^2*G[1 - z, 1 - z, y])/3 + 
     (4*G[0, z]*G[1 - z, 1 - z, y])/3 - 4*G[0, 1, z]*G[1 - z, 1 - z, y] - 
     (2*G[1, z]*G[1 - z, -z, y])/3 + (2*G[1, z]*G[-z, 0, y])/3 - 
     4*G[1, 1, z]*G[-z, 0, y] - G[-z, 1 - z, y] - (2*G[0, z]*G[-z, 1 - z, y])/
      3 - (4*G[1, z]*G[-z, 1 - z, y])/3 + 4*G[0, 1, z]*G[-z, 1 - z, y] + 
     (2*G[1, z]*G[-z, -z, y])/3 + 4*G[0, 1, z]*G[-z, -z, y] + 
     4*G[1, 1, z]*G[-z, -z, y] - 4*G[1 - z, y]*G[0, 0, 1, z] + 
     4*G[-z, y]*G[0, 1, 1, z] - 4*G[1 - z, y]*G[1, 0, 1, z] + 
     4*G[-z, y]*G[1, 0, 1, z] + 4*G[1, z]*G[1 - z, 0, -z, y] - 
     4*G[1, z]*G[1 - z, 1 - z, -z, y] - (2*G[1 - z, -z, 1 - z, y])/3 + 
     (2*G[-z, 0, 1 - z, y])/3 - 4*G[1, z]*G[-z, 0, 1 - z, y] + 
     (2*G[-z, 1 - z, 0, y])/3 - 4*G[1, z]*G[-z, 1 - z, 0, y] - 
     (4*G[-z, 1 - z, 1 - z, y])/3 + 4*G[1, z]*G[-z, 1 - z, -z, y] - 
     4*G[1, z]*G[-z, -z, 0, y] + (2*G[-z, -z, 1 - z, y])/3 + 
     4*G[1, z]*G[-z, -z, 1 - z, y] + 4*G[1, z]*G[-z, -z, -z, y] - 
     4*G[1 - z, 0, 1, 0, y] + 4*G[1 - z, 0, -z, 1 - z, y] + 
     4*G[1 - z, 1 - z, 1, 0, y] - 4*G[1 - z, 1 - z, -z, 1 - z, y] + 
     4*G[-z, 0, 1, 0, y] - 4*G[-z, 0, 1 - z, 1 - z, y] - 
     4*G[-z, 1 - z, 0, 1 - z, y] + 4*G[-z, 1 - z, 1, 0, y] - 
     4*G[-z, 1 - z, 1 - z, 0, y] + 4*G[-z, 1 - z, -z, 1 - z, y] - 
     4*G[-z, -z, 0, 1 - z, y] - 4*G[-z, -z, 1 - z, 0, y] + 
     4*G[-z, -z, 1 - z, 1 - z, y] + 4*G[-z, -z, -z, 1 - z, y])/(mh2*N*y^2), 
 F[5, 2, "NS"] -> (Nf^2*(((-5*I)/54)*Pi + (17*Pi^2)/432 + (5*G[0, y])/108 + 
      (I/24)*Pi*G[0, y] + (5*G[0, z])/108 + (I/24)*Pi*G[0, z] - 
      (G[0, y]*G[0, z])/144 - (5*G[0, 0, y])/144 - (5*G[0, 0, z])/144))/
    (mh2*y) + (Nf^2*(((5*I)/54)*Pi - (17*Pi^2)/432 - (5*G[0, y])/108 - 
      (I/24)*Pi*G[0, y] - (5*G[0, z])/108 - (I/24)*Pi*G[0, z] + 
      (G[0, y]*G[0, z])/144 + (5*G[0, 0, y])/144 + (5*G[0, 0, z])/144))/
    (mh2*(1 - y - z)*z) + (N*Nf*(Pi^2/24 + (17*G[0, y])/24 + 
      ((3*I)/8)*Pi*G[0, y] - (G[0, y]*G[0, z])/16 - (3*G[0, 0, y])/8 - 
      G[1, 0, y]/4))/(mh2*(1 - y)*z) + 
   (Nf*(19/36 + (I/4)*Pi + Pi^2/24 + G[0, y]/2 + ((3*I)/8)*Pi*G[0, y] - 
      G[0, z]/24 - (G[0, y]*G[0, z])/16 - (3*G[0, 0, y])/8 - G[1, 0, y]/4))/
    (mh2*N*(1 - y)) + (Nf*(Pi^2/36 + (25*G[0, y])/36 + (I/4)*Pi*G[0, y] - 
      (G[0, y]*G[0, z])/24 - G[0, 0, y]/4 - G[1, 0, y]/6))/
    (mh2*N*(1 - y)^2) + (Nf*(Pi^2/72 + (25*G[0, y])/72 + (I/8)*Pi*G[0, y] - 
      (G[0, y]*G[0, z])/48 - G[0, 0, y]/8 - G[1, 0, y]/12))/
    (mh2*N*(1 - y)*z) + (N*Nf*(-1/36*Pi^2 - (25*G[0, y])/36 - 
      (I/4)*Pi*G[0, y] + (G[0, y]*G[0, z])/24 + G[0, 0, y]/4 + G[1, 0, y]/6))/
    (mh2*(1 - y)^2) + (N*Nf*(-19/36 - (I/4)*Pi - Pi^2/24 - G[0, y]/2 - 
      ((3*I)/8)*Pi*G[0, y] + G[0, z]/24 + (G[0, y]*G[0, z])/16 + 
      (3*G[0, 0, y])/8 + G[1, 0, y]/4))/(mh2*(1 - y)) + 
   (z*((7*Pi^2)/24 + (7*G[0, y]*G[0, z])/4 - (7*G[1, 0, y])/4 - 
      (7*G[1, 0, z])/4))/(mh2*N^2*(1 - y - z)^2) + 
   (N*Nf*z*(Pi^2/72 + (G[0, y]*G[0, z])/12 - G[1, 0, y]/12 - G[1, 0, z]/12))/
    (mh2*(1 - y - z)^2) + (N*Nf*(-1/72*Pi^2 - (G[0, y]*G[0, z])/12 + 
      G[1, 0, y]/12 + G[1, 0, z]/12))/(mh2*(1 - y - z)^2) + 
   (N^2*z*((-7*Pi^2)/288 - (7*G[0, y]*G[0, z])/48 + (7*G[1, 0, y])/48 + 
      (7*G[1, 0, z])/48))/(mh2*(1 - y - z)^2) + 
   (z*(-1/12*Pi^2 - (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + G[1, 0, z]/2))/
    (mh2*(1 - y - z)) + (z*(-1/12*Pi^2 - (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + 
      G[1, 0, z]/2))/(mh2*(y + z)) + 
   (z*(-1/6*Pi^2 - G[0, y]*G[0, z] + G[1, 0, y] + G[1, 0, z]))/
    (mh2*(y + z)^2) + (Nf*((G[0, y]*G[1, z])/3 - (G[0, z]*G[1 - z, y])/3 - 
      G[0, 1, z]/3 + G[0, 1 - z, y]/3 - G[1, 0, z]/3 + G[1 - z, 0, y]/3))/
    (mh2*N*(y + z)) + (Nf*((-19*G[1, z])/36 - (I/4)*Pi*G[1, z] + 
      (G[0, y]*G[1, z])/24 - (19*G[1 - z, y])/36 - (I/4)*Pi*G[1 - z, y] + 
      (5*G[0, z]*G[1 - z, y])/24 + (G[1, z]*G[1 - z, y])/6 - 
      (G[1, z]*G[-z, y])/6 + G[0, 1, z]/24 + G[0, 1 - z, y]/24 + 
      (5*G[1, 0, z])/24 + G[1, 1, z]/6 + G[1 - z, 0, y]/24 + 
      G[1 - z, 1 - z, y]/6 - G[-z, 1 - z, y]/6))/(mh2*N*y*z) + 
   (Nf*((19*G[1, z])/18 + (I/2)*Pi*G[1, z] - (G[0, y]*G[1, z])/4 + 
      (19*G[1 - z, y])/18 + (I/2)*Pi*G[1 - z, y] - (G[0, z]*G[1 - z, y])/4 - 
      (G[1, z]*G[1 - z, y])/3 + (G[1, z]*G[-z, y])/3 + G[0, 1, z]/12 - 
      G[0, 1 - z, y]/4 - G[1, 0, z]/4 - G[1, 1, z]/3 - G[1 - z, 0, y]/4 - 
      G[1 - z, 1 - z, y]/3 + G[-z, 1 - z, y]/3))/(mh2*N*z*(y + z)) + 
   (N^2*(zeta3/4 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, y])/24 + 
      (G[0, z]*G[1, 0, y])/8 - G[0, 1, 0, z]/8 - G[1, 1, 0, y]/4))/
    (mh2*y*(1 - z)) + (N^2*(zeta3/4 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, y])/24 + 
      (G[0, z]*G[1, 0, y])/8 - G[0, 1, 0, z]/8 - G[1, 1, 0, y]/4))/
    (mh2*(1 - z)*(1 - y - z)) + (zeta3/4 - (Pi^2*G[0, y])/48 + 
     (Pi^2*G[1, z])/24 + (G[0, y]*G[1, 0, z])/8 - G[0, 1, 0, y]/8 - 
     G[1, 1, 0, z]/4)/(mh2*N^2*(1 - y - z)^2*z) + 
   (N^2*((7*Pi^2)/288 - (Pi^2*G[0, y])/48 + (Pi^2*G[0, z])/48 + 
      (7*G[0, y]*G[0, z])/48 - (Pi^2*G[1, y])/24 + (Pi^2*G[1, z])/24 - 
      (7*G[1, 0, y])/48 - (G[0, z]*G[1, 0, y])/8 - (7*G[1, 0, z])/48 + 
      (G[0, y]*G[1, 0, z])/8 - G[0, 1, 0, y]/8 + G[0, 1, 0, z]/8 + 
      G[1, 1, 0, y]/4 - G[1, 1, 0, z]/4))/(mh2*(1 - y - z)^2) + 
   (N^2*(-1/4*zeta3 + (Pi^2*G[0, y])/48 - (Pi^2*G[1, z])/24 - 
      (G[0, y]*G[1, 0, z])/8 + G[0, 1, 0, y]/8 + G[1, 1, 0, z]/4))/
    (mh2*(1 - y - z)^2*z) + ((-7*Pi^2)/24 + (Pi^2*G[0, y])/48 - 
     (Pi^2*G[0, z])/48 - (7*G[0, y]*G[0, z])/4 + (Pi^2*G[1, y])/24 - 
     (Pi^2*G[1, z])/24 + (7*G[1, 0, y])/4 + (G[0, z]*G[1, 0, y])/8 + 
     (7*G[1, 0, z])/4 - (G[0, y]*G[1, 0, z])/8 + G[0, 1, 0, y]/8 - 
     G[0, 1, 0, z]/8 - G[1, 1, 0, y]/4 + G[1, 1, 0, z]/4)/
    (mh2*N^2*(1 - y - z)^2) + 
   (N^2*z*((11*Pi^2*G[1, z])/24 + (11*Pi^2*G[1 - z, y])/24 + 
      (11*G[0, y]*G[1, 0, z])/4 - (11*G[1 - z, y]*G[1, 0, z])/4 + 
      (11*G[0, z]*G[1 - z, 0, y])/4 - (11*G[0, 1, 0, y])/4 - 
      (11*G[0, 1, 0, z])/4 - (11*G[1, 1, 0, z])/4 - (11*G[1 - z, 1, 0, y])/
       4))/(mh2*(y + z)^3) + (N^2*((-11*Pi^2)/48 - (11*G[0, y])/8 + 
      (11*G[0, z])/8 - (11*G[0, y]*G[0, z])/8 + (17*Pi^2*G[1, z])/48 + 
      (17*Pi^2*G[1 - z, y])/48 + (7*G[1, 0, y])/2 - (3*G[1, 0, z])/4 + 
      (17*G[0, y]*G[1, 0, z])/8 - (17*G[1 - z, y]*G[1, 0, z])/8 + 
      (17*G[0, z]*G[1 - z, 0, y])/8 - (17*G[0, 1, 0, y])/8 - 
      (17*G[0, 1, 0, z])/8 - (17*G[1, 1, 0, z])/8 - (17*G[1 - z, 1, 0, y])/
       8))/(mh2*(y + z)) + (N^2*((-11*Pi^2)/48 - (99*G[0, y])/32 - 
      ((33*I)/16)*Pi*G[0, y] + (3*Pi^2*G[0, y])/16 + (99*G[0, z])/32 + 
      ((33*I)/16)*Pi*G[0, z] - (3*Pi^2*G[0, z])/16 - (11*G[0, y]*G[0, z])/8 + 
      (17*Pi^2*G[1, z])/48 + (17*Pi^2*G[1 - z, y])/48 + (33*G[0, 0, y])/16 + 
      (3*G[0, z]*G[0, 0, y])/4 - (33*G[0, 0, z])/16 - 
      (3*G[0, y]*G[0, 0, z])/4 + (7*G[1, 0, y])/2 + (3*G[0, z]*G[1, 0, y])/
       8 - (3*G[1, 0, z])/4 + (7*G[0, y]*G[1, 0, z])/4 - 
      (17*G[1 - z, y]*G[1, 0, z])/8 + (17*G[0, z]*G[1 - z, 0, y])/8 - 
      (5*G[0, 1, 0, y])/2 - (7*G[0, 1, 0, z])/4 - (3*G[1, 0, 0, y])/4 + 
      (3*G[1, 0, 0, z])/4 - (17*G[1, 1, 0, z])/8 - (17*G[1 - z, 1, 0, y])/8))/
    (mh2*(1 - y - z)) + (z*((Pi^2*G[1, z])/4 + (Pi^2*G[1 - z, y])/4 + 
      (3*G[0, y]*G[1, 0, z])/2 - (3*G[1 - z, y]*G[1, 0, z])/2 + 
      (3*G[0, z]*G[1 - z, 0, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 0, z])/2 - (3*G[1, 1, 0, z])/2 - (3*G[1 - z, 1, 0, y])/2))/
    (mh2*N^2*(1 - y - z)) + (z*((Pi^2*G[1, z])/4 + (Pi^2*G[1 - z, y])/4 + 
      (3*G[0, y]*G[1, 0, z])/2 - (3*G[1 - z, y]*G[1, 0, z])/2 + 
      (3*G[0, z]*G[1 - z, 0, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 0, z])/2 - (3*G[1, 1, 0, z])/2 - (3*G[1 - z, 1, 0, y])/2))/
    (mh2*N^2*(y + z)) + ((Pi^2*G[1, z])/4 + (Pi^2*G[1 - z, y])/4 + 
     3*G[1, 0, y] - 3*G[1, 0, z] + (3*G[0, y]*G[1, 0, z])/2 - 
     (3*G[1 - z, y]*G[1, 0, z])/2 + (3*G[0, z]*G[1 - z, 0, y])/2 - 
     (3*G[0, 1, 0, y])/2 - (3*G[0, 1, 0, z])/2 - (3*G[1, 1, 0, z])/2 - 
     (3*G[1 - z, 1, 0, y])/2)/(mh2*N^2*(y + z)^2) + 
   (z*(-1/2*Pi^2 - 3*G[0, y]*G[0, z] + (Pi^2*G[1, z])/4 + 
      (Pi^2*G[1 - z, y])/4 + 3*G[1, 0, y] + 3*G[1, 0, z] + 
      (3*G[0, y]*G[1, 0, z])/2 - (3*G[1 - z, y]*G[1, 0, z])/2 + 
      (3*G[0, z]*G[1 - z, 0, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 0, z])/2 - (3*G[1, 1, 0, z])/2 - (3*G[1 - z, 1, 0, y])/2))/
    (mh2*N^2*(y + z)^2) + ((-5*Pi^2)/32 - (9*zeta3)/8 - (37*G[0, y])/32 - 
     (3*Pi^2*G[0, y])/16 + (Pi^2*G[0, z])/48 - (13*G[0, y]*G[0, z])/8 - 
     (Pi^2*G[1, y])/8 + (7*Pi^2*G[1, z])/48 - (5*G[0, y]*G[1, z])/16 + 
     (7*Pi^2*G[1 - z, y])/48 + (G[1, z]*G[-z, y])/2 + (29*G[0, 0, y])/16 - 
     (9*G[0, z]*G[0, 0, y])/8 - (G[1, z]*G[0, 0, y])/8 + G[0, 1, z]/2 + 
     (G[0, y]*G[0, 1, z])/8 - (5*G[0, 1 - z, y])/16 + 
     (G[0, z]*G[0, 1 - z, y])/8 + (23*G[1, 0, y])/16 - G[0, z]*G[1, 0, y] - 
     G[1, 0, z]/4 + G[0, y]*G[1, 0, z] - (7*G[1 - z, y]*G[1, 0, z])/8 - 
     (5*G[1 - z, 0, y])/16 + G[0, z]*G[1 - z, 0, y] + G[-z, 1 - z, y]/2 - 
     G[0, 0, 1 - z, y]/8 + (5*G[0, 1, 0, y])/4 + (7*G[0, 1, 0, z])/8 - 
     G[0, 1 - z, 0, y]/8 + (5*G[1, 0, 0, y])/4 + (3*G[1, 1, 0, y])/4 - 
     (7*G[1, 1, 0, z])/8 - G[1 - z, 0, 0, y]/8 - (7*G[1 - z, 1, 0, y])/8)/
    (mh2*N^2*(1 - y)*z) + 
   (N*Nf*z*((Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 + 
      (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/2 + 
      (G[0, z]*G[1 - z, 0, y])/2 - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*(1 - y - z)) + 
   (N*Nf*z*((Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 + 
      (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/2 + 
      (G[0, z]*G[1 - z, 0, y])/2 - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*(y + z)) + 
   ((Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 + G[1, 0, y] - G[1, 0, z] + 
     (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/2 + 
     (G[0, z]*G[1 - z, 0, y])/2 - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - 
     G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2)/(mh2*(y + z)^2) + 
   (N*Nf*((Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 + G[1, 0, y] - 
      G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/2 + 
      (G[0, z]*G[1 - z, 0, y])/2 - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*(y + z)^2) + 
   (N*Nf*z*(-1/6*Pi^2 - G[0, y]*G[0, z] + (Pi^2*G[1, z])/12 + 
      (Pi^2*G[1 - z, y])/12 + G[1, 0, y] + G[1, 0, z] + 
      (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/2 + 
      (G[0, z]*G[1 - z, 0, y])/2 - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*(y + z)^2) + 
   (N^2*(295/144 + ((11*I)/8)*Pi + (3*Pi^2)/32 - (3*zeta3)/8 + 
      (59*G[0, y])/32 + ((33*I)/16)*Pi*G[0, y] - (3*Pi^2*G[0, y])/16 - 
      (5*G[0, z])/12 - (Pi^2*G[0, z])/16 - (7*G[0, y]*G[0, z])/8 + 
      (Pi^2*G[1, y])/8 + (Pi^2*G[1, z])/16 + (Pi^2*G[1 - z, y])/16 - 
      (33*G[0, 0, y])/16 - (3*G[0, z]*G[0, 0, y])/4 - (9*G[1, 0, y])/16 + 
      G[1, 0, z]/4 + (3*G[0, y]*G[1, 0, z])/8 - (3*G[1 - z, y]*G[1, 0, z])/
       8 + (3*G[0, z]*G[1 - z, 0, y])/8 + (9*G[0, 1, 0, y])/8 + 
      (3*G[0, 1, 0, z])/8 + (3*G[1, 0, 0, y])/4 - (3*G[1, 1, 0, y])/4 - 
      (3*G[1, 1, 0, z])/8 - (3*G[1 - z, 1, 0, y])/8))/(mh2*(1 - y)) + 
   (N^2*(Pi^2/144 - zeta3/4 + (373*G[0, y])/144 + ((11*I)/8)*Pi*G[0, y] - 
      (Pi^2*G[0, y])/8 - (Pi^2*G[0, z])/24 - (5*G[0, y]*G[0, z])/12 + 
      (Pi^2*G[1, y])/12 + (Pi^2*G[1, z])/24 + (Pi^2*G[1 - z, y])/24 - 
      (15*G[0, 0, y])/8 - (G[0, z]*G[0, 0, y])/2 - G[1, 0, y]/24 + 
      (G[0, y]*G[1, 0, z])/4 - (G[1 - z, y]*G[1, 0, z])/4 + 
      (G[0, z]*G[1 - z, 0, y])/4 + (3*G[0, 1, 0, y])/4 + G[0, 1, 0, z]/4 + 
      G[1, 0, 0, y]/2 - G[1, 1, 0, y]/2 - G[1, 1, 0, z]/4 - 
      G[1 - z, 1, 0, y]/4))/(mh2*(1 - y)^2) + 
   (N*Nf*(3013/2592 - ((7*I)/36)*Pi + (395*Pi^2)/864 + (I/18)*Pi^3 - 
      (19*zeta3)/36 - (49*G[0, y])/144 + ((13*I)/48)*Pi*G[0, y] - 
      (Pi^2*G[0, y])/72 + (77*G[0, z])/144 + ((31*I)/48)*Pi*G[0, z] - 
      (Pi^2*G[0, z])/72 + (29*G[0, y]*G[0, z])/144 + 
      (I/4)*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, y])/36 + (Pi^2*G[1 - z, y])/36 - 
      (7*G[0, 0, y])/36 - (G[0, z]*G[0, 0, y])/4 - (41*G[0, 0, z])/72 - 
      (G[0, y]*G[0, 0, z])/4 - G[1, 0, y]/36 - (I/4)*Pi*G[1, 0, y] + 
      (G[0, z]*G[1, 0, y])/24 - (19*G[1, 0, z])/36 - (I/4)*Pi*G[1, 0, z] + 
      (5*G[0, y]*G[1, 0, z])/24 - (G[1 - z, y]*G[1, 0, z])/6 + 
      (G[0, z]*G[1 - z, 0, y])/6 + G[0, 1, 0, y]/24 + G[0, 1, 0, z]/24 + 
      G[1, 0, 0, y]/4 + G[1, 0, 0, z]/4 + G[1, 1, 0, y]/6 - 
      G[1 - z, 1, 0, y]/6))/(mh2*(1 - y - z)*z) + 
   (N*Nf*(-3013/2592 + ((7*I)/36)*Pi - (431*Pi^2)/864 - (I/18)*Pi^3 + 
      (19*zeta3)/36 - (77*G[0, y])/144 - ((31*I)/48)*Pi*G[0, y] + 
      (Pi^2*G[0, y])/72 - (53*G[0, z])/144 - ((31*I)/48)*Pi*G[0, z] + 
      (Pi^2*G[0, z])/72 - (5*G[0, y]*G[0, z])/36 - (I/4)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, y])/36 - (Pi^2*G[1 - z, y])/36 + (41*G[0, 0, y])/72 + 
      (G[0, z]*G[0, 0, y])/4 + (41*G[0, 0, z])/72 + (G[0, y]*G[0, 0, z])/4 + 
      (19*G[1, 0, y])/36 + (I/4)*Pi*G[1, 0, y] - (G[0, z]*G[1, 0, y])/24 + 
      (5*G[1, 0, z])/18 + (I/4)*Pi*G[1, 0, z] - (5*G[0, y]*G[1, 0, z])/24 + 
      (G[1 - z, y]*G[1, 0, z])/6 - (G[0, z]*G[1 - z, 0, y])/6 - 
      G[0, 1, 0, y]/24 - G[0, 1, 0, z]/24 - G[1, 0, 0, y]/4 - 
      G[1, 0, 0, z]/4 - G[1, 1, 0, y]/6 + G[1 - z, 1, 0, y]/6))/(mh2*y) + 
   (N^2*((-17*Pi^2)/96 + (3*zeta3)/8 - (245*G[0, y])/96 - 
      ((33*I)/16)*Pi*G[0, y] + (3*Pi^2*G[0, y])/16 + (Pi^2*G[0, z])/16 + 
      (5*G[0, y]*G[0, z])/8 - (Pi^2*G[1, y])/8 - (Pi^2*G[1, z])/16 - 
      (Pi^2*G[1 - z, y])/16 + (33*G[0, 0, y])/16 + (3*G[0, z]*G[0, 0, y])/4 + 
      (17*G[1, 0, y])/16 - G[1, 0, z]/4 - (3*G[0, y]*G[1, 0, z])/8 + 
      (3*G[1 - z, y]*G[1, 0, z])/8 - (3*G[0, z]*G[1 - z, 0, y])/8 - 
      (9*G[0, 1, 0, y])/8 - (3*G[0, 1, 0, z])/8 - (3*G[1, 0, 0, y])/4 + 
      (3*G[1, 1, 0, y])/4 + (3*G[1, 1, 0, z])/8 + (3*G[1 - z, 1, 0, y])/8))/
    (mh2*(1 - y)*z) + (N*Nf*(Pi^2/12 + G[0, y]/2 - G[0, z]/2 + 
      (G[0, y]*G[0, z])/2 - (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 - 
      G[1, 0, y] - (G[0, y]*G[1, 0, z])/2 + (G[1 - z, y]*G[1, 0, z])/2 - 
      (G[0, z]*G[1 - z, 0, y])/2 + G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2*(y + z)) + 
   (N*Nf*(Pi^2/12 + (7*G[0, y])/8 + ((3*I)/8)*Pi*G[0, y] - (7*G[0, z])/8 - 
      ((3*I)/8)*Pi*G[0, z] + (G[0, y]*G[0, z])/2 - (Pi^2*G[1, z])/12 - 
      (Pi^2*G[1 - z, y])/12 - (3*G[0, 0, y])/8 + (3*G[0, 0, z])/8 - 
      G[1, 0, y] - (G[0, y]*G[1, 0, z])/2 + (G[1 - z, y]*G[1, 0, z])/2 - 
      (G[0, z]*G[1 - z, 0, y])/2 + G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2*(1 - y - z)) + 
   (z*(-1/6*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/6 - G[0, y]*G[1, 0, z] + 
      G[1 - z, y]*G[1, 0, z] - G[0, z]*G[1 - z, 0, y] + G[0, 1, 0, y] + 
      G[0, 1, 0, z] + G[1, 1, 0, z] + G[1 - z, 1, 0, y]))/(mh2*(y + z)^3) + 
   (N*Nf*z*(-1/6*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/6 - G[0, y]*G[1, 0, z] + 
      G[1 - z, y]*G[1, 0, z] - G[0, z]*G[1 - z, 0, y] + G[0, 1, 0, y] + 
      G[0, 1, 0, z] + G[1, 1, 0, z] + G[1 - z, 1, 0, y]))/(mh2*(y + z)^3) + 
   (N^2*((-11*Pi^2*G[1, z])/48 - (11*Pi^2*G[1 - z, y])/48 - 
      (11*G[1, 0, y])/4 + (11*G[1, 0, z])/4 - (11*G[0, y]*G[1, 0, z])/8 + 
      (11*G[1 - z, y]*G[1, 0, z])/8 - (11*G[0, z]*G[1 - z, 0, y])/8 + 
      (11*G[0, 1, 0, y])/8 + (11*G[0, 1, 0, z])/8 + (11*G[1, 1, 0, z])/8 + 
      (11*G[1 - z, 1, 0, y])/8))/(mh2*(y + z)^2) + 
   (N^2*z*((11*Pi^2)/24 + (11*G[0, y]*G[0, z])/4 - (17*Pi^2*G[1, z])/48 - 
      (17*Pi^2*G[1 - z, y])/48 - (11*G[1, 0, y])/4 - (11*G[1, 0, z])/4 - 
      (17*G[0, y]*G[1, 0, z])/8 + (17*G[1 - z, y]*G[1, 0, z])/8 - 
      (17*G[0, z]*G[1 - z, 0, y])/8 + (17*G[0, 1, 0, y])/8 + 
      (17*G[0, 1, 0, z])/8 + (17*G[1, 1, 0, z])/8 + (17*G[1 - z, 1, 0, y])/
       8))/(mh2*(y + z)^2) + (N^2*z*(-1/8*Pi^2 - (3*G[0, y]*G[0, z])/4 - 
      (17*Pi^2*G[1, z])/48 - (17*Pi^2*G[1 - z, y])/48 + (3*G[1, 0, y])/4 + 
      (3*G[1, 0, z])/4 - (17*G[0, y]*G[1, 0, z])/8 + 
      (17*G[1 - z, y]*G[1, 0, z])/8 - (17*G[0, z]*G[1 - z, 0, y])/8 + 
      (17*G[0, 1, 0, y])/8 + (17*G[0, 1, 0, z])/8 + (17*G[1, 1, 0, z])/8 + 
      (17*G[1 - z, 1, 0, y])/8))/(mh2*(1 - y - z)) + 
   (N^2*z*(-1/8*Pi^2 - (3*G[0, y]*G[0, z])/4 - (17*Pi^2*G[1, z])/48 - 
      (17*Pi^2*G[1 - z, y])/48 + (3*G[1, 0, y])/4 + (3*G[1, 0, z])/4 - 
      (17*G[0, y]*G[1, 0, z])/8 + (17*G[1 - z, y]*G[1, 0, z])/8 - 
      (17*G[0, z]*G[1 - z, 0, y])/8 + (17*G[0, 1, 0, y])/8 + 
      (17*G[0, 1, 0, z])/8 + (17*G[1, 1, 0, z])/8 + (17*G[1 - z, 1, 0, y])/
       8))/(mh2*(y + z)) + (z*(-1/2*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/2 - 
      3*G[0, y]*G[1, 0, z] + 3*G[1 - z, y]*G[1, 0, z] - 
      3*G[0, z]*G[1 - z, 0, y] + 3*G[0, 1, 0, y] + 3*G[0, 1, 0, z] + 
      3*G[1, 1, 0, z] + 3*G[1 - z, 1, 0, y]))/(mh2*N^2*(y + z)^3) + 
   ((11*Pi^2)/36 - (13*zeta3)/4 - (37*G[0, y])/36 - ((11*I)/8)*Pi*G[0, y] + 
     (Pi^2*G[0, y])/6 + (5*Pi^2*G[0, z])/24 - (G[0, y]*G[0, z])/3 - 
     (Pi^2*G[1, y])/6 - (5*Pi^2*G[1, z])/24 + (9*G[0, y]*G[1, z])/8 - 
     (5*Pi^2*G[1 - z, y])/24 + G[1, z]*G[-z, y] + (5*G[0, 0, y])/4 + 
     (G[0, z]*G[0, 0, y])/4 + (3*G[1, z]*G[0, 0, y])/4 + G[0, 1, z] - 
     (G[0, y]*G[0, 1, z])/4 - (5*G[1 - z, y]*G[0, 1, z])/4 + 
     (9*G[0, 1 - z, y])/8 + G[0, z]*G[0, 1 - z, y] - 
     (5*G[1, z]*G[0, -z, y])/4 - (5*G[1, 0, y])/6 - G[1, 0, z] - 
     (G[0, y]*G[1, 0, z])/4 + (5*G[1 - z, y]*G[1, 0, z])/4 + 
     (9*G[1 - z, 0, y])/8 - (G[0, z]*G[1 - z, 0, y])/4 - 
     (5*G[1, z]*G[1 - z, -z, y])/4 + G[-z, 1 - z, y] + (5*G[0, 0, 1, z])/4 + 
     (3*G[0, 0, 1 - z, y])/4 - (5*G[0, 1, 0, y])/4 - (5*G[0, 1, 0, z])/4 + 
     (3*G[0, 1 - z, 0, y])/4 - (5*G[0, -z, 1 - z, y])/4 - G[1, 0, 0, y] - 
     (5*G[1, 0, 1, z])/4 + G[1, 1, 0, y] + (5*G[1, 1, 0, z])/4 + 
     (3*G[1 - z, 0, 0, y])/4 - (5*G[1 - z, -z, 1 - z, y])/4)/
    (mh2*(1 - y)^2) + (z*(-3*zeta3 + (Pi^2*G[0, z])/6 - (Pi^2*G[1, z])/6 - 
      (Pi^2*G[1 - z, y])/6 - G[1 - z, y]*G[0, 1, z] + 
      G[0, z]*G[0, 1 - z, y] - G[1, z]*G[0, -z, y] + G[1 - z, y]*G[1, 0, z] - 
      G[1, z]*G[1 - z, -z, y] + G[0, 0, 1, z] - G[0, 1, 0, z] - 
      G[0, -z, 1 - z, y] - G[1, 0, 1, z] + G[1, 1, 0, z] - 
      G[1 - z, -z, 1 - z, y]))/(mh2*N^2*(1 - y)^3) + 
   ((Pi^2*G[1, y])/16 - (Pi^2*G[1 - z, y])/16 - (3*G[1 - z, y]*G[0, 1, z])/
      8 - (3*G[0, z]*G[1, 0, y])/8 + (3*G[1, z]*G[1, 0, y])/8 + 
     (3*G[0, z]*G[1 - z, 0, y])/8 - (3*G[1, z]*G[1 - z, -z, y])/8 + 
     (3*G[1, 0, 1 - z, y])/8 - (3*G[1, 1, 0, y])/8 + 
     (3*G[1, 1 - z, 0, y])/8 - (3*G[1 - z, -z, 1 - z, y])/8)/
    (mh2*N^2*y^2*z) + ((Pi^2*G[1, y])/24 - (Pi^2*G[1 - z, y])/24 - 
     (G[1 - z, y]*G[0, 1, z])/4 - (G[0, z]*G[1, 0, y])/4 + 
     (G[1, z]*G[1, 0, y])/4 + (G[0, z]*G[1 - z, 0, y])/4 - 
     (G[1, z]*G[1 - z, -z, y])/4 + G[1, 0, 1 - z, y]/4 - G[1, 1, 0, y]/4 + 
     G[1, 1 - z, 0, y]/4 - G[1 - z, -z, 1 - z, y]/4)/(mh2*y^2*z) + 
   (z*((3*zeta3)/8 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, z])/48 + 
      (Pi^2*G[1 - z, y])/48 + (G[0, z]*G[1 - z, y])/4 - 
      (G[1, z]*G[-z, y])/4 + (G[1 - z, y]*G[0, 1, z])/8 - 
      (G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1 - z, y]*G[1, 0, z])/8 + (G[1, z]*G[1 - z, -z, y])/8 - 
      G[-z, 1 - z, y]/4 - G[0, 0, 1, z]/8 + G[0, 1, 0, z]/8 + 
      G[0, -z, 1 - z, y]/8 + G[1, 0, 1, z]/8 - G[1, 1, 0, z]/8 + 
      G[1 - z, -z, 1 - z, y]/8))/(mh2*N^2*(1 - y)) + 
   (z*((3*zeta3)/8 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, z])/48 + 
      (Pi^2*G[1 - z, y])/48 + (G[0, z]*G[1 - z, y])/4 - 
      (G[1, z]*G[-z, y])/4 + (G[1 - z, y]*G[0, 1, z])/8 - 
      (G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1 - z, y]*G[1, 0, z])/8 + (G[1, z]*G[1 - z, -z, y])/8 - 
      G[-z, 1 - z, y]/4 - G[0, 0, 1, z]/8 + G[0, 1, 0, z]/8 + 
      G[0, -z, 1 - z, y]/8 + G[1, 0, 1, z]/8 - G[1, 1, 0, z]/8 + 
      G[1 - z, -z, 1 - z, y]/8))/(mh2*N^2*y) + 
   (z*((3*zeta3)/8 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, z])/48 + 
      (Pi^2*G[1 - z, y])/48 - (3*G[0, z]*G[1 - z, y])/4 + 
      (3*G[1, z]*G[-z, y])/4 + (G[1 - z, y]*G[0, 1, z])/8 - 
      (G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1 - z, y]*G[1, 0, z])/8 + (G[1, z]*G[1 - z, -z, y])/8 + 
      (3*G[-z, 1 - z, y])/4 - G[0, 0, 1, z]/8 + G[0, 1, 0, z]/8 + 
      G[0, -z, 1 - z, y]/8 + G[1, 0, 1, z]/8 - G[1, 1, 0, z]/8 + 
      G[1 - z, -z, 1 - z, y]/8))/(mh2*(1 - y)) + 
   (z*((3*zeta3)/8 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, z])/48 + 
      (Pi^2*G[1 - z, y])/48 - (3*G[0, z]*G[1 - z, y])/4 + 
      (3*G[1, z]*G[-z, y])/4 + (G[1 - z, y]*G[0, 1, z])/8 - 
      (G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1 - z, y]*G[1, 0, z])/8 + (G[1, z]*G[1 - z, -z, y])/8 + 
      (3*G[-z, 1 - z, y])/4 - G[0, 0, 1, z]/8 + G[0, 1, 0, z]/8 + 
      G[0, -z, 1 - z, y]/8 + G[1, 0, 1, z]/8 - G[1, 1, 0, z]/8 + 
      G[1 - z, -z, 1 - z, y]/8))/(mh2*y) + 
   (z*((3*zeta3)/4 - (Pi^2*G[0, z])/24 + (Pi^2*G[1, z])/24 + 
      (Pi^2*G[1 - z, y])/24 + G[0, z]*G[1 - z, y] - G[1, z]*G[-z, y] + 
      (G[1 - z, y]*G[0, 1, z])/4 - (G[0, z]*G[0, 1 - z, y])/4 + 
      (G[1, z]*G[0, -z, y])/4 - (G[1 - z, y]*G[1, 0, z])/4 + 
      (G[1, z]*G[1 - z, -z, y])/4 - G[-z, 1 - z, y] - G[0, 0, 1, z]/4 + 
      G[0, 1, 0, z]/4 + G[0, -z, 1 - z, y]/4 + G[1, 0, 1, z]/4 - 
      G[1, 1, 0, z]/4 + G[1 - z, -z, 1 - z, y]/4))/(mh2*N^2*(1 - y)^2) + 
   (z*((3*zeta3)/4 - (Pi^2*G[0, z])/24 + (Pi^2*G[1, z])/24 + 
      (Pi^2*G[1 - z, y])/24 - G[0, z]*G[1 - z, y] + G[1, z]*G[-z, y] + 
      (G[1 - z, y]*G[0, 1, z])/4 - (G[0, z]*G[0, 1 - z, y])/4 + 
      (G[1, z]*G[0, -z, y])/4 - (G[1 - z, y]*G[1, 0, z])/4 + 
      (G[1, z]*G[1 - z, -z, y])/4 + G[-z, 1 - z, y] - G[0, 0, 1, z]/4 + 
      G[0, 1, 0, z]/4 + G[0, -z, 1 - z, y]/4 + G[1, 0, 1, z]/4 - 
      G[1, 1, 0, z]/4 + G[1 - z, -z, 1 - z, y]/4))/(mh2*(1 - y)^2) + 
   (-1/24*(Pi^2*G[1, y]) + (Pi^2*G[1 - z, y])/24 + (G[1 - z, y]*G[0, 1, z])/
      4 + (G[0, z]*G[1, 0, y])/4 - (G[1, z]*G[1, 0, y])/4 - 
     (G[0, z]*G[1 - z, 0, y])/4 + (G[1, z]*G[1 - z, -z, y])/4 - 
     G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 - G[1, 1 - z, 0, y]/4 + 
     G[1 - z, -z, 1 - z, y]/4)/(mh2*y*z^2) + 
   (-31/36 - ((11*I)/8)*Pi + Pi^2/12 + (3*zeta3)/2 - (5*G[0, y])/8 - 
     ((33*I)/16)*Pi*G[0, y] + (Pi^2*G[0, y])/4 - (5*G[0, z])/6 - 
     (Pi^2*G[0, z])/24 + G[0, y]*G[0, z] - (Pi^2*G[1, y])/4 + 
     (13*G[1, z])/8 + (Pi^2*G[1, z])/24 + (11*G[0, y]*G[1, z])/16 + 
     (13*G[1 - z, y])/8 + (Pi^2*G[1 - z, y])/24 + G[0, z]*G[1 - z, y] - 
     G[1, z]*G[-z, y] + (11*G[0, 0, y])/8 + (3*G[0, z]*G[0, 0, y])/8 + 
     (9*G[1, z]*G[0, 0, y])/8 - (3*G[0, y]*G[0, 1, z])/8 + 
     (G[1 - z, y]*G[0, 1, z])/4 + (11*G[0, 1 - z, y])/16 - 
     (5*G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, -z, y])/4 - G[1, 0, y]/2 - 
     G[1, 0, z]/2 - (3*G[0, y]*G[1, 0, z])/8 - (G[1 - z, y]*G[1, 0, z])/4 + 
     (11*G[1 - z, 0, y])/16 - (3*G[0, z]*G[1 - z, 0, y])/8 + 
     (G[1, z]*G[1 - z, -z, y])/4 - G[-z, 1 - z, y] - G[0, 0, 1, z]/4 + 
     (9*G[0, 0, 1 - z, y])/8 - (15*G[0, 1, 0, y])/8 + G[0, 1, 0, z]/4 + 
     (9*G[0, 1 - z, 0, y])/8 + G[0, -z, 1 - z, y]/4 - (3*G[1, 0, 0, y])/2 + 
     G[1, 0, 1, z]/4 + (3*G[1, 1, 0, y])/2 - G[1, 1, 0, z]/4 + 
     (9*G[1 - z, 0, 0, y])/8 + G[1 - z, -z, 1 - z, y]/4)/(mh2*(1 - y)) + 
   (-1/16*(Pi^2*G[1, y]) + (Pi^2*G[1 - z, y])/16 + (3*G[1 - z, y]*G[0, 1, z])/
      8 + (3*G[0, z]*G[1, 0, y])/8 - (3*G[1, z]*G[1, 0, y])/8 - 
     (3*G[0, z]*G[1 - z, 0, y])/8 + (3*G[1, z]*G[1 - z, -z, y])/8 - 
     (3*G[1, 0, 1 - z, y])/8 + (3*G[1, 1, 0, y])/8 - 
     (3*G[1, 1 - z, 0, y])/8 + (3*G[1 - z, -z, 1 - z, y])/8)/
    (mh2*N^2*y*z^2) + (-1/72*Pi^2 + (23*zeta3)/8 - (289*G[0, y])/72 - 
     ((11*I)/16)*Pi*G[0, y] + (Pi^2*G[0, y])/12 - (Pi^2*G[0, z])/16 - 
     (5*G[0, y]*G[0, z])/12 + (Pi^2*G[1, y])/6 - (Pi^2*G[1, z])/48 + 
     (21*G[0, y]*G[1, z])/16 - (Pi^2*G[1 - z, y])/48 - 
     (3*G[1, z]*G[-z, y])/4 - (3*G[0, 0, y])/8 + (G[0, z]*G[0, 0, y])/8 - 
     (G[1, z]*G[0, 0, y])/8 - (3*G[0, 1, z])/4 + (3*G[0, y]*G[0, 1, z])/8 + 
     (7*G[1 - z, y]*G[0, 1, z])/8 + (21*G[0, 1 - z, y])/16 - 
     (G[0, z]*G[0, 1 - z, y])/2 + (7*G[1, z]*G[0, -z, y])/8 - 
     (2*G[1, 0, y])/3 + (G[0, z]*G[1, 0, y])/2 + (3*G[1, 0, z])/4 - 
     (5*G[0, y]*G[1, 0, z])/8 + (G[1 - z, y]*G[1, 0, z])/8 + 
     (21*G[1 - z, 0, y])/16 - (5*G[0, z]*G[1 - z, 0, y])/8 + 
     (7*G[1, z]*G[1 - z, -z, y])/8 - (3*G[-z, 1 - z, y])/4 - 
     (7*G[0, 0, 1, z])/8 - G[0, 0, 1 - z, y]/8 - G[0, 1, 0, y]/8 - 
     G[0, 1, 0, z]/8 - G[0, 1 - z, 0, y]/8 + (7*G[0, -z, 1 - z, y])/8 + 
     (7*G[1, 0, 1, z])/8 - G[1, 1, 0, y] + G[1, 1, 0, z]/8 - 
     G[1 - z, 0, 0, y]/8 + G[1 - z, 1, 0, y] + (7*G[1 - z, -z, 1 - z, y])/8)/
    (mh2*(1 - y)*z) + (z*(3*zeta3 - (Pi^2*G[0, z])/6 + (Pi^2*G[1, z])/6 + 
      (Pi^2*G[1 - z, y])/6 + G[1 - z, y]*G[0, 1, z] - 
      G[0, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] - G[1 - z, y]*G[1, 0, z] + 
      G[1, z]*G[1 - z, -z, y] - G[0, 0, 1, z] + G[0, 1, 0, z] + 
      G[0, -z, 1 - z, y] + G[1, 0, 1, z] - G[1, 1, 0, z] + 
      G[1 - z, -z, 1 - z, y]))/(mh2*(1 - y)^3) + 
   ((-5*Pi^2)/16 + (11*zeta3)/4 - (25*G[0, y])/16 - (Pi^2*G[0, y])/24 - 
     (Pi^2*G[0, z])/8 - (3*G[0, y]*G[0, z])/4 + (Pi^2*G[1, y])/12 + 
     (Pi^2*G[1, z])/8 + (3*G[0, y]*G[1, z])/8 + (Pi^2*G[1 - z, y])/8 - 
     G[1, z]*G[-z, y] + (5*G[0, 0, y])/8 - (G[0, z]*G[0, 0, y])/4 - 
     (G[1, z]*G[0, 0, y])/4 - G[0, 1, z] + (G[0, y]*G[0, 1, z])/4 + 
     G[1 - z, y]*G[0, 1, z] + (3*G[0, 1 - z, y])/8 - 
     (3*G[0, z]*G[0, 1 - z, y])/4 + G[1, z]*G[0, -z, y] + (7*G[1, 0, y])/8 + 
     G[1, 0, z] - (3*G[1 - z, y]*G[1, 0, z])/4 + (3*G[1 - z, 0, y])/8 + 
     G[1, z]*G[1 - z, -z, y] - G[-z, 1 - z, y] - G[0, 0, 1, z] - 
     G[0, 0, 1 - z, y]/4 + G[0, 1, 0, y]/2 + (3*G[0, 1, 0, z])/4 - 
     G[0, 1 - z, 0, y]/4 + G[0, -z, 1 - z, y] + G[1, 0, 0, y]/2 + 
     G[1, 0, 1, z] - G[1, 1, 0, y]/2 - (3*G[1, 1, 0, z])/4 - 
     G[1 - z, 0, 0, y]/4 + G[1 - z, 1, 0, y]/4 + G[1 - z, -z, 1 - z, y])/
    (mh2*N^2*(1 - y)^2) + (-19/16 - (3*Pi^2)/32 + 6*zeta3 - (39*G[0, y])/32 - 
     (Pi^2*G[0, y])/16 - G[0, z]/4 - (7*Pi^2*G[0, z])/24 + 
     (G[0, y]*G[0, z])/8 + (Pi^2*G[1, y])/8 - G[1, z]/8 + 
     (7*Pi^2*G[1, z])/24 - (15*G[0, y]*G[1, z])/16 - G[1 - z, y]/8 + 
     (7*Pi^2*G[1 - z, y])/24 - (3*G[0, z]*G[1 - z, y])/4 + 
     (5*G[1, z]*G[-z, y])/4 + (11*G[0, 0, y])/16 - (3*G[0, z]*G[0, 0, y])/8 - 
     (3*G[1, z]*G[0, 0, y])/8 + G[0, 1, z]/2 + (3*G[0, y]*G[0, 1, z])/8 + 
     (17*G[1 - z, y]*G[0, 1, z])/8 - (15*G[0, 1 - z, y])/16 - 
     (7*G[0, z]*G[0, 1 - z, y])/4 + (17*G[1, z]*G[0, -z, y])/8 + 
     (17*G[1, 0, y])/16 - G[1, 0, z]/4 - (7*G[1 - z, y]*G[1, 0, z])/4 - 
     (15*G[1 - z, 0, y])/16 + (17*G[1, z]*G[1 - z, -z, y])/8 + 
     (5*G[-z, 1 - z, y])/4 - (17*G[0, 0, 1, z])/8 - (3*G[0, 0, 1 - z, y])/8 + 
     (3*G[0, 1, 0, y])/4 + (7*G[0, 1, 0, z])/4 - (3*G[0, 1 - z, 0, y])/8 + 
     (17*G[0, -z, 1 - z, y])/8 + (3*G[1, 0, 0, y])/4 + (17*G[1, 0, 1, z])/8 - 
     (3*G[1, 1, 0, y])/4 - (7*G[1, 1, 0, z])/4 - (3*G[1 - z, 0, 0, y])/8 + 
     (3*G[1 - z, 1, 0, y])/8 + (17*G[1 - z, -z, 1 - z, y])/8)/
    (mh2*N^2*(1 - y)) + (Pi^2/4 + (3*G[0, y])/2 - (3*G[0, z])/2 + 
     (3*G[0, y]*G[0, z])/2 - (Pi^2*G[1, z])/4 + (3*G[0, y]*G[1, z])/2 - 
     (Pi^2*G[1 - z, y])/4 - (3*G[0, z]*G[1 - z, y])/2 - (3*G[0, 1, z])/2 - 
     (G[1 - z, y]*G[0, 1, z])/2 + (3*G[-z, y]*G[0, 1, z])/2 + 
     (3*G[0, 1 - z, y])/2 - (3*G[0, z]*G[0, 1 - z, y])/2 + 
     (G[1, z]*G[0, 1 - z, y])/2 + (3*G[1, z]*G[0, -z, y])/2 - 3*G[1, 0, y] - 
     (3*G[1, 0, z])/2 - (3*G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/
      2 + (3*G[-z, y]*G[1, 0, z])/2 + (G[0, y]*G[1, 1, z])/2 + 
     (3*G[1 - z, 0, y])/2 - (3*G[0, z]*G[1 - z, 0, y])/2 + 
     (G[1, z]*G[1 - z, 0, y])/2 - (G[0, z]*G[1 - z, 1 - z, y])/2 - 
     (3*G[1, z]*G[-z, 0, y])/2 + (3*G[0, z]*G[-z, 1 - z, y])/2 + 
     3*G[0, 1, 0, y] + (3*G[0, 1, 0, z])/2 - G[0, 1, 1, z]/2 + 
     G[0, 1 - z, 1 - z, y]/2 + (3*G[0, -z, 1 - z, y])/2 - G[1, 0, 1, z]/2 - 
     G[1, 1, 0, z]/2 + G[1 - z, 0, 1 - z, y]/2 + 3*G[1 - z, 1, 0, y] + 
     G[1 - z, 1 - z, 0, y]/2 - (3*G[-z, 0, 1 - z, y])/2 - 
     (3*G[-z, 1 - z, 0, y])/2)/(mh2*N^2*(y + z)) + 
   (Pi^2/12 + G[0, y]/2 - G[0, z]/2 + (G[0, y]*G[0, z])/2 - 
     (5*G[0, y]*G[1, z])/6 + (5*G[0, z]*G[1 - z, y])/6 + (5*G[0, 1, z])/6 + 
     G[-z, y]*G[0, 1, z] - (5*G[0, 1 - z, y])/6 - G[0, z]*G[0, 1 - z, y] + 
     G[1, z]*G[0, -z, y] - G[1, 0, y]/2 + G[1, 0, z]/3 - 
     G[1 - z, y]*G[1, 0, z] + G[-z, y]*G[1, 0, z] - (5*G[1 - z, 0, y])/6 - 
     G[1, z]*G[-z, 0, y] + G[0, z]*G[-z, 1 - z, y] + G[0, 1, 0, y] + 
     G[0, -z, 1 - z, y] - G[1, 1, 0, z] + G[1 - z, 1, 0, y] - 
     G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y])/(mh2*(y + z)) + 
   (Nf*((-7*G[0, y])/72 - (I/8)*Pi*G[0, y] + (7*G[0, z])/72 + 
      (I/8)*Pi*G[0, z] + (Pi^2*G[1, y])/36 - (Pi^2*G[1, z])/36 - 
      (5*G[0, y]*G[1, z])/18 - (I/4)*Pi*G[0, y]*G[1, z] + 
      (5*G[0, z]*G[1 - z, y])/18 + (I/4)*Pi*G[0, z]*G[1 - z, y] + 
      G[0, 0, y]/8 + (G[1, z]*G[0, 0, y])/4 - G[0, 0, z]/8 - 
      (G[1 - z, y]*G[0, 0, z])/4 + (5*G[0, 1, z])/18 + (I/4)*Pi*G[0, 1, z] - 
      (G[0, y]*G[0, 1, z])/6 - (G[1 - z, y]*G[0, 1, z])/6 + 
      (G[-z, y]*G[0, 1, z])/6 - (5*G[0, 1 - z, y])/18 - 
      (I/4)*Pi*G[0, 1 - z, y] + (G[1, z]*G[0, 1 - z, y])/6 - 
      (G[1, z]*G[0, -z, y])/6 + (11*G[1, 0, y])/18 + (I/4)*Pi*G[1, 0, y] - 
      (G[0, z]*G[1, 0, y])/24 - G[1, 0, z]/3 + (G[0, y]*G[1, 0, z])/24 - 
      (G[1 - z, y]*G[1, 0, z])/6 + (G[-z, y]*G[1, 0, z])/6 + 
      (G[0, y]*G[1, 1, z])/6 - (5*G[1 - z, 0, y])/18 - 
      (I/4)*Pi*G[1 - z, 0, y] + (G[1, z]*G[1 - z, 0, y])/6 - 
      (G[0, z]*G[1 - z, 1 - z, y])/6 - (G[1, z]*G[-z, 0, y])/6 + 
      (G[0, z]*G[-z, 1 - z, y])/6 + G[0, 0, 1, z]/12 + G[0, 0, 1 - z, y]/4 - 
      G[0, 1, 0, y]/24 - G[0, 1, 0, z]/24 - G[0, 1, 1, z]/6 + 
      G[0, 1 - z, 0, y]/4 + G[0, 1 - z, 1 - z, y]/6 - G[0, -z, 1 - z, y]/6 - 
      G[1, 0, 0, y]/4 - G[1, 0, 1, z]/6 - G[1, 1, 0, y]/6 + 
      G[1 - z, 0, 0, y]/4 + G[1 - z, 0, 1 - z, y]/6 + 
      G[1 - z, 1 - z, 0, y]/6 - G[-z, 0, 1 - z, y]/6 - G[-z, 1 - z, 0, y]/6))/
    (mh2*N*(1 - y - z)) + ((Pi^2*G[1, y])/4 + (47*G[1, z])/18 + 
     ((11*I)/8)*Pi*G[1, z] - (Pi^2*G[1, z])/4 - (7*G[0, y]*G[1, z])/24 + 
     (47*G[1 - z, y])/18 + ((11*I)/8)*Pi*G[1 - z, y] - 
     (Pi^2*G[1 - z, y])/12 + (G[0, z]*G[1 - z, y])/24 - 
     (17*G[1, z]*G[1 - z, y])/12 - (7*G[1, z]*G[-z, y])/12 - 
     (13*G[0, 1, z])/24 + (G[0, y]*G[0, 1, z])/4 - 2*G[-z, y]*G[0, 1, z] - 
     (7*G[0, 1 - z, y])/24 + (3*G[0, z]*G[0, 1 - z, y])/4 - 
     (G[1, z]*G[0, -z, y])/2 - (G[0, z]*G[1, 0, y])/2 + 
     (5*G[1, z]*G[1, 0, y])/4 + G[1, 0, z]/24 - (G[1 - z, y]*G[1, 0, z])/2 - 
     (G[-z, y]*G[1, 0, z])/2 - (17*G[1, 1, z])/12 + (G[-z, y]*G[1, 1, z])/2 - 
     (7*G[1 - z, 0, y])/24 - (17*G[1 - z, 1 - z, y])/12 - 
     (G[0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 + 
     G[1, z]*G[-z, 0, y] - (7*G[-z, 1 - z, y])/12 - 
     (G[0, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[-z, 1 - z, y])/2 - 
     (3*G[1, z]*G[-z, -z, y])/2 - G[0, 0, 1, z] - G[0, 1, 0, y]/4 + 
     G[0, 1, 0, z]/4 - G[0, -z, 1 - z, y]/2 - (3*G[1, 0, 1, z])/4 + 
     (5*G[1, 0, 1 - z, y])/4 - (3*G[1, 1, 0, y])/2 - G[1, 1, 0, z]/4 + 
     (5*G[1, 1 - z, 0, y])/4 + G[1 - z, 1, 0, y]/2 + 
     G[1 - z, -z, 1 - z, y]/2 + G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + 
     G[-z, 1 - z, 1 - z, y]/2 - (3*G[-z, -z, 1 - z, y])/2)/(mh2*y*z) + 
   (-1/4*zeta3 + (Pi^2*G[0, z])/48 + (Pi^2*G[1, y])/6 + 
     (9*G[0, z]*G[1, 0, y])/8 - (5*G[1, z]*G[1, 0, y])/4 + 
     (5*G[-z, y]*G[1, 0, z])/4 - (5*G[1, z]*G[-z, 0, y])/4 + 
     (5*G[0, z]*G[-z, 1 - z, y])/4 - (5*G[1, z]*G[-z, -z, y])/4 + 
     G[0, 1, 0, z]/8 - (5*G[1, 0, 1 - z, y])/4 - G[1, 1, 0, y] - 
     (5*G[1, 1 - z, 0, y])/4 - (5*G[-z, 0, 1 - z, y])/4 - 
     (5*G[-z, 1 - z, 0, y])/4 - (5*G[-z, -z, 1 - z, y])/4)/
    (mh2*N^2*y*(1 - z)) + (-1/4*zeta3 + (Pi^2*G[0, z])/48 + 
     (Pi^2*G[1, y])/6 + (9*G[0, z]*G[1, 0, y])/8 - (5*G[1, z]*G[1, 0, y])/4 + 
     (5*G[-z, y]*G[1, 0, z])/4 - (5*G[1, z]*G[-z, 0, y])/4 + 
     (5*G[0, z]*G[-z, 1 - z, y])/4 - (5*G[1, z]*G[-z, -z, y])/4 + 
     G[0, 1, 0, z]/8 - (5*G[1, 0, 1 - z, y])/4 - G[1, 1, 0, y] - 
     (5*G[1, 1 - z, 0, y])/4 - (5*G[-z, 0, 1 - z, y])/4 - 
     (5*G[-z, 1 - z, 0, y])/4 - (5*G[-z, -z, 1 - z, y])/4)/
    (mh2*N^2*(1 - z)*(1 - y - z)) + 
   (Nf*(4769/2592 + ((109*I)/108)*Pi + Pi^2/48 + (I/48)*Pi^3 - zeta3/72 - 
      (13*G[0, y])/48 - (103*G[0, z])/144 - (I/4)*Pi*G[0, z] + 
      (G[0, y]*G[0, z])/24 - (Pi^2*G[1, y])/36 + (37*G[1, z])/54 + 
      ((5*I)/8)*Pi*G[1, z] + (Pi^2*G[1, z])/144 + (25*G[0, y]*G[1, z])/144 + 
      (I/4)*Pi*G[0, y]*G[1, z] + (37*G[1 - z, y])/54 + 
      ((5*I)/8)*Pi*G[1 - z, y] + (Pi^2*G[1 - z, y])/16 + 
      (113*G[0, z]*G[1 - z, y])/144 + (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      (5*G[1, z]*G[1 - z, y])/12 - (7*G[1, z]*G[-z, y])/6 - 
      ((3*I)/4)*Pi*G[1, z]*G[-z, y] - (G[1, z]*G[0, 0, y])/4 + G[0, 0, z]/4 - 
      (G[1 - z, y]*G[0, 0, z])/2 - (55*G[0, 1, z])/144 - 
      (I/4)*Pi*G[0, 1, z] + (G[0, y]*G[0, 1, z])/6 + (G[1 - z, y]*G[0, 1, z])/
       6 - (G[-z, y]*G[0, 1, z])/24 + (25*G[0, 1 - z, y])/144 + 
      (I/4)*Pi*G[0, 1 - z, y] - (G[0, z]*G[0, 1 - z, y])/8 - 
      (G[1, z]*G[0, 1 - z, y])/6 + (7*G[1, z]*G[0, -z, y])/24 - 
      (19*G[1, 0, y])/36 - (I/4)*Pi*G[1, 0, y] + (G[0, z]*G[1, 0, y])/24 - 
      (5*G[1, 0, z])/48 - (G[0, y]*G[1, 0, z])/24 - (G[1 - z, y]*G[1, 0, z])/
       3 + (11*G[-z, y]*G[1, 0, z])/24 - (5*G[1, 1, z])/12 - 
      (G[0, y]*G[1, 1, z])/6 + (G[-z, y]*G[1, 1, z])/2 + 
      (25*G[1 - z, 0, y])/144 + (I/4)*Pi*G[1 - z, 0, y] - 
      (G[0, z]*G[1 - z, 0, y])/8 - (G[1, z]*G[1 - z, 0, y])/6 - 
      (5*G[1 - z, 1 - z, y])/12 - (G[0, z]*G[1 - z, 1 - z, y])/3 + 
      (G[1, z]*G[1 - z, -z, y])/2 + (7*G[1, z]*G[-z, 0, y])/24 - 
      (7*G[-z, 1 - z, y])/6 - ((3*I)/4)*Pi*G[-z, 1 - z, y] + 
      (11*G[0, z]*G[-z, 1 - z, y])/24 + (G[1, z]*G[-z, 1 - z, y])/2 - 
      (G[1, z]*G[-z, -z, y])/2 - G[0, 0, 1, z]/12 - G[0, 0, 1 - z, y]/4 + 
      G[0, 1, 0, y]/24 + G[0, 1, 0, z]/24 + G[0, 1, 1, z]/6 - 
      G[0, 1 - z, 0, y]/4 - G[0, 1 - z, 1 - z, y]/6 + 
      (7*G[0, -z, 1 - z, y])/24 + G[1, 0, 0, y]/4 + G[1, 0, 1, z]/6 + 
      G[1, 1, 0, y]/6 - G[1 - z, 0, 0, y]/4 - G[1 - z, 0, 1 - z, y]/6 - 
      G[1 - z, 1 - z, 0, y]/6 + G[1 - z, -z, 1 - z, y]/2 + 
      (7*G[-z, 0, 1 - z, y])/24 + (7*G[-z, 1 - z, 0, y])/24 + 
      G[-z, 1 - z, 1 - z, y]/2 - G[-z, -z, 1 - z, y]/2))/(mh2*N*y) + 
   (-1/48*Pi^2 - (G[0, y]*G[0, z])/8 + (Pi^2*G[1, y])/16 + 
     (G[0, z]*G[1 - z, y])/8 - (G[1, z]*G[-z, y])/8 + G[1, 0, y]/8 + 
     (3*G[0, z]*G[1, 0, y])/8 - (3*G[1, z]*G[1, 0, y])/8 + G[1, 0, z]/8 + 
     (3*G[-z, y]*G[1, 0, z])/8 - (3*G[1, z]*G[-z, 0, y])/8 - 
     G[-z, 1 - z, y]/8 + (3*G[0, z]*G[-z, 1 - z, y])/8 - 
     (3*G[1, z]*G[-z, -z, y])/8 - (3*G[1, 0, 1 - z, y])/8 - 
     (3*G[1, 1, 0, y])/8 - (3*G[1, 1 - z, 0, y])/8 - 
     (3*G[-z, 0, 1 - z, y])/8 - (3*G[-z, 1 - z, 0, y])/8 - 
     (3*G[-z, -z, 1 - z, y])/8)/(mh2*y*(1 - z)) + 
   (-1/48*Pi^2 - (G[0, y]*G[0, z])/8 + (Pi^2*G[1, y])/16 + 
     (G[0, z]*G[1 - z, y])/8 - (G[1, z]*G[-z, y])/8 + G[1, 0, y]/8 + 
     (3*G[0, z]*G[1, 0, y])/8 - (3*G[1, z]*G[1, 0, y])/8 + G[1, 0, z]/8 + 
     (3*G[-z, y]*G[1, 0, z])/8 - (3*G[1, z]*G[-z, 0, y])/8 - 
     G[-z, 1 - z, y]/8 + (3*G[0, z]*G[-z, 1 - z, y])/8 - 
     (3*G[1, z]*G[-z, -z, y])/8 - (3*G[1, 0, 1 - z, y])/8 - 
     (3*G[1, 1, 0, y])/8 - (3*G[1, 1 - z, 0, y])/8 - 
     (3*G[-z, 0, 1 - z, y])/8 - (3*G[-z, 1 - z, 0, y])/8 - 
     (3*G[-z, -z, 1 - z, y])/8)/(mh2*(1 - z)*(1 - y - z)) + 
   ((Pi^2*G[1, z])/24 + (G[0, y]*G[0, 1, z])/4 - (G[-z, y]*G[0, 1, z])/2 + 
     (G[0, z]*G[0, 1 - z, y])/4 + (G[0, y]*G[1, 0, z])/4 - 
     (G[-z, y]*G[1, 0, z])/4 + (G[1, z]*G[-z, 0, y])/4 - 
     (G[0, z]*G[-z, 1 - z, y])/4 - (G[1, z]*G[-z, -z, y])/4 - 
     G[0, 0, 1, z]/2 - G[0, 1, 0, y]/4 - G[0, 1, 0, z]/4 - G[1, 0, 1, z]/4 - 
     G[1, 1, 0, z]/2 + G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 - 
     G[-z, -z, 1 - z, y]/4)/(mh2*N^2*(1 - y - z)*z^2) + 
   (-1/16*(Pi^2*G[1, y]) + (29*G[1, z])/16 + (5*Pi^2*G[1, z])/24 - 
     (5*G[0, y]*G[1, z])/8 + (29*G[1 - z, y])/16 + (13*Pi^2*G[1 - z, y])/48 + 
     (G[0, z]*G[1 - z, y])/2 + (G[1, z]*G[1 - z, y])/8 + 
     (G[1, z]*G[-z, y])/8 + (5*G[0, 1, z])/8 + (G[1 - z, y]*G[0, 1, z])/8 - 
     (3*G[-z, y]*G[0, 1, z])/4 - (5*G[0, 1 - z, y])/8 + 
     (G[0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, y])/4 - 
     (G[1, z]*G[0, -z, y])/2 + (13*G[1, 0, y])/8 + (3*G[0, z]*G[1, 0, y])/8 - 
     (3*G[1, z]*G[1, 0, y])/8 - (9*G[1, 0, z])/8 + (5*G[0, y]*G[1, 0, z])/4 - 
     (3*G[1 - z, y]*G[1, 0, z])/4 - (G[-z, y]*G[1, 0, z])/2 + G[1, 1, z]/8 + 
     (G[0, y]*G[1, 1, z])/4 - (G[-z, y]*G[1, 1, z])/4 - 
     (5*G[1 - z, 0, y])/8 + (7*G[0, z]*G[1 - z, 0, y])/8 + 
     (G[1, z]*G[1 - z, 0, y])/4 + G[1 - z, 1 - z, y]/8 + 
     (G[1, z]*G[1 - z, -z, y])/8 + (3*G[1, z]*G[-z, 0, y])/4 + 
     G[-z, 1 - z, y]/8 - (G[0, z]*G[-z, 1 - z, y])/2 - 
     (G[1, z]*G[-z, 1 - z, y])/4 - (G[1, z]*G[-z, -z, y])/4 - 
     2*G[0, 1, 0, y] - (5*G[0, 1, 0, z])/4 - G[0, 1, 1, z]/4 + 
     G[0, 1 - z, 1 - z, y]/4 - G[0, -z, 1 - z, y]/2 - G[1, 0, 1, z]/4 - 
     (3*G[1, 0, 1 - z, y])/8 + (3*G[1, 1, 0, y])/8 - (3*G[1, 1, 0, z])/4 - 
     (3*G[1, 1 - z, 0, y])/8 + G[1 - z, 0, 1 - z, y]/4 - 
     2*G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y]/4 + 
     G[1 - z, -z, 1 - z, y]/8 + (3*G[-z, 0, 1 - z, y])/4 + 
     (3*G[-z, 1 - z, 0, y])/4 - G[-z, 1 - z, 1 - z, y]/4 - 
     G[-z, -z, 1 - z, y]/4)/(mh2*N^2*y*z) + 
   (Nf*z*((Pi^2*G[1 - z, y])/36 + (19*G[0, z]*G[1 - z, y])/36 + 
      (I/4)*Pi*G[0, z]*G[1 - z, y] - (19*G[1, z]*G[-z, y])/36 - 
      (I/4)*Pi*G[1, z]*G[-z, y] - (G[1 - z, y]*G[0, 0, z])/4 + 
      (G[-z, y]*G[0, 1, z])/24 - (G[0, z]*G[0, 1 - z, y])/24 + 
      (G[1, z]*G[0, -z, y])/24 - (G[1 - z, y]*G[1, 0, z])/6 + 
      (5*G[-z, y]*G[1, 0, z])/24 + (G[-z, y]*G[1, 1, z])/6 - 
      (G[0, z]*G[1 - z, 0, y])/24 - (G[0, z]*G[1 - z, 1 - z, y])/6 + 
      (G[1, z]*G[1 - z, -z, y])/6 + (G[1, z]*G[-z, 0, y])/24 - 
      (19*G[-z, 1 - z, y])/36 - (I/4)*Pi*G[-z, 1 - z, y] + 
      (5*G[0, z]*G[-z, 1 - z, y])/24 + (G[1, z]*G[-z, 1 - z, y])/6 - 
      (G[1, z]*G[-z, -z, y])/6 + G[0, -z, 1 - z, y]/24 + 
      G[1 - z, -z, 1 - z, y]/6 + G[-z, 0, 1 - z, y]/24 + 
      G[-z, 1 - z, 0, y]/24 + G[-z, 1 - z, 1 - z, y]/6 - 
      G[-z, -z, 1 - z, y]/6))/(mh2*N*y^2) + 
   (Nf*(-1/36*(Pi^2*G[1, y]) + (Pi^2*G[1, z])/36 + (19*G[0, y]*G[1, z])/36 + 
      (I/4)*Pi*G[0, y]*G[1, z] + (Pi^2*G[1 - z, y])/36 - 
      (19*G[1, z]*G[-z, y])/36 - (I/4)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/4 - (19*G[0, 1, z])/36 - (I/4)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/6 + (G[1 - z, y]*G[0, 1, z])/6 - 
      (G[-z, y]*G[0, 1, z])/8 + (19*G[0, 1 - z, y])/36 + 
      (I/4)*Pi*G[0, 1 - z, y] - (G[0, z]*G[0, 1 - z, y])/24 - 
      (G[1, z]*G[0, 1 - z, y])/6 + (5*G[1, z]*G[0, -z, y])/24 - 
      (19*G[1, 0, y])/36 - (I/4)*Pi*G[1, 0, y] + (G[0, z]*G[1, 0, y])/24 - 
      (G[0, y]*G[1, 0, z])/24 + (G[-z, y]*G[1, 0, z])/24 - 
      (G[0, y]*G[1, 1, z])/6 + (G[-z, y]*G[1, 1, z])/6 + 
      (19*G[1 - z, 0, y])/36 + (I/4)*Pi*G[1 - z, 0, y] - 
      (G[0, z]*G[1 - z, 0, y])/24 - (G[1, z]*G[1 - z, 0, y])/6 + 
      (G[1, z]*G[1 - z, -z, y])/6 + (5*G[1, z]*G[-z, 0, y])/24 - 
      (19*G[-z, 1 - z, y])/36 - (I/4)*Pi*G[-z, 1 - z, y] + 
      (G[0, z]*G[-z, 1 - z, y])/24 + (G[1, z]*G[-z, 1 - z, y])/6 - 
      (G[1, z]*G[-z, -z, y])/6 - G[0, 0, 1, z]/12 - G[0, 0, 1 - z, y]/4 + 
      G[0, 1, 0, y]/24 + G[0, 1, 0, z]/24 + G[0, 1, 1, z]/6 - 
      G[0, 1 - z, 0, y]/4 - G[0, 1 - z, 1 - z, y]/6 + 
      (5*G[0, -z, 1 - z, y])/24 + G[1, 0, 0, y]/4 + G[1, 0, 1, z]/6 + 
      G[1, 1, 0, y]/6 - G[1 - z, 0, 0, y]/4 - G[1 - z, 0, 1 - z, y]/6 - 
      G[1 - z, 1 - z, 0, y]/6 + G[1 - z, -z, 1 - z, y]/6 + 
      (5*G[-z, 0, 1 - z, y])/24 + (5*G[-z, 1 - z, 0, y])/24 + 
      G[-z, 1 - z, 1 - z, y]/6 - G[-z, -z, 1 - z, y]/6))/(mh2*N*z^2) + 
   (Nf*(-1/36*(Pi^2*G[1, y]) + (Pi^2*G[1, z])/36 + (19*G[0, y]*G[1, z])/36 + 
      (I/4)*Pi*G[0, y]*G[1, z] + (Pi^2*G[1 - z, y])/36 - 
      (19*G[1, z]*G[-z, y])/36 - (I/4)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/4 - (19*G[0, 1, z])/36 - (I/4)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/6 + (G[1 - z, y]*G[0, 1, z])/6 - 
      (G[-z, y]*G[0, 1, z])/8 + (19*G[0, 1 - z, y])/36 + 
      (I/4)*Pi*G[0, 1 - z, y] - (G[0, z]*G[0, 1 - z, y])/24 - 
      (G[1, z]*G[0, 1 - z, y])/6 + (5*G[1, z]*G[0, -z, y])/24 - 
      (19*G[1, 0, y])/36 - (I/4)*Pi*G[1, 0, y] + (G[0, z]*G[1, 0, y])/24 - 
      (G[0, y]*G[1, 0, z])/24 + (G[-z, y]*G[1, 0, z])/24 - 
      (G[0, y]*G[1, 1, z])/6 + (G[-z, y]*G[1, 1, z])/6 + 
      (19*G[1 - z, 0, y])/36 + (I/4)*Pi*G[1 - z, 0, y] - 
      (G[0, z]*G[1 - z, 0, y])/24 - (G[1, z]*G[1 - z, 0, y])/6 + 
      (G[1, z]*G[1 - z, -z, y])/6 + (5*G[1, z]*G[-z, 0, y])/24 - 
      (19*G[-z, 1 - z, y])/36 - (I/4)*Pi*G[-z, 1 - z, y] + 
      (G[0, z]*G[-z, 1 - z, y])/24 + (G[1, z]*G[-z, 1 - z, y])/6 - 
      (G[1, z]*G[-z, -z, y])/6 - G[0, 0, 1, z]/12 - G[0, 0, 1 - z, y]/4 + 
      G[0, 1, 0, y]/24 + G[0, 1, 0, z]/24 + G[0, 1, 1, z]/6 - 
      G[0, 1 - z, 0, y]/4 - G[0, 1 - z, 1 - z, y]/6 + 
      (5*G[0, -z, 1 - z, y])/24 + G[1, 0, 0, y]/4 + G[1, 0, 1, z]/6 + 
      G[1, 1, 0, y]/6 - G[1 - z, 0, 0, y]/4 - G[1 - z, 0, 1 - z, y]/6 - 
      G[1 - z, 1 - z, 0, y]/6 + G[1 - z, -z, 1 - z, y]/6 + 
      (5*G[-z, 0, 1 - z, y])/24 + (5*G[-z, 1 - z, 0, y])/24 + 
      G[-z, 1 - z, 1 - z, y]/6 - G[-z, -z, 1 - z, y]/6))/(mh2*N*z) + 
   ((Pi^2*G[1, y])/48 + (G[0, z]*G[1, 0, y])/8 - (G[1, z]*G[1, 0, y])/8 + 
     (G[-z, y]*G[1, 0, z])/8 - (G[1, z]*G[-z, 0, y])/8 + 
     (G[0, z]*G[-z, 1 - z, y])/8 - (G[1, z]*G[-z, -z, y])/8 - 
     G[1, 0, 1 - z, y]/8 - G[1, 1, 0, y]/8 - G[1, 1 - z, 0, y]/8 - 
     G[-z, 0, 1 - z, y]/8 - G[-z, 1 - z, 0, y]/8 - G[-z, -z, 1 - z, y]/8)/
    (mh2*(1 - z)*(1 - y - z)^2) + 
   ((Pi^2*G[1, z])/48 + (G[0, y]*G[0, 1, z])/8 - (G[-z, y]*G[0, 1, z])/4 + 
     (G[0, z]*G[0, 1 - z, y])/8 + (G[0, y]*G[1, 0, z])/8 - 
     (G[-z, y]*G[1, 0, z])/8 + (G[1, z]*G[-z, 0, y])/8 - 
     (G[0, z]*G[-z, 1 - z, y])/8 - (G[1, z]*G[-z, -z, y])/8 - 
     G[0, 0, 1, z]/4 - G[0, 1, 0, y]/8 - G[0, 1, 0, z]/8 - G[1, 0, 1, z]/8 - 
     G[1, 1, 0, z]/4 + G[-z, 0, 1 - z, y]/8 + G[-z, 1 - z, 0, y]/8 - 
     G[-z, -z, 1 - z, y]/8)/(mh2*(1 - y - z)^2*z^2) + 
   ((Pi^2*G[1, z])/48 + (G[0, y]*G[1, z])/8 - (G[1, z]*G[-z, y])/8 - 
     G[0, 1, z]/8 + (G[0, y]*G[0, 1, z])/8 - (G[-z, y]*G[0, 1, z])/4 + 
     G[0, 1 - z, y]/8 + (G[0, z]*G[0, 1 - z, y])/8 - G[1, 0, y]/8 + 
     (G[0, y]*G[1, 0, z])/8 - (G[-z, y]*G[1, 0, z])/8 + G[1 - z, 0, y]/8 + 
     (G[1, z]*G[-z, 0, y])/8 - G[-z, 1 - z, y]/8 - (G[0, z]*G[-z, 1 - z, y])/
      8 - (G[1, z]*G[-z, -z, y])/8 - G[0, 0, 1, z]/4 - G[0, 1, 0, y]/8 - 
     G[0, 1, 0, z]/8 - G[1, 0, 1, z]/8 - G[1, 1, 0, z]/4 + 
     G[-z, 0, 1 - z, y]/8 + G[-z, 1 - z, 0, y]/8 - G[-z, -z, 1 - z, y]/8)/
    (mh2*(1 - y - z)*z^2) + (Pi^2/48 + (G[0, y]*G[0, z])/8 - 
     (Pi^2*G[1, z])/48 - (G[0, y]*G[0, 1, z])/8 + (G[-z, y]*G[0, 1, z])/4 - 
     (G[0, z]*G[0, 1 - z, y])/8 - G[1, 0, y]/8 - G[1, 0, z]/8 - 
     (G[0, y]*G[1, 0, z])/8 + (G[-z, y]*G[1, 0, z])/8 - 
     (G[1, z]*G[-z, 0, y])/8 + (G[0, z]*G[-z, 1 - z, y])/8 + 
     (G[1, z]*G[-z, -z, y])/8 + G[0, 0, 1, z]/4 + G[0, 1, 0, y]/8 + 
     G[0, 1, 0, z]/8 + G[1, 0, 1, z]/8 + G[1, 1, 0, z]/4 - 
     G[-z, 0, 1 - z, y]/8 - G[-z, 1 - z, 0, y]/8 + G[-z, -z, 1 - z, y]/8)/
    (mh2*(1 - y - z)^2*z) + (-1/48*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/8 + 
     (G[1, z]*G[1, 0, y])/8 - (G[-z, y]*G[1, 0, z])/8 + 
     (G[1, z]*G[-z, 0, y])/8 - (G[0, z]*G[-z, 1 - z, y])/8 + 
     (G[1, z]*G[-z, -z, y])/8 + G[1, 0, 1 - z, y]/8 + G[1, 1, 0, y]/8 + 
     G[1, 1 - z, 0, y]/8 + G[-z, 0, 1 - z, y]/8 + G[-z, 1 - z, 0, y]/8 + 
     G[-z, -z, 1 - z, y]/8)/(mh2*y^2*(1 - z)) + 
   (Nf*(-4769/2592 - ((109*I)/108)*Pi - (5*Pi^2)/144 - (I/48)*Pi^3 + 
      zeta3/72 + (53*G[0, y])/144 + (I/8)*Pi*G[0, y] + (13*G[0, z])/48 - 
      (G[0, y]*G[0, z])/48 - (17*G[1, z])/108 - ((3*I)/8)*Pi*G[1, z] + 
      (Pi^2*G[1, z])/48 + (G[0, y]*G[1, z])/16 - (17*G[1 - z, y])/108 - 
      ((3*I)/8)*Pi*G[1 - z, y] - (Pi^2*G[1 - z, y])/144 - 
      (31*G[0, z]*G[1 - z, y])/144 - (I/4)*Pi*G[0, z]*G[1 - z, y] + 
      (G[1, z]*G[1 - z, y])/4 + (5*G[1, z]*G[-z, y])/18 + 
      (I/4)*Pi*G[1, z]*G[-z, y] - G[0, 0, y]/8 + (G[1 - z, y]*G[0, 0, z])/4 + 
      G[0, 1, z]/16 - (G[-z, y]*G[0, 1, z])/24 + G[0, 1 - z, y]/16 + 
      (G[0, z]*G[0, 1 - z, y])/24 - (G[1, z]*G[0, -z, y])/24 - 
      G[1, 0, y]/12 + (5*G[1, 0, z])/16 + (G[1 - z, y]*G[1, 0, z])/6 - 
      (5*G[-z, y]*G[1, 0, z])/24 + G[1, 1, z]/4 - (G[-z, y]*G[1, 1, z])/6 + 
      G[1 - z, 0, y]/16 + (G[0, z]*G[1 - z, 0, y])/24 + 
      G[1 - z, 1 - z, y]/4 + (G[0, z]*G[1 - z, 1 - z, y])/6 - 
      (G[1, z]*G[1 - z, -z, y])/6 - (G[1, z]*G[-z, 0, y])/24 + 
      (5*G[-z, 1 - z, y])/18 + (I/4)*Pi*G[-z, 1 - z, y] - 
      (5*G[0, z]*G[-z, 1 - z, y])/24 - (G[1, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 - G[0, -z, 1 - z, y]/24 - 
      G[1 - z, -z, 1 - z, y]/6 - G[-z, 0, 1 - z, y]/24 - 
      G[-z, 1 - z, 0, y]/24 - G[-z, 1 - z, 1 - z, y]/6 + 
      G[-z, -z, 1 - z, y]/6))/(mh2*N*(1 - y - z)*z) + 
   (Nf*(-1/36*(Pi^2*G[1 - z, y]) - (19*G[0, z]*G[1 - z, y])/36 - 
      (I/4)*Pi*G[0, z]*G[1 - z, y] + (19*G[1, z]*G[-z, y])/36 + 
      (I/4)*Pi*G[1, z]*G[-z, y] + (G[1 - z, y]*G[0, 0, z])/4 - 
      (G[-z, y]*G[0, 1, z])/24 + (G[0, z]*G[0, 1 - z, y])/24 - 
      (G[1, z]*G[0, -z, y])/24 + (G[1 - z, y]*G[1, 0, z])/6 - 
      (5*G[-z, y]*G[1, 0, z])/24 - (G[-z, y]*G[1, 1, z])/6 + 
      (G[0, z]*G[1 - z, 0, y])/24 + (G[0, z]*G[1 - z, 1 - z, y])/6 - 
      (G[1, z]*G[1 - z, -z, y])/6 - (G[1, z]*G[-z, 0, y])/24 + 
      (19*G[-z, 1 - z, y])/36 + (I/4)*Pi*G[-z, 1 - z, y] - 
      (5*G[0, z]*G[-z, 1 - z, y])/24 - (G[1, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 - G[0, -z, 1 - z, y]/24 - 
      G[1 - z, -z, 1 - z, y]/6 - G[-z, 0, 1 - z, y]/24 - 
      G[-z, 1 - z, 0, y]/24 - G[-z, 1 - z, 1 - z, y]/6 + 
      G[-z, -z, 1 - z, y]/6))/(mh2*N*y^2) + 
   ((-29*G[1, z])/8 - (5*Pi^2*G[1, z])/12 + (G[0, y]*G[1, z])/8 - 
     (29*G[1 - z, y])/8 - (5*Pi^2*G[1 - z, y])/12 + (G[0, z]*G[1 - z, y])/8 - 
     (G[1, z]*G[1 - z, y])/4 - (G[1, z]*G[-z, y])/4 - G[0, 1, z]/8 + 
     (G[1 - z, y]*G[0, 1, z])/4 + (G[-z, y]*G[0, 1, z])/4 + 
     G[0, 1 - z, y]/8 + (G[0, z]*G[0, 1 - z, y])/4 - 
     (G[1, z]*G[0, 1 - z, y])/4 - (G[1, z]*G[0, -z, y])/4 + G[1, 0, z]/8 - 
     (5*G[0, y]*G[1, 0, z])/2 + (5*G[1 - z, y]*G[1, 0, z])/2 - 
     (G[-z, y]*G[1, 0, z])/4 - G[1, 1, z]/4 - (G[0, y]*G[1, 1, z])/4 + 
     (G[-z, y]*G[1, 1, z])/2 + G[1 - z, 0, y]/8 - (5*G[0, z]*G[1 - z, 0, y])/
      2 - (G[1, z]*G[1 - z, 0, y])/4 - G[1 - z, 1 - z, y]/4 - 
     (G[0, z]*G[1 - z, 1 - z, y])/4 + (G[1, z]*G[1 - z, -z, y])/2 - 
     (G[1, z]*G[-z, 0, y])/4 - G[-z, 1 - z, y]/4 - (G[0, z]*G[-z, 1 - z, y])/
      4 + (G[1, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[-z, -z, y])/2 + 
     (11*G[0, 1, 0, y])/4 + (5*G[0, 1, 0, z])/2 + G[0, 1, 1, z]/4 - 
     G[0, 1 - z, 1 - z, y]/4 - G[0, -z, 1 - z, y]/4 + G[1, 0, 1, z]/4 + 
     (5*G[1, 1, 0, z])/2 - G[1 - z, 0, 1 - z, y]/4 + 
     (11*G[1 - z, 1, 0, y])/4 - G[1 - z, 1 - z, 0, y]/4 + 
     G[1 - z, -z, 1 - z, y]/2 - G[-z, 0, 1 - z, y]/4 - G[-z, 1 - z, 0, y]/4 + 
     G[-z, 1 - z, 1 - z, y]/2 + G[-z, -z, 1 - z, y]/2)/(mh2*N^2*z*(y + z)) + 
   ((-47*G[1, z])/9 - ((11*I)/4)*Pi*G[1, z] + (Pi^2*G[1, z])/12 + 
     (G[0, y]*G[1, z])/4 - (47*G[1 - z, y])/9 - ((11*I)/4)*Pi*G[1 - z, y] + 
     (Pi^2*G[1 - z, y])/12 + (G[0, z]*G[1 - z, y])/4 + 
     (17*G[1, z]*G[1 - z, y])/6 + (7*G[1, z]*G[-z, y])/6 + 
     (17*G[0, 1, z])/12 - (G[0, y]*G[0, 1, z])/2 - G[1 - z, y]*G[0, 1, z] + 
     (5*G[-z, y]*G[0, 1, z])/2 + G[0, 1 - z, y]/4 + 
     (G[1, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 + G[1, 0, z]/4 + 
     (G[0, y]*G[1, 0, z])/2 - (G[-z, y]*G[1, 0, z])/2 + (17*G[1, 1, z])/6 + 
     (G[0, y]*G[1, 1, z])/2 - G[-z, y]*G[1, 1, z] + G[1 - z, 0, y]/4 + 
     (G[0, z]*G[1 - z, 0, y])/2 + (G[1, z]*G[1 - z, 0, y])/2 + 
     (17*G[1 - z, 1 - z, y])/6 + (G[0, z]*G[1 - z, 1 - z, y])/2 - 
     (3*G[1, z]*G[1 - z, -z, y])/2 - (G[1, z]*G[-z, 0, y])/2 + 
     (7*G[-z, 1 - z, y])/6 - (G[0, z]*G[-z, 1 - z, y])/2 - 
     G[1, z]*G[-z, 1 - z, y] + 3*G[1, z]*G[-z, -z, y] + 2*G[0, 0, 1, z] - 
     G[0, 1, 0, y]/2 - G[0, 1, 0, z] - G[0, 1, 1, z]/2 + 
     G[0, 1 - z, 1 - z, y]/2 - G[0, -z, 1 - z, y]/2 - G[1, 0, 1, z] + 
     G[1 - z, 0, 1 - z, y]/2 - G[1 - z, 1, 0, y]/2 + 
     G[1 - z, 1 - z, 0, y]/2 - (3*G[1 - z, -z, 1 - z, y])/2 - 
     G[-z, 0, 1 - z, y]/2 - G[-z, 1 - z, 0, y]/2 - G[-z, 1 - z, 1 - z, y] + 
     3*G[-z, -z, 1 - z, y])/(mh2*z*(y + z)) + 
   (N^2*(-83479/10368 - ((2345*I)/864)*Pi - (223*Pi^2)/216 - 
      ((11*I)/36)*Pi^3 + (11*Pi^4)/360 + (317*zeta3)/72 + (2*I)*Pi*zeta3 + 
      (2401*G[0, y])/864 - ((11*I)/48)*Pi*G[0, y] + (13*Pi^2*G[0, y])/288 - 
      (zeta3*G[0, y])/4 - (17*G[0, z])/54 - ((55*I)/24)*Pi*G[0, z] + 
      (31*Pi^2*G[0, z])/288 - (zeta3*G[0, z])/4 - (11*G[0, y]*G[0, z])/12 - 
      ((11*I)/8)*Pi*G[0, y]*G[0, z] + (Pi^2*G[0, y]*G[0, z])/8 + 
      (5*Pi^2*G[1, y])/18 - (zeta3*G[1, y])/4 - (Pi^2*G[0, z]*G[1, y])/24 - 
      (Pi^2*G[1, z])/8 - (5*zeta3*G[1, z])/4 + (Pi^2*G[1, y]*G[1, z])/24 - 
      (11*Pi^2*G[1 - z, y])/72 - zeta3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/24 - (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      (Pi^2*G[1, z]*G[-z, y])/12 + (23*G[0, 0, y])/144 + G[0, z]*G[0, 0, y] + 
      (20*G[0, 0, z])/9 + (7*G[0, y]*G[0, 0, z])/4 + 
      (G[0, 0, y]*G[0, 0, z])/2 - (Pi^2*G[0, 1, y])/12 - 
      (Pi^2*G[0, 1, z])/12 - (Pi^2*G[0, 1 - z, y])/12 - (11*G[1, 0, y])/144 + 
      ((11*I)/8)*Pi*G[1, 0, y] - (Pi^2*G[1, 0, y])/8 - 
      (G[0, z]*G[1, 0, y])/24 + (295*G[1, 0, z])/144 + 
      ((11*I)/8)*Pi*G[1, 0, z] - (Pi^2*G[1, 0, z])/12 - 
      (4*G[0, y]*G[1, 0, z])/3 + (11*G[1 - z, y]*G[1, 0, z])/12 + 
      (G[0, 1 - z, y]*G[1, 0, z])/2 + (G[1, 0, y]*G[1, 0, z])/4 + 
      (Pi^2*G[1, 1, y])/12 + (Pi^2*G[1, 1, z])/24 + (Pi^2*G[1, 1 - z, y])/
       24 - (G[1, 0, z]*G[1, 1 - z, y])/4 + (Pi^2*G[1 - z, 0, y])/24 - 
      (11*G[0, z]*G[1 - z, 0, y])/12 - (G[1, 0, z]*G[1 - z, 0, y])/4 - 
      (Pi^2*G[1 - z, 1, y])/12 + (G[1, 0, z]*G[-z, 0, y])/2 + 
      (Pi^2*G[-z, 1 - z, y])/12 - (G[1, 0, z]*G[-z, 1 - z, y])/2 + 
      G[0, 1, 0, y]/3 - (G[0, z]*G[0, 1, 0, y])/4 - (19*G[0, 1, 0, z])/24 - 
      (G[0, y]*G[0, 1, 0, z])/4 + (G[1, y]*G[0, 1, 0, z])/4 + 
      (G[1 - z, y]*G[0, 1, 0, z])/4 - (G[-z, y]*G[0, 1, 0, z])/2 - 
      (G[0, z]*G[0, 1 - z, 0, y])/2 - G[1, 0, 0, y] - 
      (G[0, z]*G[1, 0, 0, y])/2 - (7*G[1, 0, 0, z])/4 - 
      (G[0, y]*G[1, 0, 0, z])/2 - (5*G[1, 1, 0, y])/3 + (3*G[1, 1, 0, z])/4 - 
      (G[1, y]*G[1, 1, 0, z])/4 + (G[1 - z, y]*G[1, 1, 0, z])/2 - 
      (G[-z, y]*G[1, 1, 0, z])/2 + (G[0, z]*G[1, 1 - z, 0, y])/4 + 
      (11*G[1 - z, 1, 0, y])/12 - (G[0, z]*G[1 - z, 1, 0, y])/4 + 
      (G[0, z]*G[-z, 1 - z, 0, y])/2 - G[0, 0, 1, 0, y]/2 - 
      G[0, 0, 1, 0, z] + G[0, 1, 1, 0, y]/2 + G[0, 1, 1, 0, z]/2 + 
      G[0, 1 - z, 1, 0, y]/2 + (3*G[1, 0, 1, 0, y])/4 + G[1, 0, 1, 0, z] + 
      G[1, 1, 0, 0, y]/2 + G[1, 1, 0, 0, z]/2 - G[1, 1, 1, 0, y]/2 - 
      G[1, 1, 1, 0, z]/4 - G[1, 1 - z, 1, 0, y]/4 + G[1 - z, 0, 1, 0, y]/4 + 
      G[1 - z, 1, 1, 0, y]/2 - G[-z, 0, 1, 0, y]/2 - 
      G[-z, 1 - z, 1, 0, y]/2))/(mh2*(1 - y - z)*z) + 
   (N^2*(83479/10368 + ((2345*I)/864)*Pi + (1045*Pi^2)/864 + 
      ((11*I)/36)*Pi^3 - (11*Pi^4)/360 - (43*zeta3)/9 - (2*I)*Pi*zeta3 + 
      (17*G[0, y])/54 + ((55*I)/24)*Pi*G[0, y] - (49*Pi^2*G[0, y])/288 + 
      (zeta3*G[0, y])/4 - (49*G[0, z])/216 + ((55*I)/24)*Pi*G[0, z] - 
      (67*Pi^2*G[0, z])/288 + (zeta3*G[0, z])/4 + (7*G[0, y]*G[0, z])/24 + 
      ((11*I)/8)*Pi*G[0, y]*G[0, z] - (Pi^2*G[0, y]*G[0, z])/8 - 
      (Pi^2*G[1, y])/36 + (zeta3*G[1, y])/4 + (Pi^2*G[0, z]*G[1, y])/24 + 
      (Pi^2*G[1, z])/16 + (5*zeta3*G[1, z])/4 - (Pi^2*G[1, y]*G[1, z])/24 + 
      (31*Pi^2*G[1 - z, y])/144 + zeta3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/24 + (Pi^2*G[1, z]*G[1 - z, y])/12 - 
      (Pi^2*G[1, z]*G[-z, y])/12 - (20*G[0, 0, y])/9 - 
      (7*G[0, z]*G[0, 0, y])/4 - (20*G[0, 0, z])/9 - 
      (7*G[0, y]*G[0, 0, z])/4 - (G[0, 0, y]*G[0, 0, z])/2 + 
      (Pi^2*G[0, 1, y])/12 + (Pi^2*G[0, 1, z])/12 + (Pi^2*G[0, 1 - z, y])/
       12 - (259*G[1, 0, y])/144 - ((11*I)/8)*Pi*G[1, 0, y] + 
      (Pi^2*G[1, 0, y])/8 + (5*G[0, z]*G[1, 0, y])/12 - (71*G[1, 0, z])/72 - 
      ((11*I)/8)*Pi*G[1, 0, z] + (Pi^2*G[1, 0, z])/12 + 
      (4*G[0, y]*G[1, 0, z])/3 - (31*G[1 - z, y]*G[1, 0, z])/24 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (G[1, 0, y]*G[1, 0, z])/4 - 
      (Pi^2*G[1, 1, y])/12 - (Pi^2*G[1, 1, z])/24 - (Pi^2*G[1, 1 - z, y])/
       24 + (G[1, 0, z]*G[1, 1 - z, y])/4 - (Pi^2*G[1 - z, 0, y])/24 + 
      (31*G[0, z]*G[1 - z, 0, y])/24 + (G[1, 0, z]*G[1 - z, 0, y])/4 + 
      (Pi^2*G[1 - z, 1, y])/12 - (G[1, 0, z]*G[-z, 0, y])/2 - 
      (Pi^2*G[-z, 1 - z, y])/12 + (G[1, 0, z]*G[-z, 1 - z, y])/2 + 
      (7*G[0, 1, 0, y])/6 + (G[0, z]*G[0, 1, 0, y])/4 + 
      (19*G[0, 1, 0, z])/24 + (G[0, y]*G[0, 1, 0, z])/4 - 
      (G[1, y]*G[0, 1, 0, z])/4 - (G[1 - z, y]*G[0, 1, 0, z])/4 + 
      (G[-z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 + 
      (7*G[1, 0, 0, y])/4 + (G[0, z]*G[1, 0, 0, y])/2 + (7*G[1, 0, 0, z])/4 + 
      (G[0, y]*G[1, 0, 0, z])/2 + G[1, 1, 0, y]/6 - (3*G[1, 1, 0, z])/8 + 
      (G[1, y]*G[1, 1, 0, z])/4 - (G[1 - z, y]*G[1, 1, 0, z])/2 + 
      (G[-z, y]*G[1, 1, 0, z])/2 - (G[0, z]*G[1, 1 - z, 0, y])/4 - 
      (31*G[1 - z, 1, 0, y])/24 + (G[0, z]*G[1 - z, 1, 0, y])/4 - 
      (G[0, z]*G[-z, 1 - z, 0, y])/2 + G[0, 0, 1, 0, y]/2 + 
      G[0, 0, 1, 0, z] - G[0, 1, 1, 0, y]/2 - G[0, 1, 1, 0, z]/2 - 
      G[0, 1 - z, 1, 0, y]/2 - (3*G[1, 0, 1, 0, y])/4 - G[1, 0, 1, 0, z] - 
      G[1, 1, 0, 0, y]/2 - G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, y]/2 + 
      G[1, 1, 1, 0, z]/4 + G[1, 1 - z, 1, 0, y]/4 - G[1 - z, 0, 1, 0, y]/4 - 
      G[1 - z, 1, 1, 0, y]/2 + G[-z, 0, 1, 0, y]/2 + 
      G[-z, 1 - z, 1, 0, y]/2))/(mh2*y) + 
   (Pi^2/12 - (67*G[0, y])/36 + ((11*I)/16)*Pi*G[0, y] - (Pi^2*G[0, y])/12 + 
     (67*G[0, z])/36 - ((11*I)/16)*Pi*G[0, z] + (Pi^2*G[0, z])/12 + 
     (G[0, y]*G[0, z])/2 - (5*Pi^2*G[1, y])/72 + (5*zeta3*G[1, y])/4 + 
     (5*Pi^2*G[1, z])/72 - (5*zeta3*G[1, z])/4 + (151*G[0, y]*G[1, z])/144 + 
     ((11*I)/8)*Pi*G[0, y]*G[1, z] - (Pi^2*G[0, y]*G[1, z])/6 - 
     (Pi^2*G[1, y]*G[1, z])/24 - (151*G[0, z]*G[1 - z, y])/144 - 
     ((11*I)/8)*Pi*G[0, z]*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/6 + 
     (Pi^2*G[1, z]*G[1 - z, y])/12 - (7*G[0, 0, y])/8 - 
     (G[0, z]*G[0, 0, y])/8 - (17*G[1, z]*G[0, 0, y])/8 + (7*G[0, 0, z])/8 + 
     (G[0, y]*G[0, 0, z])/8 + (17*G[1 - z, y]*G[0, 0, z])/8 + 
     (Pi^2*G[0, 1, y])/12 - (151*G[0, 1, z])/144 - ((11*I)/8)*Pi*G[0, 1, z] + 
     (Pi^2*G[0, 1, z])/24 + (5*G[0, y]*G[0, 1, z])/3 + 
     (11*G[1 - z, y]*G[0, 1, z])/12 - (11*G[-z, y]*G[0, 1, z])/12 - 
     (G[0, 0, y]*G[0, 1, z])/4 + (151*G[0, 1 - z, y])/144 + 
     ((11*I)/8)*Pi*G[0, 1 - z, y] - (Pi^2*G[0, 1 - z, y])/8 - 
     (3*G[0, z]*G[0, 1 - z, y])/4 - (11*G[1, z]*G[0, 1 - z, y])/12 + 
     (G[0, 0, z]*G[0, 1 - z, y])/4 + (G[0, 1, z]*G[0, 1 - z, y])/2 + 
     (29*G[1, z]*G[0, -z, y])/12 - (G[0, 1, z]*G[0, -z, y])/2 - 
     (79*G[1, 0, y])/36 - ((11*I)/8)*Pi*G[1, 0, y] + (Pi^2*G[1, 0, y])/6 + 
     (7*G[0, z]*G[1, 0, y])/24 + (7*G[1, 0, z])/48 - 
     (7*G[0, y]*G[1, 0, z])/24 + (G[1 - z, y]*G[1, 0, z])/6 - 
     (11*G[-z, y]*G[1, 0, z])/12 - (G[0, 0, y]*G[1, 0, z])/4 + 
     (G[0, 1 - z, y]*G[1, 0, z])/4 + (G[0, -z, y]*G[1, 0, z])/2 - 
     (G[1, 0, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, y])/24 + (Pi^2*G[1, 1, z])/6 - 
     (11*G[0, y]*G[1, 1, z])/12 - (G[0, 0, y]*G[1, 1, z])/4 - 
     (Pi^2*G[1, 1 - z, y])/24 + (G[0, 1, z]*G[1, 1 - z, y])/4 + 
     (G[1, 0, z]*G[1, 1 - z, y])/4 + (151*G[1 - z, 0, y])/144 + 
     ((11*I)/8)*Pi*G[1 - z, 0, y] - (Pi^2*G[1 - z, 0, y])/6 - 
     (11*G[1, z]*G[1 - z, 0, y])/12 + (G[0, 0, z]*G[1 - z, 0, y])/4 - 
     (Pi^2*G[1 - z, 1, y])/12 + (11*G[0, z]*G[1 - z, 1 - z, y])/12 + 
     (G[0, 0, z]*G[1 - z, 1 - z, y])/4 + (G[1, 0, z]*G[1 - z, 1 - z, y])/4 + 
     (11*G[1, z]*G[-z, 0, y])/12 + (G[1, 1, z]*G[-z, 0, y])/2 - 
     (11*G[0, z]*G[-z, 1 - z, y])/12 - (G[0, 1, z]*G[-z, 1 - z, y])/2 - 
     (G[0, 1, z]*G[-z, -z, y])/2 - (G[1, 0, z]*G[-z, -z, y])/2 - 
     (29*G[0, 0, 1, z])/24 - (G[1, y]*G[0, 0, 1, z])/4 + 
     (G[1 - z, y]*G[0, 0, 1, z])/4 - (17*G[0, 0, 1 - z, y])/8 - 
     (G[0, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, 1 - z, y])/4 + 
     (G[1, z]*G[0, 0, -z, y])/4 + (5*G[0, 1, 0, y])/3 + 
     (G[0, z]*G[0, 1, 0, y])/4 - (11*G[0, 1, 0, z])/24 + 
     (G[0, y]*G[0, 1, 0, z])/2 - (G[1, y]*G[0, 1, 0, z])/4 + 
     (11*G[0, 1, 1, z])/12 + (G[0, y]*G[0, 1, 1, z])/4 - 
     (G[-z, y]*G[0, 1, 1, z])/2 - (17*G[0, 1 - z, 0, y])/8 - 
     (3*G[0, z]*G[0, 1 - z, 0, y])/4 - (G[1, z]*G[0, 1 - z, 0, y])/4 - 
     (11*G[0, 1 - z, 1 - z, y])/12 + (G[0, z]*G[0, 1 - z, 1 - z, y])/4 + 
     (G[1, z]*G[0, 1 - z, -z, y])/4 + (29*G[0, -z, 1 - z, y])/12 + 
     (G[0, z]*G[0, -z, 1 - z, y])/2 - G[1, z]*G[0, -z, -z, y] + 
     (9*G[1, 0, 0, y])/4 + (G[0, z]*G[1, 0, 0, y])/4 + 
     (G[1, z]*G[1, 0, 0, y])/2 - G[1, 0, 0, z]/8 - 
     (G[1 - z, y]*G[1, 0, 0, z])/4 + (11*G[1, 0, 1, z])/12 + 
     (G[0, y]*G[1, 0, 1, z])/4 + (G[1, y]*G[1, 0, 1, z])/4 + 
     (G[1 - z, y]*G[1, 0, 1, z])/4 - (G[-z, y]*G[1, 0, 1, z])/2 - 
     (G[0, z]*G[1, 0, 1 - z, y])/4 + (G[1, z]*G[1, 0, -z, y])/4 + 
     (5*G[1, 1, 0, y])/12 + (G[0, z]*G[1, 1, 0, y])/4 - G[1, 1, 0, z]/4 + 
     (G[0, y]*G[1, 1, 0, z])/4 + (G[1, y]*G[1, 1, 0, z])/4 - 
     (G[0, z]*G[1, 1 - z, 0, y])/2 + (G[1, z]*G[1, 1 - z, -z, y])/4 - 
     (17*G[1 - z, 0, 0, y])/8 - (G[0, z]*G[1 - z, 0, 0, y])/4 - 
     (G[1, z]*G[1 - z, 0, 0, y])/4 - (11*G[1 - z, 0, 1 - z, y])/12 + 
     (3*G[1 - z, 1, 0, y])/4 - (G[1, z]*G[1 - z, 1, 0, y])/4 - 
     (11*G[1 - z, 1 - z, 0, y])/12 + (11*G[-z, 0, 1 - z, y])/12 + 
     (G[0, z]*G[-z, 0, 1 - z, y])/2 + (G[1, z]*G[-z, 0, 1 - z, y])/2 - 
     (G[1, z]*G[-z, 0, -z, y])/2 + (11*G[-z, 1 - z, 0, y])/12 + 
     (G[1, z]*G[-z, 1 - z, 0, y])/2 - (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 + 
     (G[1, z]*G[-z, -z, 0, y])/2 - (G[0, z]*G[-z, -z, 1 - z, y])/2 + 
     (3*G[0, 0, 0, 1, z])/4 + (3*G[0, 0, 1, 0, y])/4 - 
     (3*G[0, 0, 1, 0, z])/4 - G[0, 0, 1, 1, z]/4 - G[0, 0, 1 - z, 1 - z, y]/
      4 + G[0, 0, -z, 1 - z, y]/4 - G[0, 1, 0, 1, z]/2 - G[0, 1, 1, 0, y]/2 + 
     G[0, 1, 1, 0, z]/4 - G[0, 1 - z, 0, 1 - z, y]/4 + 
     G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y]/4 + 
     G[0, 1 - z, -z, 1 - z, y]/4 - G[0, -z, -z, 1 - z, y] - 
     G[1, 0, 0, 1, z]/2 + G[1, 0, 0, 1 - z, y]/2 - G[1, 0, 1, 0, y] + 
     G[1, 0, 1, 0, z]/2 + G[1, 0, 1 - z, 0, y]/2 + G[1, 0, -z, 1 - z, y]/4 - 
     (3*G[1, 1, 0, 0, y])/4 + G[1, 1, 1, 0, y]/4 - (3*G[1, 1, 1, 0, z])/4 + 
     G[1, 1 - z, 0, 0, y]/2 + G[1, 1 - z, 1, 0, y]/2 + 
     G[1, 1 - z, -z, 1 - z, y]/4 - G[1 - z, 0, 0, 1 - z, y]/4 + 
     G[1 - z, 0, 1, 0, y]/4 - G[1 - z, 0, 1 - z, 0, y]/4 + 
     G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1, 0, 1 - z, y]/4 + 
     G[1 - z, 1, 1, 0, y]/2 - G[1 - z, 1, 1 - z, 0, y]/4 - 
     G[1 - z, 1 - z, 0, 0, y]/4 - G[1 - z, 1 - z, 1, 0, y]/4 - 
     G[-z, 0, 1, 0, y]/2 + G[-z, 0, 1 - z, 1 - z, y]/2 - 
     G[-z, 0, -z, 1 - z, y]/2 + G[-z, 1 - z, 0, 1 - z, y]/2 - 
     G[-z, 1 - z, 1, 0, y]/2 + G[-z, 1 - z, 1 - z, 0, y]/2 + 
     G[-z, -z, 0, 1 - z, y]/2 + G[-z, -z, 1 - z, 0, y]/2)/(mh2*(1 - y - z)) + 
   (Pi^2/4 + (21*G[0, y])/32 - (7*Pi^2*G[0, y])/24 - (21*G[0, z])/32 + 
     (7*Pi^2*G[0, z])/24 + (3*G[0, y]*G[0, z])/2 - (Pi^2*G[1, y])/3 + 
     2*zeta3*G[1, y] - (Pi^2*G[0, z]*G[1, y])/24 + (Pi^2*G[1, z])/12 - 
     2*zeta3*G[1, z] + (19*G[0, y]*G[1, z])/16 - (Pi^2*G[0, y]*G[1, z])/24 - 
     (Pi^2*G[1 - z, y])/4 - (19*G[0, z]*G[1 - z, y])/16 + 
     (Pi^2*G[0, z]*G[1 - z, y])/12 + (Pi^2*G[1, z]*G[1 - z, y])/8 + 
     (9*G[0, 0, y])/16 - (7*G[0, z]*G[0, 0, y])/8 + (G[1, z]*G[0, 0, y])/8 - 
     (9*G[0, 0, z])/16 + (7*G[0, y]*G[0, 0, z])/8 - 
     (G[1 - z, y]*G[0, 0, z])/8 - (Pi^2*G[0, 1, y])/12 - (19*G[0, 1, z])/16 + 
     (Pi^2*G[0, 1, z])/24 - (G[0, y]*G[0, 1, z])/8 - 
     (G[1 - z, y]*G[0, 1, z])/2 - (G[-z, y]*G[0, 1, z])/2 + 
     (19*G[0, 1 - z, y])/16 + (Pi^2*G[0, 1 - z, y])/24 + 
     (5*G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, 1 - z, y])/2 - 
     (G[0, 1, z]*G[0, 1 - z, y])/4 - (3*G[1, z]*G[0, -z, y])/4 - 
     (13*G[1, 0, y])/4 + (Pi^2*G[1, 0, y])/24 - (7*G[0, z]*G[1, 0, y])/8 + 
     (G[0, 1, z]*G[1, 0, y])/4 - (15*G[1, 0, z])/16 + (Pi^2*G[1, 0, z])/24 - 
     (5*G[0, y]*G[1, 0, z])/8 + (13*G[1 - z, y]*G[1, 0, z])/8 - 
     (G[-z, y]*G[1, 0, z])/2 - (G[0, 0, y]*G[1, 0, z])/4 - 
     (G[0, 1 - z, y]*G[1, 0, z])/4 + (3*G[0, -z, y]*G[1, 0, z])/4 - 
     (G[1, 0, y]*G[1, 0, z])/4 + (Pi^2*G[1, 1, y])/8 + 
     (G[0, y]*G[1, 1, z])/2 + (G[0, 0, y]*G[1, 1, z])/2 - 
     (3*G[0, -z, y]*G[1, 1, z])/4 + (G[0, 1, z]*G[1, 1 - z, y])/2 + 
     (19*G[1 - z, 0, y])/16 - (Pi^2*G[1 - z, 0, y])/12 - 
     (3*G[0, z]*G[1 - z, 0, y])/2 + (G[1, z]*G[1 - z, 0, y])/2 + 
     (G[0, 0, z]*G[1 - z, 0, y])/4 - (G[0, 1, z]*G[1 - z, 0, y])/2 + 
     (G[1, 0, z]*G[1 - z, 0, y])/4 - (Pi^2*G[1 - z, 1, y])/8 - 
     (G[0, z]*G[1 - z, 1 - z, y])/2 - (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + 
     (G[1, 0, z]*G[1 - z, 1 - z, y])/4 + (G[1, z]*G[-z, 0, y])/2 - 
     (G[1, 1, z]*G[-z, 0, y])/4 - (G[0, z]*G[-z, 1 - z, y])/2 + 
     (G[0, 1, z]*G[-z, 1 - z, y])/4 + G[1, 0, z]*G[-z, 1 - z, y] - 
     (3*G[0, 1, z]*G[-z, -z, y])/4 - (3*G[1, 0, z]*G[-z, -z, y])/4 + 
     G[0, 0, 1, z]/8 - (G[1, y]*G[0, 0, 1, z])/2 + 
     (G[1 - z, y]*G[0, 0, 1, z])/2 + G[0, 0, 1 - z, y]/8 - 
     (3*G[0, z]*G[0, 0, 1 - z, y])/4 + (G[1, z]*G[0, 0, 1 - z, y])/2 + 
     (3*G[1, z]*G[0, 0, -z, y])/4 + (15*G[0, 1, 0, y])/8 - 
     (G[1, z]*G[0, 1, 0, y])/4 + G[0, 1, 0, z]/2 + (G[0, y]*G[0, 1, 0, z])/
      4 - (G[1 - z, y]*G[0, 1, 0, z])/2 - G[0, 1, 1, z]/2 - 
     (G[0, y]*G[0, 1, 1, z])/2 + (G[-z, y]*G[0, 1, 1, z])/4 + 
     G[0, 1 - z, 0, y]/8 - (G[0, z]*G[0, 1 - z, 0, y])/4 + 
     (G[1, z]*G[0, 1 - z, 0, y])/2 + G[0, 1 - z, 1 - z, y]/2 + 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/4 - (G[1, z]*G[0, 1 - z, -z, y])/2 - 
     (3*G[0, -z, 1 - z, y])/4 + (3*G[0, z]*G[0, -z, 1 - z, y])/4 - 
     (3*G[1, z]*G[0, -z, 1 - z, y])/4 - (3*G[1, z]*G[0, -z, -z, y])/4 + 
     (3*G[1, 0, 0, y])/4 + (G[0, z]*G[1, 0, 0, y])/4 - 
     (G[1, z]*G[1, 0, 0, y])/2 - (7*G[1, 0, 0, z])/8 - 
     (G[1 - z, y]*G[1, 0, 0, z])/4 - G[1, 0, 1, z]/2 - 
     (G[0, y]*G[1, 0, 1, z])/4 + (G[1, y]*G[1, 0, 1, z])/2 - 
     (G[1 - z, y]*G[1, 0, 1, z])/4 + (G[-z, y]*G[1, 0, 1, z])/4 - 
     (G[0, z]*G[1, 0, 1 - z, y])/4 + (G[1, z]*G[1, 0, -z, y])/2 + 
     2*G[1, 1, 0, y] + (G[0, z]*G[1, 1, 0, y])/4 - (3*G[1, 1, 0, z])/8 + 
     (G[0, y]*G[1, 1, 0, z])/4 - (3*G[1 - z, y]*G[1, 1, 0, z])/4 + 
     G[-z, y]*G[1, 1, 0, z] - (G[0, z]*G[1, 1 - z, 0, y])/4 + 
     (G[1, z]*G[1, 1 - z, -z, y])/2 + G[1 - z, 0, 0, y]/8 - 
     (G[0, z]*G[1 - z, 0, 0, y])/4 + (G[1, z]*G[1 - z, 0, 0, y])/2 + 
     G[1 - z, 0, 1 - z, y]/2 + (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
     G[1, z]*G[1 - z, 0, -z, y] + (7*G[1 - z, 1, 0, y])/8 - 
     (G[0, z]*G[1 - z, 1, 0, y])/4 + (G[1, z]*G[1 - z, 1, 0, y])/4 + 
     G[1 - z, 1 - z, 0, y]/2 + G[-z, 0, 1 - z, y]/2 + 
     (3*G[0, z]*G[-z, 0, 1 - z, y])/4 - (G[1, z]*G[-z, 0, 1 - z, y])/4 - 
     (3*G[1, z]*G[-z, 0, -z, y])/4 + G[-z, 1 - z, 0, y]/2 - 
     (G[1, z]*G[-z, 1 - z, 0, y])/4 + (G[0, z]*G[-z, 1 - z, 1 - z, y])/4 + 
     (3*G[1, z]*G[-z, -z, 0, y])/4 - (3*G[0, z]*G[-z, -z, 1 - z, y])/4 + 
     G[0, 0, 1, 0, y]/4 - G[0, 0, 1, 0, z]/4 + G[0, 0, 1, 1, z]/2 + 
     G[0, 0, 1 - z, 1 - z, y]/2 + (3*G[0, 0, -z, 1 - z, y])/4 + 
     G[0, 1, 0, 1, z]/2 - G[0, 1, 0, 1 - z, y]/4 + G[0, 1, 1, 0, y]/2 + 
     G[0, 1, 1, 0, z]/4 - G[0, 1, 1 - z, 0, y]/4 + G[0, 1 - z, 0, 1 - z, y]/
      2 + G[0, 1 - z, 1 - z, 0, y]/2 - G[0, 1 - z, -z, 1 - z, y]/2 - 
     (3*G[0, -z, 1 - z, 1 - z, y])/4 - (3*G[0, -z, -z, 1 - z, y])/4 + 
     G[1, 0, 0, 1, z]/2 - G[1, 0, 0, 1 - z, y]/2 - G[1, 0, 1 - z, 0, y]/2 + 
     G[1, 0, -z, 1 - z, y]/2 + G[1, 1, 0, 0, y]/4 - (3*G[1, 1, 0, 1, z])/4 - 
     (3*G[1, 1, 1, 0, y])/4 - G[1, 1, 1, 0, z]/2 - G[1, 1 - z, 0, 0, y]/2 + 
     G[1, 1 - z, 1, 0, y]/2 + G[1, 1 - z, -z, 1 - z, y]/2 + 
     G[1 - z, 0, 0, 1 - z, y]/2 + G[1 - z, 0, 1 - z, 0, y]/2 - 
     G[1 - z, 0, -z, 1 - z, y] - G[1 - z, 1, 0, 0, y]/4 + 
     G[1 - z, 1, 0, 1 - z, y]/4 + (3*G[1 - z, 1, 1, 0, y])/4 + 
     G[1 - z, 1, 1 - z, 0, y]/4 + G[1 - z, 1 - z, 0, 0, y]/2 - 
     G[1 - z, 1 - z, 1, 0, y]/4 - (3*G[-z, 0, 1, 0, y])/4 - 
     G[-z, 0, 1 - z, 1 - z, y]/4 - (3*G[-z, 0, -z, 1 - z, y])/4 - 
     G[-z, 1 - z, 0, 1 - z, y]/4 - (3*G[-z, 1 - z, 1, 0, y])/4 - 
     G[-z, 1 - z, 1 - z, 0, y]/4 + (3*G[-z, -z, 0, 1 - z, y])/4 + 
     (3*G[-z, -z, 1 - z, 0, y])/4)/(mh2*N^2*(1 - y - z)) + 
   (-20255/2592 - ((2509*I)/432)*Pi + (43*Pi^2)/96 + (I/96)*Pi^3 + Pi^4/576 + 
     (47*zeta3)/144 + (I/4)*Pi*zeta3 + (7*G[0, y])/3 + (323*G[0, z])/72 + 
     ((11*I)/8)*Pi*G[0, z] - (5*Pi^2*G[0, z])/24 + (23*G[0, y]*G[0, z])/24 - 
     (11*Pi^2*G[1, y])/144 - (3*zeta3*G[1, y])/4 + (Pi^2*G[0, z]*G[1, y])/
      24 - (959*G[1, z])/432 - ((55*I)/16)*Pi*G[1, z] + 
     (79*Pi^2*G[1, z])/288 + (zeta3*G[1, z])/2 - (7*G[0, y]*G[1, z])/36 - 
     ((11*I)/8)*Pi*G[0, y]*G[1, z] + (Pi^2*G[0, y]*G[1, z])/8 - 
     (Pi^2*G[1, y]*G[1, z])/24 - (959*G[1 - z, y])/432 - 
     ((55*I)/16)*Pi*G[1 - z, y] + (Pi^2*G[1 - z, y])/32 + 
     (5*zeta3*G[1 - z, y])/2 - (127*G[0, z]*G[1 - z, y])/72 - 
     ((11*I)/4)*Pi*G[0, z]*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/4 + 
     (67*G[1, z]*G[1 - z, y])/24 - (Pi^2*G[1, z]*G[1 - z, y])/4 + 
     (79*G[1, z]*G[-z, y])/24 + ((33*I)/8)*Pi*G[1, z]*G[-z, y] + 
     (7*G[1, z]*G[0, 0, y])/4 - G[0, 0, z]/2 - (G[0, y]*G[0, 0, z])/4 + 
     (11*G[1 - z, y]*G[0, 0, z])/4 - (Pi^2*G[0, 1, y])/6 + 
     (55*G[0, 1, z])/36 + ((11*I)/8)*Pi*G[0, 1, z] - (Pi^2*G[0, 1, z])/24 - 
     (13*G[0, y]*G[0, 1, z])/24 - (31*G[1 - z, y]*G[0, 1, z])/24 + 
     (19*G[-z, y]*G[0, 1, z])/24 + (G[0, 0, y]*G[0, 1, z])/2 - 
     (7*G[0, 1 - z, y])/36 - ((11*I)/8)*Pi*G[0, 1 - z, y] + 
     (Pi^2*G[0, 1 - z, y])/12 + G[0, z]*G[0, 1 - z, y] + 
     (11*G[1, z]*G[0, 1 - z, y])/12 + (3*G[0, 0, z]*G[0, 1 - z, y])/4 + 
     (G[0, 1, z]*G[0, 1 - z, y])/2 - (37*G[1, z]*G[0, -z, y])/24 - 
     G[0, 1, z]*G[0, -z, y] - (19*G[1, 0, y])/72 + ((11*I)/8)*Pi*G[1, 0, y] - 
     (Pi^2*G[1, 0, y])/8 - (19*G[0, z]*G[1, 0, y])/24 + 
     (G[0, 1, z]*G[1, 0, y])/4 - (4*G[1, 0, z])/3 - (Pi^2*G[1, 0, z])/24 + 
     (25*G[0, y]*G[1, 0, z])/24 + (17*G[1 - z, y]*G[1, 0, z])/24 - 
     (83*G[-z, y]*G[1, 0, z])/24 + (G[0, 0, y]*G[1, 0, z])/2 + 
     (G[0, 1 - z, y]*G[1, 0, z])/2 - (5*G[0, -z, y]*G[1, 0, z])/4 + 
     (G[1, 0, y]*G[1, 0, z])/4 + (Pi^2*G[1, 1, y])/6 + (67*G[1, 1, z])/24 - 
     (Pi^2*G[1, 1, z])/24 + (11*G[0, y]*G[1, 1, z])/12 - 
     (11*G[-z, y]*G[1, 1, z])/4 - (3*G[0, -z, y]*G[1, 1, z])/4 - 
     (Pi^2*G[1, 1 - z, y])/24 - (G[0, 1, z]*G[1, 1 - z, y])/4 + 
     (G[1, 0, z]*G[1, 1 - z, y])/4 - (7*G[1 - z, 0, y])/36 - 
     ((11*I)/8)*Pi*G[1 - z, 0, y] + (Pi^2*G[1 - z, 0, y])/12 + 
     (17*G[0, z]*G[1 - z, 0, y])/8 + (11*G[1, z]*G[1 - z, 0, y])/12 + 
     (3*G[0, 0, z]*G[1 - z, 0, y])/4 - G[0, 1, z]*G[1 - z, 0, y] - 
     G[1, 0, z]*G[1 - z, 0, y] - (Pi^2*G[1 - z, 1, y])/12 + 
     (67*G[1 - z, 1 - z, y])/24 - (Pi^2*G[1 - z, 1 - z, y])/4 + 
     (11*G[0, z]*G[1 - z, 1 - z, y])/6 + (G[0, 0, z]*G[1 - z, 1 - z, y])/4 + 
     (3*G[1, 0, z]*G[1 - z, 1 - z, y])/2 - (25*G[1, z]*G[1 - z, -z, y])/8 + 
     (9*G[0, 1, z]*G[1 - z, -z, y])/4 - (3*G[1, 0, z]*G[1 - z, -z, y])/4 - 
     (37*G[1, z]*G[-z, 0, y])/24 + (3*G[0, 1, z]*G[-z, 0, y])/4 - 
     (G[1, 1, z]*G[-z, 0, y])/2 + (79*G[-z, 1 - z, y])/24 + 
     ((33*I)/8)*Pi*G[-z, 1 - z, y] - (83*G[0, z]*G[-z, 1 - z, y])/24 - 
     (11*G[1, z]*G[-z, 1 - z, y])/4 + (G[0, 1, z]*G[-z, 1 - z, y])/2 - 
     (3*G[1, 0, z]*G[-z, 1 - z, y])/4 + (17*G[1, z]*G[-z, -z, y])/4 - 
     4*G[0, 1, z]*G[-z, -z, y] + (G[1, 0, z]*G[-z, -z, y])/2 + 
     (3*G[1, 1, z]*G[-z, -z, y])/2 + G[0, 0, 1, z]/12 - 
     (G[0, y]*G[0, 0, 1, z])/2 + (G[1, y]*G[0, 0, 1, z])/4 + 
     (7*G[1 - z, y]*G[0, 0, 1, z])/4 - 3*G[-z, y]*G[0, 0, 1, z] + 
     (7*G[0, 0, 1 - z, y])/4 + (G[1, z]*G[0, 0, -z, y])/2 - 
     (17*G[0, 1, 0, y])/12 - (G[0, z]*G[0, 1, 0, y])/4 - 
     (G[1, z]*G[0, 1, 0, y])/4 - (2*G[0, 1, 0, z])/3 - 
     (G[0, y]*G[0, 1, 0, z])/4 - (G[1, y]*G[0, 1, 0, z])/4 - 
     (3*G[1 - z, y]*G[0, 1, 0, z])/2 + (3*G[-z, y]*G[0, 1, 0, z])/4 - 
     (11*G[0, 1, 1, z])/12 + (G[-z, y]*G[0, 1, 1, z])/2 + 
     (7*G[0, 1 - z, 0, y])/4 - (G[0, z]*G[0, 1 - z, 0, y])/2 + 
     (11*G[0, 1 - z, 1 - z, y])/12 + (3*G[0, z]*G[0, 1 - z, 1 - z, y])/4 - 
     (G[1, z]*G[0, 1 - z, -z, y])/4 + (3*G[1, z]*G[0, -z, 0, y])/2 - 
     (37*G[0, -z, 1 - z, y])/24 - (5*G[0, z]*G[0, -z, 1 - z, y])/4 - 
     (3*G[1, z]*G[0, -z, 1 - z, y])/4 + (G[1, z]*G[0, -z, -z, y])/4 - 
     (7*G[1, 0, 0, y])/4 - (G[0, z]*G[1, 0, 0, y])/2 - 
     (G[1, z]*G[1, 0, 0, y])/2 + G[1, 0, 0, z]/4 - 
     (3*G[1 - z, y]*G[1, 0, 0, z])/4 - (31*G[1, 0, 1, z])/24 - 
     (G[0, y]*G[1, 0, 1, z])/4 - (G[1, y]*G[1, 0, 1, z])/4 + 
     G[1 - z, y]*G[1, 0, 1, z] + (G[-z, y]*G[1, 0, 1, z])/2 + 
     (G[0, z]*G[1, 0, 1 - z, y])/2 - (G[1, z]*G[1, 0, -z, y])/4 + 
     (11*G[1, 1, 0, y])/24 - (3*G[1, 1, 0, z])/4 - (G[0, y]*G[1, 1, 0, z])/
      2 + (G[1, y]*G[1, 1, 0, z])/4 + (5*G[1 - z, y]*G[1, 1, 0, z])/2 - 
     (3*G[-z, y]*G[1, 1, 0, z])/4 + (G[0, z]*G[1, 1 - z, 0, y])/4 - 
     (G[1, z]*G[1, 1 - z, -z, y])/4 + (7*G[1 - z, 0, 0, y])/4 + 
     (G[0, z]*G[1 - z, 0, 0, y])/2 + (11*G[1 - z, 0, 1 - z, y])/12 - 
     (G[0, z]*G[1 - z, 0, 1 - z, y])/4 - (3*G[1, z]*G[1 - z, 0, -z, y])/4 - 
     (9*G[1 - z, 1, 0, y])/8 - (G[0, z]*G[1 - z, 1, 0, y])/4 + 
     (3*G[1, z]*G[1 - z, 1, 0, y])/4 + (11*G[1 - z, 1 - z, 0, y])/12 - 
     (3*G[0, z]*G[1 - z, 1 - z, 0, y])/4 - (3*G[1, z]*G[1 - z, -z, 0, y])/4 - 
     (25*G[1 - z, -z, 1 - z, y])/8 - (3*G[0, z]*G[1 - z, -z, 1 - z, y])/4 + 
     3*G[1, z]*G[1 - z, -z, -z, y] - (37*G[-z, 0, 1 - z, y])/24 + 
     (G[0, z]*G[-z, 0, 1 - z, y])/4 - (G[1, z]*G[-z, 0, 1 - z, y])/2 + 
     (G[1, z]*G[-z, 0, -z, y])/2 - (37*G[-z, 1 - z, 0, y])/24 - 
     (G[1, z]*G[-z, 1 - z, 0, y])/2 - (11*G[-z, 1 - z, 1 - z, y])/4 - 
     G[0, z]*G[-z, 1 - z, 1 - z, y] + (3*G[1, z]*G[-z, 1 - z, -z, y])/2 + 
     G[1, z]*G[-z, -z, 0, y] + (17*G[-z, -z, 1 - z, y])/4 + 
     (G[0, z]*G[-z, -z, 1 - z, y])/2 + (3*G[1, z]*G[-z, -z, 1 - z, y])/2 - 
     (9*G[1, z]*G[-z, -z, -z, y])/2 - G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z] + 
     G[0, 0, -z, 1 - z, y]/2 - G[0, 1, 0, 1 - z, y]/4 + G[0, 1, 1, 0, y] - 
     G[0, 1, 1, 0, z]/2 - G[0, 1, 1 - z, 0, y]/4 - (3*G[0, 1 - z, 1, 0, y])/
      4 - G[0, 1 - z, -z, 1 - z, y]/4 + (3*G[0, -z, 0, 1 - z, y])/2 + 
     (3*G[0, -z, 1 - z, 0, y])/2 - (3*G[0, -z, 1 - z, 1 - z, y])/4 + 
     G[0, -z, -z, 1 - z, y]/4 + G[1, 0, 0, 1, z]/4 - G[1, 0, 0, 1 - z, y]/2 + 
     G[1, 0, 1, 0, y] - G[1, 0, 1, 0, z]/2 - G[1, 0, 1 - z, 0, y]/2 - 
     G[1, 0, -z, 1 - z, y]/4 + G[1, 1, 0, 0, y] + G[1, 1, 0, 1, z]/2 - 
     G[1, 1, 1, 0, y] + (3*G[1, 1, 1, 0, z])/4 - G[1, 1 - z, 0, 0, y]/2 - 
     G[1, 1 - z, -z, 1 - z, y]/4 - (3*G[1 - z, 0, 1, 0, y])/4 - 
     (3*G[1 - z, 0, -z, 1 - z, y])/4 - G[1 - z, 1, 0, 0, y]/2 + 
     (3*G[1 - z, 1, 0, 1 - z, y])/4 + G[1 - z, 1, 1, 0, y]/2 + 
     (3*G[1 - z, 1, 1 - z, 0, y])/4 + (5*G[1 - z, 1 - z, 1, 0, y])/4 - 
     (3*G[1 - z, -z, 0, 1 - z, y])/4 - (3*G[1 - z, -z, 1 - z, 0, y])/4 + 
     3*G[1 - z, -z, -z, 1 - z, y] - G[-z, 0, 1, 0, y]/4 - 
     G[-z, 0, 1 - z, 1 - z, y]/2 + G[-z, 0, -z, 1 - z, y]/2 - 
     G[-z, 1 - z, 0, 1 - z, y]/2 - G[-z, 1 - z, 1, 0, y]/4 - 
     G[-z, 1 - z, 1 - z, 0, y]/2 + (3*G[-z, 1 - z, -z, 1 - z, y])/2 + 
     G[-z, -z, 0, 1 - z, y] + G[-z, -z, 1 - z, 0, y] + 
     (3*G[-z, -z, 1 - z, 1 - z, y])/2 - (9*G[-z, -z, -z, 1 - z, y])/2)/
    (mh2*y) + (-331/128 + ((3*I)/32)*Pi - (35*Pi^2)/96 - (I/8)*Pi^3 + 
     (11*Pi^4)/720 + (23*zeta3)/8 + ((3*I)/2)*Pi*zeta3 + (Pi^2*G[0, y])/24 + 
     (29*G[0, z])/16 + (5*Pi^2*G[0, z])/48 - (5*G[0, y]*G[0, z])/8 + 
     (13*Pi^2*G[1, y])/48 - zeta3*G[1, y] - (7*G[1, z])/2 - 
     (11*Pi^2*G[1, z])/48 - (zeta3*G[1, z])/2 - (G[0, y]*G[1, z])/2 - 
     (7*G[1 - z, y])/2 - (17*Pi^2*G[1 - z, y])/24 + (5*zeta3*G[1 - z, y])/2 + 
     (Pi^2*G[0, z]*G[1 - z, y])/24 - (11*G[1, z]*G[1 - z, y])/16 + 
     (5*Pi^2*G[1, z]*G[1 - z, y])/24 + (3*G[1, z]*G[-z, y])/4 - 
     (Pi^2*G[1, z]*G[-z, y])/24 - (5*G[0, 0, z])/4 + 
     (5*G[0, y]*G[0, 0, z])/4 + (G[1 - z, y]*G[0, 0, z])/4 + 
     (Pi^2*G[0, 1, y])/12 + (3*G[0, 1, z])/4 + (G[0, y]*G[0, 1, z])/4 - 
     (3*G[1 - z, y]*G[0, 1, z])/8 + 3*G[-z, y]*G[0, 1, z] - 
     G[0, 1 - z, y]/2 - (Pi^2*G[0, 1 - z, y])/12 + (7*G[0, z]*G[0, 1 - z, y])/
      4 - G[1, z]*G[0, 1 - z, y] + (G[0, 1, z]*G[0, 1 - z, y])/4 - 
     (3*G[1, z]*G[0, -z, y])/2 + (33*G[1, 0, y])/16 - 
     (3*G[0, z]*G[1, 0, y])/8 + (3*G[1, z]*G[1, 0, y])/4 - 
     (G[0, 1, z]*G[1, 0, y])/4 + (7*G[1, 0, z])/4 - 
     (5*G[0, y]*G[1, 0, z])/4 + (13*G[1 - z, y]*G[1, 0, z])/4 - 
     (7*G[-z, y]*G[1, 0, z])/2 + (G[0, 1 - z, y]*G[1, 0, z])/2 - 
     (G[0, -z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, y])/12 - (11*G[1, 1, z])/16 - 
     G[0, y]*G[1, 1, z] + 2*G[-z, y]*G[1, 1, z] - (G[0, 0, y]*G[1, 1, z])/2 + 
     (G[0, -z, y]*G[1, 1, z])/2 - (G[0, 1, z]*G[1, 1 - z, y])/4 - 
     G[1 - z, 0, y]/2 - (Pi^2*G[1 - z, 0, y])/24 - (7*G[0, z]*G[1 - z, 0, y])/
      4 - G[1, z]*G[1 - z, 0, y] + (G[0, 0, z]*G[1 - z, 0, y])/4 - 
     (Pi^2*G[1 - z, 1, y])/6 - (11*G[1 - z, 1 - z, y])/16 + 
     (Pi^2*G[1 - z, 1 - z, y])/4 - G[0, z]*G[1 - z, 1 - z, y] - 
     G[0, 0, z]*G[1 - z, 1 - z, y] + (7*G[0, 1, z]*G[1 - z, 1 - z, y])/4 + 
     (G[1, 0, z]*G[1 - z, 1 - z, y])/4 + (5*G[1, z]*G[1 - z, -z, y])/8 - 
     (3*G[1, z]*G[-z, 0, y])/2 - (G[1, 0, z]*G[-z, 0, y])/4 + 
     (3*G[1, 1, z]*G[-z, 0, y])/4 + (3*G[-z, 1 - z, y])/4 - 
     (Pi^2*G[-z, 1 - z, y])/24 - (7*G[0, z]*G[-z, 1 - z, y])/2 + 
     2*G[1, z]*G[-z, 1 - z, y] - (3*G[0, 1, z]*G[-z, 1 - z, y])/4 + 
     (3*G[1, 0, z]*G[-z, 1 - z, y])/4 + (13*G[1, z]*G[-z, -z, y])/2 - 
     (5*G[0, 1, z]*G[-z, -z, y])/4 + (G[1, 0, z]*G[-z, -z, y])/2 - 
     (7*G[1, 1, z]*G[-z, -z, y])/4 - G[0, 0, 1, z]/4 + 
     (G[1, y]*G[0, 0, 1, z])/4 - (G[1 - z, y]*G[0, 0, 1, z])/2 + 
     (G[0, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, 1 - z, y])/2 - 
     (G[1, z]*G[0, 0, -z, y])/2 + (5*G[0, 1, 0, y])/4 + 
     (G[1, z]*G[0, 1, 0, y])/4 + G[0, 1, 0, z]/8 - 
     (3*G[1 - z, y]*G[0, 1, 0, z])/4 + (G[-z, y]*G[0, 1, 0, z])/4 + 
     G[0, 1, 1, z] + (G[0, y]*G[0, 1, 1, z])/2 - (3*G[-z, y]*G[0, 1, 1, z])/
      4 - (G[1, z]*G[0, 1 - z, 0, y])/2 - G[0, 1 - z, 1 - z, y] + 
     (G[1, z]*G[0, 1 - z, -z, y])/4 - (3*G[0, -z, 1 - z, y])/2 - 
     (G[0, z]*G[0, -z, 1 - z, y])/2 + (G[1, z]*G[0, -z, 1 - z, y])/2 + 
     (G[1, z]*G[0, -z, -z, y])/2 + (G[1, z]*G[1, 0, 0, y])/2 - 
     (5*G[1, 0, 0, z])/4 - (G[1 - z, y]*G[1, 0, 0, z])/4 + 
     (3*G[1, 0, 1, z])/8 + (G[0, y]*G[1, 0, 1, z])/4 - 
     (G[1, y]*G[1, 0, 1, z])/4 + (5*G[1 - z, y]*G[1, 0, 1, z])/4 - 
     (3*G[-z, y]*G[1, 0, 1, z])/4 + (3*G[1, 0, 1 - z, y])/4 - 
     (G[1, z]*G[1, 0, -z, y])/4 - (13*G[1, 1, 0, y])/8 + 
     (9*G[1, 1, 0, z])/8 + (3*G[-z, y]*G[1, 1, 0, z])/4 + 
     (3*G[1, 1 - z, 0, y])/4 - (G[1, z]*G[1, 1 - z, -z, y])/4 - 
     (G[1, z]*G[1 - z, 0, 0, y])/2 - G[1 - z, 0, 1 - z, y] + 
     (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - (G[1, z]*G[1 - z, 0, -z, y])/2 + 
     (17*G[1 - z, 1, 0, y])/4 - (G[1, z]*G[1 - z, 1, 0, y])/4 - 
     G[1 - z, 1 - z, 0, y] - (G[0, z]*G[1 - z, 1 - z, 0, y])/4 + 
     (7*G[1, z]*G[1 - z, 1 - z, -z, y])/4 + (5*G[1 - z, -z, 1 - z, y])/8 - 
     (3*G[-z, 0, 1 - z, y])/2 - (G[0, z]*G[-z, 0, 1 - z, y])/2 + 
     (3*G[1, z]*G[-z, 0, 1 - z, y])/4 + (G[1, z]*G[-z, 0, -z, y])/2 - 
     (3*G[-z, 1 - z, 0, y])/2 - (G[0, z]*G[-z, 1 - z, 0, y])/4 + 
     (3*G[1, z]*G[-z, 1 - z, 0, y])/4 + 2*G[-z, 1 - z, 1 - z, y] + 
     G[0, z]*G[-z, 1 - z, 1 - z, y] - (7*G[1, z]*G[-z, 1 - z, -z, y])/4 + 
     (5*G[1, z]*G[-z, -z, 0, y])/4 + (13*G[-z, -z, 1 - z, y])/2 + 
     (G[0, z]*G[-z, -z, 1 - z, y])/2 - (7*G[1, z]*G[-z, -z, 1 - z, y])/4 - 
     (7*G[1, z]*G[-z, -z, -z, y])/4 - G[0, 0, 1, 1, z]/2 - 
     G[0, 0, 1 - z, 1 - z, y]/2 - G[0, 0, -z, 1 - z, y]/2 - 
     G[0, 1, 0, 1, z]/2 + G[0, 1, 0, 1 - z, y]/4 - G[0, 1, 1, 0, y]/2 - 
     G[0, 1, 1, 0, z]/2 + G[0, 1, 1 - z, 0, y]/4 - G[0, 1 - z, 0, 1 - z, y]/
      2 + G[0, 1 - z, 1, 0, y]/4 - G[0, 1 - z, 1 - z, 0, y]/2 + 
     G[0, 1 - z, -z, 1 - z, y]/4 + G[0, -z, 1 - z, 1 - z, y]/2 + 
     G[0, -z, -z, 1 - z, y]/2 - G[1, 0, 0, 1, z]/4 + G[1, 0, 0, 1 - z, y]/2 - 
     G[1, 0, 1, 0, y]/4 + G[1, 0, 1 - z, 0, y]/2 - G[1, 0, -z, 1 - z, y]/4 - 
     G[1, 1, 0, 0, y]/2 + G[1, 1, 0, 1, z]/2 + G[1, 1, 1, 0, y]/2 + 
     G[1, 1, 1, 0, z]/2 + G[1, 1 - z, 0, 0, y]/2 - G[1, 1 - z, 1, 0, y]/4 - 
     G[1, 1 - z, -z, 1 - z, y]/4 - G[1 - z, 0, 0, 1 - z, y]/2 + 
     G[1 - z, 0, 1, 0, y]/4 - G[1 - z, 0, 1 - z, 0, y]/2 - 
     G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1, 0, 0, y]/2 - 
     G[1 - z, 1, 0, 1 - z, y]/4 + G[1 - z, 1, 1, 0, y] - 
     G[1 - z, 1, 1 - z, 0, y]/4 - G[1 - z, 1 - z, 0, 0, y]/2 + 
     (7*G[1 - z, 1 - z, -z, 1 - z, y])/4 - G[-z, 0, 1, 0, y] + 
     (3*G[-z, 0, 1 - z, 1 - z, y])/4 + G[-z, 0, -z, 1 - z, y]/2 + 
     (3*G[-z, 1 - z, 0, 1 - z, y])/4 - G[-z, 1 - z, 1, 0, y] + 
     (3*G[-z, 1 - z, 1 - z, 0, y])/4 - (7*G[-z, 1 - z, -z, 1 - z, y])/4 + 
     (5*G[-z, -z, 0, 1 - z, y])/4 + (5*G[-z, -z, 1 - z, 0, y])/4 - 
     (7*G[-z, -z, 1 - z, 1 - z, y])/4 - (7*G[-z, -z, -z, 1 - z, y])/4)/
    (mh2*N^2*y) + ((Pi^2*G[1, y])/36 - (5*zeta3*G[1, y])/4 - 
     (Pi^2*G[1, z])/36 + (5*zeta3*G[1, z])/4 - (197*G[0, y]*G[1, z])/72 - 
     ((11*I)/8)*Pi*G[0, y]*G[1, z] + (Pi^2*G[0, y]*G[1, z])/6 + 
     (Pi^2*G[1, y]*G[1, z])/24 - (Pi^2*G[1 - z, y])/36 + 
     (5*zeta3*G[1 - z, y])/4 - (Pi^2*G[1, z]*G[1 - z, y])/6 + 
     (197*G[1, z]*G[-z, y])/72 + ((11*I)/8)*Pi*G[1, z]*G[-z, y] + 
     (G[1, z]*G[0, 0, y])/2 - (Pi^2*G[0, 1, y])/12 + (197*G[0, 1, z])/72 + 
     ((11*I)/8)*Pi*G[0, 1, z] - (Pi^2*G[0, 1, z])/24 - 
     (G[0, y]*G[0, 1, z])/6 - (7*G[1 - z, y]*G[0, 1, z])/6 - 
     (3*G[-z, y]*G[0, 1, z])/8 + (G[0, 0, y]*G[0, 1, z])/4 - 
     (197*G[0, 1 - z, y])/72 - ((11*I)/8)*Pi*G[0, 1 - z, y] + 
     (Pi^2*G[0, 1 - z, y])/12 + (19*G[0, z]*G[0, 1 - z, y])/24 + 
     (7*G[1, z]*G[0, 1 - z, y])/6 - (G[0, 1, z]*G[0, 1 - z, y])/4 - 
     (23*G[1, z]*G[0, -z, y])/24 + (197*G[1, 0, y])/72 + 
     ((11*I)/8)*Pi*G[1, 0, y] - (Pi^2*G[1, 0, y])/6 - 
     (19*G[0, z]*G[1, 0, y])/24 + (19*G[0, y]*G[1, 0, z])/24 - 
     (19*G[-z, y]*G[1, 0, z])/24 + (G[0, 0, y]*G[1, 0, z])/4 + 
     (G[0, 1 - z, y]*G[1, 0, z])/4 - (3*G[0, -z, y]*G[1, 0, z])/4 + 
     (G[1, 0, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, y])/24 - (Pi^2*G[1, 1, z])/6 + 
     (7*G[0, y]*G[1, 1, z])/6 - (7*G[-z, y]*G[1, 1, z])/6 + 
     (G[0, 0, y]*G[1, 1, z])/4 - (G[0, -z, y]*G[1, 1, z])/4 + 
     (Pi^2*G[1, 1 - z, y])/24 - (G[0, 1, z]*G[1, 1 - z, y])/4 - 
     (G[1, 0, z]*G[1, 1 - z, y])/4 - (197*G[1 - z, 0, y])/72 - 
     ((11*I)/8)*Pi*G[1 - z, 0, y] + (Pi^2*G[1 - z, 0, y])/6 + 
     (19*G[0, z]*G[1 - z, 0, y])/24 + (7*G[1, z]*G[1 - z, 0, y])/6 - 
     (G[0, 1, z]*G[1 - z, 0, y])/4 - (G[1, 0, z]*G[1 - z, 0, y])/4 - 
     (Pi^2*G[1 - z, 1 - z, y])/12 + (G[1, 0, z]*G[1 - z, 1 - z, y])/4 - 
     (7*G[1, z]*G[1 - z, -z, y])/6 + (3*G[0, 1, z]*G[1 - z, -z, y])/4 - 
     (G[1, 0, z]*G[1 - z, -z, y])/4 + (G[1, z]*G[-z, 0, y])/24 + 
     (G[0, 1, z]*G[-z, 0, y])/4 - (G[1, 1, z]*G[-z, 0, y])/2 + 
     (197*G[-z, 1 - z, y])/72 + ((11*I)/8)*Pi*G[-z, 1 - z, y] - 
     (19*G[0, z]*G[-z, 1 - z, y])/24 - (7*G[1, z]*G[-z, 1 - z, y])/6 + 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 - (G[1, 0, z]*G[-z, 1 - z, y])/4 + 
     (5*G[1, z]*G[-z, -z, y])/12 - G[0, 1, z]*G[-z, -z, y] + 
     (G[1, 0, z]*G[-z, -z, y])/2 + (G[1, 1, z]*G[-z, -z, y])/2 - 
     G[0, 0, 1, z]/6 + (G[1, y]*G[0, 0, 1, z])/4 + 
     (G[1 - z, y]*G[0, 0, 1, z])/2 - G[-z, y]*G[0, 0, 1, z] + 
     G[0, 0, 1 - z, y]/2 + (G[0, z]*G[0, 0, 1 - z, y])/2 + 
     (G[1, z]*G[0, 0, 1 - z, y])/4 - (G[1, z]*G[0, 0, -z, y])/4 - 
     (13*G[0, 1, 0, y])/24 - (G[0, z]*G[0, 1, 0, y])/4 - 
     (19*G[0, 1, 0, z])/24 - (G[0, y]*G[0, 1, 0, z])/2 + 
     (G[1, y]*G[0, 1, 0, z])/4 - (G[1 - z, y]*G[0, 1, 0, z])/2 + 
     (G[-z, y]*G[0, 1, 0, z])/4 - (7*G[0, 1, 1, z])/6 - 
     (G[0, y]*G[0, 1, 1, z])/4 + (G[-z, y]*G[0, 1, 1, z])/2 + 
     G[0, 1 - z, 0, y]/2 + (G[0, z]*G[0, 1 - z, 0, y])/4 + 
     (G[1, z]*G[0, 1 - z, 0, y])/4 + (7*G[0, 1 - z, 1 - z, y])/6 - 
     (G[1, z]*G[0, 1 - z, -z, y])/4 + (G[1, z]*G[0, -z, 0, y])/2 - 
     (23*G[0, -z, 1 - z, y])/24 - (3*G[0, z]*G[0, -z, 1 - z, y])/4 - 
     (G[1, z]*G[0, -z, 1 - z, y])/4 + (3*G[1, z]*G[0, -z, -z, y])/4 - 
     G[1, 0, 0, y]/2 - (G[0, z]*G[1, 0, 0, y])/4 - (G[1, z]*G[1, 0, 0, y])/
      2 - (7*G[1, 0, 1, z])/6 - (G[0, y]*G[1, 0, 1, z])/4 - 
     (G[1, y]*G[1, 0, 1, z])/4 + (G[-z, y]*G[1, 0, 1, z])/2 + 
     (G[0, z]*G[1, 0, 1 - z, y])/4 - (G[1, z]*G[1, 0, -z, y])/4 - 
     G[1, 1, 0, y]/6 - (G[0, z]*G[1, 1, 0, y])/4 - (G[0, y]*G[1, 1, 0, z])/
      4 - (G[1, y]*G[1, 1, 0, z])/4 + (3*G[1 - z, y]*G[1, 1, 0, z])/4 - 
     (G[-z, y]*G[1, 1, 0, z])/4 + (G[0, z]*G[1, 1 - z, 0, y])/2 - 
     (G[1, z]*G[1, 1 - z, -z, y])/4 + G[1 - z, 0, 0, y]/2 + 
     (G[0, z]*G[1 - z, 0, 0, y])/4 + (G[1, z]*G[1 - z, 0, 0, y])/4 + 
     (7*G[1 - z, 0, 1 - z, y])/6 - (G[1, z]*G[1 - z, 0, -z, y])/4 - 
     G[1 - z, 1, 0, y] + (G[1, z]*G[1 - z, 1, 0, y])/4 + 
     (7*G[1 - z, 1 - z, 0, y])/6 - (G[0, z]*G[1 - z, 1 - z, 0, y])/4 - 
     (G[1, z]*G[1 - z, -z, 0, y])/4 - (7*G[1 - z, -z, 1 - z, y])/6 - 
     (G[0, z]*G[1 - z, -z, 1 - z, y])/4 + G[1, z]*G[1 - z, -z, -z, y] + 
     G[-z, 0, 1 - z, y]/24 - (G[0, z]*G[-z, 0, 1 - z, y])/4 - 
     (G[1, z]*G[-z, 0, 1 - z, y])/2 + (G[1, z]*G[-z, 0, -z, y])/2 + 
     G[-z, 1 - z, 0, y]/24 - (G[1, z]*G[-z, 1 - z, 0, y])/2 - 
     (7*G[-z, 1 - z, 1 - z, y])/6 + (G[1, z]*G[-z, 1 - z, -z, y])/2 + 
     (5*G[-z, -z, 1 - z, y])/12 + (G[0, z]*G[-z, -z, 1 - z, y])/2 + 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 - (3*G[1, z]*G[-z, -z, -z, y])/2 - 
     (3*G[0, 0, 0, 1, z])/4 - (3*G[0, 0, 1, 0, y])/4 + 
     (3*G[0, 0, 1, 0, z])/4 + G[0, 0, 1, 1, z]/4 + G[0, 0, 1 - z, 1 - z, y]/
      4 - G[0, 0, -z, 1 - z, y]/4 + G[0, 1, 0, 1, z]/2 + G[0, 1, 1, 0, y]/2 - 
     G[0, 1, 1, 0, z]/4 + G[0, 1 - z, 0, 1 - z, y]/4 - 
     G[0, 1 - z, 1, 0, y]/2 + G[0, 1 - z, 1 - z, 0, y]/4 - 
     G[0, 1 - z, -z, 1 - z, y]/4 + G[0, -z, 0, 1 - z, y]/2 + 
     G[0, -z, 1 - z, 0, y]/2 - G[0, -z, 1 - z, 1 - z, y]/4 + 
     (3*G[0, -z, -z, 1 - z, y])/4 + G[1, 0, 0, 1, z]/2 - 
     G[1, 0, 0, 1 - z, y]/2 + G[1, 0, 1, 0, y] - G[1, 0, 1, 0, z]/2 - 
     G[1, 0, 1 - z, 0, y]/2 - G[1, 0, -z, 1 - z, y]/4 + 
     (3*G[1, 1, 0, 0, y])/4 - G[1, 1, 1, 0, y]/4 + (3*G[1, 1, 1, 0, z])/4 - 
     G[1, 1 - z, 0, 0, y]/2 - G[1, 1 - z, 1, 0, y]/2 - 
     G[1, 1 - z, -z, 1 - z, y]/4 + G[1 - z, 0, 0, 1 - z, y]/4 - 
     G[1 - z, 0, 1, 0, y]/2 + G[1 - z, 0, 1 - z, 0, y]/4 - 
     G[1 - z, 0, -z, 1 - z, y]/4 - G[1 - z, 1, 0, 0, y]/2 + 
     G[1 - z, 1, 0, 1 - z, y]/4 + G[1 - z, 1, 1 - z, 0, y]/4 + 
     G[1 - z, 1 - z, 0, 0, y]/4 + G[1 - z, 1 - z, 1, 0, y]/2 - 
     G[1 - z, -z, 0, 1 - z, y]/4 - G[1 - z, -z, 1 - z, 0, y]/4 + 
     G[1 - z, -z, -z, 1 - z, y] + G[-z, 0, 1, 0, y]/4 - 
     G[-z, 0, 1 - z, 1 - z, y]/2 + G[-z, 0, -z, 1 - z, y]/2 - 
     G[-z, 1 - z, 0, 1 - z, y]/2 + G[-z, 1 - z, 1, 0, y]/4 - 
     G[-z, 1 - z, 1 - z, 0, y]/2 + G[-z, 1 - z, -z, 1 - z, y]/2 + 
     G[-z, -z, 1 - z, 1 - z, y]/2 - (3*G[-z, -z, -z, 1 - z, y])/2)/
    (mh2*z^2) + ((3*zeta3)/8 - (Pi^2*G[0, y])/48 + (Pi^2*G[1, y])/36 - 
     (5*zeta3*G[1, y])/4 - (Pi^2*G[1, z])/144 + (5*zeta3*G[1, z])/4 - 
     (215*G[0, y]*G[1, z])/72 - ((11*I)/8)*Pi*G[0, y]*G[1, z] + 
     (Pi^2*G[0, y]*G[1, z])/6 + (Pi^2*G[1, y]*G[1, z])/24 - 
     (Pi^2*G[1 - z, y])/144 + (5*zeta3*G[1 - z, y])/4 - 
     (Pi^2*G[1, z]*G[1 - z, y])/6 + (215*G[1, z]*G[-z, y])/72 + 
     ((11*I)/8)*Pi*G[1, z]*G[-z, y] + (G[1, z]*G[0, 0, y])/2 - 
     (Pi^2*G[0, 1, y])/12 + (215*G[0, 1, z])/72 + ((11*I)/8)*Pi*G[0, 1, z] - 
     (Pi^2*G[0, 1, z])/24 - (7*G[0, y]*G[0, 1, z])/24 - 
     (25*G[1 - z, y]*G[0, 1, z])/24 - (3*G[-z, y]*G[0, 1, z])/8 + 
     (G[0, 0, y]*G[0, 1, z])/4 - (215*G[0, 1 - z, y])/72 - 
     ((11*I)/8)*Pi*G[0, 1 - z, y] + (Pi^2*G[0, 1 - z, y])/12 + 
     (19*G[0, z]*G[0, 1 - z, y])/24 + (7*G[1, z]*G[0, 1 - z, y])/6 - 
     (G[0, 1, z]*G[0, 1 - z, y])/4 - (13*G[1, z]*G[0, -z, y])/12 + 
     (215*G[1, 0, y])/72 + ((11*I)/8)*Pi*G[1, 0, y] - (Pi^2*G[1, 0, y])/6 - 
     (19*G[0, z]*G[1, 0, y])/24 + (19*G[0, y]*G[1, 0, z])/24 - 
     (19*G[-z, y]*G[1, 0, z])/24 + (G[0, 0, y]*G[1, 0, z])/4 + 
     (G[0, 1 - z, y]*G[1, 0, z])/4 - (3*G[0, -z, y]*G[1, 0, z])/4 + 
     (G[1, 0, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, y])/24 - (Pi^2*G[1, 1, z])/6 + 
     (7*G[0, y]*G[1, 1, z])/6 - (7*G[-z, y]*G[1, 1, z])/6 + 
     (G[0, 0, y]*G[1, 1, z])/4 - (G[0, -z, y]*G[1, 1, z])/4 + 
     (Pi^2*G[1, 1 - z, y])/24 - (G[0, 1, z]*G[1, 1 - z, y])/4 - 
     (G[1, 0, z]*G[1, 1 - z, y])/4 - (215*G[1 - z, 0, y])/72 - 
     ((11*I)/8)*Pi*G[1 - z, 0, y] + (Pi^2*G[1 - z, 0, y])/6 + 
     (19*G[0, z]*G[1 - z, 0, y])/24 + (7*G[1, z]*G[1 - z, 0, y])/6 - 
     (G[0, 1, z]*G[1 - z, 0, y])/4 - (G[1, 0, z]*G[1 - z, 0, y])/4 - 
     (Pi^2*G[1 - z, 1 - z, y])/12 + (G[1, 0, z]*G[1 - z, 1 - z, y])/4 - 
     (25*G[1, z]*G[1 - z, -z, y])/24 + (3*G[0, 1, z]*G[1 - z, -z, y])/4 - 
     (G[1, 0, z]*G[1 - z, -z, y])/4 + (G[1, z]*G[-z, 0, y])/24 + 
     (G[0, 1, z]*G[-z, 0, y])/4 - (G[1, 1, z]*G[-z, 0, y])/2 + 
     (215*G[-z, 1 - z, y])/72 + ((11*I)/8)*Pi*G[-z, 1 - z, y] - 
     (19*G[0, z]*G[-z, 1 - z, y])/24 - (7*G[1, z]*G[-z, 1 - z, y])/6 + 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 - (G[1, 0, z]*G[-z, 1 - z, y])/4 + 
     (5*G[1, z]*G[-z, -z, y])/12 - G[0, 1, z]*G[-z, -z, y] + 
     (G[1, 0, z]*G[-z, -z, y])/2 + (G[1, 1, z]*G[-z, -z, y])/2 - 
     G[0, 0, 1, z]/24 + (G[1, y]*G[0, 0, 1, z])/4 + 
     (G[1 - z, y]*G[0, 0, 1, z])/2 - G[-z, y]*G[0, 0, 1, z] + 
     G[0, 0, 1 - z, y]/2 + (G[0, z]*G[0, 0, 1 - z, y])/2 + 
     (G[1, z]*G[0, 0, 1 - z, y])/4 - (G[1, z]*G[0, 0, -z, y])/4 - 
     (5*G[0, 1, 0, y])/12 - (G[0, z]*G[0, 1, 0, y])/4 - 
     (19*G[0, 1, 0, z])/24 - (G[0, y]*G[0, 1, 0, z])/2 + 
     (G[1, y]*G[0, 1, 0, z])/4 - (G[1 - z, y]*G[0, 1, 0, z])/2 + 
     (G[-z, y]*G[0, 1, 0, z])/4 - (7*G[0, 1, 1, z])/6 - 
     (G[0, y]*G[0, 1, 1, z])/4 + (G[-z, y]*G[0, 1, 1, z])/2 + 
     G[0, 1 - z, 0, y]/2 + (G[0, z]*G[0, 1 - z, 0, y])/4 + 
     (G[1, z]*G[0, 1 - z, 0, y])/4 + (7*G[0, 1 - z, 1 - z, y])/6 - 
     (G[1, z]*G[0, 1 - z, -z, y])/4 + (G[1, z]*G[0, -z, 0, y])/2 - 
     (13*G[0, -z, 1 - z, y])/12 - (3*G[0, z]*G[0, -z, 1 - z, y])/4 - 
     (G[1, z]*G[0, -z, 1 - z, y])/4 + (3*G[1, z]*G[0, -z, -z, y])/4 - 
     G[1, 0, 0, y]/2 - (G[0, z]*G[1, 0, 0, y])/4 - (G[1, z]*G[1, 0, 0, y])/
      2 - (25*G[1, 0, 1, z])/24 - (G[0, y]*G[1, 0, 1, z])/4 - 
     (G[1, y]*G[1, 0, 1, z])/4 + (G[-z, y]*G[1, 0, 1, z])/2 + 
     (G[0, z]*G[1, 0, 1 - z, y])/4 - (G[1, z]*G[1, 0, -z, y])/4 - 
     G[1, 1, 0, y]/6 - (G[0, z]*G[1, 1, 0, y])/4 - (G[0, y]*G[1, 1, 0, z])/
      4 - (G[1, y]*G[1, 1, 0, z])/4 + (3*G[1 - z, y]*G[1, 1, 0, z])/4 - 
     (G[-z, y]*G[1, 1, 0, z])/4 + (G[0, z]*G[1, 1 - z, 0, y])/2 - 
     (G[1, z]*G[1, 1 - z, -z, y])/4 + G[1 - z, 0, 0, y]/2 + 
     (G[0, z]*G[1 - z, 0, 0, y])/4 + (G[1, z]*G[1 - z, 0, 0, y])/4 + 
     (7*G[1 - z, 0, 1 - z, y])/6 - (G[1, z]*G[1 - z, 0, -z, y])/4 - 
     (9*G[1 - z, 1, 0, y])/8 + (G[1, z]*G[1 - z, 1, 0, y])/4 + 
     (7*G[1 - z, 1 - z, 0, y])/6 - (G[0, z]*G[1 - z, 1 - z, 0, y])/4 - 
     (G[1, z]*G[1 - z, -z, 0, y])/4 - (25*G[1 - z, -z, 1 - z, y])/24 - 
     (G[0, z]*G[1 - z, -z, 1 - z, y])/4 + G[1, z]*G[1 - z, -z, -z, y] + 
     G[-z, 0, 1 - z, y]/24 - (G[0, z]*G[-z, 0, 1 - z, y])/4 - 
     (G[1, z]*G[-z, 0, 1 - z, y])/2 + (G[1, z]*G[-z, 0, -z, y])/2 + 
     G[-z, 1 - z, 0, y]/24 - (G[1, z]*G[-z, 1 - z, 0, y])/2 - 
     (7*G[-z, 1 - z, 1 - z, y])/6 + (G[1, z]*G[-z, 1 - z, -z, y])/2 + 
     (5*G[-z, -z, 1 - z, y])/12 + (G[0, z]*G[-z, -z, 1 - z, y])/2 + 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 - (3*G[1, z]*G[-z, -z, -z, y])/2 - 
     (3*G[0, 0, 0, 1, z])/4 - (3*G[0, 0, 1, 0, y])/4 + 
     (3*G[0, 0, 1, 0, z])/4 + G[0, 0, 1, 1, z]/4 + G[0, 0, 1 - z, 1 - z, y]/
      4 - G[0, 0, -z, 1 - z, y]/4 + G[0, 1, 0, 1, z]/2 + G[0, 1, 1, 0, y]/2 - 
     G[0, 1, 1, 0, z]/4 + G[0, 1 - z, 0, 1 - z, y]/4 - 
     G[0, 1 - z, 1, 0, y]/2 + G[0, 1 - z, 1 - z, 0, y]/4 - 
     G[0, 1 - z, -z, 1 - z, y]/4 + G[0, -z, 0, 1 - z, y]/2 + 
     G[0, -z, 1 - z, 0, y]/2 - G[0, -z, 1 - z, 1 - z, y]/4 + 
     (3*G[0, -z, -z, 1 - z, y])/4 + G[1, 0, 0, 1, z]/2 - 
     G[1, 0, 0, 1 - z, y]/2 + G[1, 0, 1, 0, y] - G[1, 0, 1, 0, z]/2 - 
     G[1, 0, 1 - z, 0, y]/2 - G[1, 0, -z, 1 - z, y]/4 + 
     (3*G[1, 1, 0, 0, y])/4 - G[1, 1, 1, 0, y]/4 + (3*G[1, 1, 1, 0, z])/4 - 
     G[1, 1 - z, 0, 0, y]/2 - G[1, 1 - z, 1, 0, y]/2 - 
     G[1, 1 - z, -z, 1 - z, y]/4 + G[1 - z, 0, 0, 1 - z, y]/4 - 
     G[1 - z, 0, 1, 0, y]/2 + G[1 - z, 0, 1 - z, 0, y]/4 - 
     G[1 - z, 0, -z, 1 - z, y]/4 - G[1 - z, 1, 0, 0, y]/2 + 
     G[1 - z, 1, 0, 1 - z, y]/4 + G[1 - z, 1, 1 - z, 0, y]/4 + 
     G[1 - z, 1 - z, 0, 0, y]/4 + G[1 - z, 1 - z, 1, 0, y]/2 - 
     G[1 - z, -z, 0, 1 - z, y]/4 - G[1 - z, -z, 1 - z, 0, y]/4 + 
     G[1 - z, -z, -z, 1 - z, y] + G[-z, 0, 1, 0, y]/4 - 
     G[-z, 0, 1 - z, 1 - z, y]/2 + G[-z, 0, -z, 1 - z, y]/2 - 
     G[-z, 1 - z, 0, 1 - z, y]/2 + G[-z, 1 - z, 1, 0, y]/4 - 
     G[-z, 1 - z, 1 - z, 0, y]/2 + G[-z, 1 - z, -z, 1 - z, y]/2 + 
     G[-z, -z, 1 - z, 1 - z, y]/2 - (3*G[-z, -z, -z, 1 - z, y])/2)/(mh2*z) + 
   (z*(-1/36*(Pi^2*G[1 - z, y]) + (5*zeta3*G[1 - z, y])/4 - 
      (197*G[0, z]*G[1 - z, y])/72 - ((11*I)/8)*Pi*G[0, z]*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/6 - (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      (197*G[1, z]*G[-z, y])/72 + ((11*I)/8)*Pi*G[1, z]*G[-z, y] + 
      (G[1 - z, y]*G[0, 0, z])/2 + (11*G[-z, y]*G[0, 1, z])/24 - 
      (Pi^2*G[0, 1 - z, y])/24 - (5*G[0, z]*G[0, 1 - z, y])/24 + 
      (G[0, 0, z]*G[0, 1 - z, y])/4 + (G[0, 1, z]*G[0, 1 - z, y])/4 + 
      (5*G[1, z]*G[0, -z, y])/24 - (G[0, 1, z]*G[0, -z, y])/2 + 
      (G[1 - z, y]*G[1, 0, z])/6 + (G[-z, y]*G[1, 0, z])/24 + 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (G[0, -z, y]*G[1, 0, z])/4 - 
      (7*G[-z, y]*G[1, 1, z])/6 - (G[0, -z, y]*G[1, 1, z])/4 + 
      (19*G[0, z]*G[1 - z, 0, y])/24 + (G[0, 0, z]*G[1 - z, 0, y])/4 - 
      (G[0, 1, z]*G[1 - z, 0, y])/4 - (G[1, 0, z]*G[1 - z, 0, y])/4 - 
      (Pi^2*G[1 - z, 1, y])/12 - (Pi^2*G[1 - z, 1 - z, y])/12 + 
      (7*G[0, z]*G[1 - z, 1 - z, y])/6 + (G[0, 0, z]*G[1 - z, 1 - z, y])/4 + 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - (7*G[1, z]*G[1 - z, -z, y])/6 + 
      (3*G[0, 1, z]*G[1 - z, -z, y])/4 - (G[1, 0, z]*G[1 - z, -z, y])/4 - 
      (19*G[1, z]*G[-z, 0, y])/24 + (G[0, 1, z]*G[-z, 0, y])/4 + 
      (197*G[-z, 1 - z, y])/72 + ((11*I)/8)*Pi*G[-z, 1 - z, y] + 
      (G[0, z]*G[-z, 1 - z, y])/24 - (7*G[1, z]*G[-z, 1 - z, y])/6 - 
      (G[1, 0, z]*G[-z, 1 - z, y])/4 + (5*G[1, z]*G[-z, -z, y])/12 - 
      (3*G[0, 1, z]*G[-z, -z, y])/2 + (G[1, 1, z]*G[-z, -z, y])/2 + 
      (3*G[1 - z, y]*G[0, 0, 1, z])/4 - G[-z, y]*G[0, 0, 1, z] - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[-z, y]*G[0, 1, 0, z])/4 - 
      (G[0, z]*G[0, 1 - z, 0, y])/2 + (G[0, z]*G[0, 1 - z, 1 - z, y])/4 + 
      (G[1, z]*G[0, -z, 0, y])/2 + (5*G[0, -z, 1 - z, y])/24 - 
      (G[0, z]*G[0, -z, 1 - z, y])/4 - (G[1, z]*G[0, -z, 1 - z, y])/4 - 
      (G[1, z]*G[0, -z, -z, y])/4 - (G[1 - z, y]*G[1, 0, 0, z])/4 + 
      (G[1 - z, y]*G[1, 0, 1, z])/4 + (3*G[1 - z, y]*G[1, 1, 0, z])/4 - 
      (G[-z, y]*G[1, 1, 0, z])/4 - (G[1, z]*G[1 - z, 0, -z, y])/4 - 
      (G[0, z]*G[1 - z, 1 - z, 0, y])/4 - (G[1, z]*G[1 - z, -z, 0, y])/4 - 
      (7*G[1 - z, -z, 1 - z, y])/6 - (G[0, z]*G[1 - z, -z, 1 - z, y])/4 + 
      G[1, z]*G[1 - z, -z, -z, y] - (19*G[-z, 0, 1 - z, y])/24 + 
      (G[0, z]*G[-z, 0, 1 - z, y])/4 - (19*G[-z, 1 - z, 0, y])/24 - 
      (7*G[-z, 1 - z, 1 - z, y])/6 - (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, 1 - z, -z, y])/2 + (G[1, z]*G[-z, -z, 0, y])/2 + 
      (5*G[-z, -z, 1 - z, y])/12 + (G[1, z]*G[-z, -z, 1 - z, y])/2 - 
      (3*G[1, z]*G[-z, -z, -z, y])/2 + G[0, -z, 0, 1 - z, y]/2 + 
      G[0, -z, 1 - z, 0, y]/2 - G[0, -z, 1 - z, 1 - z, y]/4 - 
      G[0, -z, -z, 1 - z, y]/4 - G[1 - z, 0, 1, 0, y]/4 - 
      G[1 - z, 0, -z, 1 - z, y]/4 + G[1 - z, 1, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 1, 0, y]/4 - G[1 - z, -z, 0, 1 - z, y]/4 - 
      G[1 - z, -z, 1 - z, 0, y]/4 + G[1 - z, -z, -z, 1 - z, y] - 
      G[-z, 0, 1, 0, y]/4 - G[-z, 1 - z, 1, 0, y]/4 + 
      G[-z, 1 - z, -z, 1 - z, y]/2 + G[-z, -z, 0, 1 - z, y]/2 + 
      G[-z, -z, 1 - z, 0, y]/2 + G[-z, -z, 1 - z, 1 - z, y]/2 - 
      (3*G[-z, -z, -z, 1 - z, y])/2))/(mh2*y^2) + 
   ((Pi^2*G[1, y])/24 - (zeta3*G[1, y])/2 + (Pi^2*G[0, z]*G[1, y])/24 - 
     (Pi^2*G[1, z])/24 + (zeta3*G[1, z])/2 - (17*G[0, y]*G[1, z])/16 - 
     (5*Pi^2*G[0, y]*G[1, z])/24 - (Pi^2*G[1, y]*G[1, z])/4 - 
     (Pi^2*G[1 - z, y])/24 + (zeta3*G[1 - z, y])/2 - 
     (Pi^2*G[0, z]*G[1 - z, y])/24 + (Pi^2*G[1, z]*G[1 - z, y])/4 + 
     (17*G[1, z]*G[-z, y])/16 + (5*Pi^2*G[1, z]*G[-z, y])/24 + 
     (Pi^2*G[0, 1, y])/12 + (17*G[0, 1, z])/16 + (5*Pi^2*G[0, 1, z])/24 - 
     (G[0, y]*G[0, 1, z])/4 - (3*G[1 - z, y]*G[0, 1, z])/8 + 
     (3*G[-z, y]*G[0, 1, z])/8 - (17*G[0, 1 - z, y])/16 - 
     (7*Pi^2*G[0, 1 - z, y])/24 + (3*G[0, z]*G[0, 1 - z, y])/4 - 
     (3*G[1, z]*G[0, 1 - z, y])/8 + (G[0, 1, z]*G[0, 1 - z, y])/4 - 
     G[1, z]*G[0, -z, y] + (17*G[1, 0, y])/16 + (5*Pi^2*G[1, 0, y])/24 - 
     (3*G[0, z]*G[1, 0, y])/4 + (3*G[1, z]*G[1, 0, y])/4 - 
     (G[0, 1, z]*G[1, 0, y])/4 - (Pi^2*G[1, 0, z])/24 + 
     (3*G[0, y]*G[1, 0, z])/4 - (3*G[-z, y]*G[1, 0, z])/4 - 
     (5*G[0, 0, y]*G[1, 0, z])/4 + (7*G[0, 1 - z, y]*G[1, 0, z])/4 - 
     (3*G[0, -z, y]*G[1, 0, z])/4 - (5*G[1, 0, y]*G[1, 0, z])/4 + 
     (Pi^2*G[1, 1, y])/8 + (Pi^2*G[1, 1, z])/4 - (3*G[0, y]*G[1, 1, z])/8 + 
     (3*G[-z, y]*G[1, 1, z])/8 - (G[0, 0, y]*G[1, 1, z])/2 + 
     (3*G[0, -z, y]*G[1, 1, z])/4 - (Pi^2*G[1, 1 - z, y])/4 - 
     (G[0, 1, z]*G[1, 1 - z, y])/2 + (3*G[1, 0, z]*G[1, 1 - z, y])/2 - 
     (17*G[1 - z, 0, y])/16 - (5*Pi^2*G[1 - z, 0, y])/24 + 
     (3*G[0, z]*G[1 - z, 0, y])/4 - (3*G[1, z]*G[1 - z, 0, y])/8 + 
     (G[0, 1, z]*G[1 - z, 0, y])/4 + (5*G[1, 0, z]*G[1 - z, 0, y])/4 - 
     (5*Pi^2*G[1 - z, 1, y])/24 + (Pi^2*G[1 - z, 1 - z, y])/3 + 
     (3*G[0, 1, z]*G[1 - z, 1 - z, y])/4 - (3*G[1, 0, z]*G[1 - z, 1 - z, y])/
      2 - (3*G[1, z]*G[1 - z, -z, y])/8 - (G[1, z]*G[-z, 0, y])/8 + 
     (5*G[1, 0, z]*G[-z, 0, y])/4 + (G[1, 1, z]*G[-z, 0, y])/2 + 
     (17*G[-z, 1 - z, y])/16 + (5*Pi^2*G[-z, 1 - z, y])/24 - 
     (3*G[0, z]*G[-z, 1 - z, y])/4 + (3*G[1, z]*G[-z, 1 - z, y])/8 - 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 - (7*G[1, 0, z]*G[-z, 1 - z, y])/4 + 
     (9*G[1, z]*G[-z, -z, y])/8 + (3*G[1, 0, z]*G[-z, -z, y])/4 - 
     (3*G[1, 1, z]*G[-z, -z, y])/4 + G[0, 0, 1, z]/2 + 
     (G[1, y]*G[0, 0, 1, z])/2 - (G[1 - z, y]*G[0, 0, 1, z])/2 + 
     (3*G[0, z]*G[0, 0, 1 - z, y])/4 - (G[1, z]*G[0, 0, 1 - z, y])/2 - 
     (3*G[1, z]*G[0, 0, -z, y])/4 + G[0, 1, 0, y]/8 + 
     (G[1, z]*G[0, 1, 0, y])/4 - (3*G[0, 1, 0, z])/4 + 
     (5*G[0, y]*G[0, 1, 0, z])/4 - (3*G[1, y]*G[0, 1, 0, z])/2 + 
     (3*G[1 - z, y]*G[0, 1, 0, z])/2 - (5*G[-z, y]*G[0, 1, 0, z])/4 + 
     (3*G[0, 1, 1, z])/8 + (G[0, y]*G[0, 1, 1, z])/2 - 
     (G[-z, y]*G[0, 1, 1, z])/2 - (5*G[0, z]*G[0, 1 - z, 0, y])/4 - 
     (G[1, z]*G[0, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, y])/8 - 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/4 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
     G[0, -z, 1 - z, y] - (3*G[0, z]*G[0, -z, 1 - z, y])/4 + 
     (3*G[1, z]*G[0, -z, 1 - z, y])/4 + (3*G[1, z]*G[0, -z, -z, y])/4 + 
     (5*G[0, z]*G[1, 0, 0, y])/4 + (G[1, z]*G[1, 0, 0, y])/2 - 
     (3*G[1, 0, 1, z])/8 + (G[0, y]*G[1, 0, 1, z])/4 - 
     (G[1, y]*G[1, 0, 1, z])/2 + (3*G[1 - z, y]*G[1, 0, 1, z])/4 - 
     (G[-z, y]*G[1, 0, 1, z])/2 + (3*G[1, 0, 1 - z, y])/4 + 
     (G[0, z]*G[1, 0, 1 - z, y])/4 - (G[1, z]*G[1, 0, -z, y])/2 - 
     G[1, 1, 0, y]/4 + (5*G[0, z]*G[1, 1, 0, y])/4 + 
     (5*G[0, y]*G[1, 1, 0, z])/4 + (3*G[1, y]*G[1, 1, 0, z])/2 - 
     G[1 - z, y]*G[1, 1, 0, z] - (7*G[-z, y]*G[1, 1, 0, z])/4 + 
     (3*G[1, 1 - z, 0, y])/4 - (5*G[0, z]*G[1, 1 - z, 0, y])/4 - 
     (G[1, z]*G[1, 1 - z, -z, y])/2 - (5*G[0, z]*G[1 - z, 0, 0, y])/4 - 
     (G[1, z]*G[1 - z, 0, 0, y])/2 - (3*G[1 - z, 0, 1 - z, y])/8 - 
     (G[0, z]*G[1 - z, 0, 1 - z, y])/4 + (G[1, z]*G[1 - z, 0, -z, y])/2 - 
     G[1 - z, 1, 0, y]/8 - (5*G[0, z]*G[1 - z, 1, 0, y])/4 - 
     (G[1, z]*G[1 - z, 1, 0, y])/4 - (3*G[1 - z, 1 - z, 0, y])/8 + 
     (5*G[0, z]*G[1 - z, 1 - z, 0, y])/4 + (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
      4 - (3*G[1 - z, -z, 1 - z, y])/8 - G[-z, 0, 1 - z, y]/8 - 
     (3*G[0, z]*G[-z, 0, 1 - z, y])/4 + (G[1, z]*G[-z, 0, 1 - z, y])/2 + 
     (3*G[1, z]*G[-z, 0, -z, y])/4 - G[-z, 1 - z, 0, y]/8 + 
     (5*G[0, z]*G[-z, 1 - z, 0, y])/4 + (G[1, z]*G[-z, 1 - z, 0, y])/2 + 
     (3*G[-z, 1 - z, 1 - z, y])/8 + (G[0, z]*G[-z, 1 - z, 1 - z, y])/4 - 
     (3*G[1, z]*G[-z, 1 - z, -z, y])/4 + (9*G[-z, -z, 1 - z, y])/8 + 
     (3*G[0, z]*G[-z, -z, 1 - z, y])/4 - (3*G[1, z]*G[-z, -z, 1 - z, y])/4 - 
     (3*G[1, z]*G[-z, -z, -z, y])/4 + (5*G[0, 0, 1, 0, y])/4 - 
     (5*G[0, 0, 1, 0, z])/4 - G[0, 0, 1, 1, z]/2 - G[0, 0, 1 - z, 1 - z, y]/
      2 - (3*G[0, 0, -z, 1 - z, y])/4 - G[0, 1, 0, 1, z]/2 + 
     G[0, 1, 0, 1 - z, y]/4 - G[0, 1, 1, 0, y]/2 - (7*G[0, 1, 1, 0, z])/4 + 
     G[0, 1, 1 - z, 0, y]/4 - G[0, 1 - z, 0, 1 - z, y]/2 + 
     (3*G[0, 1 - z, 1, 0, y])/2 - G[0, 1 - z, 1 - z, 0, y]/2 + 
     G[0, 1 - z, -z, 1 - z, y]/2 + (3*G[0, -z, 1 - z, 1 - z, y])/4 + 
     (3*G[0, -z, -z, 1 - z, y])/4 - G[1, 0, 0, 1, z]/2 + 
     G[1, 0, 0, 1 - z, y]/2 - (3*G[1, 0, 1, 0, y])/2 + 
     (3*G[1, 0, 1, 0, z])/2 + G[1, 0, 1 - z, 0, y]/2 - 
     G[1, 0, -z, 1 - z, y]/2 - (7*G[1, 1, 0, 0, y])/4 + 
     (3*G[1, 1, 0, 1, z])/4 - (3*G[1, 1, 1, 0, y])/4 - G[1, 1, 1, 0, z] + 
     G[1, 1 - z, 0, 0, y]/2 + G[1, 1 - z, 1, 0, y] - 
     G[1, 1 - z, -z, 1 - z, y]/2 - G[1 - z, 0, 0, 1 - z, y]/2 + 
     (3*G[1 - z, 0, 1, 0, y])/2 - G[1 - z, 0, 1 - z, 0, y]/2 + 
     G[1 - z, 0, -z, 1 - z, y]/2 + (7*G[1 - z, 1, 0, 0, y])/4 - 
     G[1 - z, 1, 0, 1 - z, y]/4 + (5*G[1 - z, 1, 1, 0, y])/4 - 
     G[1 - z, 1, 1 - z, 0, y]/4 - G[1 - z, 1 - z, 0, 0, y]/2 - 
     (5*G[1 - z, 1 - z, 1, 0, y])/4 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/4 - 
     (5*G[-z, 0, 1, 0, y])/4 + G[-z, 0, 1 - z, 1 - z, y]/2 + 
     (3*G[-z, 0, -z, 1 - z, y])/4 + G[-z, 1 - z, 0, 1 - z, y]/2 - 
     (5*G[-z, 1 - z, 1, 0, y])/4 + G[-z, 1 - z, 1 - z, 0, y]/2 - 
     (3*G[-z, 1 - z, -z, 1 - z, y])/4 - (3*G[-z, -z, 1 - z, 1 - z, y])/4 - 
     (3*G[-z, -z, -z, 1 - z, y])/4)/(mh2*N^2*z^2) + 
   ((3*zeta3)/8 - (Pi^2*G[0, y])/48 + (Pi^2*G[1, y])/24 - (zeta3*G[1, y])/2 + 
     (Pi^2*G[0, z]*G[1, y])/24 - (Pi^2*G[1, z])/48 + (zeta3*G[1, z])/2 - 
     (5*G[0, y]*G[1, z])/16 - (5*Pi^2*G[0, y]*G[1, z])/24 - 
     (Pi^2*G[1, y]*G[1, z])/4 - (Pi^2*G[1 - z, y])/48 + 
     (zeta3*G[1 - z, y])/2 - (Pi^2*G[0, z]*G[1 - z, y])/24 + 
     (Pi^2*G[1, z]*G[1 - z, y])/4 + (5*G[1, z]*G[-z, y])/16 + 
     (5*Pi^2*G[1, z]*G[-z, y])/24 + (Pi^2*G[0, 1, y])/12 + 
     (5*G[0, 1, z])/16 + (5*Pi^2*G[0, 1, z])/24 - (3*G[0, y]*G[0, 1, z])/8 - 
     (G[1 - z, y]*G[0, 1, z])/4 + (3*G[-z, y]*G[0, 1, z])/8 - 
     (5*G[0, 1 - z, y])/16 - (7*Pi^2*G[0, 1 - z, y])/24 + 
     (3*G[0, z]*G[0, 1 - z, y])/4 - (3*G[1, z]*G[0, 1 - z, y])/8 + 
     (G[0, 1, z]*G[0, 1 - z, y])/4 - (9*G[1, z]*G[0, -z, y])/8 + 
     (5*G[1, 0, y])/16 + (5*Pi^2*G[1, 0, y])/24 - (3*G[0, z]*G[1, 0, y])/4 + 
     (3*G[1, z]*G[1, 0, y])/4 - (G[0, 1, z]*G[1, 0, y])/4 - 
     (Pi^2*G[1, 0, z])/24 + (3*G[0, y]*G[1, 0, z])/4 - 
     (3*G[-z, y]*G[1, 0, z])/4 - (5*G[0, 0, y]*G[1, 0, z])/4 + 
     (7*G[0, 1 - z, y]*G[1, 0, z])/4 - (3*G[0, -z, y]*G[1, 0, z])/4 - 
     (5*G[1, 0, y]*G[1, 0, z])/4 + (Pi^2*G[1, 1, y])/8 + 
     (Pi^2*G[1, 1, z])/4 - (3*G[0, y]*G[1, 1, z])/8 + 
     (3*G[-z, y]*G[1, 1, z])/8 - (G[0, 0, y]*G[1, 1, z])/2 + 
     (3*G[0, -z, y]*G[1, 1, z])/4 - (Pi^2*G[1, 1 - z, y])/4 - 
     (G[0, 1, z]*G[1, 1 - z, y])/2 + (3*G[1, 0, z]*G[1, 1 - z, y])/2 - 
     (5*G[1 - z, 0, y])/16 - (5*Pi^2*G[1 - z, 0, y])/24 + 
     (3*G[0, z]*G[1 - z, 0, y])/4 - (3*G[1, z]*G[1 - z, 0, y])/8 + 
     (G[0, 1, z]*G[1 - z, 0, y])/4 + (5*G[1, 0, z]*G[1 - z, 0, y])/4 - 
     (5*Pi^2*G[1 - z, 1, y])/24 + (Pi^2*G[1 - z, 1 - z, y])/3 + 
     (3*G[0, 1, z]*G[1 - z, 1 - z, y])/4 - (3*G[1, 0, z]*G[1 - z, 1 - z, y])/
      2 - (G[1, z]*G[1 - z, -z, y])/4 - (G[1, z]*G[-z, 0, y])/8 + 
     (5*G[1, 0, z]*G[-z, 0, y])/4 + (G[1, 1, z]*G[-z, 0, y])/2 + 
     (5*G[-z, 1 - z, y])/16 + (5*Pi^2*G[-z, 1 - z, y])/24 - 
     (3*G[0, z]*G[-z, 1 - z, y])/4 + (3*G[1, z]*G[-z, 1 - z, y])/8 - 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 - (7*G[1, 0, z]*G[-z, 1 - z, y])/4 + 
     (9*G[1, z]*G[-z, -z, y])/8 + (3*G[1, 0, z]*G[-z, -z, y])/4 - 
     (3*G[1, 1, z]*G[-z, -z, y])/4 + (5*G[0, 0, 1, z])/8 + 
     (G[1, y]*G[0, 0, 1, z])/2 - (G[1 - z, y]*G[0, 0, 1, z])/2 + 
     (3*G[0, z]*G[0, 0, 1 - z, y])/4 - (G[1, z]*G[0, 0, 1 - z, y])/2 - 
     (3*G[1, z]*G[0, 0, -z, y])/4 + G[0, 1, 0, y]/4 + 
     (G[1, z]*G[0, 1, 0, y])/4 - (3*G[0, 1, 0, z])/4 + 
     (5*G[0, y]*G[0, 1, 0, z])/4 - (3*G[1, y]*G[0, 1, 0, z])/2 + 
     (3*G[1 - z, y]*G[0, 1, 0, z])/2 - (5*G[-z, y]*G[0, 1, 0, z])/4 + 
     (3*G[0, 1, 1, z])/8 + (G[0, y]*G[0, 1, 1, z])/2 - 
     (G[-z, y]*G[0, 1, 1, z])/2 - (5*G[0, z]*G[0, 1 - z, 0, y])/4 - 
     (G[1, z]*G[0, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, y])/8 - 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/4 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
     (9*G[0, -z, 1 - z, y])/8 - (3*G[0, z]*G[0, -z, 1 - z, y])/4 + 
     (3*G[1, z]*G[0, -z, 1 - z, y])/4 + (3*G[1, z]*G[0, -z, -z, y])/4 + 
     (5*G[0, z]*G[1, 0, 0, y])/4 + (G[1, z]*G[1, 0, 0, y])/2 - 
     G[1, 0, 1, z]/4 + (G[0, y]*G[1, 0, 1, z])/4 - (G[1, y]*G[1, 0, 1, z])/
      2 + (3*G[1 - z, y]*G[1, 0, 1, z])/4 - (G[-z, y]*G[1, 0, 1, z])/2 + 
     (3*G[1, 0, 1 - z, y])/4 + (G[0, z]*G[1, 0, 1 - z, y])/4 - 
     (G[1, z]*G[1, 0, -z, y])/2 - G[1, 1, 0, y]/4 + 
     (5*G[0, z]*G[1, 1, 0, y])/4 + (5*G[0, y]*G[1, 1, 0, z])/4 + 
     (3*G[1, y]*G[1, 1, 0, z])/2 - G[1 - z, y]*G[1, 1, 0, z] - 
     (7*G[-z, y]*G[1, 1, 0, z])/4 + (3*G[1, 1 - z, 0, y])/4 - 
     (5*G[0, z]*G[1, 1 - z, 0, y])/4 - (G[1, z]*G[1, 1 - z, -z, y])/2 - 
     (5*G[0, z]*G[1 - z, 0, 0, y])/4 - (G[1, z]*G[1 - z, 0, 0, y])/2 - 
     (3*G[1 - z, 0, 1 - z, y])/8 - (G[0, z]*G[1 - z, 0, 1 - z, y])/4 + 
     (G[1, z]*G[1 - z, 0, -z, y])/2 - G[1 - z, 1, 0, y]/4 - 
     (5*G[0, z]*G[1 - z, 1, 0, y])/4 - (G[1, z]*G[1 - z, 1, 0, y])/4 - 
     (3*G[1 - z, 1 - z, 0, y])/8 + (5*G[0, z]*G[1 - z, 1 - z, 0, y])/4 + 
     (3*G[1, z]*G[1 - z, 1 - z, -z, y])/4 - G[1 - z, -z, 1 - z, y]/4 - 
     G[-z, 0, 1 - z, y]/8 - (3*G[0, z]*G[-z, 0, 1 - z, y])/4 + 
     (G[1, z]*G[-z, 0, 1 - z, y])/2 + (3*G[1, z]*G[-z, 0, -z, y])/4 - 
     G[-z, 1 - z, 0, y]/8 + (5*G[0, z]*G[-z, 1 - z, 0, y])/4 + 
     (G[1, z]*G[-z, 1 - z, 0, y])/2 + (3*G[-z, 1 - z, 1 - z, y])/8 + 
     (G[0, z]*G[-z, 1 - z, 1 - z, y])/4 - (3*G[1, z]*G[-z, 1 - z, -z, y])/4 + 
     (9*G[-z, -z, 1 - z, y])/8 + (3*G[0, z]*G[-z, -z, 1 - z, y])/4 - 
     (3*G[1, z]*G[-z, -z, 1 - z, y])/4 - (3*G[1, z]*G[-z, -z, -z, y])/4 + 
     (5*G[0, 0, 1, 0, y])/4 - (5*G[0, 0, 1, 0, z])/4 - G[0, 0, 1, 1, z]/2 - 
     G[0, 0, 1 - z, 1 - z, y]/2 - (3*G[0, 0, -z, 1 - z, y])/4 - 
     G[0, 1, 0, 1, z]/2 + G[0, 1, 0, 1 - z, y]/4 - G[0, 1, 1, 0, y]/2 - 
     (7*G[0, 1, 1, 0, z])/4 + G[0, 1, 1 - z, 0, y]/4 - 
     G[0, 1 - z, 0, 1 - z, y]/2 + (3*G[0, 1 - z, 1, 0, y])/2 - 
     G[0, 1 - z, 1 - z, 0, y]/2 + G[0, 1 - z, -z, 1 - z, y]/2 + 
     (3*G[0, -z, 1 - z, 1 - z, y])/4 + (3*G[0, -z, -z, 1 - z, y])/4 - 
     G[1, 0, 0, 1, z]/2 + G[1, 0, 0, 1 - z, y]/2 - (3*G[1, 0, 1, 0, y])/2 + 
     (3*G[1, 0, 1, 0, z])/2 + G[1, 0, 1 - z, 0, y]/2 - 
     G[1, 0, -z, 1 - z, y]/2 - (7*G[1, 1, 0, 0, y])/4 + 
     (3*G[1, 1, 0, 1, z])/4 - (3*G[1, 1, 1, 0, y])/4 - G[1, 1, 1, 0, z] + 
     G[1, 1 - z, 0, 0, y]/2 + G[1, 1 - z, 1, 0, y] - 
     G[1, 1 - z, -z, 1 - z, y]/2 - G[1 - z, 0, 0, 1 - z, y]/2 + 
     (3*G[1 - z, 0, 1, 0, y])/2 - G[1 - z, 0, 1 - z, 0, y]/2 + 
     G[1 - z, 0, -z, 1 - z, y]/2 + (7*G[1 - z, 1, 0, 0, y])/4 - 
     G[1 - z, 1, 0, 1 - z, y]/4 + (5*G[1 - z, 1, 1, 0, y])/4 - 
     G[1 - z, 1, 1 - z, 0, y]/4 - G[1 - z, 1 - z, 0, 0, y]/2 - 
     (5*G[1 - z, 1 - z, 1, 0, y])/4 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/4 - 
     (5*G[-z, 0, 1, 0, y])/4 + G[-z, 0, 1 - z, 1 - z, y]/2 + 
     (3*G[-z, 0, -z, 1 - z, y])/4 + G[-z, 1 - z, 0, 1 - z, y]/2 - 
     (5*G[-z, 1 - z, 1, 0, y])/4 + G[-z, 1 - z, 1 - z, 0, y]/2 - 
     (3*G[-z, 1 - z, -z, 1 - z, y])/4 - (3*G[-z, -z, 1 - z, 1 - z, y])/4 - 
     (3*G[-z, -z, -z, 1 - z, y])/4)/(mh2*N^2*z) + 
   (z*(-1/24*(Pi^2*G[1 - z, y]) + (zeta3*G[1 - z, y])/2 - 
      (17*G[0, z]*G[1 - z, y])/16 - (5*Pi^2*G[0, z]*G[1 - z, y])/24 + 
      (Pi^2*G[1, z]*G[1 - z, y])/8 + (17*G[1, z]*G[-z, y])/16 + 
      (5*Pi^2*G[1, z]*G[-z, y])/24 - (3*G[1 - z, y]*G[0, 1, z])/4 + 
      G[-z, y]*G[0, 1, z] - (G[0, z]*G[0, 1 - z, y])/8 + 
      (G[1, z]*G[0, -z, y])/8 - (G[1 - z, y]*G[1, 0, z])/2 - 
      (G[-z, y]*G[1, 0, z])/8 + (3*G[-z, y]*G[1, 1, z])/8 - 
      (Pi^2*G[1 - z, 0, y])/24 + (3*G[0, z]*G[1 - z, 0, y])/4 - 
      (5*G[0, 0, z]*G[1 - z, 0, y])/4 - (G[0, 1, z]*G[1 - z, 0, y])/4 - 
      (Pi^2*G[1 - z, 1, y])/12 + (Pi^2*G[1 - z, 1 - z, y])/3 - 
      (3*G[0, z]*G[1 - z, 1 - z, y])/8 - (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (3*G[0, 1, z]*G[1 - z, 1 - z, y])/4 - (5*G[1, 0, z]*G[1 - z, 1 - z, y])/
       4 - (3*G[1, z]*G[1 - z, -z, y])/8 - (3*G[1, z]*G[-z, 0, y])/4 + 
      (5*G[1, 0, z]*G[-z, 0, y])/4 + (G[1, 1, z]*G[-z, 0, y])/4 + 
      (17*G[-z, 1 - z, y])/16 + (5*Pi^2*G[-z, 1 - z, y])/24 - 
      (G[0, z]*G[-z, 1 - z, y])/8 + (3*G[1, z]*G[-z, 1 - z, y])/8 - 
      (G[0, 1, z]*G[-z, 1 - z, y])/4 - (3*G[1, 0, z]*G[-z, 1 - z, y])/4 + 
      (9*G[1, z]*G[-z, -z, y])/8 - (3*G[0, 1, z]*G[-z, -z, y])/4 - 
      (3*G[1, 1, z]*G[-z, -z, y])/4 + G[1 - z, y]*G[0, 1, 0, z] - 
      (5*G[-z, y]*G[0, 1, 0, z])/4 - (G[-z, y]*G[0, 1, 1, z])/4 + 
      G[0, -z, 1 - z, y]/8 + (5*G[1 - z, y]*G[1, 0, 0, z])/4 + 
      (G[1 - z, y]*G[1, 0, 1, z])/2 - (G[-z, y]*G[1, 0, 1, z])/4 - 
      (G[1 - z, y]*G[1, 1, 0, z])/4 - (3*G[-z, y]*G[1, 1, 0, z])/4 + 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/4 - (G[1, z]*G[1 - z, 0, -z, y])/2 + 
      (5*G[0, z]*G[1 - z, 1 - z, 0, y])/4 + 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/4 - (3*G[1 - z, -z, 1 - z, y])/8 - 
      (3*G[-z, 0, 1 - z, y])/4 + (G[1, z]*G[-z, 0, 1 - z, y])/4 - 
      (3*G[-z, 1 - z, 0, y])/4 + (5*G[0, z]*G[-z, 1 - z, 0, y])/4 + 
      (G[1, z]*G[-z, 1 - z, 0, y])/4 + (3*G[-z, 1 - z, 1 - z, y])/8 + 
      (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - (3*G[1, z]*G[-z, 1 - z, -z, y])/
       4 + (3*G[1, z]*G[-z, -z, 0, y])/4 + (9*G[-z, -z, 1 - z, y])/8 - 
      (3*G[1, z]*G[-z, -z, 1 - z, y])/4 - (3*G[1, z]*G[-z, -z, -z, y])/4 + 
      (3*G[1 - z, 0, 1, 0, y])/2 - G[1 - z, 0, -z, 1 - z, y]/2 + 
      G[1 - z, 1, 1, 0, y]/2 - (3*G[1 - z, 1 - z, 1, 0, y])/2 + 
      (3*G[1 - z, 1 - z, -z, 1 - z, y])/4 - 2*G[-z, 0, 1, 0, y] + 
      G[-z, 0, 1 - z, 1 - z, y]/4 + G[-z, 1 - z, 0, 1 - z, y]/4 - 
      2*G[-z, 1 - z, 1, 0, y] + G[-z, 1 - z, 1 - z, 0, y]/4 - 
      (3*G[-z, 1 - z, -z, 1 - z, y])/4 + (3*G[-z, -z, 0, 1 - z, y])/4 + 
      (3*G[-z, -z, 1 - z, 0, y])/4 - (3*G[-z, -z, 1 - z, 1 - z, y])/4 - 
      (3*G[-z, -z, -z, 1 - z, y])/4))/(mh2*N^2*y^2) + 
   (331/128 - ((3*I)/32)*Pi + (25*Pi^2)/48 + (I/8)*Pi^3 - (11*Pi^4)/720 - 
     (17*zeta3)/8 - ((3*I)/2)*Pi*zeta3 - (21*G[0, y])/32 + 
     (5*Pi^2*G[0, y])/48 - (Pi^2*G[0, z])/16 + (9*G[0, y]*G[0, z])/4 - 
     (Pi^2*G[1, y])/48 - zeta3*G[1, y] + (Pi^2*G[0, z]*G[1, y])/24 + 
     (27*G[1, z])/16 - (7*Pi^2*G[1, z])/48 + (5*zeta3*G[1, z])/2 - 
     (G[0, y]*G[1, z])/16 + (Pi^2*G[0, y]*G[1, z])/24 + (27*G[1 - z, y])/16 + 
     (3*zeta3*G[1 - z, y])/2 + (9*G[0, z]*G[1 - z, y])/8 - 
     (Pi^2*G[0, z]*G[1 - z, y])/24 + (9*G[1, z]*G[1 - z, y])/16 - 
     (Pi^2*G[1, z]*G[1 - z, y])/12 - (3*G[1, z]*G[-z, y])/2 - 
     (Pi^2*G[1, z]*G[-z, y])/24 - (9*G[0, 0, y])/16 - 
     (G[0, z]*G[0, 0, y])/8 - (G[1, z]*G[0, 0, y])/8 - (3*G[0, 1, z])/8 - 
     (Pi^2*G[0, 1, z])/24 + (G[0, y]*G[0, 1, z])/2 - 
     (5*G[-z, y]*G[0, 1, z])/4 - G[0, 1 - z, y]/16 + 
     (Pi^2*G[0, 1 - z, y])/24 - (3*G[0, z]*G[0, 1 - z, y])/8 + 
     (G[1, z]*G[0, 1 - z, y])/4 + (7*G[1, z]*G[0, -z, y])/8 - 
     (27*G[1, 0, y])/16 - (Pi^2*G[1, 0, y])/24 - (G[0, z]*G[1, 0, y])/2 + 
     (G[1, z]*G[1, 0, y])/4 - (37*G[1, 0, z])/16 - (Pi^2*G[1, 0, z])/24 + 
     (5*G[0, y]*G[1, 0, z])/8 - (5*G[1 - z, y]*G[1, 0, z])/8 + 
     (G[0, 0, y]*G[1, 0, z])/4 - (G[0, 1 - z, y]*G[1, 0, z])/4 - 
     (G[0, -z, y]*G[1, 0, z])/4 + (G[1, 0, y]*G[1, 0, z])/4 - 
     (Pi^2*G[1, 1, y])/24 + (9*G[1, 1, z])/16 + (G[0, y]*G[1, 1, z])/4 - 
     G[-z, y]*G[1, 1, z] + (G[0, -z, y]*G[1, 1, z])/4 - 
     (G[0, 1, z]*G[1, 1 - z, y])/4 - G[1 - z, 0, y]/16 + 
     (Pi^2*G[1 - z, 0, y])/24 + (G[0, z]*G[1 - z, 0, y])/2 + 
     (G[1, z]*G[1 - z, 0, y])/4 - (G[1, 0, z]*G[1 - z, 0, y])/4 + 
     (Pi^2*G[1 - z, 1, y])/8 + (9*G[1 - z, 1 - z, y])/16 - 
     (Pi^2*G[1 - z, 1 - z, y])/12 + (3*G[0, z]*G[1 - z, 1 - z, y])/4 + 
     (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - (G[0, 1, z]*G[1 - z, 1 - z, y])/4 - 
     (3*G[1, z]*G[1 - z, -z, y])/4 + G[1, z]*G[-z, 0, y] - 
     (G[1, 0, z]*G[-z, 0, y])/4 - (3*G[-z, 1 - z, y])/2 - 
     (Pi^2*G[-z, 1 - z, y])/24 - G[1, z]*G[-z, 1 - z, y] - 
     (G[1, 0, z]*G[-z, 1 - z, y])/4 - (5*G[1, z]*G[-z, -z, y])/4 + 
     (G[0, 1, z]*G[-z, -z, y])/2 + (G[1, 0, z]*G[-z, -z, y])/4 + 
     (G[1, 1, z]*G[-z, -z, y])/4 - (9*G[0, 0, 1, z])/8 + 
     (G[1, y]*G[0, 0, 1, z])/4 - G[0, 0, 1 - z, y]/8 + 
     (G[0, z]*G[0, 0, 1 - z, y])/4 - (G[1, z]*G[0, 0, -z, y])/4 - 
     G[0, 1, 0, y] - G[0, 1, 0, z]/8 - (G[0, y]*G[0, 1, 0, z])/4 + 
     (G[1 - z, y]*G[0, 1, 0, z])/4 + (G[-z, y]*G[0, 1, 0, z])/4 - 
     G[0, 1, 1, z]/4 - G[0, 1 - z, 0, y]/8 + (G[0, z]*G[0, 1 - z, 0, y])/4 + 
     G[0, 1 - z, 1 - z, y]/4 - (G[0, z]*G[0, 1 - z, 1 - z, y])/4 + 
     (G[1, z]*G[0, 1 - z, -z, y])/4 + (7*G[0, -z, 1 - z, y])/8 - 
     (G[0, z]*G[0, -z, 1 - z, y])/4 + (G[1, z]*G[0, -z, 1 - z, y])/4 + 
     (G[1, z]*G[0, -z, -z, y])/4 + G[1, 0, 0, y]/4 - 
     (G[0, z]*G[1, 0, 0, y])/4 - G[1, 0, 1, z]/2 - (G[1, y]*G[1, 0, 1, z])/
      4 + G[1, 0, 1 - z, y]/4 + (G[0, z]*G[1, 0, 1 - z, y])/4 - 
     (G[1, z]*G[1, 0, -z, y])/4 + G[1, 1, 0, y]/8 - 
     (G[0, z]*G[1, 1, 0, y])/4 - G[1, 1, 0, z]/4 - (G[0, y]*G[1, 1, 0, z])/
      4 + (G[1 - z, y]*G[1, 1, 0, z])/4 - (G[-z, y]*G[1, 1, 0, z])/4 + 
     G[1, 1 - z, 0, y]/4 + (G[0, z]*G[1, 1 - z, 0, y])/4 - 
     (G[1, z]*G[1, 1 - z, -z, y])/4 - G[1 - z, 0, 0, y]/8 + 
     (G[0, z]*G[1 - z, 0, 0, y])/4 + G[1 - z, 0, 1 - z, y]/4 - 
     (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + (G[1, z]*G[1 - z, 0, -z, y])/2 - 
     (3*G[1 - z, 1, 0, y])/4 + (G[0, z]*G[1 - z, 1, 0, y])/4 + 
     G[1 - z, 1 - z, 0, y]/4 - (G[0, z]*G[1 - z, 1 - z, 0, y])/4 - 
     (G[1, z]*G[1 - z, 1 - z, -z, y])/4 - (3*G[1 - z, -z, 1 - z, y])/4 + 
     G[-z, 0, 1 - z, y] - (G[0, z]*G[-z, 0, 1 - z, y])/4 + 
     (G[1, z]*G[-z, 0, -z, y])/4 + G[-z, 1 - z, 0, y] - 
     (G[0, z]*G[-z, 1 - z, 0, y])/4 - G[-z, 1 - z, 1 - z, y] - 
     (G[0, z]*G[-z, 1 - z, 1 - z, y])/4 + (G[1, z]*G[-z, 1 - z, -z, y])/4 - 
     (G[1, z]*G[-z, -z, 0, y])/2 - (5*G[-z, -z, 1 - z, y])/4 + 
     (G[0, z]*G[-z, -z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, 1 - z, y])/4 + 
     (G[1, z]*G[-z, -z, -z, y])/4 - G[0, 0, 1, 0, y]/4 + G[0, 0, 1, 0, z]/4 - 
     G[0, 0, -z, 1 - z, y]/4 + G[0, 1, 1, 0, z]/4 - G[0, 1 - z, 1, 0, y]/4 + 
     G[0, 1 - z, -z, 1 - z, y]/4 + G[0, -z, 1 - z, 1 - z, y]/4 + 
     G[0, -z, -z, 1 - z, y]/4 - G[1, 0, 0, 1, z]/4 + G[1, 0, 1, 0, y]/4 - 
     G[1, 0, -z, 1 - z, y]/4 + G[1, 1, 0, 0, y]/4 + G[1, 1, 0, 1, z]/4 + 
     G[1, 1, 1, 0, y]/4 - G[1, 1 - z, 1, 0, y]/4 - G[1, 1 - z, -z, 1 - z, y]/
      4 - G[1 - z, 0, 1, 0, y]/4 + G[1 - z, 0, -z, 1 - z, y]/2 - 
     G[1 - z, 1, 0, 0, y]/4 - (3*G[1 - z, 1, 1, 0, y])/4 + 
     G[1 - z, 1 - z, 1, 0, y]/4 - G[1 - z, 1 - z, -z, 1 - z, y]/4 + 
     (3*G[-z, 0, 1, 0, y])/4 + G[-z, 0, -z, 1 - z, y]/4 + 
     (3*G[-z, 1 - z, 1, 0, y])/4 + G[-z, 1 - z, -z, 1 - z, y]/4 - 
     G[-z, -z, 0, 1 - z, y]/2 - G[-z, -z, 1 - z, 0, y]/2 + 
     G[-z, -z, 1 - z, 1 - z, y]/4 + G[-z, -z, -z, 1 - z, y]/4)/
    (mh2*N^2*(1 - y - z)*z) + ((-5*Pi^2*G[1, y])/48 + 
     (5*Pi^2*G[1 - z, y])/48 - (zeta3*G[1 - z, y])/2 + 
     (17*G[0, z]*G[1 - z, y])/16 + (5*Pi^2*G[0, z]*G[1 - z, y])/24 - 
     (Pi^2*G[1, z]*G[1 - z, y])/8 - (17*G[1, z]*G[-z, y])/16 - 
     (5*Pi^2*G[1, z]*G[-z, y])/24 + (9*G[1 - z, y]*G[0, 1, z])/8 - 
     G[-z, y]*G[0, 1, z] + (G[0, z]*G[0, 1 - z, y])/8 - 
     (G[1, z]*G[0, -z, y])/8 + (G[0, z]*G[1, 0, y])/8 - 
     (G[1, z]*G[1, 0, y])/8 + (G[1 - z, y]*G[1, 0, z])/2 - 
     (G[-z, y]*G[1, 0, z])/8 - (3*G[-z, y]*G[1, 1, z])/8 + 
     (Pi^2*G[1 - z, 0, y])/24 - (9*G[0, z]*G[1 - z, 0, y])/8 + 
     (5*G[0, 0, z]*G[1 - z, 0, y])/4 + (G[0, 1, z]*G[1 - z, 0, y])/4 + 
     (Pi^2*G[1 - z, 1, y])/12 - (Pi^2*G[1 - z, 1 - z, y])/3 + 
     (3*G[0, z]*G[1 - z, 1 - z, y])/8 + (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
     (3*G[0, 1, z]*G[1 - z, 1 - z, y])/4 + (5*G[1, 0, z]*G[1 - z, 1 - z, y])/
      4 + (3*G[1, z]*G[1 - z, -z, y])/4 + G[1, z]*G[-z, 0, y] - 
     (5*G[1, 0, z]*G[-z, 0, y])/4 - (G[1, 1, z]*G[-z, 0, y])/4 - 
     (17*G[-z, 1 - z, y])/16 - (5*Pi^2*G[-z, 1 - z, y])/24 - 
     (G[0, z]*G[-z, 1 - z, y])/8 - (3*G[1, z]*G[-z, 1 - z, y])/8 + 
     (G[0, 1, z]*G[-z, 1 - z, y])/4 + (3*G[1, 0, z]*G[-z, 1 - z, y])/4 - 
     (7*G[1, z]*G[-z, -z, y])/8 + (3*G[0, 1, z]*G[-z, -z, y])/4 + 
     (3*G[1, 1, z]*G[-z, -z, y])/4 - G[1 - z, y]*G[0, 1, 0, z] + 
     (5*G[-z, y]*G[0, 1, 0, z])/4 + (G[-z, y]*G[0, 1, 1, z])/4 - 
     G[0, -z, 1 - z, y]/8 - (5*G[1 - z, y]*G[1, 0, 0, z])/4 - 
     (G[1 - z, y]*G[1, 0, 1, z])/2 + (G[-z, y]*G[1, 0, 1, z])/4 - 
     G[1, 0, 1 - z, y]/8 + (5*G[1, 1, 0, y])/8 + (G[1 - z, y]*G[1, 1, 0, z])/
      4 + (3*G[-z, y]*G[1, 1, 0, z])/4 - G[1, 1 - z, 0, y]/8 - 
     (G[0, z]*G[1 - z, 0, 1 - z, y])/4 + (G[1, z]*G[1 - z, 0, -z, y])/2 - 
     (5*G[0, z]*G[1 - z, 1 - z, 0, y])/4 - (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
      4 + (3*G[1 - z, -z, 1 - z, y])/4 + G[-z, 0, 1 - z, y] - 
     (G[1, z]*G[-z, 0, 1 - z, y])/4 + G[-z, 1 - z, 0, y] - 
     (5*G[0, z]*G[-z, 1 - z, 0, y])/4 - (G[1, z]*G[-z, 1 - z, 0, y])/4 - 
     (3*G[-z, 1 - z, 1 - z, y])/8 - (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 + 
     (3*G[1, z]*G[-z, 1 - z, -z, y])/4 - (3*G[1, z]*G[-z, -z, 0, y])/4 - 
     (7*G[-z, -z, 1 - z, y])/8 + (3*G[1, z]*G[-z, -z, 1 - z, y])/4 + 
     (3*G[1, z]*G[-z, -z, -z, y])/4 - (3*G[1 - z, 0, 1, 0, y])/2 + 
     G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1, 1, 0, y]/2 + 
     (3*G[1 - z, 1 - z, 1, 0, y])/2 - (3*G[1 - z, 1 - z, -z, 1 - z, y])/4 + 
     2*G[-z, 0, 1, 0, y] - G[-z, 0, 1 - z, 1 - z, y]/4 - 
     G[-z, 1 - z, 0, 1 - z, y]/4 + 2*G[-z, 1 - z, 1, 0, y] - 
     G[-z, 1 - z, 1 - z, 0, y]/4 + (3*G[-z, 1 - z, -z, 1 - z, y])/4 - 
     (3*G[-z, -z, 0, 1 - z, y])/4 - (3*G[-z, -z, 1 - z, 0, y])/4 + 
     (3*G[-z, -z, 1 - z, 1 - z, y])/4 + (3*G[-z, -z, -z, 1 - z, y])/4)/
    (mh2*N^2*y^2) + (20255/2592 + ((2509*I)/432)*Pi - (125*Pi^2)/288 - 
     (I/96)*Pi^3 - Pi^4/576 - (515*zeta3)/144 - (I/4)*Pi*zeta3 - 
     (17*G[0, y])/36 - ((11*I)/16)*Pi*G[0, y] + (7*Pi^2*G[0, y])/48 - 
     (7*G[0, z])/3 + (Pi^2*G[0, z])/16 - (13*G[0, y]*G[0, z])/24 - 
     (7*Pi^2*G[1, y])/48 - (zeta3*G[1, y])/2 - (Pi^2*G[0, z]*G[1, y])/24 - 
     (169*G[1, z])/432 + ((33*I)/16)*Pi*G[1, z] - (5*Pi^2*G[1, z])/32 + 
     (3*zeta3*G[1, z])/4 - (11*G[0, y]*G[1, z])/16 + 
     (Pi^2*G[0, y]*G[1, z])/24 + (Pi^2*G[1, y]*G[1, z])/12 - 
     (169*G[1 - z, y])/432 + ((33*I)/16)*Pi*G[1 - z, y] - 
     (13*Pi^2*G[1 - z, y])/288 + (35*G[0, z]*G[1 - z, y])/72 + 
     ((11*I)/8)*Pi*G[0, z]*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/12 - 
     (11*G[1, z]*G[1 - z, y])/8 - (31*G[1, z]*G[-z, y])/36 - 
     ((11*I)/8)*Pi*G[1, z]*G[-z, y] + (7*G[0, 0, y])/8 + 
     (G[0, z]*G[0, 0, y])/8 + (3*G[1, z]*G[0, 0, y])/8 - 
     (7*G[1 - z, y]*G[0, 0, z])/4 + (Pi^2*G[0, 1, y])/12 - (3*G[0, 1, z])/8 - 
     (G[0, y]*G[0, 1, z])/4 - (3*G[1 - z, y]*G[0, 1, z])/8 + 
     (7*G[-z, y]*G[0, 1, z])/24 - (G[0, 0, y]*G[0, 1, z])/4 - 
     (11*G[0, 1 - z, y])/16 - (Pi^2*G[0, 1 - z, y])/24 + 
     (11*G[0, z]*G[0, 1 - z, y])/24 - (G[0, 0, z]*G[0, 1 - z, y])/2 - 
     (G[0, 1, z]*G[0, 1 - z, y])/2 - (17*G[1, z]*G[0, -z, y])/24 + 
     (G[0, 1, z]*G[0, -z, y])/2 + (4*G[1, 0, y])/3 - (Pi^2*G[1, 0, y])/24 - 
     (3*G[0, z]*G[1, 0, y])/4 + (G[1, z]*G[1, 0, y])/2 - 
     (G[0, 1, z]*G[1, 0, y])/4 + (Pi^2*G[1, 0, z])/24 - 
     (5*G[1 - z, y]*G[1, 0, z])/12 + (G[-z, y]*G[1, 0, z])/3 - 
     (G[0, 0, y]*G[1, 0, z])/4 + (G[0, 1 - z, y]*G[1, 0, z])/4 + 
     (G[0, -z, y]*G[1, 0, z])/4 + (G[1, 0, y]*G[1, 0, z])/4 - 
     (Pi^2*G[1, 1, y])/8 - (11*G[1, 1, z])/8 - (Pi^2*G[1, 1, z])/8 + 
     (11*G[-z, y]*G[1, 1, z])/12 + (G[0, 0, y]*G[1, 1, z])/4 + 
     (G[0, -z, y]*G[1, 1, z])/4 + (Pi^2*G[1, 1 - z, y])/12 - 
     (G[1, 0, z]*G[1, 1 - z, y])/2 - (11*G[1 - z, 0, y])/16 + 
     (Pi^2*G[1 - z, 0, y])/12 - (G[0, z]*G[1 - z, 0, y])/6 - 
     (G[0, 0, z]*G[1 - z, 0, y])/2 + (G[0, 1, z]*G[1 - z, 0, y])/2 + 
     (G[1, 0, z]*G[1 - z, 0, y])/2 - (11*G[1 - z, 1 - z, y])/8 + 
     (Pi^2*G[1 - z, 1 - z, y])/12 - (11*G[0, z]*G[1 - z, 1 - z, y])/12 - 
     (3*G[1, 0, z]*G[1 - z, 1 - z, y])/4 + (13*G[1, z]*G[1 - z, -z, y])/24 - 
     (3*G[0, 1, z]*G[1 - z, -z, y])/4 + (G[1, 0, z]*G[1 - z, -z, y])/4 + 
     (2*G[1, z]*G[-z, 0, y])/3 - (G[0, 1, z]*G[-z, 0, y])/4 - 
     (31*G[-z, 1 - z, y])/36 - ((11*I)/8)*Pi*G[-z, 1 - z, y] + 
     (G[0, z]*G[-z, 1 - z, y])/3 + (11*G[1, z]*G[-z, 1 - z, y])/12 + 
     (G[1, 0, z]*G[-z, 1 - z, y])/4 - (G[1, z]*G[-z, -z, y])/24 + 
     (3*G[0, 1, z]*G[-z, -z, y])/2 - (G[1, 1, z]*G[-z, -z, y])/2 + 
     G[0, 0, 1, z]/4 + (G[0, y]*G[0, 0, 1, z])/2 - 
     (G[1 - z, y]*G[0, 0, 1, z])/2 + G[-z, y]*G[0, 0, 1, z] + 
     (3*G[0, 0, 1 - z, y])/8 + (G[0, z]*G[0, 0, 1 - z, y])/2 + 
     (G[1, z]*G[0, 0, 1 - z, y])/4 - (3*G[1, z]*G[0, 0, -z, y])/4 - 
     G[0, 1, 0, y]/2 + (G[1, z]*G[0, 1, 0, y])/4 + (3*G[0, 1, 0, z])/8 - 
     (G[0, y]*G[0, 1, 0, z])/4 + (G[1, y]*G[0, 1, 0, z])/2 + 
     (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[-z, y]*G[0, 1, 0, z])/4 - 
     (G[0, y]*G[0, 1, 1, z])/4 + (3*G[0, 1 - z, 0, y])/8 + 
     (G[0, z]*G[0, 1 - z, 0, y])/4 + (G[1, z]*G[0, 1 - z, 0, y])/4 - 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, -z, 0, y])/2 - 
     (17*G[0, -z, 1 - z, y])/24 + (G[0, z]*G[0, -z, 1 - z, y])/4 + 
     (G[1, z]*G[0, -z, 1 - z, y])/4 + (G[1, z]*G[0, -z, -z, y])/4 - 
     G[1, 0, 0, y]/2 + (G[0, z]*G[1, 0, 0, y])/4 + 
     (G[1 - z, y]*G[1, 0, 0, z])/2 - G[1, 0, 1, z]/2 - 
     (3*G[1 - z, y]*G[1, 0, 1, z])/4 + G[1, 0, 1 - z, y]/2 - 
     (G[0, z]*G[1, 0, 1 - z, y])/4 + (7*G[1, 1, 0, y])/8 - 
     (G[0, z]*G[1, 1, 0, y])/4 + G[1, 1, 0, z]/8 + (G[0, y]*G[1, 1, 0, z])/
      4 - (G[1, y]*G[1, 1, 0, z])/2 - G[1 - z, y]*G[1, 1, 0, z] + 
     (G[-z, y]*G[1, 1, 0, z])/4 + G[1, 1 - z, 0, y]/2 + 
     (G[0, z]*G[1, 1 - z, 0, y])/4 + (3*G[1 - z, 0, 0, y])/8 - 
     (G[0, z]*G[1 - z, 0, 0, y])/4 + (G[1, z]*G[1 - z, 0, 0, y])/4 + 
     (G[0, z]*G[1 - z, 0, 1 - z, y])/4 + (G[1, z]*G[1 - z, 0, -z, y])/4 - 
     G[1 - z, 1, 0, y]/4 + (G[0, z]*G[1 - z, 1, 0, y])/4 - 
     (G[1, z]*G[1 - z, 1, 0, y])/2 + (G[0, z]*G[1 - z, 1 - z, 0, y])/4 + 
     (G[1, z]*G[1 - z, -z, 0, y])/4 + (13*G[1 - z, -z, 1 - z, y])/24 + 
     (G[0, z]*G[1 - z, -z, 1 - z, y])/4 - G[1, z]*G[1 - z, -z, -z, y] + 
     (2*G[-z, 0, 1 - z, y])/3 - (G[0, z]*G[-z, 0, 1 - z, y])/4 + 
     (2*G[-z, 1 - z, 0, y])/3 + (11*G[-z, 1 - z, 1 - z, y])/12 + 
     (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - (G[1, z]*G[-z, 1 - z, -z, y])/2 - 
     (G[1, z]*G[-z, -z, 0, y])/2 - G[-z, -z, 1 - z, y]/24 - 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 + (3*G[1, z]*G[-z, -z, -z, y])/2 - 
     (3*G[0, 0, 0, 1, z])/4 - G[0, 0, 1, 0, y]/4 - G[0, 0, 1, 0, z]/4 + 
     G[0, 0, 1, 1, z]/4 + G[0, 0, 1 - z, 1 - z, y]/4 - 
     (3*G[0, 0, -z, 1 - z, y])/4 + G[0, 1, 0, 1, z]/2 + 
     G[0, 1, 0, 1 - z, y]/4 - G[0, 1, 1, 0, y]/2 + G[0, 1, 1, 0, z]/4 + 
     G[0, 1, 1 - z, 0, y]/4 + G[0, 1 - z, 0, 1 - z, y]/4 + 
     G[0, 1 - z, 1, 0, y]/4 + G[0, 1 - z, 1 - z, 0, y]/4 - 
     G[0, -z, 0, 1 - z, y]/2 - G[0, -z, 1 - z, 0, y]/2 + 
     G[0, -z, 1 - z, 1 - z, y]/4 + G[0, -z, -z, 1 - z, y]/4 + 
     G[1, 0, 0, 1, z]/4 - G[1, 1, 0, 0, y]/4 - G[1, 1, 0, 1, z]/2 + 
     (3*G[1, 1, 1, 0, y])/4 - G[1, 1 - z, 1, 0, y]/2 + 
     G[1 - z, 0, 0, 1 - z, y]/4 + G[1 - z, 0, 1 - z, 0, y]/4 + 
     G[1 - z, 0, -z, 1 - z, y]/4 - G[1 - z, 1, 0, 1 - z, y]/2 - 
     G[1 - z, 1, 1 - z, 0, y]/2 + G[1 - z, 1 - z, 0, 0, y]/4 - 
     G[1 - z, 1 - z, 1, 0, y]/2 + G[1 - z, -z, 0, 1 - z, y]/4 + 
     G[1 - z, -z, 1 - z, 0, y]/4 - G[1 - z, -z, -z, 1 - z, y] + 
     G[-z, 0, 1, 0, y]/4 + G[-z, 1 - z, 1, 0, y]/4 - 
     G[-z, 1 - z, -z, 1 - z, y]/2 - G[-z, -z, 0, 1 - z, y]/2 - 
     G[-z, -z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, 1 - z, y]/2 + 
     (3*G[-z, -z, -z, 1 - z, y])/2)/(mh2*(1 - y - z)*z) + 
   (-1/16*(Pi^2*G[1, y]) + (5*Pi^2*G[1 - z, y])/72 - 
     (5*zeta3*G[1 - z, y])/4 + (47*G[0, z]*G[1 - z, y])/18 + 
     ((11*I)/8)*Pi*G[0, z]*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/6 + 
     (Pi^2*G[1, z]*G[1 - z, y])/12 - (47*G[1, z]*G[-z, y])/18 - 
     ((11*I)/8)*Pi*G[1, z]*G[-z, y] - (G[1 - z, y]*G[0, 0, z])/2 + 
     (G[1 - z, y]*G[0, 1, z])/4 - (11*G[-z, y]*G[0, 1, z])/24 + 
     (Pi^2*G[0, 1 - z, y])/24 + (5*G[0, z]*G[0, 1 - z, y])/24 - 
     (G[0, 0, z]*G[0, 1 - z, y])/4 - (G[0, 1, z]*G[0, 1 - z, y])/4 - 
     (5*G[1, z]*G[0, -z, y])/24 + (G[0, 1, z]*G[0, -z, y])/2 + 
     (G[0, z]*G[1, 0, y])/8 - (G[1, z]*G[1, 0, y])/8 - 
     (G[1 - z, y]*G[1, 0, z])/6 - (G[-z, y]*G[1, 0, z])/6 - 
     (G[0, 1 - z, y]*G[1, 0, z])/2 + (G[0, -z, y]*G[1, 0, z])/4 + 
     (7*G[-z, y]*G[1, 1, z])/6 + (G[0, -z, y]*G[1, 1, z])/4 - 
     (25*G[0, z]*G[1 - z, 0, y])/24 - (G[0, 0, z]*G[1 - z, 0, y])/4 + 
     (G[0, 1, z]*G[1 - z, 0, y])/4 + (G[1, 0, z]*G[1 - z, 0, y])/4 + 
     (Pi^2*G[1 - z, 1, y])/12 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
     (7*G[0, z]*G[1 - z, 1 - z, y])/6 - (G[0, 0, z]*G[1 - z, 1 - z, y])/4 - 
     (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + (17*G[1, z]*G[1 - z, -z, y])/12 - 
     (3*G[0, 1, z]*G[1 - z, -z, y])/4 + (G[1, 0, z]*G[1 - z, -z, y])/4 + 
     (11*G[1, z]*G[-z, 0, y])/12 - (G[0, 1, z]*G[-z, 0, y])/4 - 
     (47*G[-z, 1 - z, y])/18 - ((11*I)/8)*Pi*G[-z, 1 - z, y] - 
     (G[0, z]*G[-z, 1 - z, y])/6 + (7*G[1, z]*G[-z, 1 - z, y])/6 + 
     (G[1, 0, z]*G[-z, 1 - z, y])/4 - (7*G[1, z]*G[-z, -z, y])/24 + 
     (3*G[0, 1, z]*G[-z, -z, y])/2 - (G[1, 1, z]*G[-z, -z, y])/2 - 
     (3*G[1 - z, y]*G[0, 0, 1, z])/4 + G[-z, y]*G[0, 0, 1, z] + 
     (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[-z, y]*G[0, 1, 0, z])/4 + 
     (G[0, z]*G[0, 1 - z, 0, y])/2 - (G[0, z]*G[0, 1 - z, 1 - z, y])/4 - 
     (G[1, z]*G[0, -z, 0, y])/2 - (5*G[0, -z, 1 - z, y])/24 + 
     (G[0, z]*G[0, -z, 1 - z, y])/4 + (G[1, z]*G[0, -z, 1 - z, y])/4 + 
     (G[1, z]*G[0, -z, -z, y])/4 + (G[1 - z, y]*G[1, 0, 0, z])/4 - 
     (G[1 - z, y]*G[1, 0, 1, z])/4 - G[1, 0, 1 - z, y]/8 + 
     (3*G[1, 1, 0, y])/8 - (3*G[1 - z, y]*G[1, 1, 0, z])/4 + 
     (G[-z, y]*G[1, 1, 0, z])/4 - G[1, 1 - z, 0, y]/8 + 
     (G[1, z]*G[1 - z, 0, -z, y])/4 + (G[0, z]*G[1 - z, 1 - z, 0, y])/4 + 
     (G[1, z]*G[1 - z, -z, 0, y])/4 + (17*G[1 - z, -z, 1 - z, y])/12 + 
     (G[0, z]*G[1 - z, -z, 1 - z, y])/4 - G[1, z]*G[1 - z, -z, -z, y] + 
     (11*G[-z, 0, 1 - z, y])/12 - (G[0, z]*G[-z, 0, 1 - z, y])/4 + 
     (11*G[-z, 1 - z, 0, y])/12 + (7*G[-z, 1 - z, 1 - z, y])/6 + 
     (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - (G[1, z]*G[-z, 1 - z, -z, y])/2 - 
     (G[1, z]*G[-z, -z, 0, y])/2 - (7*G[-z, -z, 1 - z, y])/24 - 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 + (3*G[1, z]*G[-z, -z, -z, y])/2 - 
     G[0, -z, 0, 1 - z, y]/2 - G[0, -z, 1 - z, 0, y]/2 + 
     G[0, -z, 1 - z, 1 - z, y]/4 + G[0, -z, -z, 1 - z, y]/4 + 
     G[1 - z, 0, 1, 0, y]/4 + G[1 - z, 0, -z, 1 - z, y]/4 - 
     G[1 - z, 1, 1, 0, y]/2 - G[1 - z, 1 - z, 1, 0, y]/4 + 
     G[1 - z, -z, 0, 1 - z, y]/4 + G[1 - z, -z, 1 - z, 0, y]/4 - 
     G[1 - z, -z, -z, 1 - z, y] + G[-z, 0, 1, 0, y]/4 + 
     G[-z, 1 - z, 1, 0, y]/4 - G[-z, 1 - z, -z, 1 - z, y]/2 - 
     G[-z, -z, 0, 1 - z, y]/2 - G[-z, -z, 1 - z, 0, y]/2 - 
     G[-z, -z, 1 - z, 1 - z, y]/2 + (3*G[-z, -z, -z, 1 - z, y])/2)/(mh2*y^2), 
 F[5, 2, "PS"] -> (Pi^2/9 + (2*G[0, y]*G[0, z])/3 - (2*G[1, 0, y])/3 - 
     (2*G[1, 0, z])/3)/(mh2*N*y*(1 - z)^2) + 
   (Pi^2/9 + (2*G[0, y]*G[0, z])/3 - (2*G[1, 0, y])/3 - (2*G[1, 0, z])/3)/
    (mh2*N*(1 - z)^2*(1 - y - z)) + 
   (N*z*(Pi^2/24 + (G[0, y]*G[0, z])/4 - G[1, 0, y]/4 - G[1, 0, z]/4))/
    (mh2*(1 - y - z)^3) + (N*(-1/36*Pi^2 - (G[0, y]*G[0, z])/6 + 
      G[1, 0, y]/6 + G[1, 0, z]/6))/(mh2*y*(1 - z)^2) + 
   (N*(-1/36*Pi^2 - (G[0, y]*G[0, z])/6 + G[1, 0, y]/6 + G[1, 0, z]/6))/
    (mh2*(1 - z)^2*(1 - y - z)) + 
   (z*(-1/6*Pi^2 - G[0, y]*G[0, z] + G[1, 0, y] + G[1, 0, z]))/
    (mh2*N*(1 - y - z)^3) + 
   (N*z*((3*G[0, z]*G[1 - z, y])/2 - (3*G[1, z]*G[-z, y])/2 - 
      (3*G[-z, 1 - z, y])/2))/(mh2*(1 - y)^2) + 
   (N*((3*G[0, z])/4 - (3*G[1, z])/4 - (3*G[1 - z, y])/4 + 
      G[0, z]*G[1 - z, y] - G[1, z]*G[-z, y] - G[-z, 1 - z, y]))/
    (mh2*(1 - y)) + (N*z*((3*G[0, z]*G[1 - z, y])/4 - 
      (3*G[1, z]*G[-z, y])/4 - (3*G[-z, 1 - z, y])/4))/(mh2*(1 - y)) + 
   (N*z*((3*G[0, z]*G[1 - z, y])/4 - (3*G[1, z]*G[-z, y])/4 - 
      (3*G[-z, 1 - z, y])/4))/(mh2*y) + 
   ((2*G[0, z]*G[1 - z, y])/3 - (2*G[1, z]*G[-z, y])/3 - 
     (2*G[-z, 1 - z, y])/3)/(mh2*N*y^2*(1 - z)) + 
   (N*(-1/36*Pi^2 - (G[0, y]*G[0, z])/6 + (G[0, z]*G[1 - z, y])/6 - 
      (G[1, z]*G[-z, y])/6 + G[1, 0, y]/6 + G[1, 0, z]/6 - 
      G[-z, 1 - z, y]/6))/(mh2*(1 - z)*(1 - y - z)^2) + 
   (N*((G[0, y]*G[1, z])/6 - (G[1, z]*G[-z, y])/6 - G[0, 1, z]/6 + 
      G[0, 1 - z, y]/6 - G[1, 0, y]/6 + G[1 - z, 0, y]/6 - 
      G[-z, 1 - z, y]/6))/(mh2*(1 - y - z)^2*z^2) + 
   (N*((G[0, y]*G[1, z])/12 - (G[1, z]*G[-z, y])/12 - G[0, 1, z]/12 + 
      G[0, 1 - z, y]/12 - G[1, 0, y]/12 + G[1 - z, 0, y]/12 - 
      G[-z, 1 - z, y]/12))/(mh2*(1 - y - z)*z^2) + 
   (N*(-1/6*(G[0, z]*G[1 - z, y]) + (G[1, z]*G[-z, y])/6 + 
      G[-z, 1 - z, y]/6))/(mh2*y^2*(1 - z)) + 
   (-1/3*(G[0, y]*G[1, z]) + (G[1, z]*G[-z, y])/3 + G[0, 1, z]/3 - 
     G[0, 1 - z, y]/3 + G[1, 0, y]/3 - G[1 - z, 0, y]/3 + G[-z, 1 - z, y]/3)/
    (mh2*N*(1 - y - z)*z^2) + (Pi^2/9 + (2*G[0, y]*G[0, z])/3 - 
     (2*G[0, z]*G[1 - z, y])/3 + (2*G[1, z]*G[-z, y])/3 - (2*G[1, 0, y])/3 - 
     (2*G[1, 0, z])/3 + (2*G[-z, 1 - z, y])/3)/
    (mh2*N*(1 - z)*(1 - y - z)^2) + 
   ((-2*G[0, y]*G[1, z])/3 + (2*G[1, z]*G[-z, y])/3 + (2*G[0, 1, z])/3 - 
     (2*G[0, 1 - z, y])/3 + (2*G[1, 0, y])/3 - (2*G[1 - z, 0, y])/3 + 
     (2*G[-z, 1 - z, y])/3)/(mh2*N*(1 - y - z)^2*z^2) + 
   (z*(-3*G[0, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 3*G[-z, 1 - z, y]))/
    (mh2*N*(1 - y)) + (z*(-3*G[0, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
      3*G[-z, 1 - z, y]))/(mh2*N*y) + 
   (-3*G[0, z] + 3*G[1, z] + 3*G[1 - z, y] - 4*G[0, z]*G[1 - z, y] + 
     4*G[1, z]*G[-z, y] + 4*G[-z, 1 - z, y])/(mh2*N*(1 - y)) + 
   (z*(-6*G[0, z]*G[1 - z, y] + 6*G[1, z]*G[-z, y] + 6*G[-z, 1 - z, y]))/
    (mh2*N*(1 - y)^2) + (N*z*((Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 + 
      (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/2 + 
      (G[0, z]*G[1 - z, 0, y])/2 - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*(y + z)^2) + 
   (N*z*(Pi^2/12 + (G[0, y]*G[0, z])/2 + (Pi^2*G[1, z])/12 + 
      (Pi^2*G[1 - z, y])/12 - G[1, 0, y]/2 - G[1, 0, z]/2 + 
      (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/2 + 
      (G[0, z]*G[1 - z, 0, y])/2 - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*(1 - y - z)) + 
   (N*z*(Pi^2/12 + (G[0, y]*G[0, z])/2 + (Pi^2*G[1, z])/12 + 
      (Pi^2*G[1 - z, y])/12 - G[1, 0, y]/2 - G[1, 0, z]/2 + 
      (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/2 + 
      (G[0, z]*G[1 - z, 0, y])/2 - G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2*(y + z)) + 
   (z*(-1/3*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/3 - 2*G[0, y]*G[1, 0, z] + 
      2*G[1 - z, y]*G[1, 0, z] - 2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 
      2*G[0, 1, 0, z] + 2*G[1, 1, 0, z] + 2*G[1 - z, 1, 0, y]))/
    (mh2*N*(y + z)^2) + (z*(-1/3*Pi^2 - 2*G[0, y]*G[0, z] - 
      (Pi^2*G[1, z])/3 - (Pi^2*G[1 - z, y])/3 + 2*G[1, 0, y] + 2*G[1, 0, z] - 
      2*G[0, y]*G[1, 0, z] + 2*G[1 - z, y]*G[1, 0, z] - 
      2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
      2*G[1, 1, 0, z] + 2*G[1 - z, 1, 0, y]))/(mh2*N*(1 - y - z)) + 
   (z*(-1/3*Pi^2 - 2*G[0, y]*G[0, z] - (Pi^2*G[1, z])/3 - 
      (Pi^2*G[1 - z, y])/3 + 2*G[1, 0, y] + 2*G[1, 0, z] - 
      2*G[0, y]*G[1, 0, z] + 2*G[1 - z, y]*G[1, 0, z] - 
      2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
      2*G[1, 1, 0, z] + 2*G[1 - z, 1, 0, y]))/(mh2*N*(y + z)) + 
   (N*(-(G[0, y]*G[1, z]) + G[0, z]*G[1 - z, y] + G[0, 1, z] + 
      (G[1 - z, y]*G[0, 1, z])/3 - G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/
       3 + G[1, 0, z] + (G[1 - z, y]*G[1, 0, z])/3 - (G[0, y]*G[1, 1, z])/3 - 
      G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/3 + 
      (G[0, z]*G[1 - z, 1 - z, y])/3 + G[0, 1, 1, z]/3 - 
      G[0, 1 - z, 1 - z, y]/3 + G[1, 0, 1, z]/3 + G[1, 1, 0, z]/3 - 
      G[1 - z, 0, 1 - z, y]/3 - G[1 - z, 1 - z, 0, y]/3))/(mh2*(y + z)^2) + 
   (4*G[0, y]*G[1, z] - 4*G[0, z]*G[1 - z, y] - 4*G[0, 1, z] - 
     (4*G[1 - z, y]*G[0, 1, z])/3 + 4*G[0, 1 - z, y] + 
     (4*G[1, z]*G[0, 1 - z, y])/3 - 4*G[1, 0, z] - (4*G[1 - z, y]*G[1, 0, z])/
      3 + (4*G[0, y]*G[1, 1, z])/3 + 4*G[1 - z, 0, y] + 
     (4*G[1, z]*G[1 - z, 0, y])/3 - (4*G[0, z]*G[1 - z, 1 - z, y])/3 - 
     (4*G[0, 1, 1, z])/3 + (4*G[0, 1 - z, 1 - z, y])/3 - 
     (4*G[1, 0, 1, z])/3 - (4*G[1, 1, 0, z])/3 + (4*G[1 - z, 0, 1 - z, y])/
      3 + (4*G[1 - z, 1 - z, 0, y])/3)/(mh2*N*(y + z)^2) + 
   (N*((-3*Pi^2)/8 - 6*zeta3 + (3*G[0, y])/4 + (Pi^2*G[0, z])/3 - 
      (G[0, y]*G[0, z])/4 - (Pi^2*G[1, z])/3 + (G[0, y]*G[1, z])/4 - 
      (Pi^2*G[1 - z, y])/3 - (7*G[1, z]*G[-z, y])/4 - (7*G[0, 1, z])/4 - 
      2*G[1 - z, y]*G[0, 1, z] + G[0, 1 - z, y]/4 + 
      2*G[0, z]*G[0, 1 - z, y] - 2*G[1, z]*G[0, -z, y] + G[1, 0, y]/2 + 
      (7*G[1, 0, z])/4 + 2*G[1 - z, y]*G[1, 0, z] + G[1 - z, 0, y]/4 - 
      2*G[1, z]*G[1 - z, -z, y] - (7*G[-z, 1 - z, y])/4 + 2*G[0, 0, 1, z] - 
      2*G[0, 1, 0, z] - 2*G[0, -z, 1 - z, y] - 2*G[1, 0, 1, z] + 
      2*G[1, 1, 0, z] - 2*G[1 - z, -z, 1 - z, y]))/(mh2*(1 - y)*z) + 
   (N*z*((-9*zeta3)/2 + (Pi^2*G[0, z])/4 - (Pi^2*G[1, z])/4 - 
      (Pi^2*G[1 - z, y])/4 - (3*G[1 - z, y]*G[0, 1, z])/2 + 
      (3*G[0, z]*G[0, 1 - z, y])/2 - (3*G[1, z]*G[0, -z, y])/2 + 
      (3*G[1 - z, y]*G[1, 0, z])/2 - (3*G[1, z]*G[1 - z, -z, y])/2 + 
      (3*G[0, 0, 1, z])/2 - (3*G[0, 1, 0, z])/2 - (3*G[0, -z, 1 - z, y])/2 - 
      (3*G[1, 0, 1, z])/2 + (3*G[1, 1, 0, z])/2 - (3*G[1 - z, -z, 1 - z, y])/
       2))/(mh2*(1 - y)^3) + (N*(-1/4*Pi^2 - 3*zeta3 + (Pi^2*G[0, z])/6 - 
      (Pi^2*G[1, z])/6 - (Pi^2*G[1 - z, y])/6 - (3*G[1, z]*G[-z, y])/2 - 
      (3*G[0, 1, z])/2 - G[1 - z, y]*G[0, 1, z] + G[0, z]*G[0, 1 - z, y] - 
      G[1, z]*G[0, -z, y] + (3*G[1, 0, z])/2 + G[1 - z, y]*G[1, 0, z] - 
      G[1, z]*G[1 - z, -z, y] - (3*G[-z, 1 - z, y])/2 + G[0, 0, 1, z] - 
      G[0, 1, 0, z] - G[0, -z, 1 - z, y] - G[1, 0, 1, z] + G[1, 1, 0, z] - 
      G[1 - z, -z, 1 - z, y]))/(mh2*(1 - y)^2) + 
   (Pi^2 + 12*zeta3 - (2*Pi^2*G[0, z])/3 + (2*Pi^2*G[1, z])/3 + 
     (2*Pi^2*G[1 - z, y])/3 + 6*G[1, z]*G[-z, y] + 6*G[0, 1, z] + 
     4*G[1 - z, y]*G[0, 1, z] - 4*G[0, z]*G[0, 1 - z, y] + 
     4*G[1, z]*G[0, -z, y] - 6*G[1, 0, z] - 4*G[1 - z, y]*G[1, 0, z] + 
     4*G[1, z]*G[1 - z, -z, y] + 6*G[-z, 1 - z, y] - 4*G[0, 0, 1, z] + 
     4*G[0, 1, 0, z] + 4*G[0, -z, 1 - z, y] + 4*G[1, 0, 1, z] - 
     4*G[1, 1, 0, z] + 4*G[1 - z, -z, 1 - z, y])/(mh2*N*(1 - y)^2) + 
   (z*(18*zeta3 - Pi^2*G[0, z] + Pi^2*G[1, z] + Pi^2*G[1 - z, y] + 
      6*G[1 - z, y]*G[0, 1, z] - 6*G[0, z]*G[0, 1 - z, y] + 
      6*G[1, z]*G[0, -z, y] - 6*G[1 - z, y]*G[1, 0, z] + 
      6*G[1, z]*G[1 - z, -z, y] - 6*G[0, 0, 1, z] + 6*G[0, 1, 0, z] + 
      6*G[0, -z, 1 - z, y] + 6*G[1, 0, 1, z] - 6*G[1, 1, 0, z] + 
      6*G[1 - z, -z, 1 - z, y]))/(mh2*N*(1 - y)^3) + 
   ((3*Pi^2)/2 + 24*zeta3 - 3*G[0, y] - (4*Pi^2*G[0, z])/3 + 
     G[0, y]*G[0, z] + (4*Pi^2*G[1, z])/3 - G[0, y]*G[1, z] + 
     (4*Pi^2*G[1 - z, y])/3 + 7*G[1, z]*G[-z, y] + 7*G[0, 1, z] + 
     8*G[1 - z, y]*G[0, 1, z] - G[0, 1 - z, y] - 8*G[0, z]*G[0, 1 - z, y] + 
     8*G[1, z]*G[0, -z, y] - 2*G[1, 0, y] - 7*G[1, 0, z] - 
     8*G[1 - z, y]*G[1, 0, z] - G[1 - z, 0, y] + 8*G[1, z]*G[1 - z, -z, y] + 
     7*G[-z, 1 - z, y] - 8*G[0, 0, 1, z] + 8*G[0, 1, 0, z] + 
     8*G[0, -z, 1 - z, y] + 8*G[1, 0, 1, z] - 8*G[1, 1, 0, z] + 
     8*G[1 - z, -z, 1 - z, y])/(mh2*N*(1 - y)*z) + 
   (G[0, y]/3 - G[0, z]/3 + (Pi^2*G[1, y])/6 - (Pi^2*G[1, z])/6 - 
     (4*G[0, y]*G[1, z])/3 + (4*G[0, z]*G[1 - z, y])/3 + (4*G[0, 1, z])/3 - 
     G[0, y]*G[0, 1, z] + 2*G[-z, y]*G[0, 1, z] - (4*G[0, 1 - z, y])/3 - 
     G[0, z]*G[0, 1 - z, y] + G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + 
     (4*G[1, 0, z])/3 - G[0, y]*G[1, 0, z] + 2*G[-z, y]*G[1, 0, z] - 
     (4*G[1 - z, 0, y])/3 - 2*G[1, z]*G[-z, 0, y] + 
     2*G[0, z]*G[-z, 1 - z, y] + 2*G[0, 0, 1, z] + G[0, 1, 0, y] + 
     G[0, 1, 0, z] + G[1, 0, 1, z] - G[1, 0, 1 - z, y] - G[1, 1, 0, y] + 
     2*G[1, 1, 0, z] - G[1, 1 - z, 0, y] - 2*G[-z, 0, 1 - z, y] - 
     2*G[-z, 1 - z, 0, y])/(mh2*N*(1 - y - z)^2) + 
   (Pi^2/6 + G[0, y]*G[0, z] + (Pi^2*G[1, y])/9 - (Pi^2*G[1, z])/9 - 
     (2*G[0, y]*G[0, 1, z])/3 + (4*G[-z, y]*G[0, 1, z])/3 - 
     (2*G[0, z]*G[0, 1 - z, y])/3 - G[1, 0, y] + (2*G[0, z]*G[1, 0, y])/3 - 
     (2*G[1, z]*G[1, 0, y])/3 - G[1, 0, z] - (2*G[0, y]*G[1, 0, z])/3 + 
     (4*G[-z, y]*G[1, 0, z])/3 - (4*G[1, z]*G[-z, 0, y])/3 + 
     (4*G[0, z]*G[-z, 1 - z, y])/3 + (4*G[0, 0, 1, z])/3 + 
     (2*G[0, 1, 0, y])/3 + (2*G[0, 1, 0, z])/3 + (2*G[1, 0, 1, z])/3 - 
     (2*G[1, 0, 1 - z, y])/3 - (2*G[1, 1, 0, y])/3 + (4*G[1, 1, 0, z])/3 - 
     (2*G[1, 1 - z, 0, y])/3 - (4*G[-z, 0, 1 - z, y])/3 - 
     (4*G[-z, 1 - z, 0, y])/3)/(mh2*N*(1 - y - z)^3) + 
   (N*(-G[0, y] + G[0, z] - (Pi^2*G[1, z])/12 + (G[0, y]*G[1, z])/6 - 
      (Pi^2*G[1 - z, y])/12 - (G[0, z]*G[1 - z, y])/6 - G[0, 1, z]/6 + 
      (G[1 - z, y]*G[0, 1, z])/3 + G[-z, y]*G[0, 1, z] + G[0, 1 - z, y]/6 - 
      G[0, z]*G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/3 + 
      G[1, z]*G[0, -z, y] - G[1, 0, y]/2 + G[1, 0, z]/3 - 
      (G[0, y]*G[1, 0, z])/2 - (G[1 - z, y]*G[1, 0, z])/6 + 
      G[-z, y]*G[1, 0, z] - (G[0, y]*G[1, 1, z])/3 + G[1 - z, 0, y]/6 - 
      (G[0, z]*G[1 - z, 0, y])/2 - (G[1, z]*G[1 - z, 0, y])/3 + 
      (G[0, z]*G[1 - z, 1 - z, y])/3 - G[1, z]*G[-z, 0, y] + 
      G[0, z]*G[-z, 1 - z, y] + (3*G[0, 1, 0, y])/2 + G[0, 1, 0, z]/2 + 
      G[0, 1, 1, z]/3 - G[0, 1 - z, 1 - z, y]/3 + G[0, -z, 1 - z, y] + 
      G[1, 0, 1, z]/3 - G[1, 1, 0, z]/6 - G[1 - z, 0, 1 - z, y]/3 + 
      (3*G[1 - z, 1, 0, y])/2 - G[1 - z, 1 - z, 0, y]/3 - 
      G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y]))/(mh2*(y + z)) + 
   (N*(-1/24*Pi^2 - (G[0, y]*G[0, z])/4 - (Pi^2*G[1, y])/36 + 
      (Pi^2*G[1, z])/36 + (G[0, y]*G[0, 1, z])/6 - (G[-z, y]*G[0, 1, z])/3 + 
      (G[0, z]*G[0, 1 - z, y])/6 + G[1, 0, y]/4 - (G[0, z]*G[1, 0, y])/6 + 
      (G[1, z]*G[1, 0, y])/6 + G[1, 0, z]/4 + (G[0, y]*G[1, 0, z])/6 - 
      (G[-z, y]*G[1, 0, z])/3 + (G[1, z]*G[-z, 0, y])/3 - 
      (G[0, z]*G[-z, 1 - z, y])/3 - G[0, 0, 1, z]/3 - G[0, 1, 0, y]/6 - 
      G[0, 1, 0, z]/6 - G[1, 0, 1, z]/6 + G[1, 0, 1 - z, y]/6 + 
      G[1, 1, 0, y]/6 - G[1, 1, 0, z]/3 + G[1, 1 - z, 0, y]/6 + 
      G[-z, 0, 1 - z, y]/3 + G[-z, 1 - z, 0, y]/3))/(mh2*(1 - y - z)^3) + 
   (N*(-1/12*G[0, y] + G[0, z]/12 - (Pi^2*G[1, y])/24 + (Pi^2*G[1, z])/24 + 
      (G[0, y]*G[1, z])/3 - (G[0, z]*G[1 - z, y])/3 - G[0, 1, z]/3 + 
      (G[0, y]*G[0, 1, z])/4 - (G[-z, y]*G[0, 1, z])/2 + G[0, 1 - z, y]/3 + 
      (G[0, z]*G[0, 1 - z, y])/4 - (G[0, z]*G[1, 0, y])/4 + 
      (G[1, z]*G[1, 0, y])/4 - G[1, 0, z]/3 + (G[0, y]*G[1, 0, z])/4 - 
      (G[-z, y]*G[1, 0, z])/2 + G[1 - z, 0, y]/3 + (G[1, z]*G[-z, 0, y])/2 - 
      (G[0, z]*G[-z, 1 - z, y])/2 - G[0, 0, 1, z]/2 - G[0, 1, 0, y]/4 - 
      G[0, 1, 0, z]/4 - G[1, 0, 1, z]/4 + G[1, 0, 1 - z, y]/4 + 
      G[1, 1, 0, y]/4 - G[1, 1, 0, z]/2 + G[1, 1 - z, 0, y]/4 + 
      G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2))/(mh2*(1 - y - z)^2) + 
   (4*G[0, y] - 4*G[0, z] + (Pi^2*G[1, z])/3 - (2*G[0, y]*G[1, z])/3 + 
     (Pi^2*G[1 - z, y])/3 + (2*G[0, z]*G[1 - z, y])/3 + (2*G[0, 1, z])/3 - 
     (4*G[1 - z, y]*G[0, 1, z])/3 - 4*G[-z, y]*G[0, 1, z] - 
     (2*G[0, 1 - z, y])/3 + 4*G[0, z]*G[0, 1 - z, y] + 
     (4*G[1, z]*G[0, 1 - z, y])/3 - 4*G[1, z]*G[0, -z, y] + 2*G[1, 0, y] - 
     (4*G[1, 0, z])/3 + 2*G[0, y]*G[1, 0, z] + (2*G[1 - z, y]*G[1, 0, z])/3 - 
     4*G[-z, y]*G[1, 0, z] + (4*G[0, y]*G[1, 1, z])/3 - 
     (2*G[1 - z, 0, y])/3 + 2*G[0, z]*G[1 - z, 0, y] + 
     (4*G[1, z]*G[1 - z, 0, y])/3 - (4*G[0, z]*G[1 - z, 1 - z, y])/3 + 
     4*G[1, z]*G[-z, 0, y] - 4*G[0, z]*G[-z, 1 - z, y] - 6*G[0, 1, 0, y] - 
     2*G[0, 1, 0, z] - (4*G[0, 1, 1, z])/3 + (4*G[0, 1 - z, 1 - z, y])/3 - 
     4*G[0, -z, 1 - z, y] - (4*G[1, 0, 1, z])/3 + (2*G[1, 1, 0, z])/3 + 
     (4*G[1 - z, 0, 1 - z, y])/3 - 6*G[1 - z, 1, 0, y] + 
     (4*G[1 - z, 1 - z, 0, y])/3 + 4*G[-z, 0, 1 - z, y] + 
     4*G[-z, 1 - z, 0, y])/(mh2*N*(y + z)) + 
   (2*G[1, z] + 2*G[1 - z, y] + 4*G[0, z]*G[1 - z, y] - 
     (8*G[1, z]*G[1 - z, y])/3 - 4*G[1, z]*G[-z, y] - 
     4*G[1 - z, y]*G[0, 1, z] - 4*G[-z, y]*G[0, 1, z] + 
     2*G[0, z]*G[0, 1 - z, y] + 4*G[1, z]*G[0, 1 - z, y] - 
     2*G[1, z]*G[0, -z, y] + 4*G[1, 0, y] - 2*G[-z, y]*G[1, 0, z] - 
     (8*G[1, 1, z])/3 + 4*G[0, y]*G[1, 1, z] - 2*G[-z, y]*G[1, 1, z] + 
     4*G[1, z]*G[1 - z, 0, y] - (8*G[1 - z, 1 - z, y])/3 - 
     2*G[0, z]*G[1 - z, 1 - z, y] - 2*G[1, z]*G[1 - z, -z, y] + 
     4*G[1, z]*G[-z, 0, y] - 4*G[-z, 1 - z, y] - 2*G[0, z]*G[-z, 1 - z, y] - 
     2*G[1, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, -z, y] - 4*G[0, 1, 0, y] - 
     4*G[0, 1, 1, z] + 4*G[0, 1 - z, 1 - z, y] - 2*G[0, -z, 1 - z, y] - 
     4*G[1, 0, 1, z] + 4*G[1 - z, 0, 1 - z, y] - 4*G[1 - z, 1, 0, y] + 
     4*G[1 - z, 1 - z, 0, y] - 2*G[1 - z, -z, 1 - z, y] + 
     4*G[-z, 0, 1 - z, y] + 4*G[-z, 1 - z, 0, y] - 2*G[-z, 1 - z, 1 - z, y] - 
     2*G[-z, -z, 1 - z, y])/(mh2*N*y*z) + 
   (-1/9*Pi^2 - (2*G[0, y]*G[0, z])/3 + (2*Pi^2*G[1, z])/9 + 
     (4*G[0, y]*G[0, 1, z])/3 - (8*G[-z, y]*G[0, 1, z])/3 + 
     (4*G[0, z]*G[0, 1 - z, y])/3 + (2*G[1, 0, y])/3 + (2*G[1, 0, z])/3 + 
     (4*G[0, y]*G[1, 0, z])/3 - (4*G[-z, y]*G[1, 0, z])/3 + 
     (4*G[1, z]*G[-z, 0, y])/3 - (4*G[0, z]*G[-z, 1 - z, y])/3 - 
     (4*G[1, z]*G[-z, -z, y])/3 - (8*G[0, 0, 1, z])/3 - (4*G[0, 1, 0, y])/3 - 
     (4*G[0, 1, 0, z])/3 - (4*G[1, 0, 1, z])/3 - (8*G[1, 1, 0, z])/3 + 
     (4*G[-z, 0, 1 - z, y])/3 + (4*G[-z, 1 - z, 0, y])/3 - 
     (4*G[-z, -z, 1 - z, y])/3)/(mh2*N*(1 - y - z)^3*z) + 
   (-1/3*G[0, y] + (Pi^2*G[1, z])/6 + (4*G[0, y]*G[1, z])/3 - 
     (2*G[0, z]*G[1 - z, y])/3 - (4*G[1, z]*G[-z, y])/3 - 2*G[0, 1, z] + 
     G[0, y]*G[0, 1, z] - 2*G[-z, y]*G[0, 1, z] + (4*G[0, 1 - z, y])/3 + 
     G[0, z]*G[0, 1 - z, y] - (2*G[1, 0, y])/3 - (2*G[1, 0, z])/3 + 
     G[0, y]*G[1, 0, z] - G[-z, y]*G[1, 0, z] + (4*G[1 - z, 0, y])/3 + 
     G[1, z]*G[-z, 0, y] - (4*G[-z, 1 - z, y])/3 - G[0, z]*G[-z, 1 - z, y] - 
     G[1, z]*G[-z, -z, y] - 2*G[0, 0, 1, z] - G[0, 1, 0, y] - G[0, 1, 0, z] - 
     G[1, 0, 1, z] - 2*G[1, 1, 0, z] + G[-z, 0, 1 - z, y] + 
     G[-z, 1 - z, 0, y] - G[-z, -z, 1 - z, y])/(mh2*N*(1 - y - z)^2*z) + 
   (N*(G[1, z] + G[0, y]*G[1, z] + G[1 - z, y] + G[0, z]*G[1 - z, y] - 
      (4*G[1, z]*G[1 - z, y])/3 - 2*G[1, z]*G[-z, y] - G[0, 1, z] - 
      (G[1 - z, y]*G[0, 1, z])/2 - (G[-z, y]*G[0, 1, z])/2 + G[0, 1 - z, y] - 
      (G[0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, y])/2 + 
      (G[1, z]*G[0, -z, y])/2 + G[1, 0, z] + (G[-z, y]*G[1, 0, z])/2 - 
      (4*G[1, 1, z])/3 + (G[0, y]*G[1, 1, z])/2 - G[-z, y]*G[1, 1, z] + 
      G[1 - z, 0, y] + (G[1, z]*G[1 - z, 0, y])/2 - (4*G[1 - z, 1 - z, y])/
       3 + (G[0, z]*G[1 - z, 1 - z, y])/2 - G[1, z]*G[1 - z, -z, y] + 
      (G[1, z]*G[-z, 0, y])/2 - 2*G[-z, 1 - z, y] + (G[0, z]*G[-z, 1 - z, y])/
       2 - G[1, z]*G[-z, 1 - z, y] - G[1, z]*G[-z, -z, y] - G[0, 1, 0, y]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y]/2 - 
      G[1, 0, 1, z]/2 + G[1 - z, 0, 1 - z, y]/2 - G[1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 0, y]/2 - G[1 - z, -z, 1 - z, y] + 
      G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2 - G[-z, 1 - z, 1 - z, y] - 
      G[-z, -z, 1 - z, y]))/(mh2*z*(y + z)) + 
   ((Pi^2*G[1, y])/9 + (2*G[0, z]*G[1, 0, y])/3 - (2*G[1, z]*G[1, 0, y])/3 + 
     (2*G[-z, y]*G[1, 0, z])/3 - (2*G[1, z]*G[-z, 0, y])/3 + 
     (2*G[0, z]*G[-z, 1 - z, y])/3 - (2*G[1, z]*G[-z, -z, y])/3 - 
     (2*G[1, 0, 1 - z, y])/3 - (2*G[1, 1, 0, y])/3 - 
     (2*G[1, 1 - z, 0, y])/3 - (2*G[-z, 0, 1 - z, y])/3 - 
     (2*G[-z, 1 - z, 0, y])/3 - (2*G[-z, -z, 1 - z, y])/3)/
    (mh2*N*y*(1 - z)^3) + ((Pi^2*G[1, y])/9 + (2*G[0, z]*G[1, 0, y])/3 - 
     (2*G[1, z]*G[1, 0, y])/3 + (2*G[-z, y]*G[1, 0, z])/3 - 
     (2*G[1, z]*G[-z, 0, y])/3 + (2*G[0, z]*G[-z, 1 - z, y])/3 - 
     (2*G[1, z]*G[-z, -z, y])/3 - (2*G[1, 0, 1 - z, y])/3 - 
     (2*G[1, 1, 0, y])/3 - (2*G[1, 1 - z, 0, y])/3 - 
     (2*G[-z, 0, 1 - z, y])/3 - (2*G[-z, 1 - z, 0, y])/3 - 
     (2*G[-z, -z, 1 - z, y])/3)/(mh2*N*y^2*(1 - z)^2) + 
   ((Pi^2*G[1, y])/9 + (2*G[0, z]*G[1, 0, y])/3 - (2*G[1, z]*G[1, 0, y])/3 + 
     (2*G[-z, y]*G[1, 0, z])/3 - (2*G[1, z]*G[-z, 0, y])/3 + 
     (2*G[0, z]*G[-z, 1 - z, y])/3 - (2*G[1, z]*G[-z, -z, y])/3 - 
     (2*G[1, 0, 1 - z, y])/3 - (2*G[1, 1, 0, y])/3 - 
     (2*G[1, 1 - z, 0, y])/3 - (2*G[-z, 0, 1 - z, y])/3 - 
     (2*G[-z, 1 - z, 0, y])/3 - (2*G[-z, -z, 1 - z, y])/3)/
    (mh2*N*(1 - z)^3*(1 - y - z)) + 
   (N*(-1/12*G[0, z] + (Pi^2*G[1, y])/24 - (G[0, y]*G[1, z])/6 + 
      (G[0, z]*G[1 - z, y])/12 - (G[1, z]*G[-z, y])/12 - G[0, 1 - z, y]/6 + 
      (G[0, z]*G[1, 0, y])/4 - (G[1, z]*G[1, 0, y])/4 + G[1, 0, z]/6 + 
      (G[-z, y]*G[1, 0, z])/4 - G[1 - z, 0, y]/6 - (G[1, z]*G[-z, 0, y])/4 - 
      G[-z, 1 - z, y]/12 + (G[0, z]*G[-z, 1 - z, y])/4 - 
      (G[1, z]*G[-z, -z, y])/4 - G[1, 0, 1 - z, y]/4 - G[1, 1, 0, y]/4 - 
      G[1, 1 - z, 0, y]/4 - G[-z, 0, 1 - z, y]/4 - G[-z, 1 - z, 0, y]/4 - 
      G[-z, -z, 1 - z, y]/4))/(mh2*y*(1 - z)) + 
   (N*(-1/12*G[0, z] + (Pi^2*G[1, y])/24 - (G[0, y]*G[1, z])/6 + 
      (G[0, z]*G[1 - z, y])/12 - (G[1, z]*G[-z, y])/12 - G[0, 1 - z, y]/6 + 
      (G[0, z]*G[1, 0, y])/4 - (G[1, z]*G[1, 0, y])/4 + G[1, 0, z]/6 + 
      (G[-z, y]*G[1, 0, z])/4 - G[1 - z, 0, y]/6 - (G[1, z]*G[-z, 0, y])/4 - 
      G[-z, 1 - z, y]/12 + (G[0, z]*G[-z, 1 - z, y])/4 - 
      (G[1, z]*G[-z, -z, y])/4 - G[1, 0, 1 - z, y]/4 - G[1, 1, 0, y]/4 - 
      G[1, 1 - z, 0, y]/4 - G[-z, 0, 1 - z, y]/4 - G[-z, 1 - z, 0, y]/4 - 
      G[-z, -z, 1 - z, y]/4))/(mh2*(1 - z)*(1 - y - z)) + 
   (N*((Pi^2*G[1, y])/36 + (G[0, z]*G[1, 0, y])/6 - (G[1, z]*G[1, 0, y])/6 + 
      (G[-z, y]*G[1, 0, z])/6 - (G[1, z]*G[-z, 0, y])/6 + 
      (G[0, z]*G[-z, 1 - z, y])/6 - (G[1, z]*G[-z, -z, y])/6 - 
      G[1, 0, 1 - z, y]/6 - G[1, 1, 0, y]/6 - G[1, 1 - z, 0, y]/6 - 
      G[-z, 0, 1 - z, y]/6 - G[-z, 1 - z, 0, y]/6 - G[-z, -z, 1 - z, y]/6))/
    (mh2*(1 - z)*(1 - y - z)^3) + 
   (N*((Pi^2*G[1, z])/36 + (G[0, y]*G[0, 1, z])/6 - (G[-z, y]*G[0, 1, z])/3 + 
      (G[0, z]*G[0, 1 - z, y])/6 + (G[0, y]*G[1, 0, z])/6 - 
      (G[-z, y]*G[1, 0, z])/6 + (G[1, z]*G[-z, 0, y])/6 - 
      (G[0, z]*G[-z, 1 - z, y])/6 - (G[1, z]*G[-z, -z, y])/6 - 
      G[0, 0, 1, z]/3 - G[0, 1, 0, y]/6 - G[0, 1, 0, z]/6 - G[1, 0, 1, z]/6 - 
      G[1, 1, 0, z]/3 + G[-z, 0, 1 - z, y]/6 + G[-z, 1 - z, 0, y]/6 - 
      G[-z, -z, 1 - z, y]/6))/(mh2*(1 - y - z)^3*z^2) + 
   (N*(-1/36*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/6 + 
      (G[1, z]*G[1, 0, y])/6 - (G[-z, y]*G[1, 0, z])/6 + 
      (G[1, z]*G[-z, 0, y])/6 - (G[0, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 + G[1, 0, 1 - z, y]/6 + G[1, 1, 0, y]/6 + 
      G[1, 1 - z, 0, y]/6 + G[-z, 0, 1 - z, y]/6 + G[-z, 1 - z, 0, y]/6 + 
      G[-z, -z, 1 - z, y]/6))/(mh2*y*(1 - z)^3) + 
   (N*(-1/36*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/6 + 
      (G[1, z]*G[1, 0, y])/6 - (G[-z, y]*G[1, 0, z])/6 + 
      (G[1, z]*G[-z, 0, y])/6 - (G[0, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 + G[1, 0, 1 - z, y]/6 + G[1, 1, 0, y]/6 + 
      G[1, 1 - z, 0, y]/6 + G[-z, 0, 1 - z, y]/6 + G[-z, 1 - z, 0, y]/6 + 
      G[-z, -z, 1 - z, y]/6))/(mh2*y^2*(1 - z)^2) + 
   (N*(-1/36*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/6 + 
      (G[1, z]*G[1, 0, y])/6 - (G[-z, y]*G[1, 0, z])/6 + 
      (G[1, z]*G[-z, 0, y])/6 - (G[0, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 + G[1, 0, 1 - z, y]/6 + G[1, 1, 0, y]/6 + 
      G[1, 1 - z, 0, y]/6 + G[-z, 0, 1 - z, y]/6 + G[-z, 1 - z, 0, y]/6 + 
      G[-z, -z, 1 - z, y]/6))/(mh2*(1 - z)^3*(1 - y - z)) + 
   (N*(G[0, y]/12 - (Pi^2*G[1, z])/24 - (G[0, y]*G[1, z])/3 + 
      (G[0, z]*G[1 - z, y])/6 + (G[1, z]*G[-z, y])/3 + G[0, 1, z]/2 - 
      (G[0, y]*G[0, 1, z])/4 + (G[-z, y]*G[0, 1, z])/2 - G[0, 1 - z, y]/3 - 
      (G[0, z]*G[0, 1 - z, y])/4 + G[1, 0, y]/6 + G[1, 0, z]/6 - 
      (G[0, y]*G[1, 0, z])/4 + (G[-z, y]*G[1, 0, z])/4 - G[1 - z, 0, y]/3 - 
      (G[1, z]*G[-z, 0, y])/4 + G[-z, 1 - z, y]/3 + (G[0, z]*G[-z, 1 - z, y])/
       4 + (G[1, z]*G[-z, -z, y])/4 + G[0, 0, 1, z]/2 + G[0, 1, 0, y]/4 + 
      G[0, 1, 0, z]/4 + G[1, 0, 1, z]/4 + G[1, 1, 0, z]/2 - 
      G[-z, 0, 1 - z, y]/4 - G[-z, 1 - z, 0, y]/4 + G[-z, -z, 1 - z, y]/4))/
    (mh2*(1 - y - z)^2*z) + (N*(Pi^2/36 + (G[0, y]*G[0, z])/6 - 
      (Pi^2*G[1, z])/18 - (G[0, y]*G[0, 1, z])/3 + (2*G[-z, y]*G[0, 1, z])/
       3 - (G[0, z]*G[0, 1 - z, y])/3 - G[1, 0, y]/6 - G[1, 0, z]/6 - 
      (G[0, y]*G[1, 0, z])/3 + (G[-z, y]*G[1, 0, z])/3 - 
      (G[1, z]*G[-z, 0, y])/3 + (G[0, z]*G[-z, 1 - z, y])/3 + 
      (G[1, z]*G[-z, -z, y])/3 + (2*G[0, 0, 1, z])/3 + G[0, 1, 0, y]/3 + 
      G[0, 1, 0, z]/3 + G[1, 0, 1, z]/3 + (2*G[1, 1, 0, z])/3 - 
      G[-z, 0, 1 - z, y]/3 - G[-z, 1 - z, 0, y]/3 + G[-z, -z, 1 - z, y]/3))/
    (mh2*(1 - y - z)^3*z) + (N*(-1/2*G[1, z] - G[1 - z, y]/2 - 
      G[0, z]*G[1 - z, y] + (2*G[1, z]*G[1 - z, y])/3 + G[1, z]*G[-z, y] + 
      G[1 - z, y]*G[0, 1, z] + G[-z, y]*G[0, 1, z] - (G[0, z]*G[0, 1 - z, y])/
       2 - G[1, z]*G[0, 1 - z, y] + (G[1, z]*G[0, -z, y])/2 - G[1, 0, y] + 
      (G[-z, y]*G[1, 0, z])/2 + (2*G[1, 1, z])/3 - G[0, y]*G[1, 1, z] + 
      (G[-z, y]*G[1, 1, z])/2 - G[1, z]*G[1 - z, 0, y] + 
      (2*G[1 - z, 1 - z, y])/3 + (G[0, z]*G[1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, -z, y])/2 - G[1, z]*G[-z, 0, y] + G[-z, 1 - z, y] + 
      (G[0, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[-z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, y])/2 + G[0, 1, 0, y] + G[0, 1, 1, z] - 
      G[0, 1 - z, 1 - z, y] + G[0, -z, 1 - z, y]/2 + G[1, 0, 1, z] - 
      G[1 - z, 0, 1 - z, y] + G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y] + 
      G[1 - z, -z, 1 - z, y]/2 - G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y] + 
      G[-z, 1 - z, 1 - z, y]/2 + G[-z, -z, 1 - z, y]/2))/(mh2*y*z) + 
   (-1/9*(Pi^2*G[1, z]) - (2*G[0, y]*G[0, 1, z])/3 + 
     (4*G[-z, y]*G[0, 1, z])/3 - (2*G[0, z]*G[0, 1 - z, y])/3 - 
     (2*G[0, y]*G[1, 0, z])/3 + (2*G[-z, y]*G[1, 0, z])/3 - 
     (2*G[1, z]*G[-z, 0, y])/3 + (2*G[0, z]*G[-z, 1 - z, y])/3 + 
     (2*G[1, z]*G[-z, -z, y])/3 + (4*G[0, 0, 1, z])/3 + (2*G[0, 1, 0, y])/3 + 
     (2*G[0, 1, 0, z])/3 + (2*G[1, 0, 1, z])/3 + (4*G[1, 1, 0, z])/3 - 
     (2*G[-z, 0, 1 - z, y])/3 - (2*G[-z, 1 - z, 0, y])/3 + 
     (2*G[-z, -z, 1 - z, y])/3)/(mh2*N*(1 - y - z)^3*z^2) + 
   (-1/9*(Pi^2*G[1, y]) - (2*G[0, z]*G[1, 0, y])/3 + 
     (2*G[1, z]*G[1, 0, y])/3 - (2*G[-z, y]*G[1, 0, z])/3 + 
     (2*G[1, z]*G[-z, 0, y])/3 - (2*G[0, z]*G[-z, 1 - z, y])/3 + 
     (2*G[1, z]*G[-z, -z, y])/3 + (2*G[1, 0, 1 - z, y])/3 + 
     (2*G[1, 1, 0, y])/3 + (2*G[1, 1 - z, 0, y])/3 + 
     (2*G[-z, 0, 1 - z, y])/3 + (2*G[-z, 1 - z, 0, y])/3 + 
     (2*G[-z, -z, 1 - z, y])/3)/(mh2*N*(1 - z)*(1 - y - z)^3) + 
   (G[0, z]/3 - (Pi^2*G[1, y])/6 + (2*G[0, y]*G[1, z])/3 - 
     (G[0, z]*G[1 - z, y])/3 + (G[1, z]*G[-z, y])/3 + (2*G[0, 1 - z, y])/3 - 
     G[0, z]*G[1, 0, y] + G[1, z]*G[1, 0, y] - (2*G[1, 0, z])/3 - 
     G[-z, y]*G[1, 0, z] + (2*G[1 - z, 0, y])/3 + G[1, z]*G[-z, 0, y] + 
     G[-z, 1 - z, y]/3 - G[0, z]*G[-z, 1 - z, y] + G[1, z]*G[-z, -z, y] + 
     G[1, 0, 1 - z, y] + G[1, 1, 0, y] + G[1, 1 - z, 0, y] + 
     G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + G[-z, -z, 1 - z, y])/
    (mh2*N*y*(1 - z)) + (G[0, z]/3 - (Pi^2*G[1, y])/6 + 
     (2*G[0, y]*G[1, z])/3 - (G[0, z]*G[1 - z, y])/3 + (G[1, z]*G[-z, y])/3 + 
     (2*G[0, 1 - z, y])/3 - G[0, z]*G[1, 0, y] + G[1, z]*G[1, 0, y] - 
     (2*G[1, 0, z])/3 - G[-z, y]*G[1, 0, z] + (2*G[1 - z, 0, y])/3 + 
     G[1, z]*G[-z, 0, y] + G[-z, 1 - z, y]/3 - G[0, z]*G[-z, 1 - z, y] + 
     G[1, z]*G[-z, -z, y] + G[1, 0, 1 - z, y] + G[1, 1, 0, y] + 
     G[1, 1 - z, 0, y] + G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] + 
     G[-z, -z, 1 - z, y])/(mh2*N*(1 - z)*(1 - y - z)) + 
   (-4*G[1, z] - 4*G[0, y]*G[1, z] - 4*G[1 - z, y] - 4*G[0, z]*G[1 - z, y] + 
     (16*G[1, z]*G[1 - z, y])/3 + 8*G[1, z]*G[-z, y] + 4*G[0, 1, z] + 
     2*G[1 - z, y]*G[0, 1, z] + 2*G[-z, y]*G[0, 1, z] - 4*G[0, 1 - z, y] + 
     2*G[0, z]*G[0, 1 - z, y] - 2*G[1, z]*G[0, 1 - z, y] - 
     2*G[1, z]*G[0, -z, y] - 4*G[1, 0, z] - 2*G[-z, y]*G[1, 0, z] + 
     (16*G[1, 1, z])/3 - 2*G[0, y]*G[1, 1, z] + 4*G[-z, y]*G[1, 1, z] - 
     4*G[1 - z, 0, y] - 2*G[1, z]*G[1 - z, 0, y] + (16*G[1 - z, 1 - z, y])/
      3 - 2*G[0, z]*G[1 - z, 1 - z, y] + 4*G[1, z]*G[1 - z, -z, y] - 
     2*G[1, z]*G[-z, 0, y] + 8*G[-z, 1 - z, y] - 2*G[0, z]*G[-z, 1 - z, y] + 
     4*G[1, z]*G[-z, 1 - z, y] + 4*G[1, z]*G[-z, -z, y] + 2*G[0, 1, 0, y] + 
     2*G[0, 1, 1, z] - 2*G[0, 1 - z, 1 - z, y] - 2*G[0, -z, 1 - z, y] + 
     2*G[1, 0, 1, z] - 2*G[1 - z, 0, 1 - z, y] + 2*G[1 - z, 1, 0, y] - 
     2*G[1 - z, 1 - z, 0, y] + 4*G[1 - z, -z, 1 - z, y] - 
     2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] + 4*G[-z, 1 - z, 1 - z, y] + 
     4*G[-z, -z, 1 - z, y])/(mh2*N*z*(y + z)) + 
   ((-2*G[0, y])/3 + (2*Pi^2*G[0, y])/3 + (2*G[0, z])/3 - 
     (2*Pi^2*G[0, z])/3 + (Pi^2*G[1, y])/18 - 6*zeta3*G[1, y] + 
     (Pi^2*G[0, z]*G[1, y])/3 + (5*Pi^2*G[1, z])/18 + 6*zeta3*G[1, z] - 
     (14*G[0, y]*G[1, z])/3 - (Pi^2*G[1, y]*G[1, z])/3 + 
     (Pi^2*G[1 - z, y])/3 + (14*G[0, z]*G[1 - z, y])/3 - 
     (Pi^2*G[0, z]*G[1 - z, y])/3 + (14*G[0, 1, z])/3 + 
     (11*G[0, y]*G[0, 1, z])/3 + 3*G[1 - z, y]*G[0, 1, z] - 
     (G[-z, y]*G[0, 1, z])/3 - (14*G[0, 1 - z, y])/3 - 
     (10*G[0, z]*G[0, 1 - z, y])/3 - 3*G[1, z]*G[0, 1 - z, y] + 
     7*G[1, z]*G[0, -z, y] + 6*G[1, 0, y] - (2*G[0, z]*G[1, 0, y])/3 + 
     (2*G[1, z]*G[1, 0, y])/3 - (4*G[1, 0, z])/3 - (Pi^2*G[1, 0, z])/3 + 
     (8*G[0, y]*G[1, 0, z])/3 - 3*G[1 - z, y]*G[1, 0, z] - 
     (G[-z, y]*G[1, 0, z])/3 - 2*G[0, -z, y]*G[1, 0, z] + 
     (Pi^2*G[1, 1, z])/3 - 3*G[0, y]*G[1, 1, z] + 2*G[0, -z, y]*G[1, 1, z] - 
     (Pi^2*G[1, 1 - z, y])/3 - 2*G[0, 1, z]*G[1, 1 - z, y] + 
     2*G[1, 0, z]*G[1, 1 - z, y] - (14*G[1 - z, 0, y])/3 + 
     (Pi^2*G[1 - z, 0, y])/3 + 2*G[0, z]*G[1 - z, 0, y] - 
     3*G[1, z]*G[1 - z, 0, y] + 2*G[0, 1, z]*G[1 - z, 0, y] + 
     3*G[0, z]*G[1 - z, 1 - z, y] - 2*G[1, 0, z]*G[1 - z, 1 - z, y] + 
     (G[1, z]*G[-z, 0, y])/3 - 2*G[1, 1, z]*G[-z, 0, y] - 
     (G[0, z]*G[-z, 1 - z, y])/3 + 2*G[0, 1, z]*G[-z, 1 - z, y] + 
     2*G[0, 1, z]*G[-z, -z, y] + 2*G[1, 0, z]*G[-z, -z, y] - 
     (22*G[0, 0, 1, z])/3 + 2*G[1, y]*G[0, 0, 1, z] - 
     4*G[1 - z, y]*G[0, 0, 1, z] + 2*G[0, z]*G[0, 0, 1 - z, y] - 
     2*G[1, z]*G[0, 0, -z, y] - (17*G[0, 1, 0, y])/3 + (4*G[0, 1, 0, z])/3 - 
     2*G[1, y]*G[0, 1, 0, z] + 2*G[1 - z, y]*G[0, 1, 0, z] + 
     3*G[0, 1, 1, z] + 2*G[-z, y]*G[0, 1, 1, z] - 3*G[0, 1 - z, 1 - z, y] - 
     2*G[0, z]*G[0, 1 - z, 1 - z, y] + 2*G[1, z]*G[0, 1 - z, -z, y] + 
     7*G[0, -z, 1 - z, y] - 2*G[0, z]*G[0, -z, 1 - z, y] + 
     2*G[1, z]*G[0, -z, 1 - z, y] + 2*G[1, z]*G[0, -z, -z, y] + 
     (7*G[1, 0, 1, z])/3 - 2*G[1, y]*G[1, 0, 1, z] + 
     2*G[-z, y]*G[1, 0, 1, z] + (2*G[1, 0, 1 - z, y])/3 + 
     2*G[0, z]*G[1, 0, 1 - z, y] - 2*G[1, z]*G[1, 0, -z, y] - 
     G[1, 1, 0, y]/3 - (10*G[1, 1, 0, z])/3 + 2*G[1, y]*G[1, 1, 0, z] - 
     2*G[1 - z, y]*G[1, 1, 0, z] + (2*G[1, 1 - z, 0, y])/3 - 
     2*G[1, z]*G[1, 1 - z, -z, y] - 3*G[1 - z, 0, 1 - z, y] - 
     2*G[0, z]*G[1 - z, 0, 1 - z, y] + 4*G[1, z]*G[1 - z, 0, -z, y] + 
     2*G[1 - z, 1, 0, y] - 3*G[1 - z, 1 - z, 0, y] + G[-z, 0, 1 - z, y]/3 - 
     2*G[0, z]*G[-z, 0, 1 - z, y] - 2*G[1, z]*G[-z, 0, 1 - z, y] + 
     2*G[1, z]*G[-z, 0, -z, y] + G[-z, 1 - z, 0, y]/3 - 
     2*G[1, z]*G[-z, 1 - z, 0, y] + 2*G[0, z]*G[-z, 1 - z, 1 - z, y] - 
     2*G[1, z]*G[-z, -z, 0, y] + 2*G[0, z]*G[-z, -z, 1 - z, y] - 
     2*G[0, 0, -z, 1 - z, y] + 2*G[0, 1 - z, -z, 1 - z, y] + 
     2*G[0, -z, 1 - z, 1 - z, y] + 2*G[0, -z, -z, 1 - z, y] - 
     2*G[1, 0, 0, 1, z] + 2*G[1, 0, 1, 0, z] - 2*G[1, 0, -z, 1 - z, y] + 
     2*G[1, 1, 0, 1, z] - 2*G[1, 1, 1, 0, z] - 2*G[1, 1 - z, -z, 1 - z, y] - 
     2*G[1 - z, 0, 1, 0, y] + 4*G[1 - z, 0, -z, 1 - z, y] + 
     2*G[1 - z, 1 - z, 1, 0, y] + 2*G[-z, 0, 1, 0, y] - 
     2*G[-z, 0, 1 - z, 1 - z, y] + 2*G[-z, 0, -z, 1 - z, y] - 
     2*G[-z, 1 - z, 0, 1 - z, y] + 2*G[-z, 1 - z, 1, 0, y] - 
     2*G[-z, 1 - z, 1 - z, 0, y] - 2*G[-z, -z, 0, 1 - z, y] - 
     2*G[-z, -z, 1 - z, 0, y])/(mh2*N*(1 - y - z)) + 
   (N*(G[0, y]/6 - (Pi^2*G[0, y])/6 - G[0, z]/6 + (Pi^2*G[0, z])/6 - 
      (Pi^2*G[1, y])/72 + (3*zeta3*G[1, y])/2 - (Pi^2*G[0, z]*G[1, y])/12 - 
      (5*Pi^2*G[1, z])/72 - (3*zeta3*G[1, z])/2 + (7*G[0, y]*G[1, z])/6 + 
      (Pi^2*G[1, y]*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 - 
      (7*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[0, z]*G[1 - z, y])/12 - 
      (7*G[0, 1, z])/6 - (11*G[0, y]*G[0, 1, z])/12 - 
      (3*G[1 - z, y]*G[0, 1, z])/4 + (G[-z, y]*G[0, 1, z])/12 + 
      (7*G[0, 1 - z, y])/6 + (5*G[0, z]*G[0, 1 - z, y])/6 + 
      (3*G[1, z]*G[0, 1 - z, y])/4 - (7*G[1, z]*G[0, -z, y])/4 - 
      (3*G[1, 0, y])/2 + (G[0, z]*G[1, 0, y])/6 - (G[1, z]*G[1, 0, y])/6 + 
      G[1, 0, z]/3 + (Pi^2*G[1, 0, z])/12 - (2*G[0, y]*G[1, 0, z])/3 + 
      (3*G[1 - z, y]*G[1, 0, z])/4 + (G[-z, y]*G[1, 0, z])/12 + 
      (G[0, -z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/12 + 
      (3*G[0, y]*G[1, 1, z])/4 - (G[0, -z, y]*G[1, 1, z])/2 + 
      (Pi^2*G[1, 1 - z, y])/12 + (G[0, 1, z]*G[1, 1 - z, y])/2 - 
      (G[1, 0, z]*G[1, 1 - z, y])/2 + (7*G[1 - z, 0, y])/6 - 
      (Pi^2*G[1 - z, 0, y])/12 - (G[0, z]*G[1 - z, 0, y])/2 + 
      (3*G[1, z]*G[1 - z, 0, y])/4 - (G[0, 1, z]*G[1 - z, 0, y])/2 - 
      (3*G[0, z]*G[1 - z, 1 - z, y])/4 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[-z, 0, y])/12 + (G[1, 1, z]*G[-z, 0, y])/2 + 
      (G[0, z]*G[-z, 1 - z, y])/12 - (G[0, 1, z]*G[-z, 1 - z, y])/2 - 
      (G[0, 1, z]*G[-z, -z, y])/2 - (G[1, 0, z]*G[-z, -z, y])/2 + 
      (11*G[0, 0, 1, z])/6 - (G[1, y]*G[0, 0, 1, z])/2 + 
      G[1 - z, y]*G[0, 0, 1, z] - (G[0, z]*G[0, 0, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, -z, y])/2 + (17*G[0, 1, 0, y])/12 - G[0, 1, 0, z]/3 + 
      (G[1, y]*G[0, 1, 0, z])/2 - (G[1 - z, y]*G[0, 1, 0, z])/2 - 
      (3*G[0, 1, 1, z])/4 - (G[-z, y]*G[0, 1, 1, z])/2 + 
      (3*G[0, 1 - z, 1 - z, y])/4 + (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[0, 1 - z, -z, y])/2 - (7*G[0, -z, 1 - z, y])/4 + 
      (G[0, z]*G[0, -z, 1 - z, y])/2 - (G[1, z]*G[0, -z, 1 - z, y])/2 - 
      (G[1, z]*G[0, -z, -z, y])/2 - (7*G[1, 0, 1, z])/12 + 
      (G[1, y]*G[1, 0, 1, z])/2 - (G[-z, y]*G[1, 0, 1, z])/2 - 
      G[1, 0, 1 - z, y]/6 - (G[0, z]*G[1, 0, 1 - z, y])/2 + 
      (G[1, z]*G[1, 0, -z, y])/2 + G[1, 1, 0, y]/12 + (5*G[1, 1, 0, z])/6 - 
      (G[1, y]*G[1, 1, 0, z])/2 + (G[1 - z, y]*G[1, 1, 0, z])/2 - 
      G[1, 1 - z, 0, y]/6 + (G[1, z]*G[1, 1 - z, -z, y])/2 + 
      (3*G[1 - z, 0, 1 - z, y])/4 + (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
      G[1, z]*G[1 - z, 0, -z, y] - G[1 - z, 1, 0, y]/2 + 
      (3*G[1 - z, 1 - z, 0, y])/4 - G[-z, 0, 1 - z, y]/12 + 
      (G[0, z]*G[-z, 0, 1 - z, y])/2 + (G[1, z]*G[-z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[-z, 0, -z, y])/2 - G[-z, 1 - z, 0, y]/12 + 
      (G[1, z]*G[-z, 1 - z, 0, y])/2 - (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, 0, y])/2 - (G[0, z]*G[-z, -z, 1 - z, y])/2 + 
      G[0, 0, -z, 1 - z, y]/2 - G[0, 1 - z, -z, 1 - z, y]/2 - 
      G[0, -z, 1 - z, 1 - z, y]/2 - G[0, -z, -z, 1 - z, y]/2 + 
      G[1, 0, 0, 1, z]/2 - G[1, 0, 1, 0, z]/2 + G[1, 0, -z, 1 - z, y]/2 - 
      G[1, 1, 0, 1, z]/2 + G[1, 1, 1, 0, z]/2 + G[1, 1 - z, -z, 1 - z, y]/2 + 
      G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 0, -z, 1 - z, y] - 
      G[1 - z, 1 - z, 1, 0, y]/2 - G[-z, 0, 1, 0, y]/2 + 
      G[-z, 0, 1 - z, 1 - z, y]/2 - G[-z, 0, -z, 1 - z, y]/2 + 
      G[-z, 1 - z, 0, 1 - z, y]/2 - G[-z, 1 - z, 1, 0, y]/2 + 
      G[-z, 1 - z, 1 - z, 0, y]/2 + G[-z, -z, 0, 1 - z, y]/2 + 
      G[-z, -z, 1 - z, 0, y]/2))/(mh2*(1 - y - z)) + 
   (-1/9*(Pi^2*G[1, y]) - 12*zeta3*G[1, y] + (2*Pi^2*G[0, z]*G[1, y])/3 + 
     (Pi^2*G[1, z])/9 + 12*zeta3*G[1, z] - G[0, y]*G[1, z] - 
     (2*Pi^2*G[1, y]*G[1, z])/3 + (Pi^2*G[1 - z, y])/9 + 
     12*zeta3*G[1 - z, y] - (2*Pi^2*G[0, z]*G[1 - z, y])/3 + 
     (2*Pi^2*G[1, z]*G[1 - z, y])/3 + G[1, z]*G[-z, y] + G[0, 1, z] + 
     (2*G[0, y]*G[0, 1, z])/3 + (2*G[1 - z, y]*G[0, 1, z])/3 - 
     (4*G[-z, y]*G[0, 1, z])/3 - G[0, 1 - z, y] + (2*G[0, z]*G[0, 1 - z, y])/
      3 - (4*G[1, z]*G[0, 1 - z, y])/3 + G[1, 0, y] - 
     (2*G[0, z]*G[1, 0, y])/3 + (2*G[1, z]*G[1, 0, y])/3 - 
     (2*Pi^2*G[1, 0, z])/3 + (2*G[0, y]*G[1, 0, z])/3 - 
     (2*G[-z, y]*G[1, 0, z])/3 - 4*G[0, -z, y]*G[1, 0, z] + 
     (2*Pi^2*G[1, 1, z])/3 - (4*G[0, y]*G[1, 1, z])/3 + 
     (4*G[-z, y]*G[1, 1, z])/3 + 4*G[0, -z, y]*G[1, 1, z] - 
     (2*Pi^2*G[1, 1 - z, y])/3 - 4*G[0, 1, z]*G[1, 1 - z, y] + 
     4*G[1, 0, z]*G[1, 1 - z, y] - G[1 - z, 0, y] + 
     (2*G[0, z]*G[1 - z, 0, y])/3 - (4*G[1, z]*G[1 - z, 0, y])/3 + 
     (2*Pi^2*G[1 - z, 1 - z, y])/3 + 4*G[0, 1, z]*G[1 - z, 1 - z, y] - 
     4*G[1, 0, z]*G[1 - z, 1 - z, y] + (2*G[1, z]*G[1 - z, -z, y])/3 + 
     (2*G[1, z]*G[-z, 0, y])/3 + G[-z, 1 - z, y] - 
     (2*G[0, z]*G[-z, 1 - z, y])/3 + (4*G[1, z]*G[-z, 1 - z, y])/3 - 
     (2*G[1, z]*G[-z, -z, y])/3 + 4*G[1, 0, z]*G[-z, -z, y] - 
     4*G[1, 1, z]*G[-z, -z, y] - (4*G[0, 0, 1, z])/3 + 
     4*G[1, y]*G[0, 0, 1, z] - 4*G[1 - z, y]*G[0, 0, 1, z] + 
     4*G[0, z]*G[0, 0, 1 - z, y] - 4*G[1, z]*G[0, 0, -z, y] - 
     (2*G[0, 1, 0, y])/3 - (2*G[0, 1, 0, z])/3 - 4*G[1, y]*G[0, 1, 0, z] + 
     4*G[1 - z, y]*G[0, 1, 0, z] + (4*G[0, 1, 1, z])/3 - 
     (4*G[0, 1 - z, 1 - z, y])/3 - 4*G[0, z]*G[0, 1 - z, 1 - z, y] + 
     4*G[1, z]*G[0, 1 - z, -z, y] - 4*G[0, z]*G[0, -z, 1 - z, y] + 
     4*G[1, z]*G[0, -z, 1 - z, y] + 4*G[1, z]*G[0, -z, -z, y] + 
     (2*G[1, 0, 1, z])/3 - 4*G[1, y]*G[1, 0, 1, z] + 
     4*G[1 - z, y]*G[1, 0, 1, z] + (2*G[1, 0, 1 - z, y])/3 + 
     4*G[0, z]*G[1, 0, 1 - z, y] - 4*G[1, z]*G[1, 0, -z, y] + 
     (2*G[1, 1, 0, y])/3 + 4*G[1, y]*G[1, 1, 0, z] - 
     4*G[1 - z, y]*G[1, 1, 0, z] + (2*G[1, 1 - z, 0, y])/3 - 
     4*G[1, z]*G[1, 1 - z, -z, y] - (4*G[1 - z, 0, 1 - z, y])/3 - 
     4*G[0, z]*G[1 - z, 0, 1 - z, y] + 4*G[1, z]*G[1 - z, 0, -z, y] - 
     (4*G[1 - z, 1 - z, 0, y])/3 + 4*G[1, z]*G[1 - z, 1 - z, -z, y] + 
     (2*G[1 - z, -z, 1 - z, y])/3 + (2*G[-z, 0, 1 - z, y])/3 - 
     4*G[0, z]*G[-z, 0, 1 - z, y] + 4*G[1, z]*G[-z, 0, -z, y] + 
     (2*G[-z, 1 - z, 0, y])/3 + (4*G[-z, 1 - z, 1 - z, y])/3 + 
     4*G[0, z]*G[-z, 1 - z, 1 - z, y] - 4*G[1, z]*G[-z, 1 - z, -z, y] - 
     (2*G[-z, -z, 1 - z, y])/3 + 4*G[0, z]*G[-z, -z, 1 - z, y] - 
     4*G[1, z]*G[-z, -z, 1 - z, y] - 4*G[1, z]*G[-z, -z, -z, y] - 
     4*G[0, 0, -z, 1 - z, y] + 4*G[0, 1 - z, -z, 1 - z, y] + 
     4*G[0, -z, 1 - z, 1 - z, y] + 4*G[0, -z, -z, 1 - z, y] - 
     4*G[1, 0, 0, 1, z] + 4*G[1, 0, 1, 0, z] - 4*G[1, 0, -z, 1 - z, y] + 
     4*G[1, 1, 0, 1, z] - 4*G[1, 1, 1, 0, z] - 4*G[1, 1 - z, -z, 1 - z, y] + 
     4*G[1 - z, 0, -z, 1 - z, y] + 4*G[1 - z, 1 - z, -z, 1 - z, y] + 
     4*G[-z, 0, -z, 1 - z, y] - 4*G[-z, 1 - z, -z, 1 - z, y] - 
     4*G[-z, -z, 1 - z, 1 - z, y] - 4*G[-z, -z, -z, 1 - z, y])/(mh2*N*z^2) + 
   (-1/9*(Pi^2*G[1, y]) - 12*zeta3*G[1, y] + (2*Pi^2*G[0, z]*G[1, y])/3 + 
     (Pi^2*G[1, z])/9 + 12*zeta3*G[1, z] - 4*G[0, y]*G[1, z] - 
     (2*Pi^2*G[1, y]*G[1, z])/3 + (Pi^2*G[1 - z, y])/9 + 
     12*zeta3*G[1 - z, y] - (2*Pi^2*G[0, z]*G[1 - z, y])/3 + 
     (2*Pi^2*G[1, z]*G[1 - z, y])/3 + 4*G[1, z]*G[-z, y] + 4*G[0, 1, z] + 
     (2*G[0, y]*G[0, 1, z])/3 + (2*G[1 - z, y]*G[0, 1, z])/3 - 
     (4*G[-z, y]*G[0, 1, z])/3 - 4*G[0, 1 - z, y] + 
     (2*G[0, z]*G[0, 1 - z, y])/3 - (4*G[1, z]*G[0, 1 - z, y])/3 + 
     4*G[1, 0, y] - (2*G[0, z]*G[1, 0, y])/3 + (2*G[1, z]*G[1, 0, y])/3 - 
     (2*Pi^2*G[1, 0, z])/3 + (2*G[0, y]*G[1, 0, z])/3 - 
     (2*G[-z, y]*G[1, 0, z])/3 - 4*G[0, -z, y]*G[1, 0, z] + 
     (2*Pi^2*G[1, 1, z])/3 - (4*G[0, y]*G[1, 1, z])/3 + 
     (4*G[-z, y]*G[1, 1, z])/3 + 4*G[0, -z, y]*G[1, 1, z] - 
     (2*Pi^2*G[1, 1 - z, y])/3 - 4*G[0, 1, z]*G[1, 1 - z, y] + 
     4*G[1, 0, z]*G[1, 1 - z, y] - 4*G[1 - z, 0, y] + 
     (2*G[0, z]*G[1 - z, 0, y])/3 - (4*G[1, z]*G[1 - z, 0, y])/3 + 
     (2*Pi^2*G[1 - z, 1 - z, y])/3 + 4*G[0, 1, z]*G[1 - z, 1 - z, y] - 
     4*G[1, 0, z]*G[1 - z, 1 - z, y] + (2*G[1, z]*G[1 - z, -z, y])/3 + 
     (2*G[1, z]*G[-z, 0, y])/3 + 4*G[-z, 1 - z, y] - 
     (2*G[0, z]*G[-z, 1 - z, y])/3 + (4*G[1, z]*G[-z, 1 - z, y])/3 - 
     (2*G[1, z]*G[-z, -z, y])/3 + 4*G[1, 0, z]*G[-z, -z, y] - 
     4*G[1, 1, z]*G[-z, -z, y] - (4*G[0, 0, 1, z])/3 + 
     4*G[1, y]*G[0, 0, 1, z] - 4*G[1 - z, y]*G[0, 0, 1, z] + 
     4*G[0, z]*G[0, 0, 1 - z, y] - 4*G[1, z]*G[0, 0, -z, y] - 
     (2*G[0, 1, 0, y])/3 - (2*G[0, 1, 0, z])/3 - 4*G[1, y]*G[0, 1, 0, z] + 
     4*G[1 - z, y]*G[0, 1, 0, z] + (4*G[0, 1, 1, z])/3 - 
     (4*G[0, 1 - z, 1 - z, y])/3 - 4*G[0, z]*G[0, 1 - z, 1 - z, y] + 
     4*G[1, z]*G[0, 1 - z, -z, y] - 4*G[0, z]*G[0, -z, 1 - z, y] + 
     4*G[1, z]*G[0, -z, 1 - z, y] + 4*G[1, z]*G[0, -z, -z, y] + 
     (2*G[1, 0, 1, z])/3 - 4*G[1, y]*G[1, 0, 1, z] + 
     4*G[1 - z, y]*G[1, 0, 1, z] + (2*G[1, 0, 1 - z, y])/3 + 
     4*G[0, z]*G[1, 0, 1 - z, y] - 4*G[1, z]*G[1, 0, -z, y] + 
     (2*G[1, 1, 0, y])/3 + 4*G[1, y]*G[1, 1, 0, z] - 
     4*G[1 - z, y]*G[1, 1, 0, z] + (2*G[1, 1 - z, 0, y])/3 - 
     4*G[1, z]*G[1, 1 - z, -z, y] - (4*G[1 - z, 0, 1 - z, y])/3 - 
     4*G[0, z]*G[1 - z, 0, 1 - z, y] + 4*G[1, z]*G[1 - z, 0, -z, y] - 
     (4*G[1 - z, 1 - z, 0, y])/3 + 4*G[1, z]*G[1 - z, 1 - z, -z, y] + 
     (2*G[1 - z, -z, 1 - z, y])/3 + (2*G[-z, 0, 1 - z, y])/3 - 
     4*G[0, z]*G[-z, 0, 1 - z, y] + 4*G[1, z]*G[-z, 0, -z, y] + 
     (2*G[-z, 1 - z, 0, y])/3 + (4*G[-z, 1 - z, 1 - z, y])/3 + 
     4*G[0, z]*G[-z, 1 - z, 1 - z, y] - 4*G[1, z]*G[-z, 1 - z, -z, y] - 
     (2*G[-z, -z, 1 - z, y])/3 + 4*G[0, z]*G[-z, -z, 1 - z, y] - 
     4*G[1, z]*G[-z, -z, 1 - z, y] - 4*G[1, z]*G[-z, -z, -z, y] - 
     4*G[0, 0, -z, 1 - z, y] + 4*G[0, 1 - z, -z, 1 - z, y] + 
     4*G[0, -z, 1 - z, 1 - z, y] + 4*G[0, -z, -z, 1 - z, y] - 
     4*G[1, 0, 0, 1, z] + 4*G[1, 0, 1, 0, z] - 4*G[1, 0, -z, 1 - z, y] + 
     4*G[1, 1, 0, 1, z] - 4*G[1, 1, 1, 0, z] - 4*G[1, 1 - z, -z, 1 - z, y] + 
     4*G[1 - z, 0, -z, 1 - z, y] + 4*G[1 - z, 1 - z, -z, 1 - z, y] + 
     4*G[-z, 0, -z, 1 - z, y] - 4*G[-z, 1 - z, -z, 1 - z, y] - 
     4*G[-z, -z, 1 - z, 1 - z, y] - 4*G[-z, -z, -z, 1 - z, y])/(mh2*N*z) + 
   (z*((Pi^2*G[1 - z, y])/9 + 12*zeta3*G[1 - z, y] - G[0, z]*G[1 - z, y] + 
      (2*Pi^2*G[1, z]*G[1 - z, y])/3 + G[1, z]*G[-z, y] - 
      (2*G[1 - z, y]*G[0, 1, z])/3 - (4*G[1 - z, y]*G[1, 0, z])/3 + 
      (2*G[-z, y]*G[1, 0, z])/3 + (4*G[-z, y]*G[1, 1, z])/3 - 
      (2*Pi^2*G[1 - z, 0, y])/3 + (2*G[0, z]*G[1 - z, 0, y])/3 - 
      4*G[0, 1, z]*G[1 - z, 0, y] + (2*Pi^2*G[1 - z, 1 - z, y])/3 - 
      (4*G[0, z]*G[1 - z, 1 - z, y])/3 + 4*G[0, 1, z]*G[1 - z, 1 - z, y] + 
      (2*G[1, z]*G[1 - z, -z, y])/3 - (2*G[1, z]*G[-z, 0, y])/3 + 
      4*G[1, 1, z]*G[-z, 0, y] + G[-z, 1 - z, y] + 
      (2*G[0, z]*G[-z, 1 - z, y])/3 + (4*G[1, z]*G[-z, 1 - z, y])/3 - 
      4*G[0, 1, z]*G[-z, 1 - z, y] - (2*G[1, z]*G[-z, -z, y])/3 - 
      4*G[0, 1, z]*G[-z, -z, y] - 4*G[1, 1, z]*G[-z, -z, y] + 
      4*G[1 - z, y]*G[0, 0, 1, z] - 4*G[-z, y]*G[0, 1, 1, z] + 
      4*G[1 - z, y]*G[1, 0, 1, z] - 4*G[-z, y]*G[1, 0, 1, z] - 
      4*G[1, z]*G[1 - z, 0, -z, y] + 4*G[1, z]*G[1 - z, 1 - z, -z, y] + 
      (2*G[1 - z, -z, 1 - z, y])/3 - (2*G[-z, 0, 1 - z, y])/3 + 
      4*G[1, z]*G[-z, 0, 1 - z, y] - (2*G[-z, 1 - z, 0, y])/3 + 
      4*G[1, z]*G[-z, 1 - z, 0, y] + (4*G[-z, 1 - z, 1 - z, y])/3 - 
      4*G[1, z]*G[-z, 1 - z, -z, y] + 4*G[1, z]*G[-z, -z, 0, y] - 
      (2*G[-z, -z, 1 - z, y])/3 - 4*G[1, z]*G[-z, -z, 1 - z, y] - 
      4*G[1, z]*G[-z, -z, -z, y] + 4*G[1 - z, 0, 1, 0, y] - 
      4*G[1 - z, 0, -z, 1 - z, y] - 4*G[1 - z, 1 - z, 1, 0, y] + 
      4*G[1 - z, 1 - z, -z, 1 - z, y] - 4*G[-z, 0, 1, 0, y] + 
      4*G[-z, 0, 1 - z, 1 - z, y] + 4*G[-z, 1 - z, 0, 1 - z, y] - 
      4*G[-z, 1 - z, 1, 0, y] + 4*G[-z, 1 - z, 1 - z, 0, y] - 
      4*G[-z, 1 - z, -z, 1 - z, y] + 4*G[-z, -z, 0, 1 - z, y] + 
      4*G[-z, -z, 1 - z, 0, y] - 4*G[-z, -z, 1 - z, 1 - z, y] - 
      4*G[-z, -z, -z, 1 - z, y]))/(mh2*N*y^2) + 
   (N*((Pi^2*G[1 - z, y])/36 + 3*zeta3*G[1 - z, y] - 
      (G[0, z]*G[1 - z, y])/3 + (Pi^2*G[1, z]*G[1 - z, y])/6 + 
      (G[1, z]*G[-z, y])/3 - (G[1 - z, y]*G[0, 1, z])/6 - 
      (G[1 - z, y]*G[1, 0, z])/3 + (G[-z, y]*G[1, 0, z])/6 + 
      (G[-z, y]*G[1, 1, z])/3 - (Pi^2*G[1 - z, 0, y])/6 + 
      (G[0, z]*G[1 - z, 0, y])/6 - G[0, 1, z]*G[1 - z, 0, y] + 
      (Pi^2*G[1 - z, 1 - z, y])/6 - (G[0, z]*G[1 - z, 1 - z, y])/3 + 
      G[0, 1, z]*G[1 - z, 1 - z, y] + (G[1, z]*G[1 - z, -z, y])/6 - 
      (G[1, z]*G[-z, 0, y])/6 + G[1, 1, z]*G[-z, 0, y] + G[-z, 1 - z, y]/3 + 
      (G[0, z]*G[-z, 1 - z, y])/6 + (G[1, z]*G[-z, 1 - z, y])/3 - 
      G[0, 1, z]*G[-z, 1 - z, y] - (G[1, z]*G[-z, -z, y])/6 - 
      G[0, 1, z]*G[-z, -z, y] - G[1, 1, z]*G[-z, -z, y] + 
      G[1 - z, y]*G[0, 0, 1, z] - G[-z, y]*G[0, 1, 1, z] + 
      G[1 - z, y]*G[1, 0, 1, z] - G[-z, y]*G[1, 0, 1, z] - 
      G[1, z]*G[1 - z, 0, -z, y] + G[1, z]*G[1 - z, 1 - z, -z, y] + 
      G[1 - z, -z, 1 - z, y]/6 - G[-z, 0, 1 - z, y]/6 + 
      G[1, z]*G[-z, 0, 1 - z, y] - G[-z, 1 - z, 0, y]/6 + 
      G[1, z]*G[-z, 1 - z, 0, y] + G[-z, 1 - z, 1 - z, y]/3 - 
      G[1, z]*G[-z, 1 - z, -z, y] + G[1, z]*G[-z, -z, 0, y] - 
      G[-z, -z, 1 - z, y]/6 - G[1, z]*G[-z, -z, 1 - z, y] - 
      G[1, z]*G[-z, -z, -z, y] + G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 0, -z, 1 - z, y] - G[1 - z, 1 - z, 1, 0, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] - G[-z, 0, 1, 0, y] + 
      G[-z, 0, 1 - z, 1 - z, y] + G[-z, 1 - z, 0, 1 - z, y] - 
      G[-z, 1 - z, 1, 0, y] + G[-z, 1 - z, 1 - z, 0, y] - 
      G[-z, 1 - z, -z, 1 - z, y] + G[-z, -z, 0, 1 - z, y] + 
      G[-z, -z, 1 - z, 0, y] - G[-z, -z, 1 - z, 1 - z, y] - 
      G[-z, -z, -z, 1 - z, y]))/(mh2*y^2) + 
   (N*((13*Pi^2)/72 + 3*zeta3 - G[0, y]/3 - (Pi^2*G[0, z])/6 + 
      (G[0, y]*G[0, z])/12 - (Pi^2*G[1, y])/24 - (3*zeta3*G[1, y])/2 + 
      (Pi^2*G[0, z]*G[1, y])/12 + G[1, z]/12 + (5*Pi^2*G[1, z])/24 + 
      (3*zeta3*G[1, z])/2 - (5*G[0, y]*G[1, z])/4 - (Pi^2*G[1, y]*G[1, z])/
       12 + G[1 - z, y]/12 + (5*Pi^2*G[1 - z, y])/24 + 
      (3*zeta3*G[1 - z, y])/2 + (G[0, z]*G[1 - z, y])/6 - 
      (Pi^2*G[0, z]*G[1 - z, y])/12 + (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      (23*G[1, z]*G[-z, y])/12 + (25*G[0, 1, z])/12 + 
      (G[0, y]*G[0, 1, z])/4 + (5*G[1 - z, y]*G[0, 1, z])/4 - 
      (G[-z, y]*G[0, 1, z])/2 - (5*G[0, 1 - z, y])/4 - 
      (G[0, z]*G[0, 1 - z, y])/2 - (3*G[1, z]*G[0, 1 - z, y])/4 + 
      (3*G[1, z]*G[0, -z, y])/4 + (2*G[1, 0, y])/3 - (G[0, z]*G[1, 0, y])/2 + 
      (G[1, z]*G[1, 0, y])/2 - (7*G[1, 0, z])/12 - (Pi^2*G[1, 0, z])/12 + 
      (G[0, y]*G[1, 0, z])/2 - G[1 - z, y]*G[1, 0, z] - 
      (G[-z, y]*G[1, 0, z])/2 - (G[0, -z, y]*G[1, 0, z])/2 + 
      (Pi^2*G[1, 1, z])/12 - (3*G[0, y]*G[1, 1, z])/4 + 
      (3*G[-z, y]*G[1, 1, z])/4 + (G[0, -z, y]*G[1, 1, z])/2 - 
      (Pi^2*G[1, 1 - z, y])/12 - (G[0, 1, z]*G[1, 1 - z, y])/2 + 
      (G[1, 0, z]*G[1, 1 - z, y])/2 - (5*G[1 - z, 0, y])/4 + 
      (G[0, z]*G[1 - z, 0, y])/2 - (3*G[1, z]*G[1 - z, 0, y])/4 + 
      (Pi^2*G[1 - z, 1 - z, y])/12 + (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + (5*G[1, z]*G[1 - z, -z, y])/4 + 
      (G[1, z]*G[-z, 0, y])/4 + (23*G[-z, 1 - z, y])/12 - 
      (G[0, z]*G[-z, 1 - z, y])/2 + (3*G[1, z]*G[-z, 1 - z, y])/4 + 
      (G[1, 0, z]*G[-z, -z, y])/2 - (G[1, 1, z]*G[-z, -z, y])/2 - 
      (3*G[0, 0, 1, z])/2 + (G[1, y]*G[0, 0, 1, z])/2 - 
      (G[1 - z, y]*G[0, 0, 1, z])/2 + (G[0, z]*G[0, 0, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, -z, y])/2 - G[0, 1, 0, y]/4 + G[0, 1, 0, z]/2 - 
      (G[1, y]*G[0, 1, 0, z])/2 + (G[1 - z, y]*G[0, 1, 0, z])/2 + 
      (3*G[0, 1, 1, z])/4 - (3*G[0, 1 - z, 1 - z, y])/4 - 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 + 
      (3*G[0, -z, 1 - z, y])/4 - (G[0, z]*G[0, -z, 1 - z, y])/2 + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 + (G[1, z]*G[0, -z, -z, y])/2 + 
      (5*G[1, 0, 1, z])/4 - (G[1, y]*G[1, 0, 1, z])/2 + 
      (G[1 - z, y]*G[1, 0, 1, z])/2 + G[1, 0, 1 - z, y]/2 + 
      (G[0, z]*G[1, 0, 1 - z, y])/2 - (G[1, z]*G[1, 0, -z, y])/2 + 
      G[1, 1, 0, y]/4 - G[1, 1, 0, z] + (G[1, y]*G[1, 1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + G[1, 1 - z, 0, y]/2 - 
      (G[1, z]*G[1, 1 - z, -z, y])/2 - (3*G[1 - z, 0, 1 - z, y])/4 - 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + (G[1, z]*G[1 - z, 0, -z, y])/2 - 
      (3*G[1 - z, 1 - z, 0, y])/4 + (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + 
      (5*G[1 - z, -z, 1 - z, y])/4 + G[-z, 0, 1 - z, y]/4 - 
      (G[0, z]*G[-z, 0, 1 - z, y])/2 + (G[1, z]*G[-z, 0, -z, y])/2 + 
      G[-z, 1 - z, 0, y]/4 + (3*G[-z, 1 - z, 1 - z, y])/4 + 
      (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - (G[1, z]*G[-z, 1 - z, -z, y])/2 + 
      (G[0, z]*G[-z, -z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, 1 - z, y])/2 - 
      (G[1, z]*G[-z, -z, -z, y])/2 - G[0, 0, -z, 1 - z, y]/2 + 
      G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 1 - z, 1 - z, y]/2 + 
      G[0, -z, -z, 1 - z, y]/2 - G[1, 0, 0, 1, z]/2 + G[1, 0, 1, 0, z]/2 - 
      G[1, 0, -z, 1 - z, y]/2 + G[1, 1, 0, 1, z]/2 - G[1, 1, 1, 0, z]/2 - 
      G[1, 1 - z, -z, 1 - z, y]/2 + G[1 - z, 0, -z, 1 - z, y]/2 + 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 + G[-z, 0, -z, 1 - z, y]/2 - 
      G[-z, 1 - z, -z, 1 - z, y]/2 - G[-z, -z, 1 - z, 1 - z, y]/2 - 
      G[-z, -z, -z, 1 - z, y]/2))/(mh2*(1 - y - z)*z) + 
   (N*((7*Pi^2)/36 + 3*zeta3 - (Pi^2*G[0, y])/6 - (5*G[0, z])/12 + 
      (G[0, y]*G[0, z])/6 + (5*G[1, z])/12 + (Pi^2*G[1, z])/6 - 
      (G[0, y]*G[1, z])/6 + (5*G[1 - z, y])/12 + (11*Pi^2*G[1 - z, y])/72 + 
      (3*zeta3*G[1 - z, y])/2 - (G[0, z]*G[1 - z, y])/6 - 
      (2*G[1, z]*G[1 - z, y])/3 + (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      G[1, z]*G[-z, y] + (5*G[0, 1, z])/6 - G[0, y]*G[0, 1, z] - 
      (G[1 - z, y]*G[0, 1, z])/6 - (3*G[-z, y]*G[0, 1, z])/4 - 
      G[0, 1 - z, y]/6 + G[1, z]*G[0, 1 - z, y] - G[1, z]*G[0, -z, y] - 
      G[1, 0, z]/6 - (G[1 - z, y]*G[1, 0, z])/12 - (G[-z, y]*G[1, 0, z])/12 - 
      (2*G[1, 1, z])/3 + G[0, y]*G[1, 1, z] - (11*G[-z, y]*G[1, 1, z])/12 - 
      G[1 - z, 0, y]/6 - (Pi^2*G[1 - z, 0, y])/12 + (G[0, z]*G[1 - z, 0, y])/
       6 + G[1, z]*G[1 - z, 0, y] - (G[0, 1, z]*G[1 - z, 0, y])/2 - 
      (2*G[1 - z, 1 - z, y])/3 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
      (G[0, z]*G[1 - z, 1 - z, y])/12 + (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/12 + (5*G[1, z]*G[-z, 0, y])/6 + 
      (G[1, 1, z]*G[-z, 0, y])/2 + G[-z, 1 - z, y] - 
      (G[0, z]*G[-z, 1 - z, y])/12 - (11*G[1, z]*G[-z, 1 - z, y])/12 - 
      (G[0, 1, z]*G[-z, 1 - z, y])/2 - (2*G[1, z]*G[-z, -z, y])/3 - 
      (G[0, 1, z]*G[-z, -z, y])/2 - (G[1, 1, z]*G[-z, -z, y])/2 + 
      G[0, 0, 1, z] + (G[1 - z, y]*G[0, 0, 1, z])/2 - G[0, 1, 1, z] - 
      (G[-z, y]*G[0, 1, 1, z])/2 + G[0, 1 - z, 1 - z, y] - 
      G[0, -z, 1 - z, y] + (G[1 - z, y]*G[1, 0, 1, z])/2 - 
      (G[-z, y]*G[1, 0, 1, z])/2 + G[1 - z, 0, 1 - z, y] - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 - 2*G[1 - z, 1, 0, y] + 
      G[1 - z, 1 - z, 0, y] + (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - 
      G[1 - z, -z, 1 - z, y]/12 + (5*G[-z, 0, 1 - z, y])/6 + 
      (G[1, z]*G[-z, 0, 1 - z, y])/2 + (5*G[-z, 1 - z, 0, y])/6 + 
      (G[1, z]*G[-z, 1 - z, 0, y])/2 - (11*G[-z, 1 - z, 1 - z, y])/12 - 
      (G[1, z]*G[-z, 1 - z, -z, y])/2 + (G[1, z]*G[-z, -z, 0, y])/2 - 
      (2*G[-z, -z, 1 - z, y])/3 - (G[1, z]*G[-z, -z, 1 - z, y])/2 - 
      (G[1, z]*G[-z, -z, -z, y])/2 + G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 - G[-z, 0, 1, 0, y]/2 + 
      G[-z, 0, 1 - z, 1 - z, y]/2 + G[-z, 1 - z, 0, 1 - z, y]/2 - 
      G[-z, 1 - z, 1, 0, y]/2 + G[-z, 1 - z, 1 - z, 0, y]/2 - 
      G[-z, 1 - z, -z, 1 - z, y]/2 + G[-z, -z, 0, 1 - z, y]/2 + 
      G[-z, -z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, 1 - z, y]/2 - 
      G[-z, -z, -z, 1 - z, y]/2))/(mh2*y) + 
   (N*((Pi^2*G[1, y])/36 + 3*zeta3*G[1, y] - (Pi^2*G[0, z]*G[1, y])/6 - 
      (Pi^2*G[1, z])/36 - 3*zeta3*G[1, z] + G[0, y]*G[1, z] + 
      (Pi^2*G[1, y]*G[1, z])/6 - (Pi^2*G[1 - z, y])/36 - 
      3*zeta3*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/6 - 
      (Pi^2*G[1, z]*G[1 - z, y])/6 - G[1, z]*G[-z, y] - G[0, 1, z] - 
      (G[0, y]*G[0, 1, z])/6 - (G[1 - z, y]*G[0, 1, z])/6 + 
      (G[-z, y]*G[0, 1, z])/3 + G[0, 1 - z, y] - (G[0, z]*G[0, 1 - z, y])/6 + 
      (G[1, z]*G[0, 1 - z, y])/3 - G[1, 0, y] + (G[0, z]*G[1, 0, y])/6 - 
      (G[1, z]*G[1, 0, y])/6 + (Pi^2*G[1, 0, z])/6 - (G[0, y]*G[1, 0, z])/6 + 
      (G[-z, y]*G[1, 0, z])/6 + G[0, -z, y]*G[1, 0, z] - 
      (Pi^2*G[1, 1, z])/6 + (G[0, y]*G[1, 1, z])/3 - 
      (G[-z, y]*G[1, 1, z])/3 - G[0, -z, y]*G[1, 1, z] + 
      (Pi^2*G[1, 1 - z, y])/6 + G[0, 1, z]*G[1, 1 - z, y] - 
      G[1, 0, z]*G[1, 1 - z, y] + G[1 - z, 0, y] - (G[0, z]*G[1 - z, 0, y])/
       6 + (G[1, z]*G[1 - z, 0, y])/3 - (Pi^2*G[1 - z, 1 - z, y])/6 - 
      G[0, 1, z]*G[1 - z, 1 - z, y] + G[1, 0, z]*G[1 - z, 1 - z, y] - 
      (G[1, z]*G[1 - z, -z, y])/6 - (G[1, z]*G[-z, 0, y])/6 - 
      G[-z, 1 - z, y] + (G[0, z]*G[-z, 1 - z, y])/6 - 
      (G[1, z]*G[-z, 1 - z, y])/3 + (G[1, z]*G[-z, -z, y])/6 - 
      G[1, 0, z]*G[-z, -z, y] + G[1, 1, z]*G[-z, -z, y] + G[0, 0, 1, z]/3 - 
      G[1, y]*G[0, 0, 1, z] + G[1 - z, y]*G[0, 0, 1, z] - 
      G[0, z]*G[0, 0, 1 - z, y] + G[1, z]*G[0, 0, -z, y] + G[0, 1, 0, y]/6 + 
      G[0, 1, 0, z]/6 + G[1, y]*G[0, 1, 0, z] - G[1 - z, y]*G[0, 1, 0, z] - 
      G[0, 1, 1, z]/3 + G[0, 1 - z, 1 - z, y]/3 + 
      G[0, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, -z, y] + 
      G[0, z]*G[0, -z, 1 - z, y] - G[1, z]*G[0, -z, 1 - z, y] - 
      G[1, z]*G[0, -z, -z, y] - G[1, 0, 1, z]/6 + G[1, y]*G[1, 0, 1, z] - 
      G[1 - z, y]*G[1, 0, 1, z] - G[1, 0, 1 - z, y]/6 - 
      G[0, z]*G[1, 0, 1 - z, y] + G[1, z]*G[1, 0, -z, y] - G[1, 1, 0, y]/6 - 
      G[1, y]*G[1, 1, 0, z] + G[1 - z, y]*G[1, 1, 0, z] - 
      G[1, 1 - z, 0, y]/6 + G[1, z]*G[1, 1 - z, -z, y] + 
      G[1 - z, 0, 1 - z, y]/3 + G[0, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, -z, y] + G[1 - z, 1 - z, 0, y]/3 - 
      G[1, z]*G[1 - z, 1 - z, -z, y] - G[1 - z, -z, 1 - z, y]/6 - 
      G[-z, 0, 1 - z, y]/6 + G[0, z]*G[-z, 0, 1 - z, y] - 
      G[1, z]*G[-z, 0, -z, y] - G[-z, 1 - z, 0, y]/6 - 
      G[-z, 1 - z, 1 - z, y]/3 - G[0, z]*G[-z, 1 - z, 1 - z, y] + 
      G[1, z]*G[-z, 1 - z, -z, y] + G[-z, -z, 1 - z, y]/6 - 
      G[0, z]*G[-z, -z, 1 - z, y] + G[1, z]*G[-z, -z, 1 - z, y] + 
      G[1, z]*G[-z, -z, -z, y] + G[0, 0, -z, 1 - z, y] - 
      G[0, 1 - z, -z, 1 - z, y] - G[0, -z, 1 - z, 1 - z, y] - 
      G[0, -z, -z, 1 - z, y] + G[1, 0, 0, 1, z] - G[1, 0, 1, 0, z] + 
      G[1, 0, -z, 1 - z, y] - G[1, 1, 0, 1, z] + G[1, 1, 1, 0, z] + 
      G[1, 1 - z, -z, 1 - z, y] - G[1 - z, 0, -z, 1 - z, y] - 
      G[1 - z, 1 - z, -z, 1 - z, y] - G[-z, 0, -z, 1 - z, y] + 
      G[-z, 1 - z, -z, 1 - z, y] + G[-z, -z, 1 - z, 1 - z, y] + 
      G[-z, -z, -z, 1 - z, y]))/(mh2*z) + 
   (N*((Pi^2*G[1, y])/36 + 3*zeta3*G[1, y] - (Pi^2*G[0, z]*G[1, y])/6 - 
      (Pi^2*G[1, z])/36 - 3*zeta3*G[1, z] + (G[0, y]*G[1, z])/4 + 
      (Pi^2*G[1, y]*G[1, z])/6 - (Pi^2*G[1 - z, y])/36 - 
      3*zeta3*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/6 - 
      (Pi^2*G[1, z]*G[1 - z, y])/6 - (G[1, z]*G[-z, y])/4 - G[0, 1, z]/4 - 
      (G[0, y]*G[0, 1, z])/6 - (G[1 - z, y]*G[0, 1, z])/6 + 
      (G[-z, y]*G[0, 1, z])/3 + G[0, 1 - z, y]/4 - (G[0, z]*G[0, 1 - z, y])/
       6 + (G[1, z]*G[0, 1 - z, y])/3 - G[1, 0, y]/4 + 
      (G[0, z]*G[1, 0, y])/6 - (G[1, z]*G[1, 0, y])/6 + (Pi^2*G[1, 0, z])/6 - 
      (G[0, y]*G[1, 0, z])/6 + (G[-z, y]*G[1, 0, z])/6 + 
      G[0, -z, y]*G[1, 0, z] - (Pi^2*G[1, 1, z])/6 + (G[0, y]*G[1, 1, z])/3 - 
      (G[-z, y]*G[1, 1, z])/3 - G[0, -z, y]*G[1, 1, z] + 
      (Pi^2*G[1, 1 - z, y])/6 + G[0, 1, z]*G[1, 1 - z, y] - 
      G[1, 0, z]*G[1, 1 - z, y] + G[1 - z, 0, y]/4 - (G[0, z]*G[1 - z, 0, y])/
       6 + (G[1, z]*G[1 - z, 0, y])/3 - (Pi^2*G[1 - z, 1 - z, y])/6 - 
      G[0, 1, z]*G[1 - z, 1 - z, y] + G[1, 0, z]*G[1 - z, 1 - z, y] - 
      (G[1, z]*G[1 - z, -z, y])/6 - (G[1, z]*G[-z, 0, y])/6 - 
      G[-z, 1 - z, y]/4 + (G[0, z]*G[-z, 1 - z, y])/6 - 
      (G[1, z]*G[-z, 1 - z, y])/3 + (G[1, z]*G[-z, -z, y])/6 - 
      G[1, 0, z]*G[-z, -z, y] + G[1, 1, z]*G[-z, -z, y] + G[0, 0, 1, z]/3 - 
      G[1, y]*G[0, 0, 1, z] + G[1 - z, y]*G[0, 0, 1, z] - 
      G[0, z]*G[0, 0, 1 - z, y] + G[1, z]*G[0, 0, -z, y] + G[0, 1, 0, y]/6 + 
      G[0, 1, 0, z]/6 + G[1, y]*G[0, 1, 0, z] - G[1 - z, y]*G[0, 1, 0, z] - 
      G[0, 1, 1, z]/3 + G[0, 1 - z, 1 - z, y]/3 + 
      G[0, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, -z, y] + 
      G[0, z]*G[0, -z, 1 - z, y] - G[1, z]*G[0, -z, 1 - z, y] - 
      G[1, z]*G[0, -z, -z, y] - G[1, 0, 1, z]/6 + G[1, y]*G[1, 0, 1, z] - 
      G[1 - z, y]*G[1, 0, 1, z] - G[1, 0, 1 - z, y]/6 - 
      G[0, z]*G[1, 0, 1 - z, y] + G[1, z]*G[1, 0, -z, y] - G[1, 1, 0, y]/6 - 
      G[1, y]*G[1, 1, 0, z] + G[1 - z, y]*G[1, 1, 0, z] - 
      G[1, 1 - z, 0, y]/6 + G[1, z]*G[1, 1 - z, -z, y] + 
      G[1 - z, 0, 1 - z, y]/3 + G[0, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, -z, y] + G[1 - z, 1 - z, 0, y]/3 - 
      G[1, z]*G[1 - z, 1 - z, -z, y] - G[1 - z, -z, 1 - z, y]/6 - 
      G[-z, 0, 1 - z, y]/6 + G[0, z]*G[-z, 0, 1 - z, y] - 
      G[1, z]*G[-z, 0, -z, y] - G[-z, 1 - z, 0, y]/6 - 
      G[-z, 1 - z, 1 - z, y]/3 - G[0, z]*G[-z, 1 - z, 1 - z, y] + 
      G[1, z]*G[-z, 1 - z, -z, y] + G[-z, -z, 1 - z, y]/6 - 
      G[0, z]*G[-z, -z, 1 - z, y] + G[1, z]*G[-z, -z, 1 - z, y] + 
      G[1, z]*G[-z, -z, -z, y] + G[0, 0, -z, 1 - z, y] - 
      G[0, 1 - z, -z, 1 - z, y] - G[0, -z, 1 - z, 1 - z, y] - 
      G[0, -z, -z, 1 - z, y] + G[1, 0, 0, 1, z] - G[1, 0, 1, 0, z] + 
      G[1, 0, -z, 1 - z, y] - G[1, 1, 0, 1, z] + G[1, 1, 1, 0, z] + 
      G[1, 1 - z, -z, 1 - z, y] - G[1 - z, 0, -z, 1 - z, y] - 
      G[1 - z, 1 - z, -z, 1 - z, y] - G[-z, 0, -z, 1 - z, y] + 
      G[-z, 1 - z, -z, 1 - z, y] + G[-z, -z, 1 - z, 1 - z, y] + 
      G[-z, -z, -z, 1 - z, y]))/(mh2*z^2) + 
   (N*z*(-1/36*(Pi^2*G[1 - z, y]) - 3*zeta3*G[1 - z, y] + 
      (G[0, z]*G[1 - z, y])/4 - (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      (G[1, z]*G[-z, y])/4 + (G[1 - z, y]*G[0, 1, z])/6 + 
      (G[1 - z, y]*G[1, 0, z])/3 - (G[-z, y]*G[1, 0, z])/6 - 
      (G[-z, y]*G[1, 1, z])/3 + (Pi^2*G[1 - z, 0, y])/6 - 
      (G[0, z]*G[1 - z, 0, y])/6 + G[0, 1, z]*G[1 - z, 0, y] - 
      (Pi^2*G[1 - z, 1 - z, y])/6 + (G[0, z]*G[1 - z, 1 - z, y])/3 - 
      G[0, 1, z]*G[1 - z, 1 - z, y] - (G[1, z]*G[1 - z, -z, y])/6 + 
      (G[1, z]*G[-z, 0, y])/6 - G[1, 1, z]*G[-z, 0, y] - G[-z, 1 - z, y]/4 - 
      (G[0, z]*G[-z, 1 - z, y])/6 - (G[1, z]*G[-z, 1 - z, y])/3 + 
      G[0, 1, z]*G[-z, 1 - z, y] + (G[1, z]*G[-z, -z, y])/6 + 
      G[0, 1, z]*G[-z, -z, y] + G[1, 1, z]*G[-z, -z, y] - 
      G[1 - z, y]*G[0, 0, 1, z] + G[-z, y]*G[0, 1, 1, z] - 
      G[1 - z, y]*G[1, 0, 1, z] + G[-z, y]*G[1, 0, 1, z] + 
      G[1, z]*G[1 - z, 0, -z, y] - G[1, z]*G[1 - z, 1 - z, -z, y] - 
      G[1 - z, -z, 1 - z, y]/6 + G[-z, 0, 1 - z, y]/6 - 
      G[1, z]*G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y]/6 - 
      G[1, z]*G[-z, 1 - z, 0, y] - G[-z, 1 - z, 1 - z, y]/3 + 
      G[1, z]*G[-z, 1 - z, -z, y] - G[1, z]*G[-z, -z, 0, y] + 
      G[-z, -z, 1 - z, y]/6 + G[1, z]*G[-z, -z, 1 - z, y] + 
      G[1, z]*G[-z, -z, -z, y] - G[1 - z, 0, 1, 0, y] + 
      G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1 - z, 1, 0, y] - 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[-z, 0, 1, 0, y] - 
      G[-z, 0, 1 - z, 1 - z, y] - G[-z, 1 - z, 0, 1 - z, y] + 
      G[-z, 1 - z, 1, 0, y] - G[-z, 1 - z, 1 - z, 0, y] + 
      G[-z, 1 - z, -z, 1 - z, y] - G[-z, -z, 0, 1 - z, y] - 
      G[-z, -z, 1 - z, 0, y] + G[-z, -z, 1 - z, 1 - z, y] + 
      G[-z, -z, -z, 1 - z, y]))/(mh2*y^2) + 
   ((-13*Pi^2)/18 - 12*zeta3 + (4*G[0, y])/3 + (2*Pi^2*G[0, z])/3 - 
     (G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/6 + 6*zeta3*G[1, y] - 
     (Pi^2*G[0, z]*G[1, y])/3 - G[1, z]/3 - (5*Pi^2*G[1, z])/6 - 
     6*zeta3*G[1, z] + 5*G[0, y]*G[1, z] + (Pi^2*G[1, y]*G[1, z])/3 - 
     G[1 - z, y]/3 - (5*Pi^2*G[1 - z, y])/6 - 6*zeta3*G[1 - z, y] - 
     (2*G[0, z]*G[1 - z, y])/3 + (Pi^2*G[0, z]*G[1 - z, y])/3 - 
     (Pi^2*G[1, z]*G[1 - z, y])/3 - (23*G[1, z]*G[-z, y])/3 - 
     (25*G[0, 1, z])/3 - G[0, y]*G[0, 1, z] - 5*G[1 - z, y]*G[0, 1, z] + 
     2*G[-z, y]*G[0, 1, z] + 5*G[0, 1 - z, y] + 2*G[0, z]*G[0, 1 - z, y] + 
     3*G[1, z]*G[0, 1 - z, y] - 3*G[1, z]*G[0, -z, y] - (8*G[1, 0, y])/3 + 
     2*G[0, z]*G[1, 0, y] - 2*G[1, z]*G[1, 0, y] + (7*G[1, 0, z])/3 + 
     (Pi^2*G[1, 0, z])/3 - 2*G[0, y]*G[1, 0, z] + 4*G[1 - z, y]*G[1, 0, z] + 
     2*G[-z, y]*G[1, 0, z] + 2*G[0, -z, y]*G[1, 0, z] - (Pi^2*G[1, 1, z])/3 + 
     3*G[0, y]*G[1, 1, z] - 3*G[-z, y]*G[1, 1, z] - 
     2*G[0, -z, y]*G[1, 1, z] + (Pi^2*G[1, 1 - z, y])/3 + 
     2*G[0, 1, z]*G[1, 1 - z, y] - 2*G[1, 0, z]*G[1, 1 - z, y] + 
     5*G[1 - z, 0, y] - 2*G[0, z]*G[1 - z, 0, y] + 3*G[1, z]*G[1 - z, 0, y] - 
     (Pi^2*G[1 - z, 1 - z, y])/3 - 2*G[0, 1, z]*G[1 - z, 1 - z, y] + 
     2*G[1, 0, z]*G[1 - z, 1 - z, y] - 5*G[1, z]*G[1 - z, -z, y] - 
     G[1, z]*G[-z, 0, y] - (23*G[-z, 1 - z, y])/3 + 
     2*G[0, z]*G[-z, 1 - z, y] - 3*G[1, z]*G[-z, 1 - z, y] - 
     2*G[1, 0, z]*G[-z, -z, y] + 2*G[1, 1, z]*G[-z, -z, y] + 
     6*G[0, 0, 1, z] - 2*G[1, y]*G[0, 0, 1, z] + 
     2*G[1 - z, y]*G[0, 0, 1, z] - 2*G[0, z]*G[0, 0, 1 - z, y] + 
     2*G[1, z]*G[0, 0, -z, y] + G[0, 1, 0, y] - 2*G[0, 1, 0, z] + 
     2*G[1, y]*G[0, 1, 0, z] - 2*G[1 - z, y]*G[0, 1, 0, z] - 
     3*G[0, 1, 1, z] + 3*G[0, 1 - z, 1 - z, y] + 
     2*G[0, z]*G[0, 1 - z, 1 - z, y] - 2*G[1, z]*G[0, 1 - z, -z, y] - 
     3*G[0, -z, 1 - z, y] + 2*G[0, z]*G[0, -z, 1 - z, y] - 
     2*G[1, z]*G[0, -z, 1 - z, y] - 2*G[1, z]*G[0, -z, -z, y] - 
     5*G[1, 0, 1, z] + 2*G[1, y]*G[1, 0, 1, z] - 
     2*G[1 - z, y]*G[1, 0, 1, z] - 2*G[1, 0, 1 - z, y] - 
     2*G[0, z]*G[1, 0, 1 - z, y] + 2*G[1, z]*G[1, 0, -z, y] - G[1, 1, 0, y] + 
     4*G[1, 1, 0, z] - 2*G[1, y]*G[1, 1, 0, z] + 
     2*G[1 - z, y]*G[1, 1, 0, z] - 2*G[1, 1 - z, 0, y] + 
     2*G[1, z]*G[1, 1 - z, -z, y] + 3*G[1 - z, 0, 1 - z, y] + 
     2*G[0, z]*G[1 - z, 0, 1 - z, y] - 2*G[1, z]*G[1 - z, 0, -z, y] + 
     3*G[1 - z, 1 - z, 0, y] - 2*G[1, z]*G[1 - z, 1 - z, -z, y] - 
     5*G[1 - z, -z, 1 - z, y] - G[-z, 0, 1 - z, y] + 
     2*G[0, z]*G[-z, 0, 1 - z, y] - 2*G[1, z]*G[-z, 0, -z, y] - 
     G[-z, 1 - z, 0, y] - 3*G[-z, 1 - z, 1 - z, y] - 
     2*G[0, z]*G[-z, 1 - z, 1 - z, y] + 2*G[1, z]*G[-z, 1 - z, -z, y] - 
     2*G[0, z]*G[-z, -z, 1 - z, y] + 2*G[1, z]*G[-z, -z, 1 - z, y] + 
     2*G[1, z]*G[-z, -z, -z, y] + 2*G[0, 0, -z, 1 - z, y] - 
     2*G[0, 1 - z, -z, 1 - z, y] - 2*G[0, -z, 1 - z, 1 - z, y] - 
     2*G[0, -z, -z, 1 - z, y] + 2*G[1, 0, 0, 1, z] - 2*G[1, 0, 1, 0, z] + 
     2*G[1, 0, -z, 1 - z, y] - 2*G[1, 1, 0, 1, z] + 2*G[1, 1, 1, 0, z] + 
     2*G[1, 1 - z, -z, 1 - z, y] - 2*G[1 - z, 0, -z, 1 - z, y] - 
     2*G[1 - z, 1 - z, -z, 1 - z, y] - 2*G[-z, 0, -z, 1 - z, y] + 
     2*G[-z, 1 - z, -z, 1 - z, y] + 2*G[-z, -z, 1 - z, 1 - z, y] + 
     2*G[-z, -z, -z, 1 - z, y])/(mh2*N*(1 - y - z)*z) + 
   ((-7*Pi^2)/9 - 12*zeta3 + (2*Pi^2*G[0, y])/3 + (5*G[0, z])/3 - 
     (2*G[0, y]*G[0, z])/3 - (5*G[1, z])/3 - (2*Pi^2*G[1, z])/3 + 
     (2*G[0, y]*G[1, z])/3 - (5*G[1 - z, y])/3 - (11*Pi^2*G[1 - z, y])/18 - 
     6*zeta3*G[1 - z, y] + (2*G[0, z]*G[1 - z, y])/3 + 
     (8*G[1, z]*G[1 - z, y])/3 - (Pi^2*G[1, z]*G[1 - z, y])/3 - 
     4*G[1, z]*G[-z, y] - (10*G[0, 1, z])/3 + 4*G[0, y]*G[0, 1, z] + 
     (2*G[1 - z, y]*G[0, 1, z])/3 + 3*G[-z, y]*G[0, 1, z] + 
     (2*G[0, 1 - z, y])/3 - 4*G[1, z]*G[0, 1 - z, y] + 
     4*G[1, z]*G[0, -z, y] + (2*G[1, 0, z])/3 + (G[1 - z, y]*G[1, 0, z])/3 + 
     (G[-z, y]*G[1, 0, z])/3 + (8*G[1, 1, z])/3 - 4*G[0, y]*G[1, 1, z] + 
     (11*G[-z, y]*G[1, 1, z])/3 + (2*G[1 - z, 0, y])/3 + 
     (Pi^2*G[1 - z, 0, y])/3 - (2*G[0, z]*G[1 - z, 0, y])/3 - 
     4*G[1, z]*G[1 - z, 0, y] + 2*G[0, 1, z]*G[1 - z, 0, y] + 
     (8*G[1 - z, 1 - z, y])/3 - (Pi^2*G[1 - z, 1 - z, y])/3 + 
     (G[0, z]*G[1 - z, 1 - z, y])/3 - 2*G[0, 1, z]*G[1 - z, 1 - z, y] + 
     (G[1, z]*G[1 - z, -z, y])/3 - (10*G[1, z]*G[-z, 0, y])/3 - 
     2*G[1, 1, z]*G[-z, 0, y] - 4*G[-z, 1 - z, y] + 
     (G[0, z]*G[-z, 1 - z, y])/3 + (11*G[1, z]*G[-z, 1 - z, y])/3 + 
     2*G[0, 1, z]*G[-z, 1 - z, y] + (8*G[1, z]*G[-z, -z, y])/3 + 
     2*G[0, 1, z]*G[-z, -z, y] + 2*G[1, 1, z]*G[-z, -z, y] - 
     4*G[0, 0, 1, z] - 2*G[1 - z, y]*G[0, 0, 1, z] + 4*G[0, 1, 1, z] + 
     2*G[-z, y]*G[0, 1, 1, z] - 4*G[0, 1 - z, 1 - z, y] + 
     4*G[0, -z, 1 - z, y] - 2*G[1 - z, y]*G[1, 0, 1, z] + 
     2*G[-z, y]*G[1, 0, 1, z] - 4*G[1 - z, 0, 1 - z, y] + 
     2*G[1, z]*G[1 - z, 0, -z, y] + 8*G[1 - z, 1, 0, y] - 
     4*G[1 - z, 1 - z, 0, y] - 2*G[1, z]*G[1 - z, 1 - z, -z, y] + 
     G[1 - z, -z, 1 - z, y]/3 - (10*G[-z, 0, 1 - z, y])/3 - 
     2*G[1, z]*G[-z, 0, 1 - z, y] - (10*G[-z, 1 - z, 0, y])/3 - 
     2*G[1, z]*G[-z, 1 - z, 0, y] + (11*G[-z, 1 - z, 1 - z, y])/3 + 
     2*G[1, z]*G[-z, 1 - z, -z, y] - 2*G[1, z]*G[-z, -z, 0, y] + 
     (8*G[-z, -z, 1 - z, y])/3 + 2*G[1, z]*G[-z, -z, 1 - z, y] + 
     2*G[1, z]*G[-z, -z, -z, y] - 2*G[1 - z, 0, 1, 0, y] + 
     2*G[1 - z, 0, -z, 1 - z, y] + 2*G[1 - z, 1 - z, 1, 0, y] - 
     2*G[1 - z, 1 - z, -z, 1 - z, y] + 2*G[-z, 0, 1, 0, y] - 
     2*G[-z, 0, 1 - z, 1 - z, y] - 2*G[-z, 1 - z, 0, 1 - z, y] + 
     2*G[-z, 1 - z, 1, 0, y] - 2*G[-z, 1 - z, 1 - z, 0, y] + 
     2*G[-z, 1 - z, -z, 1 - z, y] - 2*G[-z, -z, 0, 1 - z, y] - 
     2*G[-z, -z, 1 - z, 0, y] + 2*G[-z, -z, 1 - z, 1 - z, y] + 
     2*G[-z, -z, -z, 1 - z, y])/(mh2*N*y) + 
   (-1/9*(Pi^2*G[1 - z, y]) - 12*zeta3*G[1 - z, y] + 
     (4*G[0, z]*G[1 - z, y])/3 - (2*Pi^2*G[1, z]*G[1 - z, y])/3 - 
     (4*G[1, z]*G[-z, y])/3 + (2*G[1 - z, y]*G[0, 1, z])/3 + 
     (4*G[1 - z, y]*G[1, 0, z])/3 - (2*G[-z, y]*G[1, 0, z])/3 - 
     (4*G[-z, y]*G[1, 1, z])/3 + (2*Pi^2*G[1 - z, 0, y])/3 - 
     (2*G[0, z]*G[1 - z, 0, y])/3 + 4*G[0, 1, z]*G[1 - z, 0, y] - 
     (2*Pi^2*G[1 - z, 1 - z, y])/3 + (4*G[0, z]*G[1 - z, 1 - z, y])/3 - 
     4*G[0, 1, z]*G[1 - z, 1 - z, y] - (2*G[1, z]*G[1 - z, -z, y])/3 + 
     (2*G[1, z]*G[-z, 0, y])/3 - 4*G[1, 1, z]*G[-z, 0, y] - 
     (4*G[-z, 1 - z, y])/3 - (2*G[0, z]*G[-z, 1 - z, y])/3 - 
     (4*G[1, z]*G[-z, 1 - z, y])/3 + 4*G[0, 1, z]*G[-z, 1 - z, y] + 
     (2*G[1, z]*G[-z, -z, y])/3 + 4*G[0, 1, z]*G[-z, -z, y] + 
     4*G[1, 1, z]*G[-z, -z, y] - 4*G[1 - z, y]*G[0, 0, 1, z] + 
     4*G[-z, y]*G[0, 1, 1, z] - 4*G[1 - z, y]*G[1, 0, 1, z] + 
     4*G[-z, y]*G[1, 0, 1, z] + 4*G[1, z]*G[1 - z, 0, -z, y] - 
     4*G[1, z]*G[1 - z, 1 - z, -z, y] - (2*G[1 - z, -z, 1 - z, y])/3 + 
     (2*G[-z, 0, 1 - z, y])/3 - 4*G[1, z]*G[-z, 0, 1 - z, y] + 
     (2*G[-z, 1 - z, 0, y])/3 - 4*G[1, z]*G[-z, 1 - z, 0, y] - 
     (4*G[-z, 1 - z, 1 - z, y])/3 + 4*G[1, z]*G[-z, 1 - z, -z, y] - 
     4*G[1, z]*G[-z, -z, 0, y] + (2*G[-z, -z, 1 - z, y])/3 + 
     4*G[1, z]*G[-z, -z, 1 - z, y] + 4*G[1, z]*G[-z, -z, -z, y] - 
     4*G[1 - z, 0, 1, 0, y] + 4*G[1 - z, 0, -z, 1 - z, y] + 
     4*G[1 - z, 1 - z, 1, 0, y] - 4*G[1 - z, 1 - z, -z, 1 - z, y] + 
     4*G[-z, 0, 1, 0, y] - 4*G[-z, 0, 1 - z, 1 - z, y] - 
     4*G[-z, 1 - z, 0, 1 - z, y] + 4*G[-z, 1 - z, 1, 0, y] - 
     4*G[-z, 1 - z, 1 - z, 0, y] + 4*G[-z, 1 - z, -z, 1 - z, y] - 
     4*G[-z, -z, 0, 1 - z, y] - 4*G[-z, -z, 1 - z, 0, y] + 
     4*G[-z, -z, 1 - z, 1 - z, y] + 4*G[-z, -z, -z, 1 - z, y])/(mh2*N*y^2), 
 F[6, 2, "NS"] -> (Nf^2*(((5*I)/54)*Pi - (17*Pi^2)/432 - (5*G[0, y])/108 - 
      (I/24)*Pi*G[0, y] - (5*G[0, z])/108 - (I/24)*Pi*G[0, z] + 
      (G[0, y]*G[0, z])/144 + (5*G[0, 0, y])/144 + (5*G[0, 0, z])/144))/
    (mh2*y) + (Nf^2*(((5*I)/54)*Pi - (17*Pi^2)/432 - (5*G[0, y])/108 - 
      (I/24)*Pi*G[0, y] - (5*G[0, z])/108 - (I/24)*Pi*G[0, z] + 
      (G[0, y]*G[0, z])/144 + (5*G[0, 0, y])/144 + (5*G[0, 0, z])/144))/
    (mh2*y*(1 - z)) + (Nf^2*(((5*I)/54)*Pi - (17*Pi^2)/432 - 
      (5*G[0, y])/108 - (I/24)*Pi*G[0, y] - (5*G[0, z])/108 - 
      (I/24)*Pi*G[0, z] + (G[0, y]*G[0, z])/144 + (5*G[0, 0, y])/144 + 
      (5*G[0, 0, z])/144))/(mh2*(1 - z)*(1 - y - z)) + 
   (N*Nf*(Pi^2/24 + (17*G[0, y])/24 + ((3*I)/8)*Pi*G[0, y] - 
      (G[0, y]*G[0, z])/16 - (3*G[0, 0, y])/8 - G[1, 0, y]/4))/
    (mh2*(1 - y)) + (Nf*(-1/24*Pi^2 - (17*G[0, y])/24 - 
      ((3*I)/8)*Pi*G[0, y] + (G[0, y]*G[0, z])/16 + (3*G[0, 0, y])/8 + 
      G[1, 0, y]/4))/(mh2*N*(1 - y)) + 
   (z*(Pi^2/6 + G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/
    (mh2*(1 - y - z)^2) + (N*Nf*(G[1, 0, y]/2 - G[1, 0, z]/2))/
    (mh2*(y + z)) + (N*Nf*((-17*G[0, y])/24 - ((3*I)/8)*Pi*G[0, y] + 
      (17*G[0, z])/24 + ((3*I)/8)*Pi*G[0, z] + (3*G[0, 0, y])/8 - 
      (3*G[0, 0, z])/8 + G[1, 0, y]/2 - G[1, 0, z]/2))/(mh2*(1 - y - z)) + 
   (N*Nf*z*(Pi^2/72 + (G[0, y]*G[0, z])/12 - G[1, 0, y]/12 - G[1, 0, z]/12))/
    (mh2*(1 - y - z)^2) + (N^2*z*((-7*Pi^2)/288 - (7*G[0, y]*G[0, z])/48 + 
      (7*G[1, 0, y])/48 + (7*G[1, 0, z])/48))/(mh2*(1 - y - z)^2) + 
   (z*(-1/24*Pi^2 - (G[0, y]*G[0, z])/4 + G[1, 0, y]/4 + G[1, 0, z]/4))/
    (mh2*N^2*(1 - y - z)^2) + (N^2*((-17*G[1, 0, y])/8 + (17*G[1, 0, z])/8))/
    (mh2*(y + z)) + (Nf*(-1/3*(G[0, y]*G[1, z]) + (G[0, z]*G[1 - z, y])/3 + 
      G[0, 1, z]/3 - G[0, 1 - z, y]/3 + G[1, 0, z]/3 - G[1 - z, 0, y]/3))/
    (mh2*N*(y + z)) + (N^2*((269*G[0, y])/96 + ((33*I)/16)*Pi*G[0, y] - 
      (3*Pi^2*G[0, y])/16 - (269*G[0, z])/96 - ((33*I)/16)*Pi*G[0, z] + 
      (3*Pi^2*G[0, z])/16 - (33*G[0, 0, y])/16 - (3*G[0, z]*G[0, 0, y])/4 + 
      (33*G[0, 0, z])/16 + (3*G[0, y]*G[0, 0, z])/4 - (17*G[1, 0, y])/8 - 
      (3*G[0, z]*G[1, 0, y])/8 + (17*G[1, 0, z])/8 + 
      (3*G[0, y]*G[1, 0, z])/8 + (3*G[0, 1, 0, y])/8 - (3*G[0, 1, 0, z])/8 + 
      (3*G[1, 0, 0, y])/4 - (3*G[1, 0, 0, z])/4))/(mh2*(1 - y - z)) + 
   (N^2*(zeta3/4 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, y])/24 + 
      (G[0, z]*G[1, 0, y])/8 - G[0, 1, 0, z]/8 - G[1, 1, 0, y]/4))/
    (mh2*y*(1 - z)^2) + (N^2*(zeta3/4 - (Pi^2*G[0, z])/48 + 
      (Pi^2*G[1, y])/24 + (G[0, z]*G[1, 0, y])/8 - G[0, 1, 0, z]/8 - 
      G[1, 1, 0, y]/4))/(mh2*(1 - z)*(1 - y - z)^2) + 
   (N^2*(zeta3/4 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, y])/24 + 
      (G[0, z]*G[1, 0, y])/8 - G[0, 1, 0, z]/8 - G[1, 1, 0, y]/4))/
    (mh2*(1 - z)^2*(1 - y - z)) + (-1/4*zeta3 + (Pi^2*G[0, z])/48 - 
     (Pi^2*G[1, y])/24 - (G[0, z]*G[1, 0, y])/8 + G[0, 1, 0, z]/8 + 
     G[1, 1, 0, y]/4)/(mh2*N^2*(1 - z)*(1 - y - z)^2) + 
   (N^2*(-1/48*(Pi^2*G[0, y]) + (Pi^2*G[0, z])/48 - (Pi^2*G[1, y])/24 + 
      (Pi^2*G[1, z])/24 - (G[0, z]*G[1, 0, y])/8 + (G[0, y]*G[1, 0, z])/8 - 
      G[0, 1, 0, y]/8 + G[0, 1, 0, z]/8 + G[1, 1, 0, y]/4 - G[1, 1, 0, z]/4))/
    (mh2*(1 - y - z)^2) + ((Pi^2*G[0, y])/48 - (Pi^2*G[0, z])/48 + 
     (Pi^2*G[1, y])/24 - (Pi^2*G[1, z])/24 + (G[0, z]*G[1, 0, y])/8 - 
     (G[0, y]*G[1, 0, z])/8 + G[0, 1, 0, y]/8 - G[0, 1, 0, z]/8 - 
     G[1, 1, 0, y]/4 + G[1, 1, 0, z]/4)/(mh2*N^2*(1 - y - z)^2) + 
   (N^2*z*((17*Pi^2*G[1, z])/48 + (17*Pi^2*G[1 - z, y])/48 + 
      (17*G[0, y]*G[1, 0, z])/8 - (17*G[1 - z, y]*G[1, 0, z])/8 + 
      (17*G[0, z]*G[1 - z, 0, y])/8 - (17*G[0, 1, 0, y])/8 - 
      (17*G[0, 1, 0, z])/8 - (17*G[1, 1, 0, z])/8 - (17*G[1 - z, 1, 0, y])/
       8))/(mh2*(y + z)^2) + (N^2*z*((17*Pi^2)/48 + (17*G[0, y]*G[0, z])/8 + 
      (17*Pi^2*G[1, z])/48 + (17*Pi^2*G[1 - z, y])/48 - (17*G[1, 0, y])/8 - 
      (17*G[1, 0, z])/8 + (17*G[0, y]*G[1, 0, z])/8 - 
      (17*G[1 - z, y]*G[1, 0, z])/8 + (17*G[0, z]*G[1 - z, 0, y])/8 - 
      (17*G[0, 1, 0, y])/8 - (17*G[0, 1, 0, z])/8 - (17*G[1, 1, 0, z])/8 - 
      (17*G[1 - z, 1, 0, y])/8))/(mh2*(1 - y - z)) + 
   (N^2*z*((17*Pi^2)/48 + (17*G[0, y]*G[0, z])/8 + (17*Pi^2*G[1, z])/48 + 
      (17*Pi^2*G[1 - z, y])/48 - (17*G[1, 0, y])/8 - (17*G[1, 0, z])/8 + 
      (17*G[0, y]*G[1, 0, z])/8 - (17*G[1 - z, y]*G[1, 0, z])/8 + 
      (17*G[0, z]*G[1 - z, 0, y])/8 - (17*G[0, 1, 0, y])/8 - 
      (17*G[0, 1, 0, z])/8 - (17*G[1, 1, 0, z])/8 - (17*G[1 - z, 1, 0, y])/
       8))/(mh2*(y + z)) + (N*Nf*(5677/2592 + (I/18)*Pi + (431*Pi^2)/864 + 
      (I/18)*Pi^3 - (19*zeta3)/36 + (47*G[0, y])/144 + 
      ((31*I)/48)*Pi*G[0, y] - (Pi^2*G[0, y])/72 + (47*G[0, z])/144 + 
      ((31*I)/48)*Pi*G[0, z] - (Pi^2*G[0, z])/72 + (5*G[0, y]*G[0, z])/36 + 
      (I/4)*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, y])/36 + (Pi^2*G[1 - z, y])/36 - 
      (41*G[0, 0, y])/72 - (G[0, z]*G[0, 0, y])/4 - (41*G[0, 0, z])/72 - 
      (G[0, y]*G[0, 0, z])/4 - (19*G[1, 0, y])/36 - (I/4)*Pi*G[1, 0, y] + 
      (G[0, z]*G[1, 0, y])/24 - (5*G[1, 0, z])/18 - (I/4)*Pi*G[1, 0, z] + 
      (5*G[0, y]*G[1, 0, z])/24 - (G[1 - z, y]*G[1, 0, z])/6 + 
      (G[0, z]*G[1 - z, 0, y])/6 + G[0, 1, 0, y]/24 + G[0, 1, 0, z]/24 + 
      G[1, 0, 0, y]/4 + G[1, 0, 0, z]/4 + G[1, 1, 0, y]/6 - 
      G[1 - z, 1, 0, y]/6))/(mh2*y) + 
   (N*Nf*(3013/2592 - ((7*I)/36)*Pi + (431*Pi^2)/864 + (I/18)*Pi^3 - 
      (19*zeta3)/36 + (77*G[0, y])/144 + ((31*I)/48)*Pi*G[0, y] - 
      (Pi^2*G[0, y])/72 + (77*G[0, z])/144 + ((31*I)/48)*Pi*G[0, z] - 
      (Pi^2*G[0, z])/72 + (5*G[0, y]*G[0, z])/36 + (I/4)*Pi*G[0, y]*G[0, z] - 
      (Pi^2*G[1, y])/36 + (Pi^2*G[1 - z, y])/36 - (41*G[0, 0, y])/72 - 
      (G[0, z]*G[0, 0, y])/4 - (41*G[0, 0, z])/72 - (G[0, y]*G[0, 0, z])/4 - 
      (19*G[1, 0, y])/36 - (I/4)*Pi*G[1, 0, y] + (G[0, z]*G[1, 0, y])/24 - 
      (5*G[1, 0, z])/18 - (I/4)*Pi*G[1, 0, z] + (5*G[0, y]*G[1, 0, z])/24 - 
      (G[1 - z, y]*G[1, 0, z])/6 + (G[0, z]*G[1 - z, 0, y])/6 + 
      G[0, 1, 0, y]/24 + G[0, 1, 0, z]/24 + G[1, 0, 0, y]/4 + 
      G[1, 0, 0, z]/4 + G[1, 1, 0, y]/6 - G[1 - z, 1, 0, y]/6))/
    (mh2*y*(1 - z)) + (N*Nf*(3013/2592 - ((7*I)/36)*Pi + (395*Pi^2)/864 + 
      (I/18)*Pi^3 - (19*zeta3)/36 + (77*G[0, y])/144 + 
      ((31*I)/48)*Pi*G[0, y] - (Pi^2*G[0, y])/72 - (25*G[0, z])/144 + 
      ((13*I)/48)*Pi*G[0, z] - (Pi^2*G[0, z])/72 + (29*G[0, y]*G[0, z])/144 + 
      (I/4)*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, y])/36 + (Pi^2*G[1 - z, y])/36 - 
      (41*G[0, 0, y])/72 - (G[0, z]*G[0, 0, y])/4 - (7*G[0, 0, z])/36 - 
      (G[0, y]*G[0, 0, z])/4 - (19*G[1, 0, y])/36 - (I/4)*Pi*G[1, 0, y] + 
      (G[0, z]*G[1, 0, y])/24 - G[1, 0, z]/36 - (I/4)*Pi*G[1, 0, z] + 
      (5*G[0, y]*G[1, 0, z])/24 - (G[1 - z, y]*G[1, 0, z])/6 + 
      (G[0, z]*G[1 - z, 0, y])/6 + G[0, 1, 0, y]/24 + G[0, 1, 0, z]/24 + 
      G[1, 0, 0, y]/4 + G[1, 0, 0, z]/4 + G[1, 1, 0, y]/6 - 
      G[1 - z, 1, 0, y]/6))/(mh2*(1 - z)*(1 - y - z)) + 
   (N^2*((-13*Pi^2)/96 + (3*zeta3)/8 - (233*G[0, y])/96 - 
      ((33*I)/16)*Pi*G[0, y] + (3*Pi^2*G[0, y])/16 + (Pi^2*G[0, z])/16 + 
      (5*G[0, y]*G[0, z])/8 - (Pi^2*G[1, y])/8 - (Pi^2*G[1, z])/16 - 
      (Pi^2*G[1 - z, y])/16 + (33*G[0, 0, y])/16 + (3*G[0, z]*G[0, 0, y])/4 + 
      (13*G[1, 0, y])/16 - (3*G[0, y]*G[1, 0, z])/8 + 
      (3*G[1 - z, y]*G[1, 0, z])/8 - (3*G[0, z]*G[1 - z, 0, y])/8 - 
      (9*G[0, 1, 0, y])/8 - (3*G[0, 1, 0, z])/8 - (3*G[1, 0, 0, y])/4 + 
      (3*G[1, 1, 0, y])/4 + (3*G[1, 1, 0, z])/8 + (3*G[1 - z, 1, 0, y])/8))/
    (mh2*(1 - y)) + (N*Nf*z*(-1/12*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/12 - 
      (G[0, y]*G[1, 0, z])/2 + (G[1 - z, y]*G[1, 0, z])/2 - 
      (G[0, z]*G[1 - z, 0, y])/2 + G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2*(y + z)^2) + 
   (N*Nf*z*(-1/12*Pi^2 - (G[0, y]*G[0, z])/2 - (Pi^2*G[1, z])/12 - 
      (Pi^2*G[1 - z, y])/12 + G[1, 0, y]/2 + G[1, 0, z]/2 - 
      (G[0, y]*G[1, 0, z])/2 + (G[1 - z, y]*G[1, 0, z])/2 - 
      (G[0, z]*G[1 - z, 0, y])/2 + G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2*(1 - y - z)) + 
   (N*Nf*z*(-1/12*Pi^2 - (G[0, y]*G[0, z])/2 - (Pi^2*G[1, z])/12 - 
      (Pi^2*G[1 - z, y])/12 + G[1, 0, y]/2 + G[1, 0, z]/2 - 
      (G[0, y]*G[1, 0, z])/2 + (G[1 - z, y]*G[1, 0, z])/2 - 
      (G[0, z]*G[1 - z, 0, y])/2 + G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2*(y + z)) + 
   (z*(-1/4*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/4 - (3*G[0, y]*G[1, 0, z])/
       2 + (3*G[1 - z, y]*G[1, 0, z])/2 - (3*G[0, z]*G[1 - z, 0, y])/2 + 
      (3*G[0, 1, 0, y])/2 + (3*G[0, 1, 0, z])/2 + (3*G[1, 1, 0, z])/2 + 
      (3*G[1 - z, 1, 0, y])/2))/(mh2*N^2*(y + z)^2) + 
   (z*(-1/4*Pi^2 - (3*G[0, y]*G[0, z])/2 - (Pi^2*G[1, z])/4 - 
      (Pi^2*G[1 - z, y])/4 + (3*G[1, 0, y])/2 + (3*G[1, 0, z])/2 - 
      (3*G[0, y]*G[1, 0, z])/2 + (3*G[1 - z, y]*G[1, 0, z])/2 - 
      (3*G[0, z]*G[1 - z, 0, y])/2 + (3*G[0, 1, 0, y])/2 + 
      (3*G[0, 1, 0, z])/2 + (3*G[1, 1, 0, z])/2 + (3*G[1 - z, 1, 0, y])/2))/
    (mh2*N^2*(1 - y - z)) + (z*(-1/4*Pi^2 - (3*G[0, y]*G[0, z])/2 - 
      (Pi^2*G[1, z])/4 - (Pi^2*G[1 - z, y])/4 + (3*G[1, 0, y])/2 + 
      (3*G[1, 0, z])/2 - (3*G[0, y]*G[1, 0, z])/2 + 
      (3*G[1 - z, y]*G[1, 0, z])/2 - (3*G[0, z]*G[1 - z, 0, y])/2 + 
      (3*G[0, 1, 0, y])/2 + (3*G[0, 1, 0, z])/2 + (3*G[1, 1, 0, z])/2 + 
      (3*G[1 - z, 1, 0, y])/2))/(mh2*N^2*(y + z)) + 
   ((3*Pi^2)/32 - (33*zeta3)/8 + (39*G[0, y])/32 + (Pi^2*G[0, y])/16 + 
     (3*Pi^2*G[0, z])/16 + (G[0, y]*G[0, z])/8 - (Pi^2*G[1, y])/8 - 
     (3*Pi^2*G[1, z])/16 + (7*G[0, y]*G[1, z])/16 - (3*Pi^2*G[1 - z, y])/16 - 
     (11*G[0, 0, y])/16 + (3*G[0, z]*G[0, 0, y])/8 + 
     (3*G[1, z]*G[0, 0, y])/8 - (3*G[0, y]*G[0, 1, z])/8 - 
     (3*G[1 - z, y]*G[0, 1, z])/2 + (7*G[0, 1 - z, y])/16 + 
     (9*G[0, z]*G[0, 1 - z, y])/8 - (3*G[1, z]*G[0, -z, y])/2 - 
     (9*G[1, 0, y])/16 + (9*G[1 - z, y]*G[1, 0, z])/8 + 
     (7*G[1 - z, 0, y])/16 - (3*G[1, z]*G[1 - z, -z, y])/2 + 
     (3*G[0, 0, 1, z])/2 + (3*G[0, 0, 1 - z, y])/8 - (3*G[0, 1, 0, y])/4 - 
     (9*G[0, 1, 0, z])/8 + (3*G[0, 1 - z, 0, y])/8 - 
     (3*G[0, -z, 1 - z, y])/2 - (3*G[1, 0, 0, y])/4 - (3*G[1, 0, 1, z])/2 + 
     (3*G[1, 1, 0, y])/4 + (9*G[1, 1, 0, z])/8 + (3*G[1 - z, 0, 0, y])/8 - 
     (3*G[1 - z, 1, 0, y])/8 - (3*G[1 - z, -z, 1 - z, y])/2)/
    (mh2*N^2*(1 - y)) + ((Pi^2*G[1, y])/24 - (Pi^2*G[1 - z, y])/24 - 
     (G[1 - z, y]*G[0, 1, z])/4 - (G[0, z]*G[1, 0, y])/4 + 
     (G[1, z]*G[1, 0, y])/4 + (G[0, z]*G[1 - z, 0, y])/4 - 
     (G[1, z]*G[1 - z, -z, y])/4 + G[1, 0, 1 - z, y]/4 - G[1, 1, 0, y]/4 + 
     G[1, 1 - z, 0, y]/4 - G[1 - z, -z, 1 - z, y]/4)/(mh2*N^2*y^2*z) + 
   ((Pi^2*G[1, y])/24 - (Pi^2*G[1 - z, y])/24 - (G[1 - z, y]*G[0, 1, z])/4 - 
     (G[0, z]*G[1, 0, y])/4 + (G[1, z]*G[1, 0, y])/4 + 
     (G[0, z]*G[1 - z, 0, y])/4 - (G[1, z]*G[1 - z, -z, y])/4 + 
     G[1, 0, 1 - z, y]/4 - G[1, 1, 0, y]/4 + G[1, 1 - z, 0, y]/4 - 
     G[1 - z, -z, 1 - z, y]/4)/(mh2*y*z) + 
   ((Pi^2*G[1, y])/48 + (G[0, y]*G[1, z])/4 - (Pi^2*G[1 - z, y])/48 - 
     (G[1, z]*G[-z, y])/4 - G[0, 1, z]/4 - (G[1 - z, y]*G[0, 1, z])/8 + 
     G[0, 1 - z, y]/4 - G[1, 0, y]/4 - (G[0, z]*G[1, 0, y])/8 + 
     (G[1, z]*G[1, 0, y])/8 + G[1 - z, 0, y]/4 + (G[0, z]*G[1 - z, 0, y])/8 - 
     (G[1, z]*G[1 - z, -z, y])/8 - G[-z, 1 - z, y]/4 + G[1, 0, 1 - z, y]/8 - 
     G[1, 1, 0, y]/8 + G[1, 1 - z, 0, y]/8 - G[1 - z, -z, 1 - z, y]/8)/
    (mh2*N^2*y*z) + (z*((3*zeta3)/8 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, z])/48 + 
      (Pi^2*G[1 - z, y])/48 + (G[1 - z, y]*G[0, 1, z])/8 - 
      (G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1 - z, y]*G[1, 0, z])/8 + (G[1, z]*G[1 - z, -z, y])/8 - 
      G[0, 0, 1, z]/8 + G[0, 1, 0, z]/8 + G[0, -z, 1 - z, y]/8 + 
      G[1, 0, 1, z]/8 - G[1, 1, 0, z]/8 + G[1 - z, -z, 1 - z, y]/8))/
    (mh2*(1 - y)) + (z*((3*zeta3)/8 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, z])/48 + 
      (Pi^2*G[1 - z, y])/48 + (G[1 - z, y]*G[0, 1, z])/8 - 
      (G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1 - z, y]*G[1, 0, z])/8 + (G[1, z]*G[1 - z, -z, y])/8 - 
      G[0, 0, 1, z]/8 + G[0, 1, 0, z]/8 + G[0, -z, 1 - z, y]/8 + 
      G[1, 0, 1, z]/8 - G[1, 1, 0, z]/8 + G[1 - z, -z, 1 - z, y]/8))/
    (mh2*N^2*(1 - y)) + (z*((3*zeta3)/8 - (Pi^2*G[0, z])/48 + 
      (Pi^2*G[1, z])/48 + (Pi^2*G[1 - z, y])/48 + (G[1 - z, y]*G[0, 1, z])/
       8 - (G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1 - z, y]*G[1, 0, z])/8 + (G[1, z]*G[1 - z, -z, y])/8 - 
      G[0, 0, 1, z]/8 + G[0, 1, 0, z]/8 + G[0, -z, 1 - z, y]/8 + 
      G[1, 0, 1, z]/8 - G[1, 1, 0, z]/8 + G[1 - z, -z, 1 - z, y]/8))/
    (mh2*y) + (z*((3*zeta3)/8 - (Pi^2*G[0, z])/48 + (Pi^2*G[1, z])/48 + 
      (Pi^2*G[1 - z, y])/48 + (G[1 - z, y]*G[0, 1, z])/8 - 
      (G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, -z, y])/8 - 
      (G[1 - z, y]*G[1, 0, z])/8 + (G[1, z]*G[1 - z, -z, y])/8 - 
      G[0, 0, 1, z]/8 + G[0, 1, 0, z]/8 + G[0, -z, 1 - z, y]/8 + 
      G[1, 0, 1, z]/8 - G[1, 1, 0, z]/8 + G[1 - z, -z, 1 - z, y]/8))/
    (mh2*N^2*y) + ((3*zeta3)/8 - (Pi^2*G[0, y])/48 + (Pi^2*G[1, z])/48 + 
     (Pi^2*G[1 - z, y])/48 - (G[0, y]*G[0, 1, z])/8 + 
     (G[1 - z, y]*G[0, 1, z])/8 - (G[1, z]*G[0, -z, y])/8 + 
     (G[1, z]*G[1 - z, -z, y])/8 + G[0, 0, 1, z]/8 + G[0, 1, 0, y]/8 - 
     G[0, -z, 1 - z, y]/8 + G[1, 0, 1, z]/8 - G[1 - z, 1, 0, y]/8 + 
     G[1 - z, -z, 1 - z, y]/8)/(mh2*(1 - z)) + 
   ((3*zeta3)/8 - (Pi^2*G[0, y])/48 + (Pi^2*G[1, z])/48 + 
     (Pi^2*G[1 - z, y])/48 - (G[0, y]*G[0, 1, z])/8 + 
     (G[1 - z, y]*G[0, 1, z])/8 - (G[1, z]*G[0, -z, y])/8 + 
     (G[1, z]*G[1 - z, -z, y])/8 + G[0, 0, 1, z]/8 + G[0, 1, 0, y]/8 - 
     G[0, -z, 1 - z, y]/8 + G[1, 0, 1, z]/8 - G[1 - z, 1, 0, y]/8 + 
     G[1 - z, -z, 1 - z, y]/8)/(mh2*N^2*(1 - z)) + 
   (Pi^2/24 + (3*zeta3)/8 + (29*G[0, y])/24 + ((33*I)/16)*Pi*G[0, y] - 
     (Pi^2*G[0, y])/4 - (Pi^2*G[0, z])/16 - (G[0, y]*G[0, z])/2 + 
     (Pi^2*G[1, y])/4 + (Pi^2*G[1, z])/16 - (11*G[0, y]*G[1, z])/16 + 
     (Pi^2*G[1 - z, y])/16 - (11*G[0, 0, y])/8 - (3*G[0, z]*G[0, 0, y])/8 - 
     (9*G[1, z]*G[0, 0, y])/8 + (3*G[0, y]*G[0, 1, z])/8 + 
     (3*G[1 - z, y]*G[0, 1, z])/8 - (11*G[0, 1 - z, y])/16 + 
     (3*G[1, z]*G[0, -z, y])/8 - G[1, 0, y]/4 + (3*G[0, y]*G[1, 0, z])/8 - 
     (3*G[1 - z, y]*G[1, 0, z])/8 - (11*G[1 - z, 0, y])/16 + 
     (3*G[0, z]*G[1 - z, 0, y])/8 + (3*G[1, z]*G[1 - z, -z, y])/8 - 
     (3*G[0, 0, 1, z])/8 - (9*G[0, 0, 1 - z, y])/8 + (15*G[0, 1, 0, y])/8 + 
     (3*G[0, 1, 0, z])/8 - (9*G[0, 1 - z, 0, y])/8 + 
     (3*G[0, -z, 1 - z, y])/8 + (3*G[1, 0, 0, y])/2 + (3*G[1, 0, 1, z])/8 - 
     (3*G[1, 1, 0, y])/2 - (3*G[1, 1, 0, z])/8 - (9*G[1 - z, 0, 0, y])/8 + 
     (3*G[1 - z, -z, 1 - z, y])/8)/(mh2*(1 - y)) + 
   (Nf*((7*G[0, y])/72 + (I/8)*Pi*G[0, y] - (7*G[0, z])/72 - 
      (I/8)*Pi*G[0, z] - (Pi^2*G[1, y])/36 + (Pi^2*G[1, z])/36 + 
      (5*G[0, y]*G[1, z])/18 + (I/4)*Pi*G[0, y]*G[1, z] - 
      (5*G[0, z]*G[1 - z, y])/18 - (I/4)*Pi*G[0, z]*G[1 - z, y] - 
      G[0, 0, y]/8 - (G[1, z]*G[0, 0, y])/4 + G[0, 0, z]/8 + 
      (G[1 - z, y]*G[0, 0, z])/4 - (5*G[0, 1, z])/18 - (I/4)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/6 + (G[1 - z, y]*G[0, 1, z])/6 - 
      (G[-z, y]*G[0, 1, z])/6 + (5*G[0, 1 - z, y])/18 + 
      (I/4)*Pi*G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/6 + 
      (G[1, z]*G[0, -z, y])/6 - (11*G[1, 0, y])/18 - (I/4)*Pi*G[1, 0, y] + 
      (G[0, z]*G[1, 0, y])/24 + G[1, 0, z]/3 - (G[0, y]*G[1, 0, z])/24 + 
      (G[1 - z, y]*G[1, 0, z])/6 - (G[-z, y]*G[1, 0, z])/6 - 
      (G[0, y]*G[1, 1, z])/6 + (5*G[1 - z, 0, y])/18 + 
      (I/4)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/6 + 
      (G[0, z]*G[1 - z, 1 - z, y])/6 + (G[1, z]*G[-z, 0, y])/6 - 
      (G[0, z]*G[-z, 1 - z, y])/6 - G[0, 0, 1, z]/12 - G[0, 0, 1 - z, y]/4 + 
      G[0, 1, 0, y]/24 + G[0, 1, 0, z]/24 + G[0, 1, 1, z]/6 - 
      G[0, 1 - z, 0, y]/4 - G[0, 1 - z, 1 - z, y]/6 + G[0, -z, 1 - z, y]/6 + 
      G[1, 0, 0, y]/4 + G[1, 0, 1, z]/6 + G[1, 1, 0, y]/6 - 
      G[1 - z, 0, 0, y]/4 - G[1 - z, 0, 1 - z, y]/6 - 
      G[1 - z, 1 - z, 0, y]/6 + G[-z, 0, 1 - z, y]/6 + G[-z, 1 - z, 0, y]/6))/
    (mh2*N*(1 - y - z)) + ((5*G[0, y]*G[1, z])/6 - (5*G[0, z]*G[1 - z, y])/
      6 - (5*G[0, 1, z])/6 - G[-z, y]*G[0, 1, z] + (5*G[0, 1 - z, y])/6 + 
     G[0, z]*G[0, 1 - z, y] - G[1, z]*G[0, -z, y] - (5*G[1, 0, z])/6 + 
     G[1 - z, y]*G[1, 0, z] - G[-z, y]*G[1, 0, z] + (5*G[1 - z, 0, y])/6 + 
     G[1, z]*G[-z, 0, y] - G[0, z]*G[-z, 1 - z, y] - G[0, 1, 0, y] - 
     G[0, -z, 1 - z, y] + G[1, 1, 0, z] - G[1 - z, 1, 0, y] + 
     G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y])/(mh2*(y + z)) + 
   ((-3*G[0, y]*G[1, z])/2 + (3*G[0, z]*G[1 - z, y])/2 + (3*G[0, 1, z])/2 + 
     (G[1 - z, y]*G[0, 1, z])/2 - (3*G[-z, y]*G[0, 1, z])/2 - 
     (3*G[0, 1 - z, y])/2 + (3*G[0, z]*G[0, 1 - z, y])/2 - 
     (G[1, z]*G[0, 1 - z, y])/2 - (3*G[1, z]*G[0, -z, y])/2 + 
     (3*G[1, 0, y])/2 + 2*G[1 - z, y]*G[1, 0, z] - (3*G[-z, y]*G[1, 0, z])/
      2 - (G[0, y]*G[1, 1, z])/2 - (3*G[1 - z, 0, y])/2 - 
     (G[1, z]*G[1 - z, 0, y])/2 + (G[0, z]*G[1 - z, 1 - z, y])/2 + 
     (3*G[1, z]*G[-z, 0, y])/2 - (3*G[0, z]*G[-z, 1 - z, y])/2 - 
     (3*G[0, 1, 0, y])/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 1 - z, y]/2 - 
     (3*G[0, -z, 1 - z, y])/2 + G[1, 0, 1, z]/2 + 2*G[1, 1, 0, z] - 
     G[1 - z, 0, 1 - z, y]/2 - (3*G[1 - z, 1, 0, y])/2 - 
     G[1 - z, 1 - z, 0, y]/2 + (3*G[-z, 0, 1 - z, y])/2 + 
     (3*G[-z, 1 - z, 0, y])/2)/(mh2*N^2*(y + z)) + 
   ((5*Pi^2*G[1, y])/48 - (Pi^2*G[1 - z, y])/24 + (G[0, z]*G[1 - z, y])/8 - 
     (G[1, z]*G[-z, y])/8 - (G[1 - z, y]*G[0, 1, z])/4 + 
     (G[0, z]*G[1, 0, y])/8 - (G[1, z]*G[1, 0, y])/8 + 
     (3*G[-z, y]*G[1, 0, z])/8 + (G[0, z]*G[1 - z, 0, y])/4 - 
     (G[1, z]*G[1 - z, -z, y])/4 - (3*G[1, z]*G[-z, 0, y])/8 - 
     G[-z, 1 - z, y]/8 + (3*G[0, z]*G[-z, 1 - z, y])/8 - 
     (3*G[1, z]*G[-z, -z, y])/8 - G[1, 0, 1 - z, y]/8 - (5*G[1, 1, 0, y])/8 - 
     G[1, 1 - z, 0, y]/8 - G[1 - z, -z, 1 - z, y]/4 - 
     (3*G[-z, 0, 1 - z, y])/8 - (3*G[-z, 1 - z, 0, y])/8 - 
     (3*G[-z, -z, 1 - z, y])/8)/(mh2*y^2) + 
   ((Pi^2*G[1, y])/16 - (Pi^2*G[1 - z, y])/48 + (G[0, z]*G[1 - z, y])/4 - 
     (G[1, z]*G[-z, y])/4 - (G[1 - z, y]*G[0, 1, z])/8 + 
     (G[0, z]*G[1, 0, y])/8 - (G[1, z]*G[1, 0, y])/8 + 
     (G[-z, y]*G[1, 0, z])/4 + (G[0, z]*G[1 - z, 0, y])/8 - 
     (G[1, z]*G[1 - z, -z, y])/8 - (G[1, z]*G[-z, 0, y])/4 - 
     G[-z, 1 - z, y]/4 + (G[0, z]*G[-z, 1 - z, y])/4 - 
     (G[1, z]*G[-z, -z, y])/4 - G[1, 0, 1 - z, y]/8 - (3*G[1, 1, 0, y])/8 - 
     G[1, 1 - z, 0, y]/8 - G[1 - z, -z, 1 - z, y]/8 - G[-z, 0, 1 - z, y]/4 - 
     G[-z, 1 - z, 0, y]/4 - G[-z, -z, 1 - z, y]/4)/(mh2*N^2*y^2) + 
   (-1/48*Pi^2 - (G[0, y]*G[0, z])/8 + (Pi^2*G[1, y])/48 + G[1, 0, y]/8 + 
     (G[0, z]*G[1, 0, y])/8 - (G[1, z]*G[1, 0, y])/8 + G[1, 0, z]/8 + 
     (G[-z, y]*G[1, 0, z])/8 - (G[1, z]*G[-z, 0, y])/8 + 
     (G[0, z]*G[-z, 1 - z, y])/8 - (G[1, z]*G[-z, -z, y])/8 - 
     G[1, 0, 1 - z, y]/8 - G[1, 1, 0, y]/8 - G[1, 1 - z, 0, y]/8 - 
     G[-z, 0, 1 - z, y]/8 - G[-z, 1 - z, 0, y]/8 - G[-z, -z, 1 - z, y]/8)/
    (mh2*(1 - z)*(1 - y - z)^2) + 
   (-1/48*(Pi^2*G[1, z]) - (G[0, y]*G[0, 1, z])/8 + (G[-z, y]*G[0, 1, z])/4 - 
     (G[0, z]*G[0, 1 - z, y])/8 - (G[0, y]*G[1, 0, z])/8 + 
     (G[-z, y]*G[1, 0, z])/8 - (G[1, z]*G[-z, 0, y])/8 + 
     (G[0, z]*G[-z, 1 - z, y])/8 + (G[1, z]*G[-z, -z, y])/8 + 
     G[0, 0, 1, z]/4 + G[0, 1, 0, y]/8 + G[0, 1, 0, z]/8 + G[1, 0, 1, z]/8 + 
     G[1, 1, 0, z]/4 - G[-z, 0, 1 - z, y]/8 - G[-z, 1 - z, 0, y]/8 + 
     G[-z, -z, 1 - z, y]/8)/(mh2*(1 - y - z)^2*z) + 
   (-1/48*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/8 + (G[1, z]*G[1, 0, y])/8 - 
     (G[-z, y]*G[1, 0, z])/8 + (G[1, z]*G[-z, 0, y])/8 - 
     (G[0, z]*G[-z, 1 - z, y])/8 + (G[1, z]*G[-z, -z, y])/8 + 
     G[1, 0, 1 - z, y]/8 + G[1, 1, 0, y]/8 + G[1, 1 - z, 0, y]/8 + 
     G[-z, 0, 1 - z, y]/8 + G[-z, 1 - z, 0, y]/8 + G[-z, -z, 1 - z, y]/8)/
    (mh2*y^2*(1 - z)^2) + (-1/48*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/8 + 
     (G[1, z]*G[1, 0, y])/8 - (G[-z, y]*G[1, 0, z])/8 + 
     (G[1, z]*G[-z, 0, y])/8 - (G[0, z]*G[-z, 1 - z, y])/8 + 
     (G[1, z]*G[-z, -z, y])/8 + G[1, 0, 1 - z, y]/8 + G[1, 1, 0, y]/8 + 
     G[1, 1 - z, 0, y]/8 + G[-z, 0, 1 - z, y]/8 + G[-z, 1 - z, 0, y]/8 + 
     G[-z, -z, 1 - z, y]/8)/(mh2*(1 - z)^2*(1 - y - z)^2) + 
   (-1/48*Pi^2 - (G[0, y]*G[0, z])/8 - (Pi^2*G[1, y])/48 - 
     (G[0, z]*G[1 - z, y])/8 + (G[1, z]*G[-z, y])/8 + G[1, 0, y]/8 - 
     (G[0, z]*G[1, 0, y])/8 + (G[1, z]*G[1, 0, y])/8 + G[1, 0, z]/8 - 
     (G[-z, y]*G[1, 0, z])/8 + (G[1, z]*G[-z, 0, y])/8 + G[-z, 1 - z, y]/8 - 
     (G[0, z]*G[-z, 1 - z, y])/8 + (G[1, z]*G[-z, -z, y])/8 + 
     G[1, 0, 1 - z, y]/8 + G[1, 1, 0, y]/8 + G[1, 1 - z, 0, y]/8 + 
     G[-z, 0, 1 - z, y]/8 + G[-z, 1 - z, 0, y]/8 + G[-z, -z, 1 - z, y]/8)/
    (mh2*y*(1 - z)^2) + (-1/48*Pi^2 - (G[0, y]*G[0, z])/8 - 
     (Pi^2*G[1, y])/48 - (G[0, z]*G[1 - z, y])/8 + (G[1, z]*G[-z, y])/8 + 
     G[1, 0, y]/8 - (G[0, z]*G[1, 0, y])/8 + (G[1, z]*G[1, 0, y])/8 + 
     G[1, 0, z]/8 - (G[-z, y]*G[1, 0, z])/8 + (G[1, z]*G[-z, 0, y])/8 + 
     G[-z, 1 - z, y]/8 - (G[0, z]*G[-z, 1 - z, y])/8 + 
     (G[1, z]*G[-z, -z, y])/8 + G[1, 0, 1 - z, y]/8 + G[1, 1, 0, y]/8 + 
     G[1, 1 - z, 0, y]/8 + G[-z, 0, 1 - z, y]/8 + G[-z, 1 - z, 0, y]/8 + 
     G[-z, -z, 1 - z, y]/8)/(mh2*(1 - z)^2*(1 - y - z)) + 
   (Nf*(-4769/2592 - ((109*I)/108)*Pi - (5*Pi^2)/144 - (I/48)*Pi^3 + 
      zeta3/72 + (13*G[0, y])/48 + (53*G[0, z])/144 + (I/8)*Pi*G[0, z] - 
      (G[0, y]*G[0, z])/48 + (Pi^2*G[1, y])/36 - (17*G[1, z])/108 - 
      ((3*I)/8)*Pi*G[1, z] - (Pi^2*G[1, z])/144 - (31*G[0, y]*G[1, z])/144 - 
      (I/4)*Pi*G[0, y]*G[1, z] - (17*G[1 - z, y])/108 - 
      ((3*I)/8)*Pi*G[1 - z, y] - (Pi^2*G[1 - z, y])/144 + 
      (G[0, z]*G[1 - z, y])/16 + (G[1, z]*G[1 - z, y])/4 + 
      (5*G[1, z]*G[-z, y])/18 + (I/4)*Pi*G[1, z]*G[-z, y] + 
      (G[1, z]*G[0, 0, y])/4 - G[0, 0, z]/8 + (49*G[0, 1, z])/144 + 
      (I/4)*Pi*G[0, 1, z] - (G[0, y]*G[0, 1, z])/6 - (G[1 - z, y]*G[0, 1, z])/
       6 + (G[-z, y]*G[0, 1, z])/8 - (31*G[0, 1 - z, y])/144 - 
      (I/4)*Pi*G[0, 1 - z, y] + (G[0, z]*G[0, 1 - z, y])/24 + 
      (G[1, z]*G[0, 1 - z, y])/6 - (5*G[1, z]*G[0, -z, y])/24 + 
      (19*G[1, 0, y])/36 + (I/4)*Pi*G[1, 0, y] - (G[0, z]*G[1, 0, y])/24 - 
      G[1, 0, z]/48 + (G[0, y]*G[1, 0, z])/24 - (G[-z, y]*G[1, 0, z])/24 + 
      G[1, 1, z]/4 + (G[0, y]*G[1, 1, z])/6 - (G[-z, y]*G[1, 1, z])/6 - 
      (31*G[1 - z, 0, y])/144 - (I/4)*Pi*G[1 - z, 0, y] + 
      (G[0, z]*G[1 - z, 0, y])/24 + (G[1, z]*G[1 - z, 0, y])/6 + 
      G[1 - z, 1 - z, y]/4 - (G[1, z]*G[1 - z, -z, y])/6 - 
      (5*G[1, z]*G[-z, 0, y])/24 + (5*G[-z, 1 - z, y])/18 + 
      (I/4)*Pi*G[-z, 1 - z, y] - (G[0, z]*G[-z, 1 - z, y])/24 - 
      (G[1, z]*G[-z, 1 - z, y])/6 + (G[1, z]*G[-z, -z, y])/6 + 
      G[0, 0, 1, z]/12 + G[0, 0, 1 - z, y]/4 - G[0, 1, 0, y]/24 - 
      G[0, 1, 0, z]/24 - G[0, 1, 1, z]/6 + G[0, 1 - z, 0, y]/4 + 
      G[0, 1 - z, 1 - z, y]/6 - (5*G[0, -z, 1 - z, y])/24 - G[1, 0, 0, y]/4 - 
      G[1, 0, 1, z]/6 - G[1, 1, 0, y]/6 + G[1 - z, 0, 0, y]/4 + 
      G[1 - z, 0, 1 - z, y]/6 + G[1 - z, 1 - z, 0, y]/6 - 
      G[1 - z, -z, 1 - z, y]/6 - (5*G[-z, 0, 1 - z, y])/24 - 
      (5*G[-z, 1 - z, 0, y])/24 - G[-z, 1 - z, 1 - z, y]/6 + 
      G[-z, -z, 1 - z, y]/6))/(mh2*N*(1 - z)*(1 - y - z)) + 
   (Nf*(-4769/2592 - ((109*I)/108)*Pi - (11*Pi^2)/144 - (I/48)*Pi^3 + 
      zeta3/72 + (13*G[0, y])/48 - (49*G[0, z])/144 - (I/4)*Pi*G[0, z] + 
      (G[0, y]*G[0, z])/24 + (Pi^2*G[1, y])/36 - (17*G[1, z])/108 - 
      ((3*I)/8)*Pi*G[1, z] - (Pi^2*G[1, z])/144 - (31*G[0, y]*G[1, z])/144 - 
      (I/4)*Pi*G[0, y]*G[1, z] - (17*G[1 - z, y])/108 - 
      ((3*I)/8)*Pi*G[1 - z, y] - (Pi^2*G[1 - z, y])/144 + 
      (G[0, z]*G[1 - z, y])/16 + (G[1, z]*G[1 - z, y])/4 + 
      (5*G[1, z]*G[-z, y])/18 + (I/4)*Pi*G[1, z]*G[-z, y] + 
      (G[1, z]*G[0, 0, y])/4 + G[0, 0, z]/4 + (49*G[0, 1, z])/144 + 
      (I/4)*Pi*G[0, 1, z] - (G[0, y]*G[0, 1, z])/6 - (G[1 - z, y]*G[0, 1, z])/
       6 + (G[-z, y]*G[0, 1, z])/8 - (31*G[0, 1 - z, y])/144 - 
      (I/4)*Pi*G[0, 1 - z, y] + (G[0, z]*G[0, 1 - z, y])/24 + 
      (G[1, z]*G[0, 1 - z, y])/6 - (5*G[1, z]*G[0, -z, y])/24 + 
      (19*G[1, 0, y])/36 + (I/4)*Pi*G[1, 0, y] - (G[0, z]*G[1, 0, y])/24 + 
      (11*G[1, 0, z])/48 + (G[0, y]*G[1, 0, z])/24 - 
      (G[-z, y]*G[1, 0, z])/24 + G[1, 1, z]/4 + (G[0, y]*G[1, 1, z])/6 - 
      (G[-z, y]*G[1, 1, z])/6 - (31*G[1 - z, 0, y])/144 - 
      (I/4)*Pi*G[1 - z, 0, y] + (G[0, z]*G[1 - z, 0, y])/24 + 
      (G[1, z]*G[1 - z, 0, y])/6 + G[1 - z, 1 - z, y]/4 - 
      (G[1, z]*G[1 - z, -z, y])/6 - (5*G[1, z]*G[-z, 0, y])/24 + 
      (5*G[-z, 1 - z, y])/18 + (I/4)*Pi*G[-z, 1 - z, y] - 
      (G[0, z]*G[-z, 1 - z, y])/24 - (G[1, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 + G[0, 0, 1, z]/12 + G[0, 0, 1 - z, y]/4 - 
      G[0, 1, 0, y]/24 - G[0, 1, 0, z]/24 - G[0, 1, 1, z]/6 + 
      G[0, 1 - z, 0, y]/4 + G[0, 1 - z, 1 - z, y]/6 - 
      (5*G[0, -z, 1 - z, y])/24 - G[1, 0, 0, y]/4 - G[1, 0, 1, z]/6 - 
      G[1, 1, 0, y]/6 + G[1 - z, 0, 0, y]/4 + G[1 - z, 0, 1 - z, y]/6 + 
      G[1 - z, 1 - z, 0, y]/6 - G[1 - z, -z, 1 - z, y]/6 - 
      (5*G[-z, 0, 1 - z, y])/24 - (5*G[-z, 1 - z, 0, y])/24 - 
      G[-z, 1 - z, 1 - z, y]/6 + G[-z, -z, 1 - z, y]/6))/(mh2*N*y*(1 - z)) + 
   (Nf*((Pi^2*G[1, y])/36 - (Pi^2*G[1, z])/36 - (19*G[0, y]*G[1, z])/36 - 
      (I/4)*Pi*G[0, y]*G[1, z] - (Pi^2*G[1 - z, y])/36 + 
      (19*G[1, z]*G[-z, y])/36 + (I/4)*Pi*G[1, z]*G[-z, y] + 
      (G[1, z]*G[0, 0, y])/4 + (19*G[0, 1, z])/36 + (I/4)*Pi*G[0, 1, z] - 
      (G[0, y]*G[0, 1, z])/6 - (G[1 - z, y]*G[0, 1, z])/6 + 
      (G[-z, y]*G[0, 1, z])/8 - (19*G[0, 1 - z, y])/36 - 
      (I/4)*Pi*G[0, 1 - z, y] + (G[0, z]*G[0, 1 - z, y])/24 + 
      (G[1, z]*G[0, 1 - z, y])/6 - (5*G[1, z]*G[0, -z, y])/24 + 
      (19*G[1, 0, y])/36 + (I/4)*Pi*G[1, 0, y] - (G[0, z]*G[1, 0, y])/24 + 
      (G[0, y]*G[1, 0, z])/24 - (G[-z, y]*G[1, 0, z])/24 + 
      (G[0, y]*G[1, 1, z])/6 - (G[-z, y]*G[1, 1, z])/6 - 
      (19*G[1 - z, 0, y])/36 - (I/4)*Pi*G[1 - z, 0, y] + 
      (G[0, z]*G[1 - z, 0, y])/24 + (G[1, z]*G[1 - z, 0, y])/6 - 
      (G[1, z]*G[1 - z, -z, y])/6 - (5*G[1, z]*G[-z, 0, y])/24 + 
      (19*G[-z, 1 - z, y])/36 + (I/4)*Pi*G[-z, 1 - z, y] - 
      (G[0, z]*G[-z, 1 - z, y])/24 - (G[1, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 + G[0, 0, 1, z]/12 + G[0, 0, 1 - z, y]/4 - 
      G[0, 1, 0, y]/24 - G[0, 1, 0, z]/24 - G[0, 1, 1, z]/6 + 
      G[0, 1 - z, 0, y]/4 + G[0, 1 - z, 1 - z, y]/6 - 
      (5*G[0, -z, 1 - z, y])/24 - G[1, 0, 0, y]/4 - G[1, 0, 1, z]/6 - 
      G[1, 1, 0, y]/6 + G[1 - z, 0, 0, y]/4 + G[1 - z, 0, 1 - z, y]/6 + 
      G[1 - z, 1 - z, 0, y]/6 - G[1 - z, -z, 1 - z, y]/6 - 
      (5*G[-z, 0, 1 - z, y])/24 - (5*G[-z, 1 - z, 0, y])/24 - 
      G[-z, 1 - z, 1 - z, y]/6 + G[-z, -z, 1 - z, y]/6))/(mh2*N*z) + 
   (Nf*z*(-1/36*(Pi^2*G[1 - z, y]) - (19*G[0, z]*G[1 - z, y])/36 - 
      (I/4)*Pi*G[0, z]*G[1 - z, y] + (19*G[1, z]*G[-z, y])/36 + 
      (I/4)*Pi*G[1, z]*G[-z, y] + (G[1 - z, y]*G[0, 0, z])/4 - 
      (G[-z, y]*G[0, 1, z])/24 + (G[0, z]*G[0, 1 - z, y])/24 - 
      (G[1, z]*G[0, -z, y])/24 + (G[1 - z, y]*G[1, 0, z])/6 - 
      (5*G[-z, y]*G[1, 0, z])/24 - (G[-z, y]*G[1, 1, z])/6 + 
      (G[0, z]*G[1 - z, 0, y])/24 + (G[0, z]*G[1 - z, 1 - z, y])/6 - 
      (G[1, z]*G[1 - z, -z, y])/6 - (G[1, z]*G[-z, 0, y])/24 + 
      (19*G[-z, 1 - z, y])/36 + (I/4)*Pi*G[-z, 1 - z, y] - 
      (5*G[0, z]*G[-z, 1 - z, y])/24 - (G[1, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 - G[0, -z, 1 - z, y]/24 - 
      G[1 - z, -z, 1 - z, y]/6 - G[-z, 0, 1 - z, y]/24 - 
      G[-z, 1 - z, 0, y]/24 - G[-z, 1 - z, 1 - z, y]/6 + 
      G[-z, -z, 1 - z, y]/6))/(mh2*N*y^2) + 
   (-1/24*(Pi^2*G[1, z]) - (G[0, y]*G[0, 1, z])/4 + (G[-z, y]*G[0, 1, z])/2 - 
     (G[0, z]*G[0, 1 - z, y])/4 - (G[0, y]*G[1, 0, z])/4 + 
     (G[-z, y]*G[1, 0, z])/4 - (G[1, z]*G[-z, 0, y])/4 + 
     (G[0, z]*G[-z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, y])/4 + 
     G[0, 0, 1, z]/2 + G[0, 1, 0, y]/4 + G[0, 1, 0, z]/4 + G[1, 0, 1, z]/4 + 
     G[1, 1, 0, z]/2 - G[-z, 0, 1 - z, y]/4 - G[-z, 1 - z, 0, y]/4 + 
     G[-z, -z, 1 - z, y]/4)/(mh2*N^2*(1 - y - z)*z) + 
   (-1/24*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/4 + (G[1, z]*G[1, 0, y])/4 - 
     (G[-z, y]*G[1, 0, z])/4 + (G[1, z]*G[-z, 0, y])/4 - 
     (G[0, z]*G[-z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, y])/4 + 
     G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 + G[1, 1 - z, 0, y]/4 + 
     G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + G[-z, -z, 1 - z, y]/4)/
    (mh2*y*(1 - z)^3) + (-1/24*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/4 + 
     (G[1, z]*G[1, 0, y])/4 - (G[-z, y]*G[1, 0, z])/4 + 
     (G[1, z]*G[-z, 0, y])/4 - (G[0, z]*G[-z, 1 - z, y])/4 + 
     (G[1, z]*G[-z, -z, y])/4 + G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 + 
     G[1, 1 - z, 0, y]/4 + G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + 
     G[-z, -z, 1 - z, y]/4)/(mh2*N^2*y^2*(1 - z)) + 
   (-1/24*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/4 + (G[1, z]*G[1, 0, y])/4 - 
     (G[-z, y]*G[1, 0, z])/4 + (G[1, z]*G[-z, 0, y])/4 - 
     (G[0, z]*G[-z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, y])/4 + 
     G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 + G[1, 1 - z, 0, y]/4 + 
     G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + G[-z, -z, 1 - z, y]/4)/
    (mh2*(1 - z)^3*(1 - y - z)) + 
   (-1/24*(Pi^2*G[1, y]) - (G[0, z]*G[1 - z, y])/8 + (G[1, z]*G[-z, y])/8 - 
     (G[0, z]*G[1, 0, y])/4 + (G[1, z]*G[1, 0, y])/4 - 
     (G[-z, y]*G[1, 0, z])/4 + (G[1, z]*G[-z, 0, y])/4 + G[-z, 1 - z, y]/8 - 
     (G[0, z]*G[-z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, y])/4 + 
     G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 + G[1, 1 - z, 0, y]/4 + 
     G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + G[-z, -z, 1 - z, y]/4)/
    (mh2*y^2*(1 - z)) + (-1/4*zeta3 + (Pi^2*G[0, z])/48 - (Pi^2*G[1, y])/12 - 
     (3*G[0, z]*G[1, 0, y])/8 + (G[1, z]*G[1, 0, y])/4 - 
     (G[-z, y]*G[1, 0, z])/4 + (G[1, z]*G[-z, 0, y])/4 - 
     (G[0, z]*G[-z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, y])/4 + 
     G[0, 1, 0, z]/8 + G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/2 + 
     G[1, 1 - z, 0, y]/4 + G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + 
     G[-z, -z, 1 - z, y]/4)/(mh2*N^2*y*(1 - z)^2) + 
   (-1/4*zeta3 + (Pi^2*G[0, z])/48 - (Pi^2*G[1, y])/12 - 
     (3*G[0, z]*G[1, 0, y])/8 + (G[1, z]*G[1, 0, y])/4 - 
     (G[-z, y]*G[1, 0, z])/4 + (G[1, z]*G[-z, 0, y])/4 - 
     (G[0, z]*G[-z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, y])/4 + 
     G[0, 1, 0, z]/8 + G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/2 + 
     G[1, 1 - z, 0, y]/4 + G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + 
     G[-z, -z, 1 - z, y]/4)/(mh2*N^2*(1 - z)^2*(1 - y - z)) + 
   (-1/16*(Pi^2*G[1, z]) - (G[0, y]*G[1, z])/8 + (G[1, z]*G[-z, y])/8 + 
     G[0, 1, z]/8 - (3*G[0, y]*G[0, 1, z])/8 + (3*G[-z, y]*G[0, 1, z])/4 - 
     G[0, 1 - z, y]/8 - (3*G[0, z]*G[0, 1 - z, y])/8 + G[1, 0, y]/8 - 
     (3*G[0, y]*G[1, 0, z])/8 + (3*G[-z, y]*G[1, 0, z])/8 - 
     G[1 - z, 0, y]/8 - (3*G[1, z]*G[-z, 0, y])/8 + G[-z, 1 - z, y]/8 + 
     (3*G[0, z]*G[-z, 1 - z, y])/8 + (3*G[1, z]*G[-z, -z, y])/8 + 
     (3*G[0, 0, 1, z])/4 + (3*G[0, 1, 0, y])/8 + (3*G[0, 1, 0, z])/8 + 
     (3*G[1, 0, 1, z])/8 + (3*G[1, 1, 0, z])/4 - (3*G[-z, 0, 1 - z, y])/8 - 
     (3*G[-z, 1 - z, 0, y])/8 + (3*G[-z, -z, 1 - z, y])/8)/
    (mh2*(1 - y - z)*z) + (Nf*(-3401/2592 - ((41*I)/54)*Pi - Pi^2/48 - 
      (I/48)*Pi^3 + zeta3/72 + G[0, y]/16 + (97*G[0, z])/144 + 
      (I/4)*Pi*G[0, z] - (G[0, y]*G[0, z])/24 + (Pi^2*G[1, y])/36 - 
      (37*G[1, z])/54 - ((5*I)/8)*Pi*G[1, z] - (Pi^2*G[1, z])/144 - 
      (25*G[0, y]*G[1, z])/144 - (I/4)*Pi*G[0, y]*G[1, z] - 
      (37*G[1 - z, y])/54 - ((5*I)/8)*Pi*G[1 - z, y] - 
      (Pi^2*G[1 - z, y])/16 - (113*G[0, z]*G[1 - z, y])/144 - 
      (I/2)*Pi*G[0, z]*G[1 - z, y] + (5*G[1, z]*G[1 - z, y])/12 + 
      (7*G[1, z]*G[-z, y])/6 + ((3*I)/4)*Pi*G[1, z]*G[-z, y] + 
      (G[1, z]*G[0, 0, y])/4 - G[0, 0, z]/4 + (G[1 - z, y]*G[0, 0, z])/2 + 
      (55*G[0, 1, z])/144 + (I/4)*Pi*G[0, 1, z] - (G[0, y]*G[0, 1, z])/6 - 
      (G[1 - z, y]*G[0, 1, z])/6 + (G[-z, y]*G[0, 1, z])/24 - 
      (25*G[0, 1 - z, y])/144 - (I/4)*Pi*G[0, 1 - z, y] + 
      (G[0, z]*G[0, 1 - z, y])/8 + (G[1, z]*G[0, 1 - z, y])/6 - 
      (7*G[1, z]*G[0, -z, y])/24 + (19*G[1, 0, y])/36 + (I/4)*Pi*G[1, 0, y] - 
      (G[0, z]*G[1, 0, y])/24 + (5*G[1, 0, z])/48 + (G[0, y]*G[1, 0, z])/24 + 
      (G[1 - z, y]*G[1, 0, z])/3 - (11*G[-z, y]*G[1, 0, z])/24 + 
      (5*G[1, 1, z])/12 + (G[0, y]*G[1, 1, z])/6 - (G[-z, y]*G[1, 1, z])/2 - 
      (25*G[1 - z, 0, y])/144 - (I/4)*Pi*G[1 - z, 0, y] + 
      (G[0, z]*G[1 - z, 0, y])/8 + (G[1, z]*G[1 - z, 0, y])/6 + 
      (5*G[1 - z, 1 - z, y])/12 + (G[0, z]*G[1 - z, 1 - z, y])/3 - 
      (G[1, z]*G[1 - z, -z, y])/2 - (7*G[1, z]*G[-z, 0, y])/24 + 
      (7*G[-z, 1 - z, y])/6 + ((3*I)/4)*Pi*G[-z, 1 - z, y] - 
      (11*G[0, z]*G[-z, 1 - z, y])/24 - (G[1, z]*G[-z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, y])/2 + G[0, 0, 1, z]/12 + G[0, 0, 1 - z, y]/4 - 
      G[0, 1, 0, y]/24 - G[0, 1, 0, z]/24 - G[0, 1, 1, z]/6 + 
      G[0, 1 - z, 0, y]/4 + G[0, 1 - z, 1 - z, y]/6 - 
      (7*G[0, -z, 1 - z, y])/24 - G[1, 0, 0, y]/4 - G[1, 0, 1, z]/6 - 
      G[1, 1, 0, y]/6 + G[1 - z, 0, 0, y]/4 + G[1 - z, 0, 1 - z, y]/6 + 
      G[1 - z, 1 - z, 0, y]/6 - G[1 - z, -z, 1 - z, y]/2 - 
      (7*G[-z, 0, 1 - z, y])/24 - (7*G[-z, 1 - z, 0, y])/24 - 
      G[-z, 1 - z, 1 - z, y]/2 + G[-z, -z, 1 - z, y]/2))/(mh2*N*y) + 
   (N^2*(-83479/10368 - ((2345*I)/864)*Pi - (241*Pi^2)/216 - 
      ((11*I)/36)*Pi^3 + (11*Pi^4)/360 + (407*zeta3)/72 + (2*I)*Pi*zeta3 - 
      (17*G[0, y])/54 - ((55*I)/24)*Pi*G[0, y] + (31*Pi^2*G[0, y])/288 - 
      (zeta3*G[0, y])/4 + (2149*G[0, z])/864 - ((11*I)/48)*Pi*G[0, z] - 
      (17*Pi^2*G[0, z])/288 - (zeta3*G[0, z])/4 - (11*G[0, y]*G[0, z])/12 - 
      ((11*I)/8)*Pi*G[0, y]*G[0, z] + (Pi^2*G[0, y]*G[0, z])/8 + 
      (17*Pi^2*G[1, y])/72 - (zeta3*G[1, y])/4 - (Pi^2*G[0, z]*G[1, y])/24 + 
      (Pi^2*G[1, z])/8 - (5*zeta3*G[1, z])/4 + (Pi^2*G[1, y]*G[1, z])/24 - 
      (11*Pi^2*G[1 - z, y])/72 - zeta3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/24 - (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      (Pi^2*G[1, z]*G[-z, y])/12 + (20*G[0, 0, y])/9 + 
      (7*G[0, z]*G[0, 0, y])/4 + (23*G[0, 0, z])/144 + G[0, y]*G[0, 0, z] + 
      (G[0, 0, y]*G[0, 0, z])/2 - (Pi^2*G[0, 1, y])/12 - 
      (Pi^2*G[0, 1, z])/12 - (Pi^2*G[0, 1 - z, y])/12 + 
      (295*G[1, 0, y])/144 + ((11*I)/8)*Pi*G[1, 0, y] - (Pi^2*G[1, 0, y])/8 + 
      (5*G[0, z]*G[1, 0, y])/24 - (11*G[1, 0, z])/144 + 
      ((11*I)/8)*Pi*G[1, 0, z] - (Pi^2*G[1, 0, z])/12 - 
      (23*G[0, y]*G[1, 0, z])/24 + (11*G[1 - z, y]*G[1, 0, z])/12 + 
      (G[0, 1 - z, y]*G[1, 0, z])/2 + (G[1, 0, y]*G[1, 0, z])/4 + 
      (Pi^2*G[1, 1, y])/12 + (Pi^2*G[1, 1, z])/24 + (Pi^2*G[1, 1 - z, y])/
       24 - (G[1, 0, z]*G[1, 1 - z, y])/4 + (Pi^2*G[1 - z, 0, y])/24 - 
      (11*G[0, z]*G[1 - z, 0, y])/12 - (G[1, 0, z]*G[1 - z, 0, y])/4 - 
      (Pi^2*G[1 - z, 1, y])/12 + (G[1, 0, z]*G[-z, 0, y])/2 + 
      (Pi^2*G[-z, 1 - z, y])/12 - (G[1, 0, z]*G[-z, 1 - z, y])/2 - 
      (19*G[0, 1, 0, y])/24 - (G[0, z]*G[0, 1, 0, y])/4 - 
      (7*G[0, 1, 0, z])/24 - (G[0, y]*G[0, 1, 0, z])/4 + 
      (G[1, y]*G[0, 1, 0, z])/4 + (G[1 - z, y]*G[0, 1, 0, z])/4 - 
      (G[-z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (7*G[1, 0, 0, y])/4 - (G[0, z]*G[1, 0, 0, y])/2 - G[1, 0, 0, z] - 
      (G[0, y]*G[1, 0, 0, z])/2 - (17*G[1, 1, 0, y])/12 - 
      (3*G[1, 1, 0, z])/4 - (G[1, y]*G[1, 1, 0, z])/4 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[-z, y]*G[1, 1, 0, z])/2 + 
      (G[0, z]*G[1, 1 - z, 0, y])/4 + (11*G[1 - z, 1, 0, y])/12 - 
      (G[0, z]*G[1 - z, 1, 0, y])/4 + (G[0, z]*G[-z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z] + G[0, 1, 1, 0, y]/2 + 
      G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 + (3*G[1, 0, 1, 0, y])/4 + 
      G[1, 0, 1, 0, z] + G[1, 1, 0, 0, y]/2 + G[1, 1, 0, 0, z]/2 - 
      G[1, 1, 1, 0, y]/2 - G[1, 1, 1, 0, z]/4 - G[1, 1 - z, 1, 0, y]/4 + 
      G[1 - z, 0, 1, 0, y]/4 + G[1 - z, 1, 1, 0, y]/2 - G[-z, 0, 1, 0, y]/2 - 
      G[-z, 1 - z, 1, 0, y]/2))/(mh2*(1 - z)*(1 - y - z)) + 
   (N^2*(-83479/10368 - ((2345*I)/864)*Pi - (1081*Pi^2)/864 - 
      ((11*I)/36)*Pi^3 + (11*Pi^4)/360 + (217*zeta3)/36 + (2*I)*Pi*zeta3 - 
      (17*G[0, y])/54 - ((55*I)/24)*Pi*G[0, y] + (49*Pi^2*G[0, y])/288 - 
      (zeta3*G[0, y])/4 + (13*G[0, z])/216 - ((55*I)/24)*Pi*G[0, z] + 
      (37*Pi^2*G[0, z])/288 - (zeta3*G[0, z])/4 - (7*G[0, y]*G[0, z])/24 - 
      ((11*I)/8)*Pi*G[0, y]*G[0, z] + (Pi^2*G[0, y]*G[0, z])/8 + 
      (17*Pi^2*G[1, y])/72 - (zeta3*G[1, y])/4 - (Pi^2*G[0, z]*G[1, y])/24 - 
      (Pi^2*G[1, z])/16 - (5*zeta3*G[1, z])/4 + (Pi^2*G[1, y]*G[1, z])/24 - 
      (31*Pi^2*G[1 - z, y])/144 - zeta3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/24 - (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      (Pi^2*G[1, z]*G[-z, y])/12 + (20*G[0, 0, y])/9 + 
      (7*G[0, z]*G[0, 0, y])/4 + (20*G[0, 0, z])/9 + 
      (7*G[0, y]*G[0, 0, z])/4 + (G[0, 0, y]*G[0, 0, z])/2 - 
      (Pi^2*G[0, 1, y])/12 - (Pi^2*G[0, 1, z])/12 - (Pi^2*G[0, 1 - z, y])/
       12 + (295*G[1, 0, y])/144 + ((11*I)/8)*Pi*G[1, 0, y] - 
      (Pi^2*G[1, 0, y])/8 + (5*G[0, z]*G[1, 0, y])/24 + (53*G[1, 0, z])/72 + 
      ((11*I)/8)*Pi*G[1, 0, z] - (Pi^2*G[1, 0, z])/12 - 
      (4*G[0, y]*G[1, 0, z])/3 + (31*G[1 - z, y]*G[1, 0, z])/24 + 
      (G[0, 1 - z, y]*G[1, 0, z])/2 + (G[1, 0, y]*G[1, 0, z])/4 + 
      (Pi^2*G[1, 1, y])/12 + (Pi^2*G[1, 1, z])/24 + (Pi^2*G[1, 1 - z, y])/
       24 - (G[1, 0, z]*G[1, 1 - z, y])/4 + (Pi^2*G[1 - z, 0, y])/24 - 
      (31*G[0, z]*G[1 - z, 0, y])/24 - (G[1, 0, z]*G[1 - z, 0, y])/4 - 
      (Pi^2*G[1 - z, 1, y])/12 + (G[1, 0, z]*G[-z, 0, y])/2 + 
      (Pi^2*G[-z, 1 - z, y])/12 - (G[1, 0, z]*G[-z, 1 - z, y])/2 - 
      (7*G[0, 1, 0, y])/6 - (G[0, z]*G[0, 1, 0, y])/4 - 
      (17*G[0, 1, 0, z])/12 - (G[0, y]*G[0, 1, 0, z])/4 + 
      (G[1, y]*G[0, 1, 0, z])/4 + (G[1 - z, y]*G[0, 1, 0, z])/4 - 
      (G[-z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (7*G[1, 0, 0, y])/4 - (G[0, z]*G[1, 0, 0, y])/2 - (7*G[1, 0, 0, z])/4 - 
      (G[0, y]*G[1, 0, 0, z])/2 - (17*G[1, 1, 0, y])/12 + 
      (3*G[1, 1, 0, z])/8 - (G[1, y]*G[1, 1, 0, z])/4 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[-z, y]*G[1, 1, 0, z])/2 + 
      (G[0, z]*G[1, 1 - z, 0, y])/4 + (31*G[1 - z, 1, 0, y])/24 - 
      (G[0, z]*G[1 - z, 1, 0, y])/4 + (G[0, z]*G[-z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z] + G[0, 1, 1, 0, y]/2 + 
      G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 + (3*G[1, 0, 1, 0, y])/4 + 
      G[1, 0, 1, 0, z] + G[1, 1, 0, 0, y]/2 + G[1, 1, 0, 0, z]/2 - 
      G[1, 1, 1, 0, y]/2 - G[1, 1, 1, 0, z]/4 - G[1, 1 - z, 1, 0, y]/4 + 
      G[1 - z, 0, 1, 0, y]/4 + G[1 - z, 1, 1, 0, y]/2 - G[-z, 0, 1, 0, y]/2 - 
      G[-z, 1 - z, 1, 0, y]/2))/(mh2*y*(1 - z)) + 
   (N^2*(-116383/10368 - ((3533*I)/864)*Pi - (1009*Pi^2)/864 - 
      ((11*I)/36)*Pi^3 + (11*Pi^4)/360 + (43*zeta3)/9 + (2*I)*Pi*zeta3 + 
      (55*G[0, y])/54 - ((55*I)/24)*Pi*G[0, y] + (49*Pi^2*G[0, y])/288 - 
      (zeta3*G[0, y])/4 + (139*G[0, z])/216 - ((55*I)/24)*Pi*G[0, z] + 
      (67*Pi^2*G[0, z])/288 - (zeta3*G[0, z])/4 - (G[0, y]*G[0, z])/24 - 
      ((11*I)/8)*Pi*G[0, y]*G[0, z] + (Pi^2*G[0, y]*G[0, z])/8 + 
      (Pi^2*G[1, y])/36 - (zeta3*G[1, y])/4 - (Pi^2*G[0, z]*G[1, y])/24 - 
      (Pi^2*G[1, z])/16 - (5*zeta3*G[1, z])/4 + (Pi^2*G[1, y]*G[1, z])/24 - 
      (31*Pi^2*G[1 - z, y])/144 - zeta3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/24 - (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      (Pi^2*G[1, z]*G[-z, y])/12 + (20*G[0, 0, y])/9 + 
      (7*G[0, z]*G[0, 0, y])/4 + (20*G[0, 0, z])/9 + 
      (7*G[0, y]*G[0, 0, z])/4 + (G[0, 0, y]*G[0, 0, z])/2 - 
      (Pi^2*G[0, 1, y])/12 - (Pi^2*G[0, 1, z])/12 - (Pi^2*G[0, 1 - z, y])/
       12 + (223*G[1, 0, y])/144 + ((11*I)/8)*Pi*G[1, 0, y] - 
      (Pi^2*G[1, 0, y])/8 - (5*G[0, z]*G[1, 0, y])/12 + (53*G[1, 0, z])/72 + 
      ((11*I)/8)*Pi*G[1, 0, z] - (Pi^2*G[1, 0, z])/12 - 
      (4*G[0, y]*G[1, 0, z])/3 + (31*G[1 - z, y]*G[1, 0, z])/24 + 
      (G[0, 1 - z, y]*G[1, 0, z])/2 + (G[1, 0, y]*G[1, 0, z])/4 + 
      (Pi^2*G[1, 1, y])/12 + (Pi^2*G[1, 1, z])/24 + (Pi^2*G[1, 1 - z, y])/
       24 - (G[1, 0, z]*G[1, 1 - z, y])/4 + (Pi^2*G[1 - z, 0, y])/24 - 
      (31*G[0, z]*G[1 - z, 0, y])/24 - (G[1, 0, z]*G[1 - z, 0, y])/4 - 
      (Pi^2*G[1 - z, 1, y])/12 + (G[1, 0, z]*G[-z, 0, y])/2 + 
      (Pi^2*G[-z, 1 - z, y])/12 - (G[1, 0, z]*G[-z, 1 - z, y])/2 - 
      (7*G[0, 1, 0, y])/6 - (G[0, z]*G[0, 1, 0, y])/4 - 
      (19*G[0, 1, 0, z])/24 - (G[0, y]*G[0, 1, 0, z])/4 + 
      (G[1, y]*G[0, 1, 0, z])/4 + (G[1 - z, y]*G[0, 1, 0, z])/4 - 
      (G[-z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (7*G[1, 0, 0, y])/4 - (G[0, z]*G[1, 0, 0, y])/2 - (7*G[1, 0, 0, z])/4 - 
      (G[0, y]*G[1, 0, 0, z])/2 - G[1, 1, 0, y]/6 + (3*G[1, 1, 0, z])/8 - 
      (G[1, y]*G[1, 1, 0, z])/4 + (G[1 - z, y]*G[1, 1, 0, z])/2 - 
      (G[-z, y]*G[1, 1, 0, z])/2 + (G[0, z]*G[1, 1 - z, 0, y])/4 + 
      (31*G[1 - z, 1, 0, y])/24 - (G[0, z]*G[1 - z, 1, 0, y])/4 + 
      (G[0, z]*G[-z, 1 - z, 0, y])/2 - G[0, 0, 1, 0, y]/2 - 
      G[0, 0, 1, 0, z] + G[0, 1, 1, 0, y]/2 + G[0, 1, 1, 0, z]/2 + 
      G[0, 1 - z, 1, 0, y]/2 + (3*G[1, 0, 1, 0, y])/4 + G[1, 0, 1, 0, z] + 
      G[1, 1, 0, 0, y]/2 + G[1, 1, 0, 0, z]/2 - G[1, 1, 1, 0, y]/2 - 
      G[1, 1, 1, 0, z]/4 - G[1, 1 - z, 1, 0, y]/4 + G[1 - z, 0, 1, 0, y]/4 + 
      G[1 - z, 1, 1, 0, y]/2 - G[-z, 0, 1, 0, y]/2 - 
      G[-z, 1 - z, 1, 0, y]/2))/(mh2*y) + 
   ((27*G[0, y])/32 + (7*Pi^2*G[0, y])/24 - (27*G[0, z])/32 - 
     (7*Pi^2*G[0, z])/24 + (Pi^2*G[1, y])/3 - 2*zeta3*G[1, y] + 
     (Pi^2*G[0, z]*G[1, y])/24 - (Pi^2*G[1, z])/3 + 2*zeta3*G[1, z] - 
     (19*G[0, y]*G[1, z])/16 + (Pi^2*G[0, y]*G[1, z])/24 + 
     (19*G[0, z]*G[1 - z, y])/16 - (Pi^2*G[0, z]*G[1 - z, y])/12 - 
     (Pi^2*G[1, z]*G[1 - z, y])/8 - (9*G[0, 0, y])/16 + 
     (7*G[0, z]*G[0, 0, y])/8 - (G[1, z]*G[0, 0, y])/8 + (9*G[0, 0, z])/16 - 
     (7*G[0, y]*G[0, 0, z])/8 + (G[1 - z, y]*G[0, 0, z])/8 + 
     (Pi^2*G[0, 1, y])/12 + (19*G[0, 1, z])/16 - (Pi^2*G[0, 1, z])/24 + 
     (G[0, y]*G[0, 1, z])/8 + (G[1 - z, y]*G[0, 1, z])/2 + 
     (G[-z, y]*G[0, 1, z])/2 - (19*G[0, 1 - z, y])/16 - 
     (Pi^2*G[0, 1 - z, y])/24 - (5*G[0, z]*G[0, 1 - z, y])/8 - 
     (G[1, z]*G[0, 1 - z, y])/2 + (G[0, 1, z]*G[0, 1 - z, y])/4 + 
     (3*G[1, z]*G[0, -z, y])/4 + (7*G[1, 0, y])/4 - (Pi^2*G[1, 0, y])/24 + 
     (7*G[0, z]*G[1, 0, y])/8 - (G[0, 1, z]*G[1, 0, y])/4 - 
     (9*G[1, 0, z])/16 - (Pi^2*G[1, 0, z])/24 - (7*G[0, y]*G[1, 0, z])/8 - 
     (G[1 - z, y]*G[1, 0, z])/8 + (G[-z, y]*G[1, 0, z])/2 + 
     (G[0, 0, y]*G[1, 0, z])/4 + (G[0, 1 - z, y]*G[1, 0, z])/4 - 
     (3*G[0, -z, y]*G[1, 0, z])/4 + (G[1, 0, y]*G[1, 0, z])/4 - 
     (Pi^2*G[1, 1, y])/8 - (G[0, y]*G[1, 1, z])/2 - 
     (G[0, 0, y]*G[1, 1, z])/2 + (3*G[0, -z, y]*G[1, 1, z])/4 - 
     (G[0, 1, z]*G[1, 1 - z, y])/2 - (19*G[1 - z, 0, y])/16 + 
     (Pi^2*G[1 - z, 0, y])/12 - (G[1, z]*G[1 - z, 0, y])/2 - 
     (G[0, 0, z]*G[1 - z, 0, y])/4 + (G[0, 1, z]*G[1 - z, 0, y])/2 - 
     (G[1, 0, z]*G[1 - z, 0, y])/4 + (Pi^2*G[1 - z, 1, y])/8 + 
     (G[0, z]*G[1 - z, 1 - z, y])/2 + (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
     (G[1, 0, z]*G[1 - z, 1 - z, y])/4 - (G[1, z]*G[-z, 0, y])/2 + 
     (G[1, 1, z]*G[-z, 0, y])/4 + (G[0, z]*G[-z, 1 - z, y])/2 - 
     (G[0, 1, z]*G[-z, 1 - z, y])/4 - G[1, 0, z]*G[-z, 1 - z, y] + 
     (3*G[0, 1, z]*G[-z, -z, y])/4 + (3*G[1, 0, z]*G[-z, -z, y])/4 - 
     G[0, 0, 1, z]/8 + (G[1, y]*G[0, 0, 1, z])/2 - 
     (G[1 - z, y]*G[0, 0, 1, z])/2 - G[0, 0, 1 - z, y]/8 + 
     (3*G[0, z]*G[0, 0, 1 - z, y])/4 - (G[1, z]*G[0, 0, 1 - z, y])/2 - 
     (3*G[1, z]*G[0, 0, -z, y])/4 - (3*G[0, 1, 0, y])/8 + 
     (G[1, z]*G[0, 1, 0, y])/4 + G[0, 1, 0, z] - (G[0, y]*G[0, 1, 0, z])/4 + 
     (G[1 - z, y]*G[0, 1, 0, z])/2 + G[0, 1, 1, z]/2 + 
     (G[0, y]*G[0, 1, 1, z])/2 - (G[-z, y]*G[0, 1, 1, z])/4 - 
     G[0, 1 - z, 0, y]/8 + (G[0, z]*G[0, 1 - z, 0, y])/4 - 
     (G[1, z]*G[0, 1 - z, 0, y])/2 - G[0, 1 - z, 1 - z, y]/2 - 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/4 + (G[1, z]*G[0, 1 - z, -z, y])/2 + 
     (3*G[0, -z, 1 - z, y])/4 - (3*G[0, z]*G[0, -z, 1 - z, y])/4 + 
     (3*G[1, z]*G[0, -z, 1 - z, y])/4 + (3*G[1, z]*G[0, -z, -z, y])/4 - 
     (3*G[1, 0, 0, y])/4 - (G[0, z]*G[1, 0, 0, y])/4 + 
     (G[1, z]*G[1, 0, 0, y])/2 + (7*G[1, 0, 0, z])/8 + 
     (G[1 - z, y]*G[1, 0, 0, z])/4 + G[1, 0, 1, z]/2 + 
     (G[0, y]*G[1, 0, 1, z])/4 - (G[1, y]*G[1, 0, 1, z])/2 + 
     (G[1 - z, y]*G[1, 0, 1, z])/4 - (G[-z, y]*G[1, 0, 1, z])/4 + 
     (G[0, z]*G[1, 0, 1 - z, y])/4 - (G[1, z]*G[1, 0, -z, y])/2 - 
     2*G[1, 1, 0, y] - (G[0, z]*G[1, 1, 0, y])/4 + (15*G[1, 1, 0, z])/8 - 
     (G[0, y]*G[1, 1, 0, z])/4 + (3*G[1 - z, y]*G[1, 1, 0, z])/4 - 
     G[-z, y]*G[1, 1, 0, z] + (G[0, z]*G[1, 1 - z, 0, y])/4 - 
     (G[1, z]*G[1, 1 - z, -z, y])/2 - G[1 - z, 0, 0, y]/8 + 
     (G[0, z]*G[1 - z, 0, 0, y])/4 - (G[1, z]*G[1 - z, 0, 0, y])/2 - 
     G[1 - z, 0, 1 - z, y]/2 - (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + 
     G[1, z]*G[1 - z, 0, -z, y] + (5*G[1 - z, 1, 0, y])/8 + 
     (G[0, z]*G[1 - z, 1, 0, y])/4 - (G[1, z]*G[1 - z, 1, 0, y])/4 - 
     G[1 - z, 1 - z, 0, y]/2 - G[-z, 0, 1 - z, y]/2 - 
     (3*G[0, z]*G[-z, 0, 1 - z, y])/4 + (G[1, z]*G[-z, 0, 1 - z, y])/4 + 
     (3*G[1, z]*G[-z, 0, -z, y])/4 - G[-z, 1 - z, 0, y]/2 + 
     (G[1, z]*G[-z, 1 - z, 0, y])/4 - (G[0, z]*G[-z, 1 - z, 1 - z, y])/4 - 
     (3*G[1, z]*G[-z, -z, 0, y])/4 + (3*G[0, z]*G[-z, -z, 1 - z, y])/4 - 
     G[0, 0, 1, 0, y]/4 + G[0, 0, 1, 0, z]/4 - G[0, 0, 1, 1, z]/2 - 
     G[0, 0, 1 - z, 1 - z, y]/2 - (3*G[0, 0, -z, 1 - z, y])/4 - 
     G[0, 1, 0, 1, z]/2 + G[0, 1, 0, 1 - z, y]/4 - G[0, 1, 1, 0, y]/2 - 
     G[0, 1, 1, 0, z]/4 + G[0, 1, 1 - z, 0, y]/4 - G[0, 1 - z, 0, 1 - z, y]/
      2 - G[0, 1 - z, 1 - z, 0, y]/2 + G[0, 1 - z, -z, 1 - z, y]/2 + 
     (3*G[0, -z, 1 - z, 1 - z, y])/4 + (3*G[0, -z, -z, 1 - z, y])/4 - 
     G[1, 0, 0, 1, z]/2 + G[1, 0, 0, 1 - z, y]/2 + G[1, 0, 1 - z, 0, y]/2 - 
     G[1, 0, -z, 1 - z, y]/2 - G[1, 1, 0, 0, y]/4 + (3*G[1, 1, 0, 1, z])/4 + 
     (3*G[1, 1, 1, 0, y])/4 + G[1, 1, 1, 0, z]/2 + G[1, 1 - z, 0, 0, y]/2 - 
     G[1, 1 - z, 1, 0, y]/2 - G[1, 1 - z, -z, 1 - z, y]/2 - 
     G[1 - z, 0, 0, 1 - z, y]/2 - G[1 - z, 0, 1 - z, 0, y]/2 + 
     G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1, 0, 0, y]/4 - 
     G[1 - z, 1, 0, 1 - z, y]/4 - (3*G[1 - z, 1, 1, 0, y])/4 - 
     G[1 - z, 1, 1 - z, 0, y]/4 - G[1 - z, 1 - z, 0, 0, y]/2 + 
     G[1 - z, 1 - z, 1, 0, y]/4 + (3*G[-z, 0, 1, 0, y])/4 + 
     G[-z, 0, 1 - z, 1 - z, y]/4 + (3*G[-z, 0, -z, 1 - z, y])/4 + 
     G[-z, 1 - z, 0, 1 - z, y]/4 + (3*G[-z, 1 - z, 1, 0, y])/4 + 
     G[-z, 1 - z, 1 - z, 0, y]/4 - (3*G[-z, -z, 0, 1 - z, y])/4 - 
     (3*G[-z, -z, 1 - z, 0, y])/4)/(mh2*N^2*(1 - y - z)) + 
   ((103*G[0, y])/36 - ((11*I)/16)*Pi*G[0, y] + (Pi^2*G[0, y])/12 - 
     (103*G[0, z])/36 + ((11*I)/16)*Pi*G[0, z] - (Pi^2*G[0, z])/12 + 
     (5*Pi^2*G[1, y])/72 - (5*zeta3*G[1, y])/4 - (5*Pi^2*G[1, z])/72 + 
     (5*zeta3*G[1, z])/4 - (151*G[0, y]*G[1, z])/144 - 
     ((11*I)/8)*Pi*G[0, y]*G[1, z] + (Pi^2*G[0, y]*G[1, z])/6 + 
     (Pi^2*G[1, y]*G[1, z])/24 + (151*G[0, z]*G[1 - z, y])/144 + 
     ((11*I)/8)*Pi*G[0, z]*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/6 - 
     (Pi^2*G[1, z]*G[1 - z, y])/12 + (7*G[0, 0, y])/8 + 
     (G[0, z]*G[0, 0, y])/8 + (17*G[1, z]*G[0, 0, y])/8 - (7*G[0, 0, z])/8 - 
     (G[0, y]*G[0, 0, z])/8 - (17*G[1 - z, y]*G[0, 0, z])/8 - 
     (Pi^2*G[0, 1, y])/12 + (151*G[0, 1, z])/144 + ((11*I)/8)*Pi*G[0, 1, z] - 
     (Pi^2*G[0, 1, z])/24 - (5*G[0, y]*G[0, 1, z])/3 - 
     (11*G[1 - z, y]*G[0, 1, z])/12 + (11*G[-z, y]*G[0, 1, z])/12 + 
     (G[0, 0, y]*G[0, 1, z])/4 - (151*G[0, 1 - z, y])/144 - 
     ((11*I)/8)*Pi*G[0, 1 - z, y] + (Pi^2*G[0, 1 - z, y])/8 + 
     (3*G[0, z]*G[0, 1 - z, y])/4 + (11*G[1, z]*G[0, 1 - z, y])/12 - 
     (G[0, 0, z]*G[0, 1 - z, y])/4 - (G[0, 1, z]*G[0, 1 - z, y])/2 - 
     (29*G[1, z]*G[0, -z, y])/12 + (G[0, 1, z]*G[0, -z, y])/2 + 
     (61*G[1, 0, y])/36 + ((11*I)/8)*Pi*G[1, 0, y] - (Pi^2*G[1, 0, y])/6 - 
     (7*G[0, z]*G[1, 0, y])/24 - (31*G[1, 0, z])/48 + 
     (7*G[0, y]*G[1, 0, z])/24 - (G[1 - z, y]*G[1, 0, z])/6 + 
     (11*G[-z, y]*G[1, 0, z])/12 + (G[0, 0, y]*G[1, 0, z])/4 - 
     (G[0, 1 - z, y]*G[1, 0, z])/4 - (G[0, -z, y]*G[1, 0, z])/2 + 
     (G[1, 0, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, y])/24 - (Pi^2*G[1, 1, z])/6 + 
     (11*G[0, y]*G[1, 1, z])/12 + (G[0, 0, y]*G[1, 1, z])/4 + 
     (Pi^2*G[1, 1 - z, y])/24 - (G[0, 1, z]*G[1, 1 - z, y])/4 - 
     (G[1, 0, z]*G[1, 1 - z, y])/4 - (151*G[1 - z, 0, y])/144 - 
     ((11*I)/8)*Pi*G[1 - z, 0, y] + (Pi^2*G[1 - z, 0, y])/6 + 
     (11*G[1, z]*G[1 - z, 0, y])/12 - (G[0, 0, z]*G[1 - z, 0, y])/4 + 
     (Pi^2*G[1 - z, 1, y])/12 - (11*G[0, z]*G[1 - z, 1 - z, y])/12 - 
     (G[0, 0, z]*G[1 - z, 1 - z, y])/4 - (G[1, 0, z]*G[1 - z, 1 - z, y])/4 - 
     (11*G[1, z]*G[-z, 0, y])/12 - (G[1, 1, z]*G[-z, 0, y])/2 + 
     (11*G[0, z]*G[-z, 1 - z, y])/12 + (G[0, 1, z]*G[-z, 1 - z, y])/2 + 
     (G[0, 1, z]*G[-z, -z, y])/2 + (G[1, 0, z]*G[-z, -z, y])/2 + 
     (29*G[0, 0, 1, z])/24 + (G[1, y]*G[0, 0, 1, z])/4 - 
     (G[1 - z, y]*G[0, 0, 1, z])/4 + (17*G[0, 0, 1 - z, y])/8 + 
     (G[0, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, 1 - z, y])/4 - 
     (G[1, z]*G[0, 0, -z, y])/4 - (5*G[0, 1, 0, y])/3 - 
     (G[0, z]*G[0, 1, 0, y])/4 + (11*G[0, 1, 0, z])/24 - 
     (G[0, y]*G[0, 1, 0, z])/2 + (G[1, y]*G[0, 1, 0, z])/4 - 
     (11*G[0, 1, 1, z])/12 - (G[0, y]*G[0, 1, 1, z])/4 + 
     (G[-z, y]*G[0, 1, 1, z])/2 + (17*G[0, 1 - z, 0, y])/8 + 
     (3*G[0, z]*G[0, 1 - z, 0, y])/4 + (G[1, z]*G[0, 1 - z, 0, y])/4 + 
     (11*G[0, 1 - z, 1 - z, y])/12 - (G[0, z]*G[0, 1 - z, 1 - z, y])/4 - 
     (G[1, z]*G[0, 1 - z, -z, y])/4 - (29*G[0, -z, 1 - z, y])/12 - 
     (G[0, z]*G[0, -z, 1 - z, y])/2 + G[1, z]*G[0, -z, -z, y] - 
     (9*G[1, 0, 0, y])/4 - (G[0, z]*G[1, 0, 0, y])/4 - 
     (G[1, z]*G[1, 0, 0, y])/2 + G[1, 0, 0, z]/8 + 
     (G[1 - z, y]*G[1, 0, 0, z])/4 - (11*G[1, 0, 1, z])/12 - 
     (G[0, y]*G[1, 0, 1, z])/4 - (G[1, y]*G[1, 0, 1, z])/4 - 
     (G[1 - z, y]*G[1, 0, 1, z])/4 + (G[-z, y]*G[1, 0, 1, z])/2 + 
     (G[0, z]*G[1, 0, 1 - z, y])/4 - (G[1, z]*G[1, 0, -z, y])/4 - 
     (5*G[1, 1, 0, y])/12 - (G[0, z]*G[1, 1, 0, y])/4 + G[1, 1, 0, z]/4 - 
     (G[0, y]*G[1, 1, 0, z])/4 - (G[1, y]*G[1, 1, 0, z])/4 + 
     (G[0, z]*G[1, 1 - z, 0, y])/2 - (G[1, z]*G[1, 1 - z, -z, y])/4 + 
     (17*G[1 - z, 0, 0, y])/8 + (G[0, z]*G[1 - z, 0, 0, y])/4 + 
     (G[1, z]*G[1 - z, 0, 0, y])/4 + (11*G[1 - z, 0, 1 - z, y])/12 - 
     (3*G[1 - z, 1, 0, y])/4 + (G[1, z]*G[1 - z, 1, 0, y])/4 + 
     (11*G[1 - z, 1 - z, 0, y])/12 - (11*G[-z, 0, 1 - z, y])/12 - 
     (G[0, z]*G[-z, 0, 1 - z, y])/2 - (G[1, z]*G[-z, 0, 1 - z, y])/2 + 
     (G[1, z]*G[-z, 0, -z, y])/2 - (11*G[-z, 1 - z, 0, y])/12 - 
     (G[1, z]*G[-z, 1 - z, 0, y])/2 + (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - 
     (G[1, z]*G[-z, -z, 0, y])/2 + (G[0, z]*G[-z, -z, 1 - z, y])/2 - 
     (3*G[0, 0, 0, 1, z])/4 - (3*G[0, 0, 1, 0, y])/4 + 
     (3*G[0, 0, 1, 0, z])/4 + G[0, 0, 1, 1, z]/4 + G[0, 0, 1 - z, 1 - z, y]/
      4 - G[0, 0, -z, 1 - z, y]/4 + G[0, 1, 0, 1, z]/2 + G[0, 1, 1, 0, y]/2 - 
     G[0, 1, 1, 0, z]/4 + G[0, 1 - z, 0, 1 - z, y]/4 - 
     G[0, 1 - z, 1, 0, y]/2 + G[0, 1 - z, 1 - z, 0, y]/4 - 
     G[0, 1 - z, -z, 1 - z, y]/4 + G[0, -z, -z, 1 - z, y] + 
     G[1, 0, 0, 1, z]/2 - G[1, 0, 0, 1 - z, y]/2 + G[1, 0, 1, 0, y] - 
     G[1, 0, 1, 0, z]/2 - G[1, 0, 1 - z, 0, y]/2 - G[1, 0, -z, 1 - z, y]/4 + 
     (3*G[1, 1, 0, 0, y])/4 - G[1, 1, 1, 0, y]/4 + (3*G[1, 1, 1, 0, z])/4 - 
     G[1, 1 - z, 0, 0, y]/2 - G[1, 1 - z, 1, 0, y]/2 - 
     G[1, 1 - z, -z, 1 - z, y]/4 + G[1 - z, 0, 0, 1 - z, y]/4 - 
     G[1 - z, 0, 1, 0, y]/4 + G[1 - z, 0, 1 - z, 0, y]/4 - 
     G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1, 0, 1 - z, y]/4 - 
     G[1 - z, 1, 1, 0, y]/2 + G[1 - z, 1, 1 - z, 0, y]/4 + 
     G[1 - z, 1 - z, 0, 0, y]/4 + G[1 - z, 1 - z, 1, 0, y]/4 + 
     G[-z, 0, 1, 0, y]/2 - G[-z, 0, 1 - z, 1 - z, y]/2 + 
     G[-z, 0, -z, 1 - z, y]/2 - G[-z, 1 - z, 0, 1 - z, y]/2 + 
     G[-z, 1 - z, 1, 0, y]/2 - G[-z, 1 - z, 1 - z, 0, y]/2 - 
     G[-z, -z, 0, 1 - z, y]/2 - G[-z, -z, 1 - z, 0, y]/2)/(mh2*(1 - y - z)) + 
   (331/128 - ((3*I)/32)*Pi + (19*Pi^2)/96 + (I/8)*Pi^3 - (11*Pi^4)/720 - 
     (5*zeta3)/2 - ((3*I)/2)*Pi*zeta3 + (Pi^2*G[0, y])/24 + (33*G[0, z])/16 + 
     (3*Pi^2*G[0, z])/16 - (5*G[0, y]*G[0, z])/8 - (Pi^2*G[1, y])/48 + 
     zeta3*G[1, y] + (27*G[1, z])/16 - (Pi^2*G[1, z])/4 + (zeta3*G[1, z])/2 + 
     (9*G[0, y]*G[1, z])/8 + (27*G[1 - z, y])/16 - (17*Pi^2*G[1 - z, y])/48 + 
     (3*zeta3*G[1 - z, y])/2 + (3*G[0, z]*G[1 - z, y])/8 + 
     (Pi^2*G[0, z]*G[1 - z, y])/24 + (9*G[1, z]*G[1 - z, y])/16 + 
     (Pi^2*G[1, z]*G[1 - z, y])/24 - (3*G[1, z]*G[-z, y])/2 - 
     (Pi^2*G[1, z]*G[-z, y])/24 - (5*G[0, 0, z])/4 + 
     (5*G[0, y]*G[0, 0, z])/4 + (G[1 - z, y]*G[0, 0, z])/4 - 
     (Pi^2*G[0, 1, y])/12 - (9*G[0, 1, z])/8 + (G[0, y]*G[0, 1, z])/4 - 
     2*G[1 - z, y]*G[0, 1, z] + (3*G[-z, y]*G[0, 1, z])/4 + 
     (9*G[0, 1 - z, y])/8 + (Pi^2*G[0, 1 - z, y])/12 - 
     (11*G[0, z]*G[0, 1 - z, y])/8 + (3*G[1, z]*G[0, 1 - z, y])/4 - 
     (G[0, 1, z]*G[0, 1 - z, y])/4 + (13*G[1, z]*G[0, -z, y])/8 - 
     (7*G[1, 0, y])/16 + (G[1, z]*G[1, 0, y])/2 + (G[0, 1, z]*G[1, 0, y])/4 + 
     (9*G[1, 0, z])/8 + (G[1 - z, y]*G[1, 0, z])/8 + 
     (G[-z, y]*G[1, 0, z])/2 - (G[0, 1 - z, y]*G[1, 0, z])/2 + 
     (G[0, -z, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, y])/12 + (9*G[1, 1, z])/16 + 
     (3*G[0, y]*G[1, 1, z])/4 - G[-z, y]*G[1, 1, z] + 
     (G[0, 0, y]*G[1, 1, z])/2 - (G[0, -z, y]*G[1, 1, z])/2 + 
     (G[0, 1, z]*G[1, 1 - z, y])/4 + (9*G[1 - z, 0, y])/8 - 
     (Pi^2*G[1 - z, 0, y])/24 - (G[0, z]*G[1 - z, 0, y])/2 + 
     (3*G[1, z]*G[1 - z, 0, y])/4 + (G[0, 0, z]*G[1 - z, 0, y])/4 - 
     (G[0, 1, z]*G[1 - z, 0, y])/2 + (9*G[1 - z, 1 - z, y])/16 - 
     (Pi^2*G[1 - z, 1 - z, y])/12 + (G[0, z]*G[1 - z, 1 - z, y])/4 - 
     (G[0, 1, z]*G[1 - z, 1 - z, y])/4 + (G[1, 0, z]*G[1 - z, 1 - z, y])/4 - 
     (9*G[1, z]*G[1 - z, -z, y])/4 + (G[1, z]*G[-z, 0, y])/2 - 
     (G[1, 0, z]*G[-z, 0, y])/4 - (G[1, 1, z]*G[-z, 0, y])/4 - 
     (3*G[-z, 1 - z, y])/2 - (Pi^2*G[-z, 1 - z, y])/24 + 
     (G[0, z]*G[-z, 1 - z, y])/2 - G[1, z]*G[-z, 1 - z, y] + 
     (G[0, 1, z]*G[-z, 1 - z, y])/4 + (3*G[1, 0, z]*G[-z, 1 - z, y])/4 + 
     (G[1, z]*G[-z, -z, y])/4 - (G[0, 1, z]*G[-z, -z, y])/4 - 
     (G[1, 0, z]*G[-z, -z, y])/2 + (G[1, 1, z]*G[-z, -z, y])/4 + 
     (3*G[0, 0, 1, z])/8 - (G[1, y]*G[0, 0, 1, z])/4 + 
     (G[1 - z, y]*G[0, 0, 1, z])/2 - (G[0, z]*G[0, 0, 1 - z, y])/2 + 
     (G[1, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, -z, y])/2 - 
     (9*G[0, 1, 0, y])/4 - (G[1, z]*G[0, 1, 0, y])/4 - (15*G[0, 1, 0, z])/8 - 
     (G[1 - z, y]*G[0, 1, 0, z])/4 + (G[-z, y]*G[0, 1, 0, z])/4 - 
     (3*G[0, 1, 1, z])/4 - (G[0, y]*G[0, 1, 1, z])/2 + 
     (G[-z, y]*G[0, 1, 1, z])/4 + (G[1, z]*G[0, 1 - z, 0, y])/2 + 
     (3*G[0, 1 - z, 1 - z, y])/4 - (G[1, z]*G[0, 1 - z, -z, y])/4 + 
     (13*G[0, -z, 1 - z, y])/8 + (G[0, z]*G[0, -z, 1 - z, y])/2 - 
     (G[1, z]*G[0, -z, 1 - z, y])/2 - (G[1, z]*G[0, -z, -z, y])/2 - 
     (G[1, z]*G[1, 0, 0, y])/2 - (5*G[1, 0, 0, z])/4 - 
     (G[1 - z, y]*G[1, 0, 0, z])/4 - (5*G[1, 0, 1, z])/4 - 
     (G[0, y]*G[1, 0, 1, z])/4 + (G[1, y]*G[1, 0, 1, z])/4 - 
     (G[1 - z, y]*G[1, 0, 1, z])/4 + (G[-z, y]*G[1, 0, 1, z])/4 + 
     G[1, 0, 1 - z, y]/2 + (G[1, z]*G[1, 0, -z, y])/4 + G[1, 1, 0, y]/8 + 
     G[1, 1, 0, z]/4 - (G[1 - z, y]*G[1, 1, 0, z])/2 + 
     (3*G[-z, y]*G[1, 1, 0, z])/4 + G[1, 1 - z, 0, y]/2 + 
     (G[1, z]*G[1, 1 - z, -z, y])/4 + (G[1, z]*G[1 - z, 0, 0, y])/2 + 
     (3*G[1 - z, 0, 1 - z, y])/4 - (G[1, z]*G[1 - z, 0, -z, y])/2 + 
     (3*G[1 - z, 1, 0, y])/4 + (G[1, z]*G[1 - z, 1, 0, y])/4 + 
     (3*G[1 - z, 1 - z, 0, y])/4 - (G[0, z]*G[1 - z, 1 - z, 0, y])/4 - 
     (G[1, z]*G[1 - z, 1 - z, -z, y])/4 - (9*G[1 - z, -z, 1 - z, y])/4 + 
     G[-z, 0, 1 - z, y]/2 + (G[0, z]*G[-z, 0, 1 - z, y])/2 - 
     (G[1, z]*G[-z, 0, 1 - z, y])/4 - (G[1, z]*G[-z, 0, -z, y])/2 + 
     G[-z, 1 - z, 0, y]/2 - (G[0, z]*G[-z, 1 - z, 0, y])/4 - 
     (G[1, z]*G[-z, 1 - z, 0, y])/4 - G[-z, 1 - z, 1 - z, y] + 
     (G[1, z]*G[-z, 1 - z, -z, y])/4 + (G[1, z]*G[-z, -z, 0, y])/4 + 
     G[-z, -z, 1 - z, y]/4 - (G[0, z]*G[-z, -z, 1 - z, y])/2 + 
     (G[1, z]*G[-z, -z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, -z, y])/4 + 
     G[0, 0, 1, 1, z]/2 + G[0, 0, 1 - z, 1 - z, y]/2 + 
     G[0, 0, -z, 1 - z, y]/2 + G[0, 1, 0, 1, z]/2 - G[0, 1, 0, 1 - z, y]/4 + 
     G[0, 1, 1, 0, y]/2 + G[0, 1, 1, 0, z]/2 - G[0, 1, 1 - z, 0, y]/4 + 
     G[0, 1 - z, 0, 1 - z, y]/2 - G[0, 1 - z, 1, 0, y]/4 + 
     G[0, 1 - z, 1 - z, 0, y]/2 - G[0, 1 - z, -z, 1 - z, y]/4 - 
     G[0, -z, 1 - z, 1 - z, y]/2 - G[0, -z, -z, 1 - z, y]/2 + 
     G[1, 0, 0, 1, z]/4 - G[1, 0, 0, 1 - z, y]/2 + G[1, 0, 1, 0, y]/4 - 
     G[1, 0, 1 - z, 0, y]/2 + G[1, 0, -z, 1 - z, y]/4 + G[1, 1, 0, 0, y]/2 - 
     G[1, 1, 0, 1, z]/2 - G[1, 1, 1, 0, y]/2 - G[1, 1, 1, 0, z]/2 - 
     G[1, 1 - z, 0, 0, y]/2 + G[1, 1 - z, 1, 0, y]/4 + 
     G[1, 1 - z, -z, 1 - z, y]/4 + G[1 - z, 0, 0, 1 - z, y]/2 - 
     G[1 - z, 0, 1, 0, y]/4 + G[1 - z, 0, 1 - z, 0, y]/2 - 
     G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1, 0, 0, y]/2 + 
     G[1 - z, 1, 0, 1 - z, y]/4 + G[1 - z, 1, 1 - z, 0, y]/4 + 
     G[1 - z, 1 - z, 0, 0, y]/2 - G[1 - z, 1 - z, -z, 1 - z, y]/4 - 
     G[-z, 0, 1 - z, 1 - z, y]/4 - G[-z, 0, -z, 1 - z, y]/2 - 
     G[-z, 1 - z, 0, 1 - z, y]/4 - G[-z, 1 - z, 1 - z, 0, y]/4 + 
     G[-z, 1 - z, -z, 1 - z, y]/4 + G[-z, -z, 0, 1 - z, y]/4 + 
     G[-z, -z, 1 - z, 0, y]/4 + G[-z, -z, 1 - z, 1 - z, y]/4 + 
     G[-z, -z, -z, 1 - z, y]/4)/(mh2*N^2*y*(1 - z)) + 
   (331/128 - ((3*I)/32)*Pi + (5*Pi^2)/48 + (I/8)*Pi^3 - (11*Pi^4)/720 + 
     (13*zeta3)/8 - ((3*I)/2)*Pi*zeta3 - (7*Pi^2*G[0, y])/48 + 
     (27*G[0, z])/32 + (Pi^2*G[0, z])/8 - (3*G[0, y]*G[0, z])/4 - 
     (Pi^2*G[1, y])/48 + zeta3*G[1, y] + (27*G[1, z])/16 + 
     (Pi^2*G[1, z])/16 + (zeta3*G[1, z])/2 + (9*G[0, y]*G[1, z])/8 + 
     (27*G[1 - z, y])/16 - (Pi^2*G[1 - z, y])/6 + (3*zeta3*G[1 - z, y])/2 - 
     (G[0, z]*G[1 - z, y])/16 + (Pi^2*G[0, z]*G[1 - z, y])/24 + 
     (9*G[1, z]*G[1 - z, y])/16 + (Pi^2*G[1, z]*G[1 - z, y])/24 - 
     (3*G[1, z]*G[-z, y])/2 - (Pi^2*G[1, z]*G[-z, y])/24 - 
     (9*G[0, 0, z])/16 + (7*G[0, y]*G[0, 0, z])/8 - 
     (G[1 - z, y]*G[0, 0, z])/8 - (Pi^2*G[0, 1, y])/12 - (25*G[0, 1, z])/16 - 
     (7*G[0, y]*G[0, 1, z])/8 - (G[1 - z, y]*G[0, 1, z])/2 + 
     (3*G[-z, y]*G[0, 1, z])/4 + (9*G[0, 1 - z, y])/8 + 
     (Pi^2*G[0, 1 - z, y])/12 - G[0, z]*G[0, 1 - z, y] + 
     (3*G[1, z]*G[0, 1 - z, y])/4 - (G[0, 1, z]*G[0, 1 - z, y])/4 + 
     (G[1, z]*G[0, -z, y])/8 - (7*G[1, 0, y])/16 + (G[1, z]*G[1, 0, y])/2 + 
     (G[0, 1, z]*G[1, 0, y])/4 + (5*G[1, 0, z])/4 + 
     (G[1 - z, y]*G[1, 0, z])/2 + (G[-z, y]*G[1, 0, z])/2 - 
     (G[0, 1 - z, y]*G[1, 0, z])/2 + (G[0, -z, y]*G[1, 0, z])/2 + 
     (Pi^2*G[1, 1, y])/12 + (9*G[1, 1, z])/16 + (3*G[0, y]*G[1, 1, z])/4 - 
     G[-z, y]*G[1, 1, z] + (G[0, 0, y]*G[1, 1, z])/2 - 
     (G[0, -z, y]*G[1, 1, z])/2 + (G[0, 1, z]*G[1, 1 - z, y])/4 + 
     (9*G[1 - z, 0, y])/8 - (Pi^2*G[1 - z, 0, y])/24 - 
     (G[0, z]*G[1 - z, 0, y])/2 + (3*G[1, z]*G[1 - z, 0, y])/4 + 
     (G[0, 0, z]*G[1 - z, 0, y])/4 - (G[0, 1, z]*G[1 - z, 0, y])/2 + 
     (9*G[1 - z, 1 - z, y])/16 - (Pi^2*G[1 - z, 1 - z, y])/12 + 
     (G[0, z]*G[1 - z, 1 - z, y])/4 - (G[0, 1, z]*G[1 - z, 1 - z, y])/4 + 
     (G[1, 0, z]*G[1 - z, 1 - z, y])/4 - (3*G[1, z]*G[1 - z, -z, y])/4 + 
     (G[1, z]*G[-z, 0, y])/2 - (G[1, 0, z]*G[-z, 0, y])/4 - 
     (G[1, 1, z]*G[-z, 0, y])/4 - (3*G[-z, 1 - z, y])/2 - 
     (Pi^2*G[-z, 1 - z, y])/24 + (G[0, z]*G[-z, 1 - z, y])/2 - 
     G[1, z]*G[-z, 1 - z, y] + (G[0, 1, z]*G[-z, 1 - z, y])/4 + 
     (3*G[1, 0, z]*G[-z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, y])/4 - 
     (G[0, 1, z]*G[-z, -z, y])/4 - (G[1, 0, z]*G[-z, -z, y])/2 + 
     (G[1, 1, z]*G[-z, -z, y])/4 + (3*G[0, 0, 1, z])/2 - 
     (G[1, y]*G[0, 0, 1, z])/4 + (G[1 - z, y]*G[0, 0, 1, z])/2 - 
     (G[0, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, 1 - z, y])/2 + 
     (G[1, z]*G[0, 0, -z, y])/2 - (9*G[0, 1, 0, y])/8 - 
     (G[1, z]*G[0, 1, 0, y])/4 - (3*G[0, 1, 0, z])/2 - 
     (G[1 - z, y]*G[0, 1, 0, z])/4 + (G[-z, y]*G[0, 1, 0, z])/4 - 
     (3*G[0, 1, 1, z])/4 - (G[0, y]*G[0, 1, 1, z])/2 + 
     (G[-z, y]*G[0, 1, 1, z])/4 + (G[1, z]*G[0, 1 - z, 0, y])/2 + 
     (3*G[0, 1 - z, 1 - z, y])/4 - (G[1, z]*G[0, 1 - z, -z, y])/4 + 
     G[0, -z, 1 - z, y]/8 + (G[0, z]*G[0, -z, 1 - z, y])/2 - 
     (G[1, z]*G[0, -z, 1 - z, y])/2 - (G[1, z]*G[0, -z, -z, y])/2 - 
     (G[1, z]*G[1, 0, 0, y])/2 - (7*G[1, 0, 0, z])/8 - 
     (G[1 - z, y]*G[1, 0, 0, z])/4 + G[1, 0, 1, z]/4 - 
     (G[0, y]*G[1, 0, 1, z])/4 + (G[1, y]*G[1, 0, 1, z])/4 - 
     (G[1 - z, y]*G[1, 0, 1, z])/4 + (G[-z, y]*G[1, 0, 1, z])/4 + 
     G[1, 0, 1 - z, y]/2 + (G[1, z]*G[1, 0, -z, y])/4 + G[1, 1, 0, y]/8 - 
     G[1, 1, 0, z]/8 - (G[1 - z, y]*G[1, 1, 0, z])/2 + 
     (3*G[-z, y]*G[1, 1, 0, z])/4 + G[1, 1 - z, 0, y]/2 + 
     (G[1, z]*G[1, 1 - z, -z, y])/4 + (G[1, z]*G[1 - z, 0, 0, y])/2 + 
     (3*G[1 - z, 0, 1 - z, y])/4 - (G[1, z]*G[1 - z, 0, -z, y])/2 - 
     (3*G[1 - z, 1, 0, y])/8 + (G[1, z]*G[1 - z, 1, 0, y])/4 + 
     (3*G[1 - z, 1 - z, 0, y])/4 - (G[0, z]*G[1 - z, 1 - z, 0, y])/4 - 
     (G[1, z]*G[1 - z, 1 - z, -z, y])/4 - (3*G[1 - z, -z, 1 - z, y])/4 + 
     G[-z, 0, 1 - z, y]/2 + (G[0, z]*G[-z, 0, 1 - z, y])/2 - 
     (G[1, z]*G[-z, 0, 1 - z, y])/4 - (G[1, z]*G[-z, 0, -z, y])/2 + 
     G[-z, 1 - z, 0, y]/2 - (G[0, z]*G[-z, 1 - z, 0, y])/4 - 
     (G[1, z]*G[-z, 1 - z, 0, y])/4 - G[-z, 1 - z, 1 - z, y] + 
     (G[1, z]*G[-z, 1 - z, -z, y])/4 + (G[1, z]*G[-z, -z, 0, y])/4 + 
     G[-z, -z, 1 - z, y]/4 - (G[0, z]*G[-z, -z, 1 - z, y])/2 + 
     (G[1, z]*G[-z, -z, 1 - z, y])/4 + (G[1, z]*G[-z, -z, -z, y])/4 + 
     G[0, 0, 1, 1, z]/2 + G[0, 0, 1 - z, 1 - z, y]/2 + 
     G[0, 0, -z, 1 - z, y]/2 + G[0, 1, 0, 1, z]/2 - G[0, 1, 0, 1 - z, y]/4 + 
     G[0, 1, 1, 0, y]/2 + G[0, 1, 1, 0, z]/2 - G[0, 1, 1 - z, 0, y]/4 + 
     G[0, 1 - z, 0, 1 - z, y]/2 - G[0, 1 - z, 1, 0, y]/4 + 
     G[0, 1 - z, 1 - z, 0, y]/2 - G[0, 1 - z, -z, 1 - z, y]/4 - 
     G[0, -z, 1 - z, 1 - z, y]/2 - G[0, -z, -z, 1 - z, y]/2 + 
     G[1, 0, 0, 1, z]/4 - G[1, 0, 0, 1 - z, y]/2 + G[1, 0, 1, 0, y]/4 - 
     G[1, 0, 1 - z, 0, y]/2 + G[1, 0, -z, 1 - z, y]/4 + G[1, 1, 0, 0, y]/2 - 
     G[1, 1, 0, 1, z]/2 - G[1, 1, 1, 0, y]/2 - G[1, 1, 1, 0, z]/2 - 
     G[1, 1 - z, 0, 0, y]/2 + G[1, 1 - z, 1, 0, y]/4 + 
     G[1, 1 - z, -z, 1 - z, y]/4 + G[1 - z, 0, 0, 1 - z, y]/2 - 
     G[1 - z, 0, 1, 0, y]/4 + G[1 - z, 0, 1 - z, 0, y]/2 - 
     G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1, 0, 0, y]/2 + 
     G[1 - z, 1, 0, 1 - z, y]/4 + G[1 - z, 1, 1 - z, 0, y]/4 + 
     G[1 - z, 1 - z, 0, 0, y]/2 - G[1 - z, 1 - z, -z, 1 - z, y]/4 - 
     G[-z, 0, 1 - z, 1 - z, y]/4 - G[-z, 0, -z, 1 - z, y]/2 - 
     G[-z, 1 - z, 0, 1 - z, y]/4 - G[-z, 1 - z, 1 - z, 0, y]/4 + 
     G[-z, 1 - z, -z, 1 - z, y]/4 + G[-z, -z, 0, 1 - z, y]/4 + 
     G[-z, -z, 1 - z, 0, y]/4 + G[-z, -z, 1 - z, 1 - z, y]/4 + 
     G[-z, -z, -z, 1 - z, y]/4)/(mh2*N^2*(1 - z)*(1 - y - z)) + 
   (-1/24*(Pi^2*G[1, y]) + (zeta3*G[1, y])/2 - (Pi^2*G[0, z]*G[1, y])/24 + 
     (Pi^2*G[1, z])/24 - (zeta3*G[1, z])/2 + (5*G[0, y]*G[1, z])/16 + 
     (5*Pi^2*G[0, y]*G[1, z])/24 + (Pi^2*G[1, y]*G[1, z])/4 + 
     (Pi^2*G[1 - z, y])/24 - (zeta3*G[1 - z, y])/2 + 
     (Pi^2*G[0, z]*G[1 - z, y])/24 - (Pi^2*G[1, z]*G[1 - z, y])/4 - 
     (5*G[1, z]*G[-z, y])/16 - (5*Pi^2*G[1, z]*G[-z, y])/24 - 
     (Pi^2*G[0, 1, y])/12 - (5*G[0, 1, z])/16 - (5*Pi^2*G[0, 1, z])/24 + 
     (G[0, y]*G[0, 1, z])/4 + (3*G[1 - z, y]*G[0, 1, z])/8 - 
     (3*G[-z, y]*G[0, 1, z])/8 + (5*G[0, 1 - z, y])/16 + 
     (7*Pi^2*G[0, 1 - z, y])/24 - (3*G[0, z]*G[0, 1 - z, y])/4 + 
     (3*G[1, z]*G[0, 1 - z, y])/8 - (G[0, 1, z]*G[0, 1 - z, y])/4 + 
     G[1, z]*G[0, -z, y] - (5*G[1, 0, y])/16 - (5*Pi^2*G[1, 0, y])/24 + 
     (3*G[0, z]*G[1, 0, y])/4 - (3*G[1, z]*G[1, 0, y])/4 + 
     (G[0, 1, z]*G[1, 0, y])/4 + (Pi^2*G[1, 0, z])/24 - 
     (3*G[0, y]*G[1, 0, z])/4 + (3*G[-z, y]*G[1, 0, z])/4 + 
     (5*G[0, 0, y]*G[1, 0, z])/4 - (7*G[0, 1 - z, y]*G[1, 0, z])/4 + 
     (3*G[0, -z, y]*G[1, 0, z])/4 + (5*G[1, 0, y]*G[1, 0, z])/4 - 
     (Pi^2*G[1, 1, y])/8 - (Pi^2*G[1, 1, z])/4 + (3*G[0, y]*G[1, 1, z])/8 - 
     (3*G[-z, y]*G[1, 1, z])/8 + (G[0, 0, y]*G[1, 1, z])/2 - 
     (3*G[0, -z, y]*G[1, 1, z])/4 + (Pi^2*G[1, 1 - z, y])/4 + 
     (G[0, 1, z]*G[1, 1 - z, y])/2 - (3*G[1, 0, z]*G[1, 1 - z, y])/2 + 
     (5*G[1 - z, 0, y])/16 + (5*Pi^2*G[1 - z, 0, y])/24 - 
     (3*G[0, z]*G[1 - z, 0, y])/4 + (3*G[1, z]*G[1 - z, 0, y])/8 - 
     (G[0, 1, z]*G[1 - z, 0, y])/4 - (5*G[1, 0, z]*G[1 - z, 0, y])/4 + 
     (5*Pi^2*G[1 - z, 1, y])/24 - (Pi^2*G[1 - z, 1 - z, y])/3 - 
     (3*G[0, 1, z]*G[1 - z, 1 - z, y])/4 + (3*G[1, 0, z]*G[1 - z, 1 - z, y])/
      2 + (3*G[1, z]*G[1 - z, -z, y])/8 + (G[1, z]*G[-z, 0, y])/8 - 
     (5*G[1, 0, z]*G[-z, 0, y])/4 - (G[1, 1, z]*G[-z, 0, y])/2 - 
     (5*G[-z, 1 - z, y])/16 - (5*Pi^2*G[-z, 1 - z, y])/24 + 
     (3*G[0, z]*G[-z, 1 - z, y])/4 - (3*G[1, z]*G[-z, 1 - z, y])/8 + 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 + (7*G[1, 0, z]*G[-z, 1 - z, y])/4 - 
     (9*G[1, z]*G[-z, -z, y])/8 - (3*G[1, 0, z]*G[-z, -z, y])/4 + 
     (3*G[1, 1, z]*G[-z, -z, y])/4 - G[0, 0, 1, z]/2 - 
     (G[1, y]*G[0, 0, 1, z])/2 + (G[1 - z, y]*G[0, 0, 1, z])/2 - 
     (3*G[0, z]*G[0, 0, 1 - z, y])/4 + (G[1, z]*G[0, 0, 1 - z, y])/2 + 
     (3*G[1, z]*G[0, 0, -z, y])/4 - G[0, 1, 0, y]/8 - 
     (G[1, z]*G[0, 1, 0, y])/4 + (3*G[0, 1, 0, z])/4 - 
     (5*G[0, y]*G[0, 1, 0, z])/4 + (3*G[1, y]*G[0, 1, 0, z])/2 - 
     (3*G[1 - z, y]*G[0, 1, 0, z])/2 + (5*G[-z, y]*G[0, 1, 0, z])/4 - 
     (3*G[0, 1, 1, z])/8 - (G[0, y]*G[0, 1, 1, z])/2 + 
     (G[-z, y]*G[0, 1, 1, z])/2 + (5*G[0, z]*G[0, 1 - z, 0, y])/4 + 
     (G[1, z]*G[0, 1 - z, 0, y])/2 + (3*G[0, 1 - z, 1 - z, y])/8 + 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/4 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
     G[0, -z, 1 - z, y] + (3*G[0, z]*G[0, -z, 1 - z, y])/4 - 
     (3*G[1, z]*G[0, -z, 1 - z, y])/4 - (3*G[1, z]*G[0, -z, -z, y])/4 - 
     (5*G[0, z]*G[1, 0, 0, y])/4 - (G[1, z]*G[1, 0, 0, y])/2 + 
     (3*G[1, 0, 1, z])/8 - (G[0, y]*G[1, 0, 1, z])/4 + 
     (G[1, y]*G[1, 0, 1, z])/2 - (3*G[1 - z, y]*G[1, 0, 1, z])/4 + 
     (G[-z, y]*G[1, 0, 1, z])/2 - (3*G[1, 0, 1 - z, y])/4 - 
     (G[0, z]*G[1, 0, 1 - z, y])/4 + (G[1, z]*G[1, 0, -z, y])/2 + 
     G[1, 1, 0, y]/4 - (5*G[0, z]*G[1, 1, 0, y])/4 - 
     (5*G[0, y]*G[1, 1, 0, z])/4 - (3*G[1, y]*G[1, 1, 0, z])/2 + 
     G[1 - z, y]*G[1, 1, 0, z] + (7*G[-z, y]*G[1, 1, 0, z])/4 - 
     (3*G[1, 1 - z, 0, y])/4 + (5*G[0, z]*G[1, 1 - z, 0, y])/4 + 
     (G[1, z]*G[1, 1 - z, -z, y])/2 + (5*G[0, z]*G[1 - z, 0, 0, y])/4 + 
     (G[1, z]*G[1 - z, 0, 0, y])/2 + (3*G[1 - z, 0, 1 - z, y])/8 + 
     (G[0, z]*G[1 - z, 0, 1 - z, y])/4 - (G[1, z]*G[1 - z, 0, -z, y])/2 + 
     G[1 - z, 1, 0, y]/8 + (5*G[0, z]*G[1 - z, 1, 0, y])/4 + 
     (G[1, z]*G[1 - z, 1, 0, y])/4 + (3*G[1 - z, 1 - z, 0, y])/8 - 
     (5*G[0, z]*G[1 - z, 1 - z, 0, y])/4 - (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
      4 + (3*G[1 - z, -z, 1 - z, y])/8 + G[-z, 0, 1 - z, y]/8 + 
     (3*G[0, z]*G[-z, 0, 1 - z, y])/4 - (G[1, z]*G[-z, 0, 1 - z, y])/2 - 
     (3*G[1, z]*G[-z, 0, -z, y])/4 + G[-z, 1 - z, 0, y]/8 - 
     (5*G[0, z]*G[-z, 1 - z, 0, y])/4 - (G[1, z]*G[-z, 1 - z, 0, y])/2 - 
     (3*G[-z, 1 - z, 1 - z, y])/8 - (G[0, z]*G[-z, 1 - z, 1 - z, y])/4 + 
     (3*G[1, z]*G[-z, 1 - z, -z, y])/4 - (9*G[-z, -z, 1 - z, y])/8 - 
     (3*G[0, z]*G[-z, -z, 1 - z, y])/4 + (3*G[1, z]*G[-z, -z, 1 - z, y])/4 + 
     (3*G[1, z]*G[-z, -z, -z, y])/4 - (5*G[0, 0, 1, 0, y])/4 + 
     (5*G[0, 0, 1, 0, z])/4 + G[0, 0, 1, 1, z]/2 + G[0, 0, 1 - z, 1 - z, y]/
      2 + (3*G[0, 0, -z, 1 - z, y])/4 + G[0, 1, 0, 1, z]/2 - 
     G[0, 1, 0, 1 - z, y]/4 + G[0, 1, 1, 0, y]/2 + (7*G[0, 1, 1, 0, z])/4 - 
     G[0, 1, 1 - z, 0, y]/4 + G[0, 1 - z, 0, 1 - z, y]/2 - 
     (3*G[0, 1 - z, 1, 0, y])/2 + G[0, 1 - z, 1 - z, 0, y]/2 - 
     G[0, 1 - z, -z, 1 - z, y]/2 - (3*G[0, -z, 1 - z, 1 - z, y])/4 - 
     (3*G[0, -z, -z, 1 - z, y])/4 + G[1, 0, 0, 1, z]/2 - 
     G[1, 0, 0, 1 - z, y]/2 + (3*G[1, 0, 1, 0, y])/2 - 
     (3*G[1, 0, 1, 0, z])/2 - G[1, 0, 1 - z, 0, y]/2 + 
     G[1, 0, -z, 1 - z, y]/2 + (7*G[1, 1, 0, 0, y])/4 - 
     (3*G[1, 1, 0, 1, z])/4 + (3*G[1, 1, 1, 0, y])/4 + G[1, 1, 1, 0, z] - 
     G[1, 1 - z, 0, 0, y]/2 - G[1, 1 - z, 1, 0, y] + 
     G[1, 1 - z, -z, 1 - z, y]/2 + G[1 - z, 0, 0, 1 - z, y]/2 - 
     (3*G[1 - z, 0, 1, 0, y])/2 + G[1 - z, 0, 1 - z, 0, y]/2 - 
     G[1 - z, 0, -z, 1 - z, y]/2 - (7*G[1 - z, 1, 0, 0, y])/4 + 
     G[1 - z, 1, 0, 1 - z, y]/4 - (5*G[1 - z, 1, 1, 0, y])/4 + 
     G[1 - z, 1, 1 - z, 0, y]/4 + G[1 - z, 1 - z, 0, 0, y]/2 + 
     (5*G[1 - z, 1 - z, 1, 0, y])/4 - (3*G[1 - z, 1 - z, -z, 1 - z, y])/4 + 
     (5*G[-z, 0, 1, 0, y])/4 - G[-z, 0, 1 - z, 1 - z, y]/2 - 
     (3*G[-z, 0, -z, 1 - z, y])/4 - G[-z, 1 - z, 0, 1 - z, y]/2 + 
     (5*G[-z, 1 - z, 1, 0, y])/4 - G[-z, 1 - z, 1 - z, 0, y]/2 + 
     (3*G[-z, 1 - z, -z, 1 - z, y])/4 + (3*G[-z, -z, 1 - z, 1 - z, y])/4 + 
     (3*G[-z, -z, -z, 1 - z, y])/4)/(mh2*N^2*z) + 
   (z*((Pi^2*G[1 - z, y])/24 - (zeta3*G[1 - z, y])/2 + 
      (5*G[0, z]*G[1 - z, y])/16 + (5*Pi^2*G[0, z]*G[1 - z, y])/24 - 
      (Pi^2*G[1, z]*G[1 - z, y])/8 - (5*G[1, z]*G[-z, y])/16 - 
      (5*Pi^2*G[1, z]*G[-z, y])/24 + (3*G[1 - z, y]*G[0, 1, z])/4 - 
      G[-z, y]*G[0, 1, z] + (G[0, z]*G[0, 1 - z, y])/8 - 
      (G[1, z]*G[0, -z, y])/8 + (G[1 - z, y]*G[1, 0, z])/2 + 
      (G[-z, y]*G[1, 0, z])/8 - (3*G[-z, y]*G[1, 1, z])/8 + 
      (Pi^2*G[1 - z, 0, y])/24 - (3*G[0, z]*G[1 - z, 0, y])/4 + 
      (5*G[0, 0, z]*G[1 - z, 0, y])/4 + (G[0, 1, z]*G[1 - z, 0, y])/4 + 
      (Pi^2*G[1 - z, 1, y])/12 - (Pi^2*G[1 - z, 1 - z, y])/3 + 
      (3*G[0, z]*G[1 - z, 1 - z, y])/8 + (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (3*G[0, 1, z]*G[1 - z, 1 - z, y])/4 + (5*G[1, 0, z]*G[1 - z, 1 - z, y])/
       4 + (3*G[1, z]*G[1 - z, -z, y])/8 + (3*G[1, z]*G[-z, 0, y])/4 - 
      (5*G[1, 0, z]*G[-z, 0, y])/4 - (G[1, 1, z]*G[-z, 0, y])/4 - 
      (5*G[-z, 1 - z, y])/16 - (5*Pi^2*G[-z, 1 - z, y])/24 + 
      (G[0, z]*G[-z, 1 - z, y])/8 - (3*G[1, z]*G[-z, 1 - z, y])/8 + 
      (G[0, 1, z]*G[-z, 1 - z, y])/4 + (3*G[1, 0, z]*G[-z, 1 - z, y])/4 - 
      (9*G[1, z]*G[-z, -z, y])/8 + (3*G[0, 1, z]*G[-z, -z, y])/4 + 
      (3*G[1, 1, z]*G[-z, -z, y])/4 - G[1 - z, y]*G[0, 1, 0, z] + 
      (5*G[-z, y]*G[0, 1, 0, z])/4 + (G[-z, y]*G[0, 1, 1, z])/4 - 
      G[0, -z, 1 - z, y]/8 - (5*G[1 - z, y]*G[1, 0, 0, z])/4 - 
      (G[1 - z, y]*G[1, 0, 1, z])/2 + (G[-z, y]*G[1, 0, 1, z])/4 + 
      (G[1 - z, y]*G[1, 1, 0, z])/4 + (3*G[-z, y]*G[1, 1, 0, z])/4 - 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/4 + (G[1, z]*G[1 - z, 0, -z, y])/2 - 
      (5*G[0, z]*G[1 - z, 1 - z, 0, y])/4 - 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/4 + (3*G[1 - z, -z, 1 - z, y])/8 + 
      (3*G[-z, 0, 1 - z, y])/4 - (G[1, z]*G[-z, 0, 1 - z, y])/4 + 
      (3*G[-z, 1 - z, 0, y])/4 - (5*G[0, z]*G[-z, 1 - z, 0, y])/4 - 
      (G[1, z]*G[-z, 1 - z, 0, y])/4 - (3*G[-z, 1 - z, 1 - z, y])/8 - 
      (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 + (3*G[1, z]*G[-z, 1 - z, -z, y])/
       4 - (3*G[1, z]*G[-z, -z, 0, y])/4 - (9*G[-z, -z, 1 - z, y])/8 + 
      (3*G[1, z]*G[-z, -z, 1 - z, y])/4 + (3*G[1, z]*G[-z, -z, -z, y])/4 - 
      (3*G[1 - z, 0, 1, 0, y])/2 + G[1 - z, 0, -z, 1 - z, y]/2 - 
      G[1 - z, 1, 1, 0, y]/2 + (3*G[1 - z, 1 - z, 1, 0, y])/2 - 
      (3*G[1 - z, 1 - z, -z, 1 - z, y])/4 + 2*G[-z, 0, 1, 0, y] - 
      G[-z, 0, 1 - z, 1 - z, y]/4 - G[-z, 1 - z, 0, 1 - z, y]/4 + 
      2*G[-z, 1 - z, 1, 0, y] - G[-z, 1 - z, 1 - z, 0, y]/4 + 
      (3*G[-z, 1 - z, -z, 1 - z, y])/4 - (3*G[-z, -z, 0, 1 - z, y])/4 - 
      (3*G[-z, -z, 1 - z, 0, y])/4 + (3*G[-z, -z, 1 - z, 1 - z, y])/4 + 
      (3*G[-z, -z, -z, 1 - z, y])/4))/(mh2*N^2*y^2) + 
   (20255/2592 + ((2509*I)/432)*Pi - (143*Pi^2)/288 - (I/96)*Pi^3 - 
     Pi^4/576 - (515*zeta3)/144 - (I/4)*Pi*zeta3 - (7*G[0, y])/3 + 
     (Pi^2*G[0, y])/16 + (19*G[0, z])/36 - ((11*I)/16)*Pi*G[0, z] + 
     (7*Pi^2*G[0, z])/48 - (11*G[0, y]*G[0, z])/12 - (11*Pi^2*G[1, y])/72 + 
     (3*zeta3*G[1, y])/4 - (Pi^2*G[0, z]*G[1, y])/24 - (169*G[1, z])/432 + 
     ((33*I)/16)*Pi*G[1, z] - (55*Pi^2*G[1, z])/288 - (zeta3*G[1, z])/2 + 
     (17*G[0, y]*G[1, z])/72 + ((11*I)/8)*Pi*G[0, y]*G[1, z] - 
     (Pi^2*G[0, y]*G[1, z])/8 + (Pi^2*G[1, y]*G[1, z])/24 - 
     (169*G[1 - z, y])/432 + ((33*I)/16)*Pi*G[1 - z, y] - 
     (13*Pi^2*G[1 - z, y])/288 - (11*G[0, z]*G[1 - z, y])/16 + 
     (Pi^2*G[0, z]*G[1 - z, y])/12 - (11*G[1, z]*G[1 - z, y])/8 + 
     (Pi^2*G[1, z]*G[1 - z, y])/12 - (10*G[1, z]*G[-z, y])/9 - 
     ((11*I)/8)*Pi*G[1, z]*G[-z, y] - (7*G[1, z]*G[0, 0, y])/4 + 
     (7*G[0, 0, z])/8 + (G[0, y]*G[0, 0, z])/8 + (3*G[1 - z, y]*G[0, 0, z])/
      8 + (Pi^2*G[0, 1, y])/6 - (259*G[0, 1, z])/144 - 
     ((11*I)/8)*Pi*G[0, 1, z] + (Pi^2*G[0, 1, z])/24 + 
     (19*G[0, y]*G[0, 1, z])/24 + (13*G[1 - z, y]*G[0, 1, z])/24 + 
     (5*G[-z, y]*G[0, 1, z])/8 - (G[0, 0, y]*G[0, 1, z])/2 + 
     (17*G[0, 1 - z, y])/72 + ((11*I)/8)*Pi*G[0, 1 - z, y] - 
     (Pi^2*G[0, 1 - z, y])/6 - (11*G[0, z]*G[0, 1 - z, y])/12 - 
     (11*G[1, z]*G[0, 1 - z, y])/12 - (G[0, 0, z]*G[0, 1 - z, y])/4 + 
     (41*G[1, z]*G[0, -z, y])/24 + (5*G[1, 0, y])/36 - 
     ((11*I)/8)*Pi*G[1, 0, y] + (Pi^2*G[1, 0, y])/8 - 
     (G[0, z]*G[1, 0, y])/12 + (G[1, z]*G[1, 0, y])/8 - 
     (G[0, 1, z]*G[1, 0, y])/4 + (49*G[1, 0, z])/48 + (Pi^2*G[1, 0, z])/24 - 
     (11*G[0, y]*G[1, 0, z])/12 - (G[1 - z, y]*G[1, 0, z])/4 + 
     (5*G[-z, y]*G[1, 0, z])/12 - (G[0, 0, y]*G[1, 0, z])/2 + 
     (G[0, 1 - z, y]*G[1, 0, z])/2 + (3*G[0, -z, y]*G[1, 0, z])/4 - 
     (G[1, 0, y]*G[1, 0, z])/4 - (Pi^2*G[1, 1, y])/6 - (11*G[1, 1, z])/8 + 
     (Pi^2*G[1, 1, z])/24 - (11*G[0, y]*G[1, 1, z])/12 + 
     (11*G[-z, y]*G[1, 1, z])/12 + (G[0, -z, y]*G[1, 1, z])/4 + 
     (Pi^2*G[1, 1 - z, y])/24 + (G[0, 1, z]*G[1, 1 - z, y])/4 - 
     (G[1, 0, z]*G[1, 1 - z, y])/4 + (17*G[1 - z, 0, y])/72 + 
     ((11*I)/8)*Pi*G[1 - z, 0, y] - (Pi^2*G[1 - z, 0, y])/12 - 
     (G[0, z]*G[1 - z, 0, y])/6 - (11*G[1, z]*G[1 - z, 0, y])/12 - 
     (G[0, 0, z]*G[1 - z, 0, y])/4 + (G[0, 1, z]*G[1 - z, 0, y])/2 + 
     (G[1, 0, z]*G[1 - z, 0, y])/2 - (Pi^2*G[1 - z, 1, y])/12 - 
     (11*G[1 - z, 1 - z, y])/8 + (Pi^2*G[1 - z, 1 - z, y])/12 + 
     (G[0, 0, z]*G[1 - z, 1 - z, y])/4 - (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + 
     (13*G[1, z]*G[1 - z, -z, y])/24 - (3*G[0, 1, z]*G[1 - z, -z, y])/4 + 
     (G[1, 0, z]*G[1 - z, -z, y])/4 + (7*G[1, z]*G[-z, 0, y])/12 - 
     (G[0, 1, z]*G[-z, 0, y])/4 + (G[1, 1, z]*G[-z, 0, y])/2 - 
     (10*G[-z, 1 - z, y])/9 - ((11*I)/8)*Pi*G[-z, 1 - z, y] + 
     (5*G[0, z]*G[-z, 1 - z, y])/12 + (11*G[1, z]*G[-z, 1 - z, y])/12 - 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 + (G[1, 0, z]*G[-z, 1 - z, y])/4 + 
     (5*G[1, z]*G[-z, -z, y])/24 + G[0, 1, z]*G[-z, -z, y] - 
     (G[1, 0, z]*G[-z, -z, y])/2 - (G[1, 1, z]*G[-z, -z, y])/2 + 
     (7*G[0, 0, 1, z])/24 + (G[0, y]*G[0, 0, 1, z])/2 - 
     (G[1, y]*G[0, 0, 1, z])/4 - (G[1 - z, y]*G[0, 0, 1, z])/4 + 
     G[-z, y]*G[0, 0, 1, z] - (7*G[0, 0, 1 - z, y])/4 - 
     (G[1, z]*G[0, 0, -z, y])/2 + (43*G[0, 1, 0, y])/24 + 
     (G[0, z]*G[0, 1, 0, y])/4 + (G[1, z]*G[0, 1, 0, y])/4 + 
     (13*G[0, 1, 0, z])/24 + (G[0, y]*G[0, 1, 0, z])/4 + 
     (G[1, y]*G[0, 1, 0, z])/4 + (G[1 - z, y]*G[0, 1, 0, z])/2 - 
     (G[-z, y]*G[0, 1, 0, z])/4 + (11*G[0, 1, 1, z])/12 - 
     (G[-z, y]*G[0, 1, 1, z])/2 - (7*G[0, 1 - z, 0, y])/4 - 
     (G[0, z]*G[0, 1 - z, 0, y])/2 - (11*G[0, 1 - z, 1 - z, y])/12 - 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/4 + (G[1, z]*G[0, 1 - z, -z, y])/4 - 
     (G[1, z]*G[0, -z, 0, y])/2 + (41*G[0, -z, 1 - z, y])/24 + 
     (3*G[0, z]*G[0, -z, 1 - z, y])/4 + (G[1, z]*G[0, -z, 1 - z, y])/4 - 
     (3*G[1, z]*G[0, -z, -z, y])/4 + (7*G[1, 0, 0, y])/4 + 
     (G[0, z]*G[1, 0, 0, y])/2 + (G[1, z]*G[1, 0, 0, y])/2 - 
     G[1, 0, 0, z]/8 + (G[1 - z, y]*G[1, 0, 0, z])/4 + 
     (25*G[1, 0, 1, z])/24 + (G[0, y]*G[1, 0, 1, z])/4 + 
     (G[1, y]*G[1, 0, 1, z])/4 - (G[1 - z, y]*G[1, 0, 1, z])/2 - 
     (G[-z, y]*G[1, 0, 1, z])/2 + G[1, 0, 1 - z, y]/8 - 
     (G[0, z]*G[1, 0, 1 - z, y])/2 + (G[1, z]*G[1, 0, -z, y])/4 + 
     (11*G[1, 1, 0, y])/12 + (9*G[1, 1, 0, z])/8 + (G[0, y]*G[1, 1, 0, z])/
      2 - (G[1, y]*G[1, 1, 0, z])/4 - G[1 - z, y]*G[1, 1, 0, z] + 
     (G[-z, y]*G[1, 1, 0, z])/4 + G[1, 1 - z, 0, y]/8 - 
     (G[0, z]*G[1, 1 - z, 0, y])/4 + (G[1, z]*G[1, 1 - z, -z, y])/4 - 
     (7*G[1 - z, 0, 0, y])/4 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
     (11*G[1 - z, 0, 1 - z, y])/12 + (G[0, z]*G[1 - z, 0, 1 - z, y])/4 + 
     (G[1, z]*G[1 - z, 0, -z, y])/4 + G[1 - z, 1, 0, y]/2 + 
     (G[0, z]*G[1 - z, 1, 0, y])/4 - (3*G[1, z]*G[1 - z, 1, 0, y])/4 - 
     (11*G[1 - z, 1 - z, 0, y])/12 + (G[0, z]*G[1 - z, 1 - z, 0, y])/4 + 
     (G[1, z]*G[1 - z, -z, 0, y])/4 + (13*G[1 - z, -z, 1 - z, y])/24 + 
     (G[0, z]*G[1 - z, -z, 1 - z, y])/4 - G[1, z]*G[1 - z, -z, -z, y] + 
     (7*G[-z, 0, 1 - z, y])/12 + (G[0, z]*G[-z, 0, 1 - z, y])/4 + 
     (G[1, z]*G[-z, 0, 1 - z, y])/2 - (G[1, z]*G[-z, 0, -z, y])/2 + 
     (7*G[-z, 1 - z, 0, y])/12 + (G[1, z]*G[-z, 1 - z, 0, y])/2 + 
     (11*G[-z, 1 - z, 1 - z, y])/12 - (G[1, z]*G[-z, 1 - z, -z, y])/2 + 
     (5*G[-z, -z, 1 - z, y])/24 - (G[0, z]*G[-z, -z, 1 - z, y])/2 - 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 + (3*G[1, z]*G[-z, -z, -z, y])/2 + 
     G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z] - G[0, 0, -z, 1 - z, y]/2 + 
     G[0, 1, 0, 1 - z, y]/4 - G[0, 1, 1, 0, y] + G[0, 1, 1, 0, z]/2 + 
     G[0, 1, 1 - z, 0, y]/4 + (3*G[0, 1 - z, 1, 0, y])/4 + 
     G[0, 1 - z, -z, 1 - z, y]/4 - G[0, -z, 0, 1 - z, y]/2 - 
     G[0, -z, 1 - z, 0, y]/2 + G[0, -z, 1 - z, 1 - z, y]/4 - 
     (3*G[0, -z, -z, 1 - z, y])/4 - G[1, 0, 0, 1, z]/4 + 
     G[1, 0, 0, 1 - z, y]/2 - G[1, 0, 1, 0, y] + G[1, 0, 1, 0, z]/2 + 
     G[1, 0, 1 - z, 0, y]/2 + G[1, 0, -z, 1 - z, y]/4 - G[1, 1, 0, 0, y] - 
     G[1, 1, 0, 1, z]/2 + G[1, 1, 1, 0, y] - (3*G[1, 1, 1, 0, z])/4 + 
     G[1, 1 - z, 0, 0, y]/2 + G[1, 1 - z, -z, 1 - z, y]/4 + 
     G[1 - z, 0, 1, 0, y]/4 + G[1 - z, 0, -z, 1 - z, y]/4 + 
     G[1 - z, 1, 0, 0, y]/2 - (3*G[1 - z, 1, 0, 1 - z, y])/4 + 
     G[1 - z, 1, 1, 0, y]/2 - (3*G[1 - z, 1, 1 - z, 0, y])/4 - 
     (3*G[1 - z, 1 - z, 1, 0, y])/4 + G[1 - z, -z, 0, 1 - z, y]/4 + 
     G[1 - z, -z, 1 - z, 0, y]/4 - G[1 - z, -z, -z, 1 - z, y] - 
     G[-z, 0, 1, 0, y]/4 + G[-z, 0, 1 - z, 1 - z, y]/2 - 
     G[-z, 0, -z, 1 - z, y]/2 + G[-z, 1 - z, 0, 1 - z, y]/2 - 
     G[-z, 1 - z, 1, 0, y]/4 + G[-z, 1 - z, 1 - z, 0, y]/2 - 
     G[-z, 1 - z, -z, 1 - z, y]/2 - G[-z, -z, 1 - z, 1 - z, y]/2 + 
     (3*G[-z, -z, -z, 1 - z, y])/2)/(mh2*(1 - z)*(1 - y - z)) + 
   (20255/2592 + ((2509*I)/432)*Pi - (131*Pi^2)/288 - (I/96)*Pi^3 - 
     Pi^4/576 - (461*zeta3)/144 - (I/4)*Pi*zeta3 - (7*G[0, y])/3 + 
     (125*G[0, z])/72 + ((11*I)/8)*Pi*G[0, z] - (5*Pi^2*G[0, z])/48 - 
     (17*G[0, y]*G[0, z])/12 - (11*Pi^2*G[1, y])/72 + (3*zeta3*G[1, y])/4 - 
     (Pi^2*G[0, z]*G[1, y])/24 - (169*G[1, z])/432 + ((33*I)/16)*Pi*G[1, z] + 
     (35*Pi^2*G[1, z])/288 - (zeta3*G[1, z])/2 + (17*G[0, y]*G[1, z])/72 + 
     ((11*I)/8)*Pi*G[0, y]*G[1, z] - (Pi^2*G[0, y]*G[1, z])/8 + 
     (Pi^2*G[1, y]*G[1, z])/24 - (169*G[1 - z, y])/432 + 
     ((33*I)/16)*Pi*G[1 - z, y] + (5*Pi^2*G[1 - z, y])/288 - 
     (11*G[0, z]*G[1 - z, y])/8 + (Pi^2*G[0, z]*G[1 - z, y])/12 - 
     (11*G[1, z]*G[1 - z, y])/8 + (Pi^2*G[1, z]*G[1 - z, y])/12 - 
     (10*G[1, z]*G[-z, y])/9 - ((11*I)/8)*Pi*G[1, z]*G[-z, y] - 
     (7*G[1, z]*G[0, 0, y])/4 - G[0, 0, z]/2 - (G[0, y]*G[0, 0, z])/4 - 
     (3*G[1 - z, y]*G[0, 0, z])/4 + (Pi^2*G[0, 1, y])/6 - 
     (179*G[0, 1, z])/72 - ((11*I)/8)*Pi*G[0, 1, z] + (Pi^2*G[0, 1, z])/24 + 
     (19*G[0, y]*G[0, 1, z])/24 + (11*G[1 - z, y]*G[0, 1, z])/12 + 
     (5*G[-z, y]*G[0, 1, z])/8 - (G[0, 0, y]*G[0, 1, z])/2 + 
     (17*G[0, 1 - z, y])/72 + ((11*I)/8)*Pi*G[0, 1 - z, y] - 
     (Pi^2*G[0, 1 - z, y])/6 - (13*G[0, z]*G[0, 1 - z, y])/24 - 
     (11*G[1, z]*G[0, 1 - z, y])/12 - (G[0, 0, z]*G[0, 1 - z, y])/4 + 
     (4*G[1, z]*G[0, -z, y])/3 + (5*G[1, 0, y])/36 - 
     ((11*I)/8)*Pi*G[1, 0, y] + (Pi^2*G[1, 0, y])/8 - 
     (G[0, z]*G[1, 0, y])/12 + (G[1, z]*G[1, 0, y])/8 - 
     (G[0, 1, z]*G[1, 0, y])/4 + G[1, 0, z]/12 + (Pi^2*G[1, 0, z])/24 - 
     (13*G[0, y]*G[1, 0, z])/24 - (G[1 - z, y]*G[1, 0, z])/4 + 
     (5*G[-z, y]*G[1, 0, z])/12 - (G[0, 0, y]*G[1, 0, z])/2 + 
     (G[0, 1 - z, y]*G[1, 0, z])/2 + (3*G[0, -z, y]*G[1, 0, z])/4 - 
     (G[1, 0, y]*G[1, 0, z])/4 - (Pi^2*G[1, 1, y])/6 - (11*G[1, 1, z])/8 + 
     (Pi^2*G[1, 1, z])/24 - (11*G[0, y]*G[1, 1, z])/12 + 
     (11*G[-z, y]*G[1, 1, z])/12 + (G[0, -z, y]*G[1, 1, z])/4 + 
     (Pi^2*G[1, 1 - z, y])/24 + (G[0, 1, z]*G[1, 1 - z, y])/4 - 
     (G[1, 0, z]*G[1, 1 - z, y])/4 + (17*G[1 - z, 0, y])/72 + 
     ((11*I)/8)*Pi*G[1 - z, 0, y] - (Pi^2*G[1 - z, 0, y])/12 + 
     (5*G[0, z]*G[1 - z, 0, y])/24 - (11*G[1, z]*G[1 - z, 0, y])/12 - 
     (G[0, 0, z]*G[1 - z, 0, y])/4 + (G[0, 1, z]*G[1 - z, 0, y])/2 + 
     (G[1, 0, z]*G[1 - z, 0, y])/2 - (Pi^2*G[1 - z, 1, y])/12 - 
     (11*G[1 - z, 1 - z, y])/8 + (Pi^2*G[1 - z, 1 - z, y])/12 + 
     (G[0, 0, z]*G[1 - z, 1 - z, y])/4 - (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + 
     (11*G[1, z]*G[1 - z, -z, y])/12 - (3*G[0, 1, z]*G[1 - z, -z, y])/4 + 
     (G[1, 0, z]*G[1 - z, -z, y])/4 + (7*G[1, z]*G[-z, 0, y])/12 - 
     (G[0, 1, z]*G[-z, 0, y])/4 + (G[1, 1, z]*G[-z, 0, y])/2 - 
     (10*G[-z, 1 - z, y])/9 - ((11*I)/8)*Pi*G[-z, 1 - z, y] + 
     (5*G[0, z]*G[-z, 1 - z, y])/12 + (11*G[1, z]*G[-z, 1 - z, y])/12 - 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 + (G[1, 0, z]*G[-z, 1 - z, y])/4 + 
     (5*G[1, z]*G[-z, -z, y])/24 + G[0, 1, z]*G[-z, -z, y] - 
     (G[1, 0, z]*G[-z, -z, y])/2 - (G[1, 1, z]*G[-z, -z, y])/2 - 
     (11*G[0, 0, 1, z])/24 + (G[0, y]*G[0, 0, 1, z])/2 - 
     (G[1, y]*G[0, 0, 1, z])/4 - (G[1 - z, y]*G[0, 0, 1, z])/4 + 
     G[-z, y]*G[0, 0, 1, z] - (7*G[0, 0, 1 - z, y])/4 - 
     (G[1, z]*G[0, 0, -z, y])/2 + (13*G[0, 1, 0, y])/6 + 
     (G[0, z]*G[0, 1, 0, y])/4 + (G[1, z]*G[0, 1, 0, y])/4 + 
     (31*G[0, 1, 0, z])/24 + (G[0, y]*G[0, 1, 0, z])/4 + 
     (G[1, y]*G[0, 1, 0, z])/4 + (G[1 - z, y]*G[0, 1, 0, z])/2 - 
     (G[-z, y]*G[0, 1, 0, z])/4 + (11*G[0, 1, 1, z])/12 - 
     (G[-z, y]*G[0, 1, 1, z])/2 - (7*G[0, 1 - z, 0, y])/4 - 
     (G[0, z]*G[0, 1 - z, 0, y])/2 - (11*G[0, 1 - z, 1 - z, y])/12 - 
     (G[0, z]*G[0, 1 - z, 1 - z, y])/4 + (G[1, z]*G[0, 1 - z, -z, y])/4 - 
     (G[1, z]*G[0, -z, 0, y])/2 + (4*G[0, -z, 1 - z, y])/3 + 
     (3*G[0, z]*G[0, -z, 1 - z, y])/4 + (G[1, z]*G[0, -z, 1 - z, y])/4 - 
     (3*G[1, z]*G[0, -z, -z, y])/4 + (7*G[1, 0, 0, y])/4 + 
     (G[0, z]*G[1, 0, 0, y])/2 + (G[1, z]*G[1, 0, 0, y])/2 + 
     G[1, 0, 0, z]/4 + (G[1 - z, y]*G[1, 0, 0, z])/4 + 
     (17*G[1, 0, 1, z])/12 + (G[0, y]*G[1, 0, 1, z])/4 + 
     (G[1, y]*G[1, 0, 1, z])/4 - (G[1 - z, y]*G[1, 0, 1, z])/2 - 
     (G[-z, y]*G[1, 0, 1, z])/2 + G[1, 0, 1 - z, y]/8 - 
     (G[0, z]*G[1, 0, 1 - z, y])/2 + (G[1, z]*G[1, 0, -z, y])/4 + 
     (11*G[1, 1, 0, y])/12 - (3*G[1, 1, 0, z])/8 + (G[0, y]*G[1, 1, 0, z])/
      2 - (G[1, y]*G[1, 1, 0, z])/4 - G[1 - z, y]*G[1, 1, 0, z] + 
     (G[-z, y]*G[1, 1, 0, z])/4 + G[1, 1 - z, 0, y]/8 - 
     (G[0, z]*G[1, 1 - z, 0, y])/4 + (G[1, z]*G[1, 1 - z, -z, y])/4 - 
     (7*G[1 - z, 0, 0, y])/4 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
     (11*G[1 - z, 0, 1 - z, y])/12 + (G[0, z]*G[1 - z, 0, 1 - z, y])/4 + 
     (G[1, z]*G[1 - z, 0, -z, y])/4 + G[1 - z, 1, 0, y]/8 + 
     (G[0, z]*G[1 - z, 1, 0, y])/4 - (3*G[1, z]*G[1 - z, 1, 0, y])/4 - 
     (11*G[1 - z, 1 - z, 0, y])/12 + (G[0, z]*G[1 - z, 1 - z, 0, y])/4 + 
     (G[1, z]*G[1 - z, -z, 0, y])/4 + (11*G[1 - z, -z, 1 - z, y])/12 + 
     (G[0, z]*G[1 - z, -z, 1 - z, y])/4 - G[1, z]*G[1 - z, -z, -z, y] + 
     (7*G[-z, 0, 1 - z, y])/12 + (G[0, z]*G[-z, 0, 1 - z, y])/4 + 
     (G[1, z]*G[-z, 0, 1 - z, y])/2 - (G[1, z]*G[-z, 0, -z, y])/2 + 
     (7*G[-z, 1 - z, 0, y])/12 + (G[1, z]*G[-z, 1 - z, 0, y])/2 + 
     (11*G[-z, 1 - z, 1 - z, y])/12 - (G[1, z]*G[-z, 1 - z, -z, y])/2 + 
     (5*G[-z, -z, 1 - z, y])/24 - (G[0, z]*G[-z, -z, 1 - z, y])/2 - 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 + (3*G[1, z]*G[-z, -z, -z, y])/2 + 
     G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z] - G[0, 0, -z, 1 - z, y]/2 + 
     G[0, 1, 0, 1 - z, y]/4 - G[0, 1, 1, 0, y] + G[0, 1, 1, 0, z]/2 + 
     G[0, 1, 1 - z, 0, y]/4 + (3*G[0, 1 - z, 1, 0, y])/4 + 
     G[0, 1 - z, -z, 1 - z, y]/4 - G[0, -z, 0, 1 - z, y]/2 - 
     G[0, -z, 1 - z, 0, y]/2 + G[0, -z, 1 - z, 1 - z, y]/4 - 
     (3*G[0, -z, -z, 1 - z, y])/4 - G[1, 0, 0, 1, z]/4 + 
     G[1, 0, 0, 1 - z, y]/2 - G[1, 0, 1, 0, y] + G[1, 0, 1, 0, z]/2 + 
     G[1, 0, 1 - z, 0, y]/2 + G[1, 0, -z, 1 - z, y]/4 - G[1, 1, 0, 0, y] - 
     G[1, 1, 0, 1, z]/2 + G[1, 1, 1, 0, y] - (3*G[1, 1, 1, 0, z])/4 + 
     G[1, 1 - z, 0, 0, y]/2 + G[1, 1 - z, -z, 1 - z, y]/4 + 
     G[1 - z, 0, 1, 0, y]/4 + G[1 - z, 0, -z, 1 - z, y]/4 + 
     G[1 - z, 1, 0, 0, y]/2 - (3*G[1 - z, 1, 0, 1 - z, y])/4 + 
     G[1 - z, 1, 1, 0, y]/2 - (3*G[1 - z, 1, 1 - z, 0, y])/4 - 
     (3*G[1 - z, 1 - z, 1, 0, y])/4 + G[1 - z, -z, 0, 1 - z, y]/4 + 
     G[1 - z, -z, 1 - z, 0, y]/4 - G[1 - z, -z, -z, 1 - z, y] - 
     G[-z, 0, 1, 0, y]/4 + G[-z, 0, 1 - z, 1 - z, y]/2 - 
     G[-z, 0, -z, 1 - z, y]/2 + G[-z, 1 - z, 0, 1 - z, y]/2 - 
     G[-z, 1 - z, 1, 0, y]/4 + G[-z, 1 - z, 1 - z, 0, y]/2 - 
     G[-z, 1 - z, -z, 1 - z, y]/2 - G[-z, -z, 1 - z, 1 - z, y]/2 + 
     (3*G[-z, -z, -z, 1 - z, y])/2)/(mh2*y*(1 - z)) + 
   (-1/36*(Pi^2*G[1, y]) + (5*zeta3*G[1, y])/4 + (Pi^2*G[1, z])/36 - 
     (5*zeta3*G[1, z])/4 + (197*G[0, y]*G[1, z])/72 + 
     ((11*I)/8)*Pi*G[0, y]*G[1, z] - (Pi^2*G[0, y]*G[1, z])/6 - 
     (Pi^2*G[1, y]*G[1, z])/24 + (Pi^2*G[1 - z, y])/36 - 
     (5*zeta3*G[1 - z, y])/4 + (Pi^2*G[1, z]*G[1 - z, y])/6 - 
     (197*G[1, z]*G[-z, y])/72 - ((11*I)/8)*Pi*G[1, z]*G[-z, y] - 
     (G[1, z]*G[0, 0, y])/2 + (Pi^2*G[0, 1, y])/12 - (197*G[0, 1, z])/72 - 
     ((11*I)/8)*Pi*G[0, 1, z] + (Pi^2*G[0, 1, z])/24 + 
     (G[0, y]*G[0, 1, z])/6 + (7*G[1 - z, y]*G[0, 1, z])/6 + 
     (3*G[-z, y]*G[0, 1, z])/8 - (G[0, 0, y]*G[0, 1, z])/4 + 
     (197*G[0, 1 - z, y])/72 + ((11*I)/8)*Pi*G[0, 1 - z, y] - 
     (Pi^2*G[0, 1 - z, y])/12 - (19*G[0, z]*G[0, 1 - z, y])/24 - 
     (7*G[1, z]*G[0, 1 - z, y])/6 + (G[0, 1, z]*G[0, 1 - z, y])/4 + 
     (23*G[1, z]*G[0, -z, y])/24 - (197*G[1, 0, y])/72 - 
     ((11*I)/8)*Pi*G[1, 0, y] + (Pi^2*G[1, 0, y])/6 + 
     (19*G[0, z]*G[1, 0, y])/24 - (19*G[0, y]*G[1, 0, z])/24 + 
     (19*G[-z, y]*G[1, 0, z])/24 - (G[0, 0, y]*G[1, 0, z])/4 - 
     (G[0, 1 - z, y]*G[1, 0, z])/4 + (3*G[0, -z, y]*G[1, 0, z])/4 - 
     (G[1, 0, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, y])/24 + (Pi^2*G[1, 1, z])/6 - 
     (7*G[0, y]*G[1, 1, z])/6 + (7*G[-z, y]*G[1, 1, z])/6 - 
     (G[0, 0, y]*G[1, 1, z])/4 + (G[0, -z, y]*G[1, 1, z])/4 - 
     (Pi^2*G[1, 1 - z, y])/24 + (G[0, 1, z]*G[1, 1 - z, y])/4 + 
     (G[1, 0, z]*G[1, 1 - z, y])/4 + (197*G[1 - z, 0, y])/72 + 
     ((11*I)/8)*Pi*G[1 - z, 0, y] - (Pi^2*G[1 - z, 0, y])/6 - 
     (19*G[0, z]*G[1 - z, 0, y])/24 - (7*G[1, z]*G[1 - z, 0, y])/6 + 
     (G[0, 1, z]*G[1 - z, 0, y])/4 + (G[1, 0, z]*G[1 - z, 0, y])/4 + 
     (Pi^2*G[1 - z, 1 - z, y])/12 - (G[1, 0, z]*G[1 - z, 1 - z, y])/4 + 
     (7*G[1, z]*G[1 - z, -z, y])/6 - (3*G[0, 1, z]*G[1 - z, -z, y])/4 + 
     (G[1, 0, z]*G[1 - z, -z, y])/4 - (G[1, z]*G[-z, 0, y])/24 - 
     (G[0, 1, z]*G[-z, 0, y])/4 + (G[1, 1, z]*G[-z, 0, y])/2 - 
     (197*G[-z, 1 - z, y])/72 - ((11*I)/8)*Pi*G[-z, 1 - z, y] + 
     (19*G[0, z]*G[-z, 1 - z, y])/24 + (7*G[1, z]*G[-z, 1 - z, y])/6 - 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 + (G[1, 0, z]*G[-z, 1 - z, y])/4 - 
     (5*G[1, z]*G[-z, -z, y])/12 + G[0, 1, z]*G[-z, -z, y] - 
     (G[1, 0, z]*G[-z, -z, y])/2 - (G[1, 1, z]*G[-z, -z, y])/2 + 
     G[0, 0, 1, z]/6 - (G[1, y]*G[0, 0, 1, z])/4 - 
     (G[1 - z, y]*G[0, 0, 1, z])/2 + G[-z, y]*G[0, 0, 1, z] - 
     G[0, 0, 1 - z, y]/2 - (G[0, z]*G[0, 0, 1 - z, y])/2 - 
     (G[1, z]*G[0, 0, 1 - z, y])/4 + (G[1, z]*G[0, 0, -z, y])/4 + 
     (13*G[0, 1, 0, y])/24 + (G[0, z]*G[0, 1, 0, y])/4 + 
     (19*G[0, 1, 0, z])/24 + (G[0, y]*G[0, 1, 0, z])/2 - 
     (G[1, y]*G[0, 1, 0, z])/4 + (G[1 - z, y]*G[0, 1, 0, z])/2 - 
     (G[-z, y]*G[0, 1, 0, z])/4 + (7*G[0, 1, 1, z])/6 + 
     (G[0, y]*G[0, 1, 1, z])/4 - (G[-z, y]*G[0, 1, 1, z])/2 - 
     G[0, 1 - z, 0, y]/2 - (G[0, z]*G[0, 1 - z, 0, y])/4 - 
     (G[1, z]*G[0, 1 - z, 0, y])/4 - (7*G[0, 1 - z, 1 - z, y])/6 + 
     (G[1, z]*G[0, 1 - z, -z, y])/4 - (G[1, z]*G[0, -z, 0, y])/2 + 
     (23*G[0, -z, 1 - z, y])/24 + (3*G[0, z]*G[0, -z, 1 - z, y])/4 + 
     (G[1, z]*G[0, -z, 1 - z, y])/4 - (3*G[1, z]*G[0, -z, -z, y])/4 + 
     G[1, 0, 0, y]/2 + (G[0, z]*G[1, 0, 0, y])/4 + (G[1, z]*G[1, 0, 0, y])/
      2 + (7*G[1, 0, 1, z])/6 + (G[0, y]*G[1, 0, 1, z])/4 + 
     (G[1, y]*G[1, 0, 1, z])/4 - (G[-z, y]*G[1, 0, 1, z])/2 - 
     (G[0, z]*G[1, 0, 1 - z, y])/4 + (G[1, z]*G[1, 0, -z, y])/4 + 
     G[1, 1, 0, y]/6 + (G[0, z]*G[1, 1, 0, y])/4 + (G[0, y]*G[1, 1, 0, z])/
      4 + (G[1, y]*G[1, 1, 0, z])/4 - (3*G[1 - z, y]*G[1, 1, 0, z])/4 + 
     (G[-z, y]*G[1, 1, 0, z])/4 - (G[0, z]*G[1, 1 - z, 0, y])/2 + 
     (G[1, z]*G[1, 1 - z, -z, y])/4 - G[1 - z, 0, 0, y]/2 - 
     (G[0, z]*G[1 - z, 0, 0, y])/4 - (G[1, z]*G[1 - z, 0, 0, y])/4 - 
     (7*G[1 - z, 0, 1 - z, y])/6 + (G[1, z]*G[1 - z, 0, -z, y])/4 + 
     G[1 - z, 1, 0, y] - (G[1, z]*G[1 - z, 1, 0, y])/4 - 
     (7*G[1 - z, 1 - z, 0, y])/6 + (G[0, z]*G[1 - z, 1 - z, 0, y])/4 + 
     (G[1, z]*G[1 - z, -z, 0, y])/4 + (7*G[1 - z, -z, 1 - z, y])/6 + 
     (G[0, z]*G[1 - z, -z, 1 - z, y])/4 - G[1, z]*G[1 - z, -z, -z, y] - 
     G[-z, 0, 1 - z, y]/24 + (G[0, z]*G[-z, 0, 1 - z, y])/4 + 
     (G[1, z]*G[-z, 0, 1 - z, y])/2 - (G[1, z]*G[-z, 0, -z, y])/2 - 
     G[-z, 1 - z, 0, y]/24 + (G[1, z]*G[-z, 1 - z, 0, y])/2 + 
     (7*G[-z, 1 - z, 1 - z, y])/6 - (G[1, z]*G[-z, 1 - z, -z, y])/2 - 
     (5*G[-z, -z, 1 - z, y])/12 - (G[0, z]*G[-z, -z, 1 - z, y])/2 - 
     (G[1, z]*G[-z, -z, 1 - z, y])/2 + (3*G[1, z]*G[-z, -z, -z, y])/2 + 
     (3*G[0, 0, 0, 1, z])/4 + (3*G[0, 0, 1, 0, y])/4 - 
     (3*G[0, 0, 1, 0, z])/4 - G[0, 0, 1, 1, z]/4 - G[0, 0, 1 - z, 1 - z, y]/
      4 + G[0, 0, -z, 1 - z, y]/4 - G[0, 1, 0, 1, z]/2 - G[0, 1, 1, 0, y]/2 + 
     G[0, 1, 1, 0, z]/4 - G[0, 1 - z, 0, 1 - z, y]/4 + 
     G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y]/4 + 
     G[0, 1 - z, -z, 1 - z, y]/4 - G[0, -z, 0, 1 - z, y]/2 - 
     G[0, -z, 1 - z, 0, y]/2 + G[0, -z, 1 - z, 1 - z, y]/4 - 
     (3*G[0, -z, -z, 1 - z, y])/4 - G[1, 0, 0, 1, z]/2 + 
     G[1, 0, 0, 1 - z, y]/2 - G[1, 0, 1, 0, y] + G[1, 0, 1, 0, z]/2 + 
     G[1, 0, 1 - z, 0, y]/2 + G[1, 0, -z, 1 - z, y]/4 - 
     (3*G[1, 1, 0, 0, y])/4 + G[1, 1, 1, 0, y]/4 - (3*G[1, 1, 1, 0, z])/4 + 
     G[1, 1 - z, 0, 0, y]/2 + G[1, 1 - z, 1, 0, y]/2 + 
     G[1, 1 - z, -z, 1 - z, y]/4 - G[1 - z, 0, 0, 1 - z, y]/4 + 
     G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 0, 1 - z, 0, y]/4 + 
     G[1 - z, 0, -z, 1 - z, y]/4 + G[1 - z, 1, 0, 0, y]/2 - 
     G[1 - z, 1, 0, 1 - z, y]/4 - G[1 - z, 1, 1 - z, 0, y]/4 - 
     G[1 - z, 1 - z, 0, 0, y]/4 - G[1 - z, 1 - z, 1, 0, y]/2 + 
     G[1 - z, -z, 0, 1 - z, y]/4 + G[1 - z, -z, 1 - z, 0, y]/4 - 
     G[1 - z, -z, -z, 1 - z, y] - G[-z, 0, 1, 0, y]/4 + 
     G[-z, 0, 1 - z, 1 - z, y]/2 - G[-z, 0, -z, 1 - z, y]/2 + 
     G[-z, 1 - z, 0, 1 - z, y]/2 - G[-z, 1 - z, 1, 0, y]/4 + 
     G[-z, 1 - z, 1 - z, 0, y]/2 - G[-z, 1 - z, -z, 1 - z, y]/2 - 
     G[-z, -z, 1 - z, 1 - z, y]/2 + (3*G[-z, -z, -z, 1 - z, y])/2)/(mh2*z) + 
   (z*((Pi^2*G[1 - z, y])/36 - (5*zeta3*G[1 - z, y])/4 + 
      (197*G[0, z]*G[1 - z, y])/72 + ((11*I)/8)*Pi*G[0, z]*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[1, z]*G[1 - z, y])/12 - 
      (197*G[1, z]*G[-z, y])/72 - ((11*I)/8)*Pi*G[1, z]*G[-z, y] - 
      (G[1 - z, y]*G[0, 0, z])/2 - (11*G[-z, y]*G[0, 1, z])/24 + 
      (Pi^2*G[0, 1 - z, y])/24 + (5*G[0, z]*G[0, 1 - z, y])/24 - 
      (G[0, 0, z]*G[0, 1 - z, y])/4 - (G[0, 1, z]*G[0, 1 - z, y])/4 - 
      (5*G[1, z]*G[0, -z, y])/24 + (G[0, 1, z]*G[0, -z, y])/2 - 
      (G[1 - z, y]*G[1, 0, z])/6 - (G[-z, y]*G[1, 0, z])/24 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 + (G[0, -z, y]*G[1, 0, z])/4 + 
      (7*G[-z, y]*G[1, 1, z])/6 + (G[0, -z, y]*G[1, 1, z])/4 - 
      (19*G[0, z]*G[1 - z, 0, y])/24 - (G[0, 0, z]*G[1 - z, 0, y])/4 + 
      (G[0, 1, z]*G[1 - z, 0, y])/4 + (G[1, 0, z]*G[1 - z, 0, y])/4 + 
      (Pi^2*G[1 - z, 1, y])/12 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
      (7*G[0, z]*G[1 - z, 1 - z, y])/6 - (G[0, 0, z]*G[1 - z, 1 - z, y])/4 - 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + (7*G[1, z]*G[1 - z, -z, y])/6 - 
      (3*G[0, 1, z]*G[1 - z, -z, y])/4 + (G[1, 0, z]*G[1 - z, -z, y])/4 + 
      (19*G[1, z]*G[-z, 0, y])/24 - (G[0, 1, z]*G[-z, 0, y])/4 - 
      (197*G[-z, 1 - z, y])/72 - ((11*I)/8)*Pi*G[-z, 1 - z, y] - 
      (G[0, z]*G[-z, 1 - z, y])/24 + (7*G[1, z]*G[-z, 1 - z, y])/6 + 
      (G[1, 0, z]*G[-z, 1 - z, y])/4 - (5*G[1, z]*G[-z, -z, y])/12 + 
      (3*G[0, 1, z]*G[-z, -z, y])/2 - (G[1, 1, z]*G[-z, -z, y])/2 - 
      (3*G[1 - z, y]*G[0, 0, 1, z])/4 + G[-z, y]*G[0, 0, 1, z] + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[-z, y]*G[0, 1, 0, z])/4 + 
      (G[0, z]*G[0, 1 - z, 0, y])/2 - (G[0, z]*G[0, 1 - z, 1 - z, y])/4 - 
      (G[1, z]*G[0, -z, 0, y])/2 - (5*G[0, -z, 1 - z, y])/24 + 
      (G[0, z]*G[0, -z, 1 - z, y])/4 + (G[1, z]*G[0, -z, 1 - z, y])/4 + 
      (G[1, z]*G[0, -z, -z, y])/4 + (G[1 - z, y]*G[1, 0, 0, z])/4 - 
      (G[1 - z, y]*G[1, 0, 1, z])/4 - (3*G[1 - z, y]*G[1, 1, 0, z])/4 + 
      (G[-z, y]*G[1, 1, 0, z])/4 + (G[1, z]*G[1 - z, 0, -z, y])/4 + 
      (G[0, z]*G[1 - z, 1 - z, 0, y])/4 + (G[1, z]*G[1 - z, -z, 0, y])/4 + 
      (7*G[1 - z, -z, 1 - z, y])/6 + (G[0, z]*G[1 - z, -z, 1 - z, y])/4 - 
      G[1, z]*G[1 - z, -z, -z, y] + (19*G[-z, 0, 1 - z, y])/24 - 
      (G[0, z]*G[-z, 0, 1 - z, y])/4 + (19*G[-z, 1 - z, 0, y])/24 + 
      (7*G[-z, 1 - z, 1 - z, y])/6 + (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[-z, 1 - z, -z, y])/2 - (G[1, z]*G[-z, -z, 0, y])/2 - 
      (5*G[-z, -z, 1 - z, y])/12 - (G[1, z]*G[-z, -z, 1 - z, y])/2 + 
      (3*G[1, z]*G[-z, -z, -z, y])/2 - G[0, -z, 0, 1 - z, y]/2 - 
      G[0, -z, 1 - z, 0, y]/2 + G[0, -z, 1 - z, 1 - z, y]/4 + 
      G[0, -z, -z, 1 - z, y]/4 + G[1 - z, 0, 1, 0, y]/4 + 
      G[1 - z, 0, -z, 1 - z, y]/4 - G[1 - z, 1, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 1, 0, y]/4 + G[1 - z, -z, 0, 1 - z, y]/4 + 
      G[1 - z, -z, 1 - z, 0, y]/4 - G[1 - z, -z, -z, 1 - z, y] + 
      G[-z, 0, 1, 0, y]/4 + G[-z, 1 - z, 1, 0, y]/4 - 
      G[-z, 1 - z, -z, 1 - z, y]/2 - G[-z, -z, 0, 1 - z, y]/2 - 
      G[-z, -z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, 1 - z, y]/2 + 
      (3*G[-z, -z, -z, 1 - z, y])/2))/(mh2*y^2) + 
   (179/128 - ((3*I)/32)*Pi + (35*Pi^2)/96 + (I/8)*Pi^3 - (11*Pi^4)/720 - 
     zeta3 - ((3*I)/2)*Pi*zeta3 - (Pi^2*G[0, y])/24 - (33*G[0, z])/16 - 
     (5*Pi^2*G[0, z])/24 + (7*G[0, y]*G[0, z])/8 - (13*Pi^2*G[1, y])/48 + 
     zeta3*G[1, y] + (27*G[1, z])/8 + (Pi^2*G[1, z])/3 + (zeta3*G[1, z])/2 + 
     (27*G[1 - z, y])/8 + (13*Pi^2*G[1 - z, y])/16 - 
     (5*zeta3*G[1 - z, y])/2 - (3*G[0, z]*G[1 - z, y])/4 - 
     (Pi^2*G[0, z]*G[1 - z, y])/24 + (11*G[1, z]*G[1 - z, y])/16 - 
     (5*Pi^2*G[1, z]*G[1 - z, y])/24 + (G[1, z]*G[-z, y])/2 + 
     (Pi^2*G[1, z]*G[-z, y])/24 + (5*G[0, 0, z])/4 - 
     (5*G[0, y]*G[0, 0, z])/4 - (G[1 - z, y]*G[0, 0, z])/4 - 
     (Pi^2*G[0, 1, y])/12 - G[0, 1, z]/4 - (G[0, y]*G[0, 1, z])/4 + 
     G[1 - z, y]*G[0, 1, z] - 3*G[-z, y]*G[0, 1, z] + 
     (Pi^2*G[0, 1 - z, y])/12 - (19*G[0, z]*G[0, 1 - z, y])/8 + 
     G[1, z]*G[0, 1 - z, y] - (G[0, 1, z]*G[0, 1 - z, y])/4 + 
     (17*G[1, z]*G[0, -z, y])/8 - (25*G[1, 0, y])/16 + 
     (3*G[0, z]*G[1, 0, y])/8 - (3*G[1, z]*G[1, 0, y])/4 + 
     (G[0, 1, z]*G[1, 0, y])/4 - 2*G[1, 0, z] + (5*G[0, y]*G[1, 0, z])/4 - 
     (31*G[1 - z, y]*G[1, 0, z])/8 + (7*G[-z, y]*G[1, 0, z])/2 - 
     (G[0, 1 - z, y]*G[1, 0, z])/2 + (G[0, -z, y]*G[1, 0, z])/2 + 
     (Pi^2*G[1, 1, y])/12 + (11*G[1, 1, z])/16 + G[0, y]*G[1, 1, z] - 
     2*G[-z, y]*G[1, 1, z] + (G[0, 0, y]*G[1, 1, z])/2 - 
     (G[0, -z, y]*G[1, 1, z])/2 + (G[0, 1, z]*G[1, 1 - z, y])/4 + 
     (Pi^2*G[1 - z, 0, y])/24 + (7*G[0, z]*G[1 - z, 0, y])/4 + 
     G[1, z]*G[1 - z, 0, y] - (G[0, 0, z]*G[1 - z, 0, y])/4 + 
     (Pi^2*G[1 - z, 1, y])/6 + (11*G[1 - z, 1 - z, y])/16 - 
     (Pi^2*G[1 - z, 1 - z, y])/4 + G[0, z]*G[1 - z, 1 - z, y] + 
     G[0, 0, z]*G[1 - z, 1 - z, y] - (7*G[0, 1, z]*G[1 - z, 1 - z, y])/4 - 
     (G[1, 0, z]*G[1 - z, 1 - z, y])/4 + (3*G[1, z]*G[-z, 0, y])/2 + 
     (G[1, 0, z]*G[-z, 0, y])/4 - (3*G[1, 1, z]*G[-z, 0, y])/4 + 
     G[-z, 1 - z, y]/2 + (Pi^2*G[-z, 1 - z, y])/24 + 
     (7*G[0, z]*G[-z, 1 - z, y])/2 - 2*G[1, z]*G[-z, 1 - z, y] + 
     (3*G[0, 1, z]*G[-z, 1 - z, y])/4 - (3*G[1, 0, z]*G[-z, 1 - z, y])/4 - 
     (13*G[1, z]*G[-z, -z, y])/2 + (5*G[0, 1, z]*G[-z, -z, y])/4 - 
     (G[1, 0, z]*G[-z, -z, y])/2 + (7*G[1, 1, z]*G[-z, -z, y])/4 - 
     (3*G[0, 0, 1, z])/8 - (G[1, y]*G[0, 0, 1, z])/4 + 
     (G[1 - z, y]*G[0, 0, 1, z])/2 - (G[0, z]*G[0, 0, 1 - z, y])/2 + 
     (G[1, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, -z, y])/2 - 
     (5*G[0, 1, 0, y])/4 - (G[1, z]*G[0, 1, 0, y])/4 + G[0, 1, 0, z]/2 + 
     (3*G[1 - z, y]*G[0, 1, 0, z])/4 - (G[-z, y]*G[0, 1, 0, z])/4 - 
     G[0, 1, 1, z] - (G[0, y]*G[0, 1, 1, z])/2 + (3*G[-z, y]*G[0, 1, 1, z])/
      4 + (G[1, z]*G[0, 1 - z, 0, y])/2 + G[0, 1 - z, 1 - z, y] - 
     (G[1, z]*G[0, 1 - z, -z, y])/4 + (17*G[0, -z, 1 - z, y])/8 + 
     (G[0, z]*G[0, -z, 1 - z, y])/2 - (G[1, z]*G[0, -z, 1 - z, y])/2 - 
     (G[1, z]*G[0, -z, -z, y])/2 - (G[1, z]*G[1, 0, 0, y])/2 + 
     (5*G[1, 0, 0, z])/4 + (G[1 - z, y]*G[1, 0, 0, z])/4 + G[1, 0, 1, z]/4 - 
     (G[0, y]*G[1, 0, 1, z])/4 + (G[1, y]*G[1, 0, 1, z])/4 - 
     (5*G[1 - z, y]*G[1, 0, 1, z])/4 + (3*G[-z, y]*G[1, 0, 1, z])/4 - 
     (3*G[1, 0, 1 - z, y])/4 + (G[1, z]*G[1, 0, -z, y])/4 + 
     (13*G[1, 1, 0, y])/8 - (7*G[1, 1, 0, z])/4 - (3*G[-z, y]*G[1, 1, 0, z])/
      4 - (3*G[1, 1 - z, 0, y])/4 + (G[1, z]*G[1, 1 - z, -z, y])/4 + 
     (G[1, z]*G[1 - z, 0, 0, y])/2 + G[1 - z, 0, 1 - z, y] - 
     (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + (G[1, z]*G[1 - z, 0, -z, y])/2 - 
     (17*G[1 - z, 1, 0, y])/4 + (G[1, z]*G[1 - z, 1, 0, y])/4 + 
     G[1 - z, 1 - z, 0, y] + (G[0, z]*G[1 - z, 1 - z, 0, y])/4 - 
     (7*G[1, z]*G[1 - z, 1 - z, -z, y])/4 + (3*G[-z, 0, 1 - z, y])/2 + 
     (G[0, z]*G[-z, 0, 1 - z, y])/2 - (3*G[1, z]*G[-z, 0, 1 - z, y])/4 - 
     (G[1, z]*G[-z, 0, -z, y])/2 + (3*G[-z, 1 - z, 0, y])/2 + 
     (G[0, z]*G[-z, 1 - z, 0, y])/4 - (3*G[1, z]*G[-z, 1 - z, 0, y])/4 - 
     2*G[-z, 1 - z, 1 - z, y] - G[0, z]*G[-z, 1 - z, 1 - z, y] + 
     (7*G[1, z]*G[-z, 1 - z, -z, y])/4 - (5*G[1, z]*G[-z, -z, 0, y])/4 - 
     (13*G[-z, -z, 1 - z, y])/2 - (G[0, z]*G[-z, -z, 1 - z, y])/2 + 
     (7*G[1, z]*G[-z, -z, 1 - z, y])/4 + (7*G[1, z]*G[-z, -z, -z, y])/4 + 
     G[0, 0, 1, 1, z]/2 + G[0, 0, 1 - z, 1 - z, y]/2 + 
     G[0, 0, -z, 1 - z, y]/2 + G[0, 1, 0, 1, z]/2 - G[0, 1, 0, 1 - z, y]/4 + 
     G[0, 1, 1, 0, y]/2 + G[0, 1, 1, 0, z]/2 - G[0, 1, 1 - z, 0, y]/4 + 
     G[0, 1 - z, 0, 1 - z, y]/2 - G[0, 1 - z, 1, 0, y]/4 + 
     G[0, 1 - z, 1 - z, 0, y]/2 - G[0, 1 - z, -z, 1 - z, y]/4 - 
     G[0, -z, 1 - z, 1 - z, y]/2 - G[0, -z, -z, 1 - z, y]/2 + 
     G[1, 0, 0, 1, z]/4 - G[1, 0, 0, 1 - z, y]/2 + G[1, 0, 1, 0, y]/4 - 
     G[1, 0, 1 - z, 0, y]/2 + G[1, 0, -z, 1 - z, y]/4 + G[1, 1, 0, 0, y]/2 - 
     G[1, 1, 0, 1, z]/2 - G[1, 1, 1, 0, y]/2 - G[1, 1, 1, 0, z]/2 - 
     G[1, 1 - z, 0, 0, y]/2 + G[1, 1 - z, 1, 0, y]/4 + 
     G[1, 1 - z, -z, 1 - z, y]/4 + G[1 - z, 0, 0, 1 - z, y]/2 - 
     G[1 - z, 0, 1, 0, y]/4 + G[1 - z, 0, 1 - z, 0, y]/2 + 
     G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1, 0, 0, y]/2 + 
     G[1 - z, 1, 0, 1 - z, y]/4 - G[1 - z, 1, 1, 0, y] + 
     G[1 - z, 1, 1 - z, 0, y]/4 + G[1 - z, 1 - z, 0, 0, y]/2 - 
     (7*G[1 - z, 1 - z, -z, 1 - z, y])/4 + G[-z, 0, 1, 0, y] - 
     (3*G[-z, 0, 1 - z, 1 - z, y])/4 - G[-z, 0, -z, 1 - z, y]/2 - 
     (3*G[-z, 1 - z, 0, 1 - z, y])/4 + G[-z, 1 - z, 1, 0, y] - 
     (3*G[-z, 1 - z, 1 - z, 0, y])/4 + (7*G[-z, 1 - z, -z, 1 - z, y])/4 - 
     (5*G[-z, -z, 0, 1 - z, y])/4 - (5*G[-z, -z, 1 - z, 0, y])/4 + 
     (7*G[-z, -z, 1 - z, 1 - z, y])/4 + (7*G[-z, -z, -z, 1 - z, y])/4)/
    (mh2*N^2*y) + (10247/2592 + ((1915*I)/432)*Pi - (31*Pi^2)/96 - 
     (I/96)*Pi^3 - Pi^4/576 + (223*zeta3)/144 - (I/4)*Pi*zeta3 - G[0, y] - 
     (365*G[0, z])/72 - ((11*I)/8)*Pi*G[0, z] + (5*Pi^2*G[0, z])/48 - 
     (11*G[0, y]*G[0, z])/24 + (11*Pi^2*G[1, y])/144 + (3*zeta3*G[1, y])/4 - 
     (Pi^2*G[0, z]*G[1, y])/24 + (1229*G[1, z])/432 + 
     ((55*I)/16)*Pi*G[1, z] - (49*Pi^2*G[1, z])/288 - (zeta3*G[1, z])/2 - 
     (11*G[0, y]*G[1, z])/36 + ((11*I)/8)*Pi*G[0, y]*G[1, z] - 
     (Pi^2*G[0, y]*G[1, z])/8 + (Pi^2*G[1, y]*G[1, z])/24 + 
     (1229*G[1 - z, y])/432 + ((55*I)/16)*Pi*G[1 - z, y] + 
     (7*Pi^2*G[1 - z, y])/96 - (5*zeta3*G[1 - z, y])/2 + 
     (163*G[0, z]*G[1 - z, y])/72 + ((11*I)/4)*Pi*G[0, z]*G[1 - z, y] - 
     (Pi^2*G[0, z]*G[1 - z, y])/4 - (67*G[1, z]*G[1 - z, y])/24 + 
     (Pi^2*G[1, z]*G[1 - z, y])/4 - (79*G[1, z]*G[-z, y])/24 - 
     ((33*I)/8)*Pi*G[1, z]*G[-z, y] - (7*G[1, z]*G[0, 0, y])/4 + 
     G[0, 0, z]/2 + (G[0, y]*G[0, 0, z])/4 - (11*G[1 - z, y]*G[0, 0, z])/4 + 
     (Pi^2*G[0, 1, y])/6 - (37*G[0, 1, z])/36 - ((11*I)/8)*Pi*G[0, 1, z] + 
     (Pi^2*G[0, 1, z])/24 + (13*G[0, y]*G[0, 1, z])/24 + 
     (23*G[1 - z, y]*G[0, 1, z])/12 - (19*G[-z, y]*G[0, 1, z])/24 - 
     (G[0, 0, y]*G[0, 1, z])/2 - (11*G[0, 1 - z, y])/36 + 
     ((11*I)/8)*Pi*G[0, 1 - z, y] - (Pi^2*G[0, 1 - z, y])/12 - 
     (13*G[0, z]*G[0, 1 - z, y])/8 - (11*G[1, z]*G[0, 1 - z, y])/12 - 
     (3*G[0, 0, z]*G[0, 1 - z, y])/4 - (G[0, 1, z]*G[0, 1 - z, y])/2 + 
     (13*G[1, z]*G[0, -z, y])/6 + G[0, 1, z]*G[0, -z, y] + G[1, 0, y]/72 - 
     ((11*I)/8)*Pi*G[1, 0, y] + (Pi^2*G[1, 0, y])/8 + 
     (19*G[0, z]*G[1, 0, y])/24 - (G[0, 1, z]*G[1, 0, y])/4 + 
     (5*G[1, 0, z])/6 + (Pi^2*G[1, 0, z])/24 - (25*G[0, y]*G[1, 0, z])/24 - 
     (4*G[1 - z, y]*G[1, 0, z])/3 + (83*G[-z, y]*G[1, 0, z])/24 - 
     (G[0, 0, y]*G[1, 0, z])/2 - (G[0, 1 - z, y]*G[1, 0, z])/2 + 
     (5*G[0, -z, y]*G[1, 0, z])/4 - (G[1, 0, y]*G[1, 0, z])/4 - 
     (Pi^2*G[1, 1, y])/6 - (67*G[1, 1, z])/24 + (Pi^2*G[1, 1, z])/24 - 
     (11*G[0, y]*G[1, 1, z])/12 + (11*G[-z, y]*G[1, 1, z])/4 + 
     (3*G[0, -z, y]*G[1, 1, z])/4 + (Pi^2*G[1, 1 - z, y])/24 + 
     (G[0, 1, z]*G[1, 1 - z, y])/4 - (G[1, 0, z]*G[1, 1 - z, y])/4 - 
     (11*G[1 - z, 0, y])/36 + ((11*I)/8)*Pi*G[1 - z, 0, y] - 
     (Pi^2*G[1 - z, 0, y])/12 - (17*G[0, z]*G[1 - z, 0, y])/8 - 
     (11*G[1, z]*G[1 - z, 0, y])/12 - (3*G[0, 0, z]*G[1 - z, 0, y])/4 + 
     G[0, 1, z]*G[1 - z, 0, y] + G[1, 0, z]*G[1 - z, 0, y] + 
     (Pi^2*G[1 - z, 1, y])/12 - (67*G[1 - z, 1 - z, y])/24 + 
     (Pi^2*G[1 - z, 1 - z, y])/4 - (11*G[0, z]*G[1 - z, 1 - z, y])/6 - 
     (G[0, 0, z]*G[1 - z, 1 - z, y])/4 - (3*G[1, 0, z]*G[1 - z, 1 - z, y])/
      2 + (15*G[1, z]*G[1 - z, -z, y])/4 - (9*G[0, 1, z]*G[1 - z, -z, y])/4 + 
     (3*G[1, 0, z]*G[1 - z, -z, y])/4 + (37*G[1, z]*G[-z, 0, y])/24 - 
     (3*G[0, 1, z]*G[-z, 0, y])/4 + (G[1, 1, z]*G[-z, 0, y])/2 - 
     (79*G[-z, 1 - z, y])/24 - ((33*I)/8)*Pi*G[-z, 1 - z, y] + 
     (83*G[0, z]*G[-z, 1 - z, y])/24 + (11*G[1, z]*G[-z, 1 - z, y])/4 - 
     (G[0, 1, z]*G[-z, 1 - z, y])/2 + (3*G[1, 0, z]*G[-z, 1 - z, y])/4 - 
     (17*G[1, z]*G[-z, -z, y])/4 + 4*G[0, 1, z]*G[-z, -z, y] - 
     (G[1, 0, z]*G[-z, -z, y])/2 - (3*G[1, 1, z]*G[-z, -z, y])/2 - 
     (17*G[0, 0, 1, z])/24 + (G[0, y]*G[0, 0, 1, z])/2 - 
     (G[1, y]*G[0, 0, 1, z])/4 - (7*G[1 - z, y]*G[0, 0, 1, z])/4 + 
     3*G[-z, y]*G[0, 0, 1, z] - (7*G[0, 0, 1 - z, y])/4 - 
     (G[1, z]*G[0, 0, -z, y])/2 + (17*G[0, 1, 0, y])/12 + 
     (G[0, z]*G[0, 1, 0, y])/4 + (G[1, z]*G[0, 1, 0, y])/4 + 
     (31*G[0, 1, 0, z])/24 + (G[0, y]*G[0, 1, 0, z])/4 + 
     (G[1, y]*G[0, 1, 0, z])/4 + (3*G[1 - z, y]*G[0, 1, 0, z])/2 - 
     (3*G[-z, y]*G[0, 1, 0, z])/4 + (11*G[0, 1, 1, z])/12 - 
     (G[-z, y]*G[0, 1, 1, z])/2 - (7*G[0, 1 - z, 0, y])/4 + 
     (G[0, z]*G[0, 1 - z, 0, y])/2 - (11*G[0, 1 - z, 1 - z, y])/12 - 
     (3*G[0, z]*G[0, 1 - z, 1 - z, y])/4 + (G[1, z]*G[0, 1 - z, -z, y])/4 - 
     (3*G[1, z]*G[0, -z, 0, y])/2 + (13*G[0, -z, 1 - z, y])/6 + 
     (5*G[0, z]*G[0, -z, 1 - z, y])/4 + (3*G[1, z]*G[0, -z, 1 - z, y])/4 - 
     (G[1, z]*G[0, -z, -z, y])/4 + (7*G[1, 0, 0, y])/4 + 
     (G[0, z]*G[1, 0, 0, y])/2 + (G[1, z]*G[1, 0, 0, y])/2 - 
     G[1, 0, 0, z]/4 + (3*G[1 - z, y]*G[1, 0, 0, z])/4 + 
     (23*G[1, 0, 1, z])/12 + (G[0, y]*G[1, 0, 1, z])/4 + 
     (G[1, y]*G[1, 0, 1, z])/4 - G[1 - z, y]*G[1, 0, 1, z] - 
     (G[-z, y]*G[1, 0, 1, z])/2 - (G[0, z]*G[1, 0, 1 - z, y])/2 + 
     (G[1, z]*G[1, 0, -z, y])/4 - (11*G[1, 1, 0, y])/24 + G[1, 1, 0, z]/8 + 
     (G[0, y]*G[1, 1, 0, z])/2 - (G[1, y]*G[1, 1, 0, z])/4 - 
     (5*G[1 - z, y]*G[1, 1, 0, z])/2 + (3*G[-z, y]*G[1, 1, 0, z])/4 - 
     (G[0, z]*G[1, 1 - z, 0, y])/4 + (G[1, z]*G[1, 1 - z, -z, y])/4 - 
     (7*G[1 - z, 0, 0, y])/4 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
     (11*G[1 - z, 0, 1 - z, y])/12 + (G[0, z]*G[1 - z, 0, 1 - z, y])/4 + 
     (3*G[1, z]*G[1 - z, 0, -z, y])/4 + (9*G[1 - z, 1, 0, y])/8 + 
     (G[0, z]*G[1 - z, 1, 0, y])/4 - (3*G[1, z]*G[1 - z, 1, 0, y])/4 - 
     (11*G[1 - z, 1 - z, 0, y])/12 + (3*G[0, z]*G[1 - z, 1 - z, 0, y])/4 + 
     (3*G[1, z]*G[1 - z, -z, 0, y])/4 + (15*G[1 - z, -z, 1 - z, y])/4 + 
     (3*G[0, z]*G[1 - z, -z, 1 - z, y])/4 - 3*G[1, z]*G[1 - z, -z, -z, y] + 
     (37*G[-z, 0, 1 - z, y])/24 - (G[0, z]*G[-z, 0, 1 - z, y])/4 + 
     (G[1, z]*G[-z, 0, 1 - z, y])/2 - (G[1, z]*G[-z, 0, -z, y])/2 + 
     (37*G[-z, 1 - z, 0, y])/24 + (G[1, z]*G[-z, 1 - z, 0, y])/2 + 
     (11*G[-z, 1 - z, 1 - z, y])/4 + G[0, z]*G[-z, 1 - z, 1 - z, y] - 
     (3*G[1, z]*G[-z, 1 - z, -z, y])/2 - G[1, z]*G[-z, -z, 0, y] - 
     (17*G[-z, -z, 1 - z, y])/4 - (G[0, z]*G[-z, -z, 1 - z, y])/2 - 
     (3*G[1, z]*G[-z, -z, 1 - z, y])/2 + (9*G[1, z]*G[-z, -z, -z, y])/2 + 
     G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z] - G[0, 0, -z, 1 - z, y]/2 + 
     G[0, 1, 0, 1 - z, y]/4 - G[0, 1, 1, 0, y] + G[0, 1, 1, 0, z]/2 + 
     G[0, 1, 1 - z, 0, y]/4 + (3*G[0, 1 - z, 1, 0, y])/4 + 
     G[0, 1 - z, -z, 1 - z, y]/4 - (3*G[0, -z, 0, 1 - z, y])/2 - 
     (3*G[0, -z, 1 - z, 0, y])/2 + (3*G[0, -z, 1 - z, 1 - z, y])/4 - 
     G[0, -z, -z, 1 - z, y]/4 - G[1, 0, 0, 1, z]/4 + G[1, 0, 0, 1 - z, y]/2 - 
     G[1, 0, 1, 0, y] + G[1, 0, 1, 0, z]/2 + G[1, 0, 1 - z, 0, y]/2 + 
     G[1, 0, -z, 1 - z, y]/4 - G[1, 1, 0, 0, y] - G[1, 1, 0, 1, z]/2 + 
     G[1, 1, 1, 0, y] - (3*G[1, 1, 1, 0, z])/4 + G[1, 1 - z, 0, 0, y]/2 + 
     G[1, 1 - z, -z, 1 - z, y]/4 + (3*G[1 - z, 0, 1, 0, y])/4 + 
     (3*G[1 - z, 0, -z, 1 - z, y])/4 + G[1 - z, 1, 0, 0, y]/2 - 
     (3*G[1 - z, 1, 0, 1 - z, y])/4 - G[1 - z, 1, 1, 0, y]/2 - 
     (3*G[1 - z, 1, 1 - z, 0, y])/4 - (5*G[1 - z, 1 - z, 1, 0, y])/4 + 
     (3*G[1 - z, -z, 0, 1 - z, y])/4 + (3*G[1 - z, -z, 1 - z, 0, y])/4 - 
     3*G[1 - z, -z, -z, 1 - z, y] + G[-z, 0, 1, 0, y]/4 + 
     G[-z, 0, 1 - z, 1 - z, y]/2 - G[-z, 0, -z, 1 - z, y]/2 + 
     G[-z, 1 - z, 0, 1 - z, y]/2 + G[-z, 1 - z, 1, 0, y]/4 + 
     G[-z, 1 - z, 1 - z, 0, y]/2 - (3*G[-z, 1 - z, -z, 1 - z, y])/2 - 
     G[-z, -z, 0, 1 - z, y] - G[-z, -z, 1 - z, 0, y] - 
     (3*G[-z, -z, 1 - z, 1 - z, y])/2 + (9*G[-z, -z, -z, 1 - z, y])/2)/
    (mh2*y), F[6, 2, "PS"] -> 
  (N*z*(Pi^2/24 + (G[0, y]*G[0, z])/4 - G[1, 0, y]/4 - G[1, 0, z]/4))/
    (mh2*(1 - y - z)^3) + (z*(-1/6*Pi^2 - G[0, y]*G[0, z] + G[1, 0, y] + 
      G[1, 0, z]))/(mh2*N*(1 - y - z)^3) + 
   ((2*G[0, y]*G[1, z])/3 - (2*G[1, z]*G[-z, y])/3 - (2*G[0, 1, z])/3 + 
     (2*G[0, 1 - z, y])/3 - (2*G[1, 0, y])/3 + (2*G[1 - z, 0, y])/3 - 
     (2*G[-z, 1 - z, y])/3)/(mh2*N*(1 - y - z)^2*z) + 
   ((G[0, y]*G[1, z])/3 - (G[1, z]*G[-z, y])/3 - G[0, 1, z]/3 + 
     G[0, 1 - z, y]/3 - G[1, 0, y]/3 + G[1 - z, 0, y]/3 - G[-z, 1 - z, y]/3)/
    (mh2*N*(1 - y - z)*z) + 
   (N*((G[0, z]*G[1 - z, y])/12 - (G[1, z]*G[-z, y])/12 - 
      G[-z, 1 - z, y]/12))/(mh2*y^2) + 
   (N*((G[0, z]*G[1 - z, y])/12 - (G[1, z]*G[-z, y])/12 - 
      G[-z, 1 - z, y]/12))/(mh2*y^2*(1 - z)) + 
   (N*(-1/12*(G[0, y]*G[1, z]) + (G[1, z]*G[-z, y])/12 + G[0, 1, z]/12 - 
      G[0, 1 - z, y]/12 + G[1, 0, y]/12 - G[1 - z, 0, y]/12 + 
      G[-z, 1 - z, y]/12))/(mh2*(1 - y - z)*z) + 
   (N*(-1/6*(G[0, y]*G[1, z]) + (G[1, z]*G[-z, y])/6 + G[0, 1, z]/6 - 
      G[0, 1 - z, y]/6 + G[1, 0, y]/6 - G[1 - z, 0, y]/6 + 
      G[-z, 1 - z, y]/6))/(mh2*(1 - y - z)^2*z) + 
   (-1/3*(G[0, z]*G[1 - z, y]) + (G[1, z]*G[-z, y])/3 + G[-z, 1 - z, y]/3)/
    (mh2*N*y^2) + (-1/3*(G[0, z]*G[1 - z, y]) + (G[1, z]*G[-z, y])/3 + 
     G[-z, 1 - z, y]/3)/(mh2*N*y^2*(1 - z)) + 
   (z*((Pi^2*G[1, z])/3 + (Pi^2*G[1 - z, y])/3 + 2*G[0, y]*G[1, 0, z] - 
      2*G[1 - z, y]*G[1, 0, z] + 2*G[0, z]*G[1 - z, 0, y] - 2*G[0, 1, 0, y] - 
      2*G[0, 1, 0, z] - 2*G[1, 1, 0, z] - 2*G[1 - z, 1, 0, y]))/
    (mh2*N*(y + z)^2) + (z*(Pi^2/3 + 2*G[0, y]*G[0, z] + (Pi^2*G[1, z])/3 + 
      (Pi^2*G[1 - z, y])/3 - 2*G[1, 0, y] - 2*G[1, 0, z] + 
      2*G[0, y]*G[1, 0, z] - 2*G[1 - z, y]*G[1, 0, z] + 
      2*G[0, z]*G[1 - z, 0, y] - 2*G[0, 1, 0, y] - 2*G[0, 1, 0, z] - 
      2*G[1, 1, 0, z] - 2*G[1 - z, 1, 0, y]))/(mh2*N*(1 - y - z)) + 
   (z*(Pi^2/3 + 2*G[0, y]*G[0, z] + (Pi^2*G[1, z])/3 + (Pi^2*G[1 - z, y])/3 - 
      2*G[1, 0, y] - 2*G[1, 0, z] + 2*G[0, y]*G[1, 0, z] - 
      2*G[1 - z, y]*G[1, 0, z] + 2*G[0, z]*G[1 - z, 0, y] - 2*G[0, 1, 0, y] - 
      2*G[0, 1, 0, z] - 2*G[1, 1, 0, z] - 2*G[1 - z, 1, 0, y]))/
    (mh2*N*(y + z)) + (N*z*(-1/12*(Pi^2*G[1, z]) - (Pi^2*G[1 - z, y])/12 - 
      (G[0, y]*G[1, 0, z])/2 + (G[1 - z, y]*G[1, 0, z])/2 - 
      (G[0, z]*G[1 - z, 0, y])/2 + G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2*(y + z)^2) + 
   (N*z*(-1/12*Pi^2 - (G[0, y]*G[0, z])/2 - (Pi^2*G[1, z])/12 - 
      (Pi^2*G[1 - z, y])/12 + G[1, 0, y]/2 + G[1, 0, z]/2 - 
      (G[0, y]*G[1, 0, z])/2 + (G[1 - z, y]*G[1, 0, z])/2 - 
      (G[0, z]*G[1 - z, 0, y])/2 + G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2*(1 - y - z)) + 
   (N*z*(-1/12*Pi^2 - (G[0, y]*G[0, z])/2 - (Pi^2*G[1, z])/12 - 
      (Pi^2*G[1 - z, y])/12 + G[1, 0, y]/2 + G[1, 0, z]/2 - 
      (G[0, y]*G[1, 0, z])/2 + (G[1 - z, y]*G[1, 0, z])/2 - 
      (G[0, z]*G[1 - z, 0, y])/2 + G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2*(y + z)) + 
   (-2*G[0, y]*G[1, z] + 2*G[0, z]*G[1 - z, y] + 2*G[0, 1, z] + 
     (4*G[1 - z, y]*G[0, 1, z])/3 + 4*G[-z, y]*G[0, 1, z] - 
     2*G[0, 1 - z, y] - 4*G[0, z]*G[0, 1 - z, y] - (4*G[1, z]*G[0, 1 - z, y])/
      3 + 4*G[1, z]*G[0, -z, y] - 2*G[1, 0, y] + 4*G[1, 0, z] - 
     (8*G[1 - z, y]*G[1, 0, z])/3 + 4*G[-z, y]*G[1, 0, z] - 
     (4*G[0, y]*G[1, 1, z])/3 - 2*G[1 - z, 0, y] - (4*G[1, z]*G[1 - z, 0, y])/
      3 + (4*G[0, z]*G[1 - z, 1 - z, y])/3 - 4*G[1, z]*G[-z, 0, y] + 
     4*G[0, z]*G[-z, 1 - z, y] + 4*G[0, 1, 0, y] + (4*G[0, 1, 1, z])/3 - 
     (4*G[0, 1 - z, 1 - z, y])/3 + 4*G[0, -z, 1 - z, y] + 
     (4*G[1, 0, 1, z])/3 - (8*G[1, 1, 0, z])/3 - (4*G[1 - z, 0, 1 - z, y])/
      3 + 4*G[1 - z, 1, 0, y] - (4*G[1 - z, 1 - z, 0, y])/3 - 
     4*G[-z, 0, 1 - z, y] - 4*G[-z, 1 - z, 0, y])/(mh2*N*(y + z)) + 
   ((Pi^2*G[1, y])/9 - (Pi^2*G[1, z])/9 - (2*G[0, y]*G[0, 1, z])/3 + 
     (4*G[-z, y]*G[0, 1, z])/3 - (2*G[0, z]*G[0, 1 - z, y])/3 + 
     (2*G[0, z]*G[1, 0, y])/3 - (2*G[1, z]*G[1, 0, y])/3 - 
     (2*G[0, y]*G[1, 0, z])/3 + (4*G[-z, y]*G[1, 0, z])/3 - 
     (4*G[1, z]*G[-z, 0, y])/3 + (4*G[0, z]*G[-z, 1 - z, y])/3 + 
     (4*G[0, 0, 1, z])/3 + (2*G[0, 1, 0, y])/3 + (2*G[0, 1, 0, z])/3 + 
     (2*G[1, 0, 1, z])/3 - (2*G[1, 0, 1 - z, y])/3 - (2*G[1, 1, 0, y])/3 + 
     (4*G[1, 1, 0, z])/3 - (2*G[1, 1 - z, 0, y])/3 - 
     (4*G[-z, 0, 1 - z, y])/3 - (4*G[-z, 1 - z, 0, y])/3)/
    (mh2*N*(1 - y - z)^3) + 
   (N*(-1/12*G[0, y] + G[0, z]/12 + (Pi^2*G[1, y])/72 - (Pi^2*G[1, z])/72 + 
      (G[0, y]*G[1, z])/3 - (G[0, z]*G[1 - z, y])/3 - G[0, 1, z]/3 - 
      (G[0, y]*G[0, 1, z])/12 + (G[-z, y]*G[0, 1, z])/6 + G[0, 1 - z, y]/3 - 
      (G[0, z]*G[0, 1 - z, y])/12 + (G[0, z]*G[1, 0, y])/12 - 
      (G[1, z]*G[1, 0, y])/12 - G[1, 0, z]/3 - (G[0, y]*G[1, 0, z])/12 + 
      (G[-z, y]*G[1, 0, z])/6 + G[1 - z, 0, y]/3 - (G[1, z]*G[-z, 0, y])/6 + 
      (G[0, z]*G[-z, 1 - z, y])/6 + G[0, 0, 1, z]/6 + G[0, 1, 0, y]/12 + 
      G[0, 1, 0, z]/12 + G[1, 0, 1, z]/12 - G[1, 0, 1 - z, y]/12 - 
      G[1, 1, 0, y]/12 + G[1, 1, 0, z]/6 - G[1, 1 - z, 0, y]/12 - 
      G[-z, 0, 1 - z, y]/6 - G[-z, 1 - z, 0, y]/6))/(mh2*(1 - y - z)^2) + 
   (N*(-1/36*(Pi^2*G[1, y]) + (Pi^2*G[1, z])/36 + (G[0, y]*G[0, 1, z])/6 - 
      (G[-z, y]*G[0, 1, z])/3 + (G[0, z]*G[0, 1 - z, y])/6 - 
      (G[0, z]*G[1, 0, y])/6 + (G[1, z]*G[1, 0, y])/6 + 
      (G[0, y]*G[1, 0, z])/6 - (G[-z, y]*G[1, 0, z])/3 + 
      (G[1, z]*G[-z, 0, y])/3 - (G[0, z]*G[-z, 1 - z, y])/3 - 
      G[0, 0, 1, z]/3 - G[0, 1, 0, y]/6 - G[0, 1, 0, z]/6 - G[1, 0, 1, z]/6 + 
      G[1, 0, 1 - z, y]/6 + G[1, 1, 0, y]/6 - G[1, 1, 0, z]/3 + 
      G[1, 1 - z, 0, y]/6 + G[-z, 0, 1 - z, y]/3 + G[-z, 1 - z, 0, y]/3))/
    (mh2*(1 - y - z)^3) + (G[0, y]/3 - G[0, z]/3 - (Pi^2*G[1, y])/18 + 
     (Pi^2*G[1, z])/18 - (4*G[0, y]*G[1, z])/3 + (4*G[0, z]*G[1 - z, y])/3 + 
     (4*G[0, 1, z])/3 + (G[0, y]*G[0, 1, z])/3 - (2*G[-z, y]*G[0, 1, z])/3 - 
     (4*G[0, 1 - z, y])/3 + (G[0, z]*G[0, 1 - z, y])/3 - 
     (G[0, z]*G[1, 0, y])/3 + (G[1, z]*G[1, 0, y])/3 + (4*G[1, 0, z])/3 + 
     (G[0, y]*G[1, 0, z])/3 - (2*G[-z, y]*G[1, 0, z])/3 - 
     (4*G[1 - z, 0, y])/3 + (2*G[1, z]*G[-z, 0, y])/3 - 
     (2*G[0, z]*G[-z, 1 - z, y])/3 - (2*G[0, 0, 1, z])/3 - G[0, 1, 0, y]/3 - 
     G[0, 1, 0, z]/3 - G[1, 0, 1, z]/3 + G[1, 0, 1 - z, y]/3 + 
     G[1, 1, 0, y]/3 - (2*G[1, 1, 0, z])/3 + G[1, 1 - z, 0, y]/3 + 
     (2*G[-z, 0, 1 - z, y])/3 + (2*G[-z, 1 - z, 0, y])/3)/
    (mh2*N*(1 - y - z)^2) + 
   (N*((G[0, y]*G[1, z])/2 - (G[0, z]*G[1 - z, y])/2 - G[0, 1, z]/2 - 
      (G[1 - z, y]*G[0, 1, z])/3 - G[-z, y]*G[0, 1, z] + G[0, 1 - z, y]/2 + 
      G[0, z]*G[0, 1 - z, y] + (G[1, z]*G[0, 1 - z, y])/3 - 
      G[1, z]*G[0, -z, y] + G[1, 0, y]/2 - G[1, 0, z] + 
      (2*G[1 - z, y]*G[1, 0, z])/3 - G[-z, y]*G[1, 0, z] + 
      (G[0, y]*G[1, 1, z])/3 + G[1 - z, 0, y]/2 + (G[1, z]*G[1 - z, 0, y])/
       3 - (G[0, z]*G[1 - z, 1 - z, y])/3 + G[1, z]*G[-z, 0, y] - 
      G[0, z]*G[-z, 1 - z, y] - G[0, 1, 0, y] - G[0, 1, 1, z]/3 + 
      G[0, 1 - z, 1 - z, y]/3 - G[0, -z, 1 - z, y] - G[1, 0, 1, z]/3 + 
      (2*G[1, 1, 0, z])/3 + G[1 - z, 0, 1 - z, y]/3 - G[1 - z, 1, 0, y] + 
      G[1 - z, 1 - z, 0, y]/3 + G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y]))/
    (mh2*(y + z)) + ((Pi^2*G[1, y])/3 + 2*G[0, z]*G[1, 0, y] - 
     2*G[1, z]*G[1, 0, y] + 2*G[-z, y]*G[1, 0, z] - 2*G[1, z]*G[-z, 0, y] + 
     2*G[0, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, -z, y] - 
     2*G[1, 0, 1 - z, y] - 2*G[1, 1, 0, y] - 2*G[1, 1 - z, 0, y] - 
     2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] - 2*G[-z, -z, 1 - z, y])/
    (mh2*N*y*(1 - z)^4) + ((Pi^2*G[1, y])/3 + 2*G[0, z]*G[1, 0, y] - 
     2*G[1, z]*G[1, 0, y] + 2*G[-z, y]*G[1, 0, z] - 2*G[1, z]*G[-z, 0, y] + 
     2*G[0, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, -z, y] - 
     2*G[1, 0, 1 - z, y] - 2*G[1, 1, 0, y] - 2*G[1, 1 - z, 0, y] - 
     2*G[-z, 0, 1 - z, y] - 2*G[-z, 1 - z, 0, y] - 2*G[-z, -z, 1 - z, y])/
    (mh2*N*(1 - z)^4*(1 - y - z)) + 
   ((2*Pi^2*G[1, y])/9 + (4*G[0, z]*G[1, 0, y])/3 - 
     (4*G[1, z]*G[1, 0, y])/3 + (4*G[-z, y]*G[1, 0, z])/3 - 
     (4*G[1, z]*G[-z, 0, y])/3 + (4*G[0, z]*G[-z, 1 - z, y])/3 - 
     (4*G[1, z]*G[-z, -z, y])/3 - (4*G[1, 0, 1 - z, y])/3 - 
     (4*G[1, 1, 0, y])/3 - (4*G[1, 1 - z, 0, y])/3 - 
     (4*G[-z, 0, 1 - z, y])/3 - (4*G[-z, 1 - z, 0, y])/3 - 
     (4*G[-z, -z, 1 - z, y])/3)/(mh2*N*(1 - z)^3*(1 - y - z)^2) + 
   (-1/9*Pi^2 + G[0, z]/3 - (2*G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/6 + 
     (2*G[0, y]*G[1, z])/3 - (4*G[0, z]*G[1 - z, y])/3 + 
     (4*G[1, z]*G[-z, y])/3 + (2*G[0, 1 - z, y])/3 + (2*G[1, 0, y])/3 + 
     G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + G[-z, y]*G[1, 0, z] + 
     (2*G[1 - z, 0, y])/3 - G[1, z]*G[-z, 0, y] + (4*G[-z, 1 - z, y])/3 + 
     G[0, z]*G[-z, 1 - z, y] - G[1, z]*G[-z, -z, y] - G[1, 0, 1 - z, y] - 
     G[1, 1, 0, y] - G[1, 1 - z, 0, y] - G[-z, 0, 1 - z, y] - 
     G[-z, 1 - z, 0, y] - G[-z, -z, 1 - z, y])/
    (mh2*N*(1 - z)*(1 - y - z)^2) + 
   (-1/9*Pi^2 + G[0, z]/3 - (2*G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/6 + 
     (2*G[0, y]*G[1, z])/3 - (5*G[0, z]*G[1 - z, y])/3 + 
     (5*G[1, z]*G[-z, y])/3 + (2*G[0, 1 - z, y])/3 + (2*G[1, 0, y])/3 + 
     G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + G[-z, y]*G[1, 0, z] + 
     (2*G[1 - z, 0, y])/3 - G[1, z]*G[-z, 0, y] + (5*G[-z, 1 - z, y])/3 + 
     G[0, z]*G[-z, 1 - z, y] - G[1, z]*G[-z, -z, y] - G[1, 0, 1 - z, y] - 
     G[1, 1, 0, y] - G[1, 1 - z, 0, y] - G[-z, 0, 1 - z, y] - 
     G[-z, 1 - z, 0, y] - G[-z, -z, 1 - z, y])/(mh2*N*y*(1 - z)^2) + 
   (-1/9*Pi^2 + G[0, z]/3 - (2*G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/6 + 
     (2*G[0, y]*G[1, z])/3 - (5*G[0, z]*G[1 - z, y])/3 + 
     (5*G[1, z]*G[-z, y])/3 + (2*G[0, 1 - z, y])/3 + (2*G[1, 0, y])/3 + 
     G[0, z]*G[1, 0, y] - G[1, z]*G[1, 0, y] + G[-z, y]*G[1, 0, z] + 
     (2*G[1 - z, 0, y])/3 - G[1, z]*G[-z, 0, y] + (5*G[-z, 1 - z, y])/3 + 
     G[0, z]*G[-z, 1 - z, y] - G[1, z]*G[-z, -z, y] - G[1, 0, 1 - z, y] - 
     G[1, 1, 0, y] - G[1, 1 - z, 0, y] - G[-z, 0, 1 - z, y] - 
     G[-z, 1 - z, 0, y] - G[-z, -z, 1 - z, y])/(mh2*N*(1 - z)^2*
     (1 - y - z)) + ((Pi^2*G[1, y])/9 + (2*G[0, z]*G[1, 0, y])/3 - 
     (2*G[1, z]*G[1, 0, y])/3 + (2*G[-z, y]*G[1, 0, z])/3 - 
     (2*G[1, z]*G[-z, 0, y])/3 + (2*G[0, z]*G[-z, 1 - z, y])/3 - 
     (2*G[1, z]*G[-z, -z, y])/3 - (2*G[1, 0, 1 - z, y])/3 - 
     (2*G[1, 1, 0, y])/3 - (2*G[1, 1 - z, 0, y])/3 - 
     (2*G[-z, 0, 1 - z, y])/3 - (2*G[-z, 1 - z, 0, y])/3 - 
     (2*G[-z, -z, 1 - z, y])/3)/(mh2*N*y^2*(1 - z)^3) + 
   ((Pi^2*G[1, y])/9 + (2*G[0, z]*G[1, 0, y])/3 - (2*G[1, z]*G[1, 0, y])/3 + 
     (2*G[-z, y]*G[1, 0, z])/3 - (2*G[1, z]*G[-z, 0, y])/3 + 
     (2*G[0, z]*G[-z, 1 - z, y])/3 - (2*G[1, z]*G[-z, -z, y])/3 - 
     (2*G[1, 0, 1 - z, y])/3 - (2*G[1, 1, 0, y])/3 - 
     (2*G[1, 1 - z, 0, y])/3 - (2*G[-z, 0, 1 - z, y])/3 - 
     (2*G[-z, 1 - z, 0, y])/3 - (2*G[-z, -z, 1 - z, y])/3)/
    (mh2*N*(1 - z)^2*(1 - y - z)^3) + 
   (N*(-1/36*Pi^2 - (G[0, y]*G[0, z])/6 + (Pi^2*G[1, y])/9 - 
      (G[0, z]*G[1 - z, y])/3 + (G[1, z]*G[-z, y])/3 + G[1, 0, y]/6 + 
      (2*G[0, z]*G[1, 0, y])/3 - (2*G[1, z]*G[1, 0, y])/3 + G[1, 0, z]/6 + 
      (2*G[-z, y]*G[1, 0, z])/3 - (2*G[1, z]*G[-z, 0, y])/3 + 
      G[-z, 1 - z, y]/3 + (2*G[0, z]*G[-z, 1 - z, y])/3 - 
      (2*G[1, z]*G[-z, -z, y])/3 - (2*G[1, 0, 1 - z, y])/3 - 
      (2*G[1, 1, 0, y])/3 - (2*G[1, 1 - z, 0, y])/3 - 
      (2*G[-z, 0, 1 - z, y])/3 - (2*G[-z, 1 - z, 0, y])/3 - 
      (2*G[-z, -z, 1 - z, y])/3))/(mh2*y*(1 - z)^3) + 
   (N*(-1/36*Pi^2 - (G[0, y]*G[0, z])/6 + (Pi^2*G[1, y])/9 - 
      (G[0, z]*G[1 - z, y])/3 + (G[1, z]*G[-z, y])/3 + G[1, 0, y]/6 + 
      (2*G[0, z]*G[1, 0, y])/3 - (2*G[1, z]*G[1, 0, y])/3 + G[1, 0, z]/6 + 
      (2*G[-z, y]*G[1, 0, z])/3 - (2*G[1, z]*G[-z, 0, y])/3 + 
      G[-z, 1 - z, y]/3 + (2*G[0, z]*G[-z, 1 - z, y])/3 - 
      (2*G[1, z]*G[-z, -z, y])/3 - (2*G[1, 0, 1 - z, y])/3 - 
      (2*G[1, 1, 0, y])/3 - (2*G[1, 1 - z, 0, y])/3 - 
      (2*G[-z, 0, 1 - z, y])/3 - (2*G[-z, 1 - z, 0, y])/3 - 
      (2*G[-z, -z, 1 - z, y])/3))/(mh2*(1 - z)^3*(1 - y - z)) + 
   ((Pi^2*G[1, z])/9 + (2*G[0, y]*G[0, 1, z])/3 - (4*G[-z, y]*G[0, 1, z])/3 + 
     (2*G[0, z]*G[0, 1 - z, y])/3 + (2*G[0, y]*G[1, 0, z])/3 - 
     (2*G[-z, y]*G[1, 0, z])/3 + (2*G[1, z]*G[-z, 0, y])/3 - 
     (2*G[0, z]*G[-z, 1 - z, y])/3 - (2*G[1, z]*G[-z, -z, y])/3 - 
     (4*G[0, 0, 1, z])/3 - (2*G[0, 1, 0, y])/3 - (2*G[0, 1, 0, z])/3 - 
     (2*G[1, 0, 1, z])/3 - (4*G[1, 1, 0, z])/3 + (2*G[-z, 0, 1 - z, y])/3 + 
     (2*G[-z, 1 - z, 0, y])/3 - (2*G[-z, -z, 1 - z, y])/3)/
    (mh2*N*(1 - y - z)^3*z) + 
   (N*(-1/36*Pi^2 - (G[0, y]*G[0, z])/6 + (Pi^2*G[1, y])/12 - 
      (G[0, z]*G[1 - z, y])/6 + (G[1, z]*G[-z, y])/6 + G[1, 0, y]/6 + 
      (G[0, z]*G[1, 0, y])/2 - (G[1, z]*G[1, 0, y])/2 + G[1, 0, z]/6 + 
      (G[-z, y]*G[1, 0, z])/2 - (G[1, z]*G[-z, 0, y])/2 + G[-z, 1 - z, y]/6 + 
      (G[0, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, y])/2 - 
      G[1, 0, 1 - z, y]/2 - G[1, 1, 0, y]/2 - G[1, 1 - z, 0, y]/2 - 
      G[-z, 0, 1 - z, y]/2 - G[-z, 1 - z, 0, y]/2 - G[-z, -z, 1 - z, y]/2))/
    (mh2*(1 - z)^2*(1 - y - z)^2) + 
   (N*(-1/36*Pi^2 - (G[0, y]*G[0, z])/6 + (Pi^2*G[1, y])/18 + G[1, 0, y]/6 + 
      (G[0, z]*G[1, 0, y])/3 - (G[1, z]*G[1, 0, y])/3 + G[1, 0, z]/6 + 
      (G[-z, y]*G[1, 0, z])/3 - (G[1, z]*G[-z, 0, y])/3 + 
      (G[0, z]*G[-z, 1 - z, y])/3 - (G[1, z]*G[-z, -z, y])/3 - 
      G[1, 0, 1 - z, y]/3 - G[1, 1, 0, y]/3 - G[1, 1 - z, 0, y]/3 - 
      G[-z, 0, 1 - z, y]/3 - G[-z, 1 - z, 0, y]/3 - G[-z, -z, 1 - z, y]/3))/
    (mh2*(1 - z)*(1 - y - z)^3) + 
   (N*((Pi^2*G[1, y])/36 - (G[0, z]*G[1 - z, y])/6 + (G[1, z]*G[-z, y])/6 + 
      (G[0, z]*G[1, 0, y])/6 - (G[1, z]*G[1, 0, y])/6 + 
      (G[-z, y]*G[1, 0, z])/6 - (G[1, z]*G[-z, 0, y])/6 + G[-z, 1 - z, y]/6 + 
      (G[0, z]*G[-z, 1 - z, y])/6 - (G[1, z]*G[-z, -z, y])/6 - 
      G[1, 0, 1 - z, y]/6 - G[1, 1, 0, y]/6 - G[1, 1 - z, 0, y]/6 - 
      G[-z, 0, 1 - z, y]/6 - G[-z, 1 - z, 0, y]/6 - G[-z, -z, 1 - z, y]/6))/
    (mh2*y^2*(1 - z)^2) + (N*(-1/36*(Pi^2*G[1, z]) - (G[0, y]*G[0, 1, z])/6 + 
      (G[-z, y]*G[0, 1, z])/3 - (G[0, z]*G[0, 1 - z, y])/6 - 
      (G[0, y]*G[1, 0, z])/6 + (G[-z, y]*G[1, 0, z])/6 - 
      (G[1, z]*G[-z, 0, y])/6 + (G[0, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 + G[0, 0, 1, z]/3 + G[0, 1, 0, y]/6 + 
      G[0, 1, 0, z]/6 + G[1, 0, 1, z]/6 + G[1, 1, 0, z]/3 - 
      G[-z, 0, 1 - z, y]/6 - G[-z, 1 - z, 0, y]/6 + G[-z, -z, 1 - z, y]/6))/
    (mh2*(1 - y - z)^3*z) + 
   (N*(-1/36*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/6 + 
      (G[1, z]*G[1, 0, y])/6 - (G[-z, y]*G[1, 0, z])/6 + 
      (G[1, z]*G[-z, 0, y])/6 - (G[0, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 + G[1, 0, 1 - z, y]/6 + G[1, 1, 0, y]/6 + 
      G[1, 1 - z, 0, y]/6 + G[-z, 0, 1 - z, y]/6 + G[-z, 1 - z, 0, y]/6 + 
      G[-z, -z, 1 - z, y]/6))/(mh2*y^2*(1 - z)^3) + 
   (N*(-1/36*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/6 + 
      (G[1, z]*G[1, 0, y])/6 - (G[-z, y]*G[1, 0, z])/6 + 
      (G[1, z]*G[-z, 0, y])/6 - (G[0, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, -z, y])/6 + G[1, 0, 1 - z, y]/6 + G[1, 1, 0, y]/6 + 
      G[1, 1 - z, 0, y]/6 + G[-z, 0, 1 - z, y]/6 + G[-z, 1 - z, 0, y]/6 + 
      G[-z, -z, 1 - z, y]/6))/(mh2*(1 - z)^2*(1 - y - z)^3) + 
   (N*(Pi^2/36 - G[0, z]/12 + (G[0, y]*G[0, z])/6 - (Pi^2*G[1, y])/24 - 
      (G[0, y]*G[1, z])/6 + (5*G[0, z]*G[1 - z, y])/12 - 
      (5*G[1, z]*G[-z, y])/12 - G[0, 1 - z, y]/6 - G[1, 0, y]/6 - 
      (G[0, z]*G[1, 0, y])/4 + (G[1, z]*G[1, 0, y])/4 - 
      (G[-z, y]*G[1, 0, z])/4 - G[1 - z, 0, y]/6 + (G[1, z]*G[-z, 0, y])/4 - 
      (5*G[-z, 1 - z, y])/12 - (G[0, z]*G[-z, 1 - z, y])/4 + 
      (G[1, z]*G[-z, -z, y])/4 + G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 + 
      G[1, 1 - z, 0, y]/4 + G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + 
      G[-z, -z, 1 - z, y]/4))/(mh2*y*(1 - z)^2) + 
   (N*(Pi^2/36 - G[0, z]/12 + (G[0, y]*G[0, z])/6 - (Pi^2*G[1, y])/24 - 
      (G[0, y]*G[1, z])/6 + (5*G[0, z]*G[1 - z, y])/12 - 
      (5*G[1, z]*G[-z, y])/12 - G[0, 1 - z, y]/6 - G[1, 0, y]/6 - 
      (G[0, z]*G[1, 0, y])/4 + (G[1, z]*G[1, 0, y])/4 - 
      (G[-z, y]*G[1, 0, z])/4 - G[1 - z, 0, y]/6 + (G[1, z]*G[-z, 0, y])/4 - 
      (5*G[-z, 1 - z, y])/12 - (G[0, z]*G[-z, 1 - z, y])/4 + 
      (G[1, z]*G[-z, -z, y])/4 + G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 + 
      G[1, 1 - z, 0, y]/4 + G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + 
      G[-z, -z, 1 - z, y]/4))/(mh2*(1 - z)^2*(1 - y - z)) + 
   (N*(Pi^2/36 - G[0, z]/12 + (G[0, y]*G[0, z])/6 - (Pi^2*G[1, y])/24 - 
      (G[0, y]*G[1, z])/6 + (G[0, z]*G[1 - z, y])/3 - (G[1, z]*G[-z, y])/3 - 
      G[0, 1 - z, y]/6 - G[1, 0, y]/6 - (G[0, z]*G[1, 0, y])/4 + 
      (G[1, z]*G[1, 0, y])/4 - (G[-z, y]*G[1, 0, z])/4 - G[1 - z, 0, y]/6 + 
      (G[1, z]*G[-z, 0, y])/4 - G[-z, 1 - z, y]/3 - (G[0, z]*G[-z, 1 - z, y])/
       4 + (G[1, z]*G[-z, -z, y])/4 + G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 + 
      G[1, 1 - z, 0, y]/4 + G[-z, 0, 1 - z, y]/4 + G[-z, 1 - z, 0, y]/4 + 
      G[-z, -z, 1 - z, y]/4))/(mh2*(1 - z)*(1 - y - z)^2) + 
   (N*(-1/18*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/3 + 
      (G[1, z]*G[1, 0, y])/3 - (G[-z, y]*G[1, 0, z])/3 + 
      (G[1, z]*G[-z, 0, y])/3 - (G[0, z]*G[-z, 1 - z, y])/3 + 
      (G[1, z]*G[-z, -z, y])/3 + G[1, 0, 1 - z, y]/3 + G[1, 1, 0, y]/3 + 
      G[1, 1 - z, 0, y]/3 + G[-z, 0, 1 - z, y]/3 + G[-z, 1 - z, 0, y]/3 + 
      G[-z, -z, 1 - z, y]/3))/(mh2*(1 - z)^3*(1 - y - z)^2) + 
   (N*(-1/12*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/2 + 
      (G[1, z]*G[1, 0, y])/2 - (G[-z, y]*G[1, 0, z])/2 + 
      (G[1, z]*G[-z, 0, y])/2 - (G[0, z]*G[-z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, y])/2 + G[1, 0, 1 - z, y]/2 + G[1, 1, 0, y]/2 + 
      G[1, 1 - z, 0, y]/2 + G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2 + 
      G[-z, -z, 1 - z, y]/2))/(mh2*y*(1 - z)^4) + 
   (N*(-1/12*(Pi^2*G[1, y]) - (G[0, z]*G[1, 0, y])/2 + 
      (G[1, z]*G[1, 0, y])/2 - (G[-z, y]*G[1, 0, z])/2 + 
      (G[1, z]*G[-z, 0, y])/2 - (G[0, z]*G[-z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, y])/2 + G[1, 0, 1 - z, y]/2 + G[1, 1, 0, y]/2 + 
      G[1, 1 - z, 0, y]/2 + G[-z, 0, 1 - z, y]/2 + G[-z, 1 - z, 0, y]/2 + 
      G[-z, -z, 1 - z, y]/2))/(mh2*(1 - z)^4*(1 - y - z)) + 
   (-1/9*(Pi^2*G[1, y]) + (2*G[0, z]*G[1 - z, y])/3 - 
     (2*G[1, z]*G[-z, y])/3 - (2*G[0, z]*G[1, 0, y])/3 + 
     (2*G[1, z]*G[1, 0, y])/3 - (2*G[-z, y]*G[1, 0, z])/3 + 
     (2*G[1, z]*G[-z, 0, y])/3 - (2*G[-z, 1 - z, y])/3 - 
     (2*G[0, z]*G[-z, 1 - z, y])/3 + (2*G[1, z]*G[-z, -z, y])/3 + 
     (2*G[1, 0, 1 - z, y])/3 + (2*G[1, 1, 0, y])/3 + 
     (2*G[1, 1 - z, 0, y])/3 + (2*G[-z, 0, 1 - z, y])/3 + 
     (2*G[-z, 1 - z, 0, y])/3 + (2*G[-z, -z, 1 - z, y])/3)/
    (mh2*N*y^2*(1 - z)^2) + (Pi^2/9 + (2*G[0, y]*G[0, z])/3 - 
     (2*Pi^2*G[1, y])/9 - (2*G[1, 0, y])/3 - (4*G[0, z]*G[1, 0, y])/3 + 
     (4*G[1, z]*G[1, 0, y])/3 - (2*G[1, 0, z])/3 - (4*G[-z, y]*G[1, 0, z])/
      3 + (4*G[1, z]*G[-z, 0, y])/3 - (4*G[0, z]*G[-z, 1 - z, y])/3 + 
     (4*G[1, z]*G[-z, -z, y])/3 + (4*G[1, 0, 1 - z, y])/3 + 
     (4*G[1, 1, 0, y])/3 + (4*G[1, 1 - z, 0, y])/3 + 
     (4*G[-z, 0, 1 - z, y])/3 + (4*G[-z, 1 - z, 0, y])/3 + 
     (4*G[-z, -z, 1 - z, y])/3)/(mh2*N*(1 - z)*(1 - y - z)^3) + 
   (Pi^2/9 + (2*G[0, y]*G[0, z])/3 - (Pi^2*G[1, y])/3 + 
     (2*G[0, z]*G[1 - z, y])/3 - (2*G[1, z]*G[-z, y])/3 - (2*G[1, 0, y])/3 - 
     2*G[0, z]*G[1, 0, y] + 2*G[1, z]*G[1, 0, y] - (2*G[1, 0, z])/3 - 
     2*G[-z, y]*G[1, 0, z] + 2*G[1, z]*G[-z, 0, y] - (2*G[-z, 1 - z, y])/3 - 
     2*G[0, z]*G[-z, 1 - z, y] + 2*G[1, z]*G[-z, -z, y] + 
     2*G[1, 0, 1 - z, y] + 2*G[1, 1, 0, y] + 2*G[1, 1 - z, 0, y] + 
     2*G[-z, 0, 1 - z, y] + 2*G[-z, 1 - z, 0, y] + 2*G[-z, -z, 1 - z, y])/
    (mh2*N*(1 - z)^2*(1 - y - z)^2) + 
   (Pi^2/9 + (2*G[0, y]*G[0, z])/3 - (4*Pi^2*G[1, y])/9 + 
     (4*G[0, z]*G[1 - z, y])/3 - (4*G[1, z]*G[-z, y])/3 - (2*G[1, 0, y])/3 - 
     (8*G[0, z]*G[1, 0, y])/3 + (8*G[1, z]*G[1, 0, y])/3 - (2*G[1, 0, z])/3 - 
     (8*G[-z, y]*G[1, 0, z])/3 + (8*G[1, z]*G[-z, 0, y])/3 - 
     (4*G[-z, 1 - z, y])/3 - (8*G[0, z]*G[-z, 1 - z, y])/3 + 
     (8*G[1, z]*G[-z, -z, y])/3 + (8*G[1, 0, 1 - z, y])/3 + 
     (8*G[1, 1, 0, y])/3 + (8*G[1, 1 - z, 0, y])/3 + 
     (8*G[-z, 0, 1 - z, y])/3 + (8*G[-z, 1 - z, 0, y])/3 + 
     (8*G[-z, -z, 1 - z, y])/3)/(mh2*N*y*(1 - z)^3) + 
   (Pi^2/9 + (2*G[0, y]*G[0, z])/3 - (4*Pi^2*G[1, y])/9 + 
     (4*G[0, z]*G[1 - z, y])/3 - (4*G[1, z]*G[-z, y])/3 - (2*G[1, 0, y])/3 - 
     (8*G[0, z]*G[1, 0, y])/3 + (8*G[1, z]*G[1, 0, y])/3 - (2*G[1, 0, z])/3 - 
     (8*G[-z, y]*G[1, 0, z])/3 + (8*G[1, z]*G[-z, 0, y])/3 - 
     (4*G[-z, 1 - z, y])/3 - (8*G[0, z]*G[-z, 1 - z, y])/3 + 
     (8*G[1, z]*G[-z, -z, y])/3 + (8*G[1, 0, 1 - z, y])/3 + 
     (8*G[1, 1, 0, y])/3 + (8*G[1, 1 - z, 0, y])/3 + 
     (8*G[-z, 0, 1 - z, y])/3 + (8*G[-z, 1 - z, 0, y])/3 + 
     (8*G[-z, -z, 1 - z, y])/3)/(mh2*N*(1 - z)^3*(1 - y - z)) + 
   (N*((-7*G[0, y])/6 + (Pi^2*G[0, y])/6 + (7*G[0, z])/6 - (Pi^2*G[0, z])/6 + 
      (Pi^2*G[1, y])/72 - (3*zeta3*G[1, y])/2 + (Pi^2*G[0, z]*G[1, y])/12 - 
      (Pi^2*G[1, z])/72 + (3*zeta3*G[1, z])/2 - (G[0, y]*G[1, z])/2 - 
      (Pi^2*G[1, y]*G[1, z])/12 + (G[0, z]*G[1 - z, y])/2 - 
      (Pi^2*G[0, z]*G[1 - z, y])/12 + G[0, 1, z]/2 + 
      (11*G[0, y]*G[0, 1, z])/12 + (3*G[1 - z, y]*G[0, 1, z])/4 - 
      (G[-z, y]*G[0, 1, z])/12 - G[0, 1 - z, y]/2 - 
      (5*G[0, z]*G[0, 1 - z, y])/6 - (3*G[1, z]*G[0, 1 - z, y])/4 + 
      (7*G[1, z]*G[0, -z, y])/4 + (3*G[1, 0, y])/2 - (G[0, z]*G[1, 0, y])/6 + 
      (G[1, z]*G[1, 0, y])/6 - G[1, 0, z] - (Pi^2*G[1, 0, z])/12 + 
      (G[0, y]*G[1, 0, z])/6 - (G[1 - z, y]*G[1, 0, z])/4 - 
      (G[-z, y]*G[1, 0, z])/12 - (G[0, -z, y]*G[1, 0, z])/2 + 
      (Pi^2*G[1, 1, z])/12 - (3*G[0, y]*G[1, 1, z])/4 + 
      (G[0, -z, y]*G[1, 1, z])/2 - (Pi^2*G[1, 1 - z, y])/12 - 
      (G[0, 1, z]*G[1, 1 - z, y])/2 + (G[1, 0, z]*G[1, 1 - z, y])/2 - 
      G[1 - z, 0, y]/2 + (Pi^2*G[1 - z, 0, y])/12 - 
      (3*G[1, z]*G[1 - z, 0, y])/4 + (G[0, 1, z]*G[1 - z, 0, y])/2 + 
      (3*G[0, z]*G[1 - z, 1 - z, y])/4 - (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, 0, y])/12 - (G[1, 1, z]*G[-z, 0, y])/2 - 
      (G[0, z]*G[-z, 1 - z, y])/12 + (G[0, 1, z]*G[-z, 1 - z, y])/2 + 
      (G[0, 1, z]*G[-z, -z, y])/2 + (G[1, 0, z]*G[-z, -z, y])/2 - 
      (11*G[0, 0, 1, z])/6 + (G[1, y]*G[0, 0, 1, z])/2 - 
      G[1 - z, y]*G[0, 0, 1, z] + (G[0, z]*G[0, 0, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, -z, y])/2 - (11*G[0, 1, 0, y])/12 + 
      (5*G[0, 1, 0, z])/6 - (G[1, y]*G[0, 1, 0, z])/2 + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (3*G[0, 1, 1, z])/4 + 
      (G[-z, y]*G[0, 1, 1, z])/2 - (3*G[0, 1 - z, 1 - z, y])/4 - 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 + 
      (7*G[0, -z, 1 - z, y])/4 - (G[0, z]*G[0, -z, 1 - z, y])/2 + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 + (G[1, z]*G[0, -z, -z, y])/2 + 
      (7*G[1, 0, 1, z])/12 - (G[1, y]*G[1, 0, 1, z])/2 + 
      (G[-z, y]*G[1, 0, 1, z])/2 + G[1, 0, 1 - z, y]/6 + 
      (G[0, z]*G[1, 0, 1 - z, y])/2 - (G[1, z]*G[1, 0, -z, y])/2 - 
      G[1, 1, 0, y]/12 - G[1, 1, 0, z]/3 + (G[1, y]*G[1, 1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + G[1, 1 - z, 0, y]/6 - 
      (G[1, z]*G[1, 1 - z, -z, y])/2 - (3*G[1 - z, 0, 1 - z, y])/4 - 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + G[1, z]*G[1 - z, 0, -z, y] + 
      G[1 - z, 1, 0, y] - (3*G[1 - z, 1 - z, 0, y])/4 + 
      G[-z, 0, 1 - z, y]/12 - (G[0, z]*G[-z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[-z, 0, 1 - z, y])/2 + (G[1, z]*G[-z, 0, -z, y])/2 + 
      G[-z, 1 - z, 0, y]/12 - (G[1, z]*G[-z, 1 - z, 0, y])/2 + 
      (G[0, z]*G[-z, 1 - z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, 0, y])/2 + 
      (G[0, z]*G[-z, -z, 1 - z, y])/2 - G[0, 0, -z, 1 - z, y]/2 + 
      G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 1 - z, 1 - z, y]/2 + 
      G[0, -z, -z, 1 - z, y]/2 - G[1, 0, 0, 1, z]/2 + G[1, 0, 1, 0, z]/2 - 
      G[1, 0, -z, 1 - z, y]/2 + G[1, 1, 0, 1, z]/2 - G[1, 1, 1, 0, z]/2 - 
      G[1, 1 - z, -z, 1 - z, y]/2 - G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1 - z, 1, 0, y]/2 + 
      G[-z, 0, 1, 0, y]/2 - G[-z, 0, 1 - z, 1 - z, y]/2 + 
      G[-z, 0, -z, 1 - z, y]/2 - G[-z, 1 - z, 0, 1 - z, y]/2 + 
      G[-z, 1 - z, 1, 0, y]/2 - G[-z, 1 - z, 1 - z, 0, y]/2 - 
      G[-z, -z, 0, 1 - z, y]/2 - G[-z, -z, 1 - z, 0, y]/2))/
    (mh2*(1 - y - z)) + ((14*G[0, y])/3 - (2*Pi^2*G[0, y])/3 - 
     (14*G[0, z])/3 + (2*Pi^2*G[0, z])/3 - (Pi^2*G[1, y])/18 + 
     6*zeta3*G[1, y] - (Pi^2*G[0, z]*G[1, y])/3 + (Pi^2*G[1, z])/18 - 
     6*zeta3*G[1, z] + 2*G[0, y]*G[1, z] + (Pi^2*G[1, y]*G[1, z])/3 - 
     2*G[0, z]*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/3 - 2*G[0, 1, z] - 
     (11*G[0, y]*G[0, 1, z])/3 - 3*G[1 - z, y]*G[0, 1, z] + 
     (G[-z, y]*G[0, 1, z])/3 + 2*G[0, 1 - z, y] + (10*G[0, z]*G[0, 1 - z, y])/
      3 + 3*G[1, z]*G[0, 1 - z, y] - 7*G[1, z]*G[0, -z, y] - 6*G[1, 0, y] + 
     (2*G[0, z]*G[1, 0, y])/3 - (2*G[1, z]*G[1, 0, y])/3 + 4*G[1, 0, z] + 
     (Pi^2*G[1, 0, z])/3 - (2*G[0, y]*G[1, 0, z])/3 + 
     G[1 - z, y]*G[1, 0, z] + (G[-z, y]*G[1, 0, z])/3 + 
     2*G[0, -z, y]*G[1, 0, z] - (Pi^2*G[1, 1, z])/3 + 3*G[0, y]*G[1, 1, z] - 
     2*G[0, -z, y]*G[1, 1, z] + (Pi^2*G[1, 1 - z, y])/3 + 
     2*G[0, 1, z]*G[1, 1 - z, y] - 2*G[1, 0, z]*G[1, 1 - z, y] + 
     2*G[1 - z, 0, y] - (Pi^2*G[1 - z, 0, y])/3 + 3*G[1, z]*G[1 - z, 0, y] - 
     2*G[0, 1, z]*G[1 - z, 0, y] - 3*G[0, z]*G[1 - z, 1 - z, y] + 
     2*G[1, 0, z]*G[1 - z, 1 - z, y] - (G[1, z]*G[-z, 0, y])/3 + 
     2*G[1, 1, z]*G[-z, 0, y] + (G[0, z]*G[-z, 1 - z, y])/3 - 
     2*G[0, 1, z]*G[-z, 1 - z, y] - 2*G[0, 1, z]*G[-z, -z, y] - 
     2*G[1, 0, z]*G[-z, -z, y] + (22*G[0, 0, 1, z])/3 - 
     2*G[1, y]*G[0, 0, 1, z] + 4*G[1 - z, y]*G[0, 0, 1, z] - 
     2*G[0, z]*G[0, 0, 1 - z, y] + 2*G[1, z]*G[0, 0, -z, y] + 
     (11*G[0, 1, 0, y])/3 - (10*G[0, 1, 0, z])/3 + 2*G[1, y]*G[0, 1, 0, z] - 
     2*G[1 - z, y]*G[0, 1, 0, z] - 3*G[0, 1, 1, z] - 
     2*G[-z, y]*G[0, 1, 1, z] + 3*G[0, 1 - z, 1 - z, y] + 
     2*G[0, z]*G[0, 1 - z, 1 - z, y] - 2*G[1, z]*G[0, 1 - z, -z, y] - 
     7*G[0, -z, 1 - z, y] + 2*G[0, z]*G[0, -z, 1 - z, y] - 
     2*G[1, z]*G[0, -z, 1 - z, y] - 2*G[1, z]*G[0, -z, -z, y] - 
     (7*G[1, 0, 1, z])/3 + 2*G[1, y]*G[1, 0, 1, z] - 
     2*G[-z, y]*G[1, 0, 1, z] - (2*G[1, 0, 1 - z, y])/3 - 
     2*G[0, z]*G[1, 0, 1 - z, y] + 2*G[1, z]*G[1, 0, -z, y] + 
     G[1, 1, 0, y]/3 + (4*G[1, 1, 0, z])/3 - 2*G[1, y]*G[1, 1, 0, z] + 
     2*G[1 - z, y]*G[1, 1, 0, z] - (2*G[1, 1 - z, 0, y])/3 + 
     2*G[1, z]*G[1, 1 - z, -z, y] + 3*G[1 - z, 0, 1 - z, y] + 
     2*G[0, z]*G[1 - z, 0, 1 - z, y] - 4*G[1, z]*G[1 - z, 0, -z, y] - 
     4*G[1 - z, 1, 0, y] + 3*G[1 - z, 1 - z, 0, y] - G[-z, 0, 1 - z, y]/3 + 
     2*G[0, z]*G[-z, 0, 1 - z, y] + 2*G[1, z]*G[-z, 0, 1 - z, y] - 
     2*G[1, z]*G[-z, 0, -z, y] - G[-z, 1 - z, 0, y]/3 + 
     2*G[1, z]*G[-z, 1 - z, 0, y] - 2*G[0, z]*G[-z, 1 - z, 1 - z, y] + 
     2*G[1, z]*G[-z, -z, 0, y] - 2*G[0, z]*G[-z, -z, 1 - z, y] + 
     2*G[0, 0, -z, 1 - z, y] - 2*G[0, 1 - z, -z, 1 - z, y] - 
     2*G[0, -z, 1 - z, 1 - z, y] - 2*G[0, -z, -z, 1 - z, y] + 
     2*G[1, 0, 0, 1, z] - 2*G[1, 0, 1, 0, z] + 2*G[1, 0, -z, 1 - z, y] - 
     2*G[1, 1, 0, 1, z] + 2*G[1, 1, 1, 0, z] + 2*G[1, 1 - z, -z, 1 - z, y] + 
     2*G[1 - z, 0, 1, 0, y] - 4*G[1 - z, 0, -z, 1 - z, y] - 
     2*G[1 - z, 1 - z, 1, 0, y] - 2*G[-z, 0, 1, 0, y] + 
     2*G[-z, 0, 1 - z, 1 - z, y] - 2*G[-z, 0, -z, 1 - z, y] + 
     2*G[-z, 1 - z, 0, 1 - z, y] - 2*G[-z, 1 - z, 1, 0, y] + 
     2*G[-z, 1 - z, 1 - z, 0, y] + 2*G[-z, -z, 0, 1 - z, y] + 
     2*G[-z, -z, 1 - z, 0, y])/(mh2*N*(1 - y - z)) + 
   ((7*Pi^2)/9 + 12*zeta3 - (2*Pi^2*G[0, y])/3 - (14*G[0, z])/3 + 
     (2*G[0, y]*G[0, z])/3 + (14*G[1, z])/3 + (2*Pi^2*G[1, z])/3 - 
     (2*G[0, y]*G[1, z])/3 + (14*G[1 - z, y])/3 + (11*Pi^2*G[1 - z, y])/18 + 
     6*zeta3*G[1 - z, y] - (14*G[0, z]*G[1 - z, y])/3 - 
     (8*G[1, z]*G[1 - z, y])/3 + (Pi^2*G[1, z]*G[1 - z, y])/3 + 
     8*G[1, z]*G[-z, y] + (10*G[0, 1, z])/3 - 4*G[0, y]*G[0, 1, z] - 
     (2*G[1 - z, y]*G[0, 1, z])/3 - 3*G[-z, y]*G[0, 1, z] - 
     (2*G[0, 1 - z, y])/3 + 4*G[1, z]*G[0, 1 - z, y] - 
     4*G[1, z]*G[0, -z, y] - (2*G[1, 0, z])/3 - (G[1 - z, y]*G[1, 0, z])/3 - 
     (G[-z, y]*G[1, 0, z])/3 - (8*G[1, 1, z])/3 + 4*G[0, y]*G[1, 1, z] - 
     (11*G[-z, y]*G[1, 1, z])/3 - (2*G[1 - z, 0, y])/3 - 
     (Pi^2*G[1 - z, 0, y])/3 + (2*G[0, z]*G[1 - z, 0, y])/3 + 
     4*G[1, z]*G[1 - z, 0, y] - 2*G[0, 1, z]*G[1 - z, 0, y] - 
     (8*G[1 - z, 1 - z, y])/3 + (Pi^2*G[1 - z, 1 - z, y])/3 - 
     (G[0, z]*G[1 - z, 1 - z, y])/3 + 2*G[0, 1, z]*G[1 - z, 1 - z, y] - 
     (G[1, z]*G[1 - z, -z, y])/3 + (10*G[1, z]*G[-z, 0, y])/3 + 
     2*G[1, 1, z]*G[-z, 0, y] + 8*G[-z, 1 - z, y] - 
     (G[0, z]*G[-z, 1 - z, y])/3 - (11*G[1, z]*G[-z, 1 - z, y])/3 - 
     2*G[0, 1, z]*G[-z, 1 - z, y] - (8*G[1, z]*G[-z, -z, y])/3 - 
     2*G[0, 1, z]*G[-z, -z, y] - 2*G[1, 1, z]*G[-z, -z, y] + 
     4*G[0, 0, 1, z] + 2*G[1 - z, y]*G[0, 0, 1, z] - 4*G[0, 1, 1, z] - 
     2*G[-z, y]*G[0, 1, 1, z] + 4*G[0, 1 - z, 1 - z, y] - 
     4*G[0, -z, 1 - z, y] + 2*G[1 - z, y]*G[1, 0, 1, z] - 
     2*G[-z, y]*G[1, 0, 1, z] + 4*G[1 - z, 0, 1 - z, y] - 
     2*G[1, z]*G[1 - z, 0, -z, y] - 8*G[1 - z, 1, 0, y] + 
     4*G[1 - z, 1 - z, 0, y] + 2*G[1, z]*G[1 - z, 1 - z, -z, y] - 
     G[1 - z, -z, 1 - z, y]/3 + (10*G[-z, 0, 1 - z, y])/3 + 
     2*G[1, z]*G[-z, 0, 1 - z, y] + (10*G[-z, 1 - z, 0, y])/3 + 
     2*G[1, z]*G[-z, 1 - z, 0, y] - (11*G[-z, 1 - z, 1 - z, y])/3 - 
     2*G[1, z]*G[-z, 1 - z, -z, y] + 2*G[1, z]*G[-z, -z, 0, y] - 
     (8*G[-z, -z, 1 - z, y])/3 - 2*G[1, z]*G[-z, -z, 1 - z, y] - 
     2*G[1, z]*G[-z, -z, -z, y] + 2*G[1 - z, 0, 1, 0, y] - 
     2*G[1 - z, 0, -z, 1 - z, y] - 2*G[1 - z, 1 - z, 1, 0, y] + 
     2*G[1 - z, 1 - z, -z, 1 - z, y] - 2*G[-z, 0, 1, 0, y] + 
     2*G[-z, 0, 1 - z, 1 - z, y] + 2*G[-z, 1 - z, 0, 1 - z, y] - 
     2*G[-z, 1 - z, 1, 0, y] + 2*G[-z, 1 - z, 1 - z, 0, y] - 
     2*G[-z, 1 - z, -z, 1 - z, y] + 2*G[-z, -z, 0, 1 - z, y] + 
     2*G[-z, -z, 1 - z, 0, y] - 2*G[-z, -z, 1 - z, 1 - z, y] - 
     2*G[-z, -z, -z, 1 - z, y])/(mh2*N*y) + 
   (N*(-1/36*(Pi^2*G[1, y]) - 3*zeta3*G[1, y] + (Pi^2*G[0, z]*G[1, y])/6 + 
      (Pi^2*G[1, z])/36 + 3*zeta3*G[1, z] - G[0, y]*G[1, z] - 
      (Pi^2*G[1, y]*G[1, z])/6 + (Pi^2*G[1 - z, y])/36 + 
      3*zeta3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/6 + 
      (Pi^2*G[1, z]*G[1 - z, y])/6 + G[1, z]*G[-z, y] + G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/6 + (G[1 - z, y]*G[0, 1, z])/6 - 
      (G[-z, y]*G[0, 1, z])/3 - G[0, 1 - z, y] + (G[0, z]*G[0, 1 - z, y])/6 - 
      (G[1, z]*G[0, 1 - z, y])/3 + G[1, 0, y] - (G[0, z]*G[1, 0, y])/6 + 
      (G[1, z]*G[1, 0, y])/6 - (Pi^2*G[1, 0, z])/6 + (G[0, y]*G[1, 0, z])/6 - 
      (G[-z, y]*G[1, 0, z])/6 - G[0, -z, y]*G[1, 0, z] + 
      (Pi^2*G[1, 1, z])/6 - (G[0, y]*G[1, 1, z])/3 + 
      (G[-z, y]*G[1, 1, z])/3 + G[0, -z, y]*G[1, 1, z] - 
      (Pi^2*G[1, 1 - z, y])/6 - G[0, 1, z]*G[1, 1 - z, y] + 
      G[1, 0, z]*G[1, 1 - z, y] - G[1 - z, 0, y] + (G[0, z]*G[1 - z, 0, y])/
       6 - (G[1, z]*G[1 - z, 0, y])/3 + (Pi^2*G[1 - z, 1 - z, y])/6 + 
      G[0, 1, z]*G[1 - z, 1 - z, y] - G[1, 0, z]*G[1 - z, 1 - z, y] + 
      (G[1, z]*G[1 - z, -z, y])/6 + (G[1, z]*G[-z, 0, y])/6 + 
      G[-z, 1 - z, y] - (G[0, z]*G[-z, 1 - z, y])/6 + 
      (G[1, z]*G[-z, 1 - z, y])/3 - (G[1, z]*G[-z, -z, y])/6 + 
      G[1, 0, z]*G[-z, -z, y] - G[1, 1, z]*G[-z, -z, y] - G[0, 0, 1, z]/3 + 
      G[1, y]*G[0, 0, 1, z] - G[1 - z, y]*G[0, 0, 1, z] + 
      G[0, z]*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, -z, y] - G[0, 1, 0, y]/6 - 
      G[0, 1, 0, z]/6 - G[1, y]*G[0, 1, 0, z] + G[1 - z, y]*G[0, 1, 0, z] + 
      G[0, 1, 1, z]/3 - G[0, 1 - z, 1 - z, y]/3 - 
      G[0, z]*G[0, 1 - z, 1 - z, y] + G[1, z]*G[0, 1 - z, -z, y] - 
      G[0, z]*G[0, -z, 1 - z, y] + G[1, z]*G[0, -z, 1 - z, y] + 
      G[1, z]*G[0, -z, -z, y] + G[1, 0, 1, z]/6 - G[1, y]*G[1, 0, 1, z] + 
      G[1 - z, y]*G[1, 0, 1, z] + G[1, 0, 1 - z, y]/6 + 
      G[0, z]*G[1, 0, 1 - z, y] - G[1, z]*G[1, 0, -z, y] + G[1, 1, 0, y]/6 + 
      G[1, y]*G[1, 1, 0, z] - G[1 - z, y]*G[1, 1, 0, z] + 
      G[1, 1 - z, 0, y]/6 - G[1, z]*G[1, 1 - z, -z, y] - 
      G[1 - z, 0, 1 - z, y]/3 - G[0, z]*G[1 - z, 0, 1 - z, y] + 
      G[1, z]*G[1 - z, 0, -z, y] - G[1 - z, 1 - z, 0, y]/3 + 
      G[1, z]*G[1 - z, 1 - z, -z, y] + G[1 - z, -z, 1 - z, y]/6 + 
      G[-z, 0, 1 - z, y]/6 - G[0, z]*G[-z, 0, 1 - z, y] + 
      G[1, z]*G[-z, 0, -z, y] + G[-z, 1 - z, 0, y]/6 + 
      G[-z, 1 - z, 1 - z, y]/3 + G[0, z]*G[-z, 1 - z, 1 - z, y] - 
      G[1, z]*G[-z, 1 - z, -z, y] - G[-z, -z, 1 - z, y]/6 + 
      G[0, z]*G[-z, -z, 1 - z, y] - G[1, z]*G[-z, -z, 1 - z, y] - 
      G[1, z]*G[-z, -z, -z, y] - G[0, 0, -z, 1 - z, y] + 
      G[0, 1 - z, -z, 1 - z, y] + G[0, -z, 1 - z, 1 - z, y] + 
      G[0, -z, -z, 1 - z, y] - G[1, 0, 0, 1, z] + G[1, 0, 1, 0, z] - 
      G[1, 0, -z, 1 - z, y] + G[1, 1, 0, 1, z] - G[1, 1, 1, 0, z] - 
      G[1, 1 - z, -z, 1 - z, y] + G[1 - z, 0, -z, 1 - z, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[-z, 0, -z, 1 - z, y] - 
      G[-z, 1 - z, -z, 1 - z, y] - G[-z, -z, 1 - z, 1 - z, y] - 
      G[-z, -z, -z, 1 - z, y]))/(mh2*z) + 
   (N*z*((Pi^2*G[1 - z, y])/36 + 3*zeta3*G[1 - z, y] - G[0, z]*G[1 - z, y] + 
      (Pi^2*G[1, z]*G[1 - z, y])/6 + G[1, z]*G[-z, y] - 
      (G[1 - z, y]*G[0, 1, z])/6 - (G[1 - z, y]*G[1, 0, z])/3 + 
      (G[-z, y]*G[1, 0, z])/6 + (G[-z, y]*G[1, 1, z])/3 - 
      (Pi^2*G[1 - z, 0, y])/6 + (G[0, z]*G[1 - z, 0, y])/6 - 
      G[0, 1, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1 - z, y])/6 - 
      (G[0, z]*G[1 - z, 1 - z, y])/3 + G[0, 1, z]*G[1 - z, 1 - z, y] + 
      (G[1, z]*G[1 - z, -z, y])/6 - (G[1, z]*G[-z, 0, y])/6 + 
      G[1, 1, z]*G[-z, 0, y] + G[-z, 1 - z, y] + (G[0, z]*G[-z, 1 - z, y])/
       6 + (G[1, z]*G[-z, 1 - z, y])/3 - G[0, 1, z]*G[-z, 1 - z, y] - 
      (G[1, z]*G[-z, -z, y])/6 - G[0, 1, z]*G[-z, -z, y] - 
      G[1, 1, z]*G[-z, -z, y] + G[1 - z, y]*G[0, 0, 1, z] - 
      G[-z, y]*G[0, 1, 1, z] + G[1 - z, y]*G[1, 0, 1, z] - 
      G[-z, y]*G[1, 0, 1, z] - G[1, z]*G[1 - z, 0, -z, y] + 
      G[1, z]*G[1 - z, 1 - z, -z, y] + G[1 - z, -z, 1 - z, y]/6 - 
      G[-z, 0, 1 - z, y]/6 + G[1, z]*G[-z, 0, 1 - z, y] - 
      G[-z, 1 - z, 0, y]/6 + G[1, z]*G[-z, 1 - z, 0, y] + 
      G[-z, 1 - z, 1 - z, y]/3 - G[1, z]*G[-z, 1 - z, -z, y] + 
      G[1, z]*G[-z, -z, 0, y] - G[-z, -z, 1 - z, y]/6 - 
      G[1, z]*G[-z, -z, 1 - z, y] - G[1, z]*G[-z, -z, -z, y] + 
      G[1 - z, 0, 1, 0, y] - G[1 - z, 0, -z, 1 - z, y] - 
      G[1 - z, 1 - z, 1, 0, y] + G[1 - z, 1 - z, -z, 1 - z, y] - 
      G[-z, 0, 1, 0, y] + G[-z, 0, 1 - z, 1 - z, y] + 
      G[-z, 1 - z, 0, 1 - z, y] - G[-z, 1 - z, 1, 0, y] + 
      G[-z, 1 - z, 1 - z, 0, y] - G[-z, 1 - z, -z, 1 - z, y] + 
      G[-z, -z, 0, 1 - z, y] + G[-z, -z, 1 - z, 0, y] - 
      G[-z, -z, 1 - z, 1 - z, y] - G[-z, -z, -z, 1 - z, y]))/(mh2*y^2) + 
   (N*((7*Pi^2)/36 + 3*zeta3 - (Pi^2*G[0, y])/6 - (13*G[0, z])/12 + 
      (G[0, y]*G[0, z])/6 - (Pi^2*G[1, y])/24 - G[1, z]/12 + 
      (Pi^2*G[1, z])/6 - G[1 - z, y]/12 + (5*Pi^2*G[1 - z, y])/24 + 
      (3*zeta3*G[1 - z, y])/2 - (3*G[0, z]*G[1 - z, y])/4 + 
      (Pi^2*G[1, z]*G[1 - z, y])/12 + (19*G[1, z]*G[-z, y])/12 + 
      (5*G[0, 1, z])/6 - G[0, y]*G[0, 1, z] + (G[1 - z, y]*G[0, 1, z])/2 + 
      (G[-z, y]*G[0, 1, z])/4 - G[1, z]*G[0, -z, y] - G[1, 0, y] - 
      (G[0, z]*G[1, 0, y])/4 + (G[1, z]*G[1, 0, y])/4 - G[1, 0, z]/3 - 
      (3*G[1 - z, y]*G[1, 0, z])/4 + (3*G[-z, y]*G[1, 1, z])/4 - 
      (Pi^2*G[1 - z, 0, y])/12 + (G[0, z]*G[1 - z, 0, y])/2 - 
      (G[0, 1, z]*G[1 - z, 0, y])/2 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
      (3*G[0, z]*G[1 - z, 1 - z, y])/4 + (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + 
      (5*G[1, z]*G[1 - z, -z, y])/4 - (G[1, z]*G[-z, 0, y])/4 + 
      (G[1, 1, z]*G[-z, 0, y])/2 + (19*G[-z, 1 - z, y])/12 + 
      (3*G[1, z]*G[-z, 1 - z, y])/4 - (G[0, 1, z]*G[-z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, y])/4 - (G[0, 1, z]*G[-z, -z, y])/2 - 
      (G[1, 1, z]*G[-z, -z, y])/2 + G[0, 0, 1, z] + 
      (G[1 - z, y]*G[0, 0, 1, z])/2 + G[0, 1, 0, y] - 
      (G[-z, y]*G[0, 1, 1, z])/2 - G[0, -z, 1 - z, y] + G[1, 0, 1, z] + 
      (G[1 - z, y]*G[1, 0, 1, z])/2 - (G[-z, y]*G[1, 0, 1, z])/2 + 
      G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 + G[1, 1 - z, 0, y]/4 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 - G[1 - z, 1, 0, y] + 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + (5*G[1 - z, -z, 1 - z, y])/4 - 
      G[-z, 0, 1 - z, y]/4 + (G[1, z]*G[-z, 0, 1 - z, y])/2 - 
      G[-z, 1 - z, 0, y]/4 + (G[1, z]*G[-z, 1 - z, 0, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, y])/4 - (G[1, z]*G[-z, 1 - z, -z, y])/2 + 
      (G[1, z]*G[-z, -z, 0, y])/2 + G[-z, -z, 1 - z, y]/4 - 
      (G[1, z]*G[-z, -z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, -z, y])/2 + 
      G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 0, -z, 1 - z, y]/2 - 
      G[1 - z, 1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
      G[-z, 0, 1, 0, y]/2 + G[-z, 0, 1 - z, 1 - z, y]/2 + 
      G[-z, 1 - z, 0, 1 - z, y]/2 - G[-z, 1 - z, 1, 0, y]/2 + 
      G[-z, 1 - z, 1 - z, 0, y]/2 - G[-z, 1 - z, -z, 1 - z, y]/2 + 
      G[-z, -z, 0, 1 - z, y]/2 + G[-z, -z, 1 - z, 0, y]/2 - 
      G[-z, -z, 1 - z, 1 - z, y]/2 - G[-z, -z, -z, 1 - z, y]/2))/
    (mh2*y*(1 - z)) + (N*((7*Pi^2)/36 + 3*zeta3 - (Pi^2*G[0, y])/6 - 
      (13*G[0, z])/12 + (G[0, y]*G[0, z])/6 - (Pi^2*G[1, y])/24 - 
      G[1, z]/12 + (Pi^2*G[1, z])/6 - G[1 - z, y]/12 + 
      (5*Pi^2*G[1 - z, y])/24 + (3*zeta3*G[1 - z, y])/2 - 
      (3*G[0, z]*G[1 - z, y])/4 + (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      (19*G[1, z]*G[-z, y])/12 + (5*G[0, 1, z])/6 - G[0, y]*G[0, 1, z] + 
      (G[1 - z, y]*G[0, 1, z])/2 + (G[-z, y]*G[0, 1, z])/4 - 
      G[1, z]*G[0, -z, y] - G[1, 0, y] - (G[0, z]*G[1, 0, y])/4 + 
      (G[1, z]*G[1, 0, y])/4 - G[1, 0, z]/3 - (3*G[1 - z, y]*G[1, 0, z])/4 + 
      (3*G[-z, y]*G[1, 1, z])/4 - (Pi^2*G[1 - z, 0, y])/12 + 
      (G[0, z]*G[1 - z, 0, y])/2 - (G[0, 1, z]*G[1 - z, 0, y])/2 + 
      (Pi^2*G[1 - z, 1 - z, y])/12 - (3*G[0, z]*G[1 - z, 1 - z, y])/4 + 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + (5*G[1, z]*G[1 - z, -z, y])/4 - 
      (G[1, z]*G[-z, 0, y])/4 + (G[1, 1, z]*G[-z, 0, y])/2 + 
      (19*G[-z, 1 - z, y])/12 + (3*G[1, z]*G[-z, 1 - z, y])/4 - 
      (G[0, 1, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[-z, -z, y])/4 - 
      (G[0, 1, z]*G[-z, -z, y])/2 - (G[1, 1, z]*G[-z, -z, y])/2 + 
      G[0, 0, 1, z] + (G[1 - z, y]*G[0, 0, 1, z])/2 + G[0, 1, 0, y] - 
      (G[-z, y]*G[0, 1, 1, z])/2 - G[0, -z, 1 - z, y] + G[1, 0, 1, z] + 
      (G[1 - z, y]*G[1, 0, 1, z])/2 - (G[-z, y]*G[1, 0, 1, z])/2 + 
      G[1, 0, 1 - z, y]/4 + G[1, 1, 0, y]/4 + G[1, 1 - z, 0, y]/4 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 - G[1 - z, 1, 0, y] + 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + (5*G[1 - z, -z, 1 - z, y])/4 - 
      G[-z, 0, 1 - z, y]/4 + (G[1, z]*G[-z, 0, 1 - z, y])/2 - 
      G[-z, 1 - z, 0, y]/4 + (G[1, z]*G[-z, 1 - z, 0, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, y])/4 - (G[1, z]*G[-z, 1 - z, -z, y])/2 + 
      (G[1, z]*G[-z, -z, 0, y])/2 + G[-z, -z, 1 - z, y]/4 - 
      (G[1, z]*G[-z, -z, 1 - z, y])/2 - (G[1, z]*G[-z, -z, -z, y])/2 + 
      G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 0, -z, 1 - z, y]/2 - 
      G[1 - z, 1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
      G[-z, 0, 1, 0, y]/2 + G[-z, 0, 1 - z, 1 - z, y]/2 + 
      G[-z, 1 - z, 0, 1 - z, y]/2 - G[-z, 1 - z, 1, 0, y]/2 + 
      G[-z, 1 - z, 1 - z, 0, y]/2 - G[-z, 1 - z, -z, 1 - z, y]/2 + 
      G[-z, -z, 0, 1 - z, y]/2 + G[-z, -z, 1 - z, 0, y]/2 - 
      G[-z, -z, 1 - z, 1 - z, y]/2 - G[-z, -z, -z, 1 - z, y]/2))/
    (mh2*(1 - z)*(1 - y - z)) + 
   (N*((-7*Pi^2)/36 - 3*zeta3 + (Pi^2*G[0, y])/6 + (7*G[0, z])/6 - 
      (G[0, y]*G[0, z])/6 - (7*G[1, z])/6 - (Pi^2*G[1, z])/6 + 
      (G[0, y]*G[1, z])/6 - (7*G[1 - z, y])/6 - (11*Pi^2*G[1 - z, y])/72 - 
      (3*zeta3*G[1 - z, y])/2 + (7*G[0, z]*G[1 - z, y])/6 + 
      (2*G[1, z]*G[1 - z, y])/3 - (Pi^2*G[1, z]*G[1 - z, y])/12 - 
      2*G[1, z]*G[-z, y] - (5*G[0, 1, z])/6 + G[0, y]*G[0, 1, z] + 
      (G[1 - z, y]*G[0, 1, z])/6 + (3*G[-z, y]*G[0, 1, z])/4 + 
      G[0, 1 - z, y]/6 - G[1, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] + 
      G[1, 0, z]/6 + (G[1 - z, y]*G[1, 0, z])/12 + (G[-z, y]*G[1, 0, z])/12 + 
      (2*G[1, 1, z])/3 - G[0, y]*G[1, 1, z] + (11*G[-z, y]*G[1, 1, z])/12 + 
      G[1 - z, 0, y]/6 + (Pi^2*G[1 - z, 0, y])/12 - (G[0, z]*G[1 - z, 0, y])/
       6 - G[1, z]*G[1 - z, 0, y] + (G[0, 1, z]*G[1 - z, 0, y])/2 + 
      (2*G[1 - z, 1 - z, y])/3 - (Pi^2*G[1 - z, 1 - z, y])/12 + 
      (G[0, z]*G[1 - z, 1 - z, y])/12 - (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, -z, y])/12 - (5*G[1, z]*G[-z, 0, y])/6 - 
      (G[1, 1, z]*G[-z, 0, y])/2 - 2*G[-z, 1 - z, y] + 
      (G[0, z]*G[-z, 1 - z, y])/12 + (11*G[1, z]*G[-z, 1 - z, y])/12 + 
      (G[0, 1, z]*G[-z, 1 - z, y])/2 + (2*G[1, z]*G[-z, -z, y])/3 + 
      (G[0, 1, z]*G[-z, -z, y])/2 + (G[1, 1, z]*G[-z, -z, y])/2 - 
      G[0, 0, 1, z] - (G[1 - z, y]*G[0, 0, 1, z])/2 + G[0, 1, 1, z] + 
      (G[-z, y]*G[0, 1, 1, z])/2 - G[0, 1 - z, 1 - z, y] + 
      G[0, -z, 1 - z, y] - (G[1 - z, y]*G[1, 0, 1, z])/2 + 
      (G[-z, y]*G[1, 0, 1, z])/2 - G[1 - z, 0, 1 - z, y] + 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + 2*G[1 - z, 1, 0, y] - 
      G[1 - z, 1 - z, 0, y] - (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + 
      G[1 - z, -z, 1 - z, y]/12 - (5*G[-z, 0, 1 - z, y])/6 - 
      (G[1, z]*G[-z, 0, 1 - z, y])/2 - (5*G[-z, 1 - z, 0, y])/6 - 
      (G[1, z]*G[-z, 1 - z, 0, y])/2 + (11*G[-z, 1 - z, 1 - z, y])/12 + 
      (G[1, z]*G[-z, 1 - z, -z, y])/2 - (G[1, z]*G[-z, -z, 0, y])/2 + 
      (2*G[-z, -z, 1 - z, y])/3 + (G[1, z]*G[-z, -z, 1 - z, y])/2 + 
      (G[1, z]*G[-z, -z, -z, y])/2 - G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 + G[-z, 0, 1, 0, y]/2 - 
      G[-z, 0, 1 - z, 1 - z, y]/2 - G[-z, 1 - z, 0, 1 - z, y]/2 + 
      G[-z, 1 - z, 1, 0, y]/2 - G[-z, 1 - z, 1 - z, 0, y]/2 + 
      G[-z, 1 - z, -z, 1 - z, y]/2 - G[-z, -z, 0, 1 - z, y]/2 - 
      G[-z, -z, 1 - z, 0, y]/2 + G[-z, -z, 1 - z, 1 - z, y]/2 + 
      G[-z, -z, -z, 1 - z, y]/2))/(mh2*y) + 
   ((-7*Pi^2)/9 - 12*zeta3 + (2*Pi^2*G[0, y])/3 + (13*G[0, z])/3 - 
     (2*G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/6 + G[1, z]/3 - 
     (2*Pi^2*G[1, z])/3 + G[1 - z, y]/3 - (5*Pi^2*G[1 - z, y])/6 - 
     6*zeta3*G[1 - z, y] + 3*G[0, z]*G[1 - z, y] - (Pi^2*G[1, z]*G[1 - z, y])/
      3 - (19*G[1, z]*G[-z, y])/3 - (10*G[0, 1, z])/3 + 
     4*G[0, y]*G[0, 1, z] - 2*G[1 - z, y]*G[0, 1, z] - G[-z, y]*G[0, 1, z] + 
     4*G[1, z]*G[0, -z, y] + 4*G[1, 0, y] + G[0, z]*G[1, 0, y] - 
     G[1, z]*G[1, 0, y] + (4*G[1, 0, z])/3 + 3*G[1 - z, y]*G[1, 0, z] - 
     3*G[-z, y]*G[1, 1, z] + (Pi^2*G[1 - z, 0, y])/3 - 
     2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, z]*G[1 - z, 0, y] - 
     (Pi^2*G[1 - z, 1 - z, y])/3 + 3*G[0, z]*G[1 - z, 1 - z, y] - 
     2*G[0, 1, z]*G[1 - z, 1 - z, y] - 5*G[1, z]*G[1 - z, -z, y] + 
     G[1, z]*G[-z, 0, y] - 2*G[1, 1, z]*G[-z, 0, y] - 
     (19*G[-z, 1 - z, y])/3 - 3*G[1, z]*G[-z, 1 - z, y] + 
     2*G[0, 1, z]*G[-z, 1 - z, y] - G[1, z]*G[-z, -z, y] + 
     2*G[0, 1, z]*G[-z, -z, y] + 2*G[1, 1, z]*G[-z, -z, y] - 
     4*G[0, 0, 1, z] - 2*G[1 - z, y]*G[0, 0, 1, z] - 4*G[0, 1, 0, y] + 
     2*G[-z, y]*G[0, 1, 1, z] + 4*G[0, -z, 1 - z, y] - 4*G[1, 0, 1, z] - 
     2*G[1 - z, y]*G[1, 0, 1, z] + 2*G[-z, y]*G[1, 0, 1, z] - 
     G[1, 0, 1 - z, y] - G[1, 1, 0, y] - G[1, 1 - z, 0, y] + 
     2*G[1, z]*G[1 - z, 0, -z, y] + 4*G[1 - z, 1, 0, y] - 
     2*G[1, z]*G[1 - z, 1 - z, -z, y] - 5*G[1 - z, -z, 1 - z, y] + 
     G[-z, 0, 1 - z, y] - 2*G[1, z]*G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] - 
     2*G[1, z]*G[-z, 1 - z, 0, y] - 3*G[-z, 1 - z, 1 - z, y] + 
     2*G[1, z]*G[-z, 1 - z, -z, y] - 2*G[1, z]*G[-z, -z, 0, y] - 
     G[-z, -z, 1 - z, y] + 2*G[1, z]*G[-z, -z, 1 - z, y] + 
     2*G[1, z]*G[-z, -z, -z, y] - 2*G[1 - z, 0, 1, 0, y] + 
     2*G[1 - z, 0, -z, 1 - z, y] + 2*G[1 - z, 1 - z, 1, 0, y] - 
     2*G[1 - z, 1 - z, -z, 1 - z, y] + 2*G[-z, 0, 1, 0, y] - 
     2*G[-z, 0, 1 - z, 1 - z, y] - 2*G[-z, 1 - z, 0, 1 - z, y] + 
     2*G[-z, 1 - z, 1, 0, y] - 2*G[-z, 1 - z, 1 - z, 0, y] + 
     2*G[-z, 1 - z, -z, 1 - z, y] - 2*G[-z, -z, 0, 1 - z, y] - 
     2*G[-z, -z, 1 - z, 0, y] + 2*G[-z, -z, 1 - z, 1 - z, y] + 
     2*G[-z, -z, -z, 1 - z, y])/(mh2*N*y*(1 - z)) + 
   ((-7*Pi^2)/9 - 12*zeta3 + (2*Pi^2*G[0, y])/3 + (13*G[0, z])/3 - 
     (2*G[0, y]*G[0, z])/3 + (Pi^2*G[1, y])/6 + G[1, z]/3 - 
     (2*Pi^2*G[1, z])/3 + G[1 - z, y]/3 - (5*Pi^2*G[1 - z, y])/6 - 
     6*zeta3*G[1 - z, y] + 3*G[0, z]*G[1 - z, y] - (Pi^2*G[1, z]*G[1 - z, y])/
      3 - (19*G[1, z]*G[-z, y])/3 - (10*G[0, 1, z])/3 + 
     4*G[0, y]*G[0, 1, z] - 2*G[1 - z, y]*G[0, 1, z] - G[-z, y]*G[0, 1, z] + 
     4*G[1, z]*G[0, -z, y] + 4*G[1, 0, y] + G[0, z]*G[1, 0, y] - 
     G[1, z]*G[1, 0, y] + (4*G[1, 0, z])/3 + 3*G[1 - z, y]*G[1, 0, z] - 
     3*G[-z, y]*G[1, 1, z] + (Pi^2*G[1 - z, 0, y])/3 - 
     2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, z]*G[1 - z, 0, y] - 
     (Pi^2*G[1 - z, 1 - z, y])/3 + 3*G[0, z]*G[1 - z, 1 - z, y] - 
     2*G[0, 1, z]*G[1 - z, 1 - z, y] - 5*G[1, z]*G[1 - z, -z, y] + 
     G[1, z]*G[-z, 0, y] - 2*G[1, 1, z]*G[-z, 0, y] - 
     (19*G[-z, 1 - z, y])/3 - 3*G[1, z]*G[-z, 1 - z, y] + 
     2*G[0, 1, z]*G[-z, 1 - z, y] - G[1, z]*G[-z, -z, y] + 
     2*G[0, 1, z]*G[-z, -z, y] + 2*G[1, 1, z]*G[-z, -z, y] - 
     4*G[0, 0, 1, z] - 2*G[1 - z, y]*G[0, 0, 1, z] - 4*G[0, 1, 0, y] + 
     2*G[-z, y]*G[0, 1, 1, z] + 4*G[0, -z, 1 - z, y] - 4*G[1, 0, 1, z] - 
     2*G[1 - z, y]*G[1, 0, 1, z] + 2*G[-z, y]*G[1, 0, 1, z] - 
     G[1, 0, 1 - z, y] - G[1, 1, 0, y] - G[1, 1 - z, 0, y] + 
     2*G[1, z]*G[1 - z, 0, -z, y] + 4*G[1 - z, 1, 0, y] - 
     2*G[1, z]*G[1 - z, 1 - z, -z, y] - 5*G[1 - z, -z, 1 - z, y] + 
     G[-z, 0, 1 - z, y] - 2*G[1, z]*G[-z, 0, 1 - z, y] + G[-z, 1 - z, 0, y] - 
     2*G[1, z]*G[-z, 1 - z, 0, y] - 3*G[-z, 1 - z, 1 - z, y] + 
     2*G[1, z]*G[-z, 1 - z, -z, y] - 2*G[1, z]*G[-z, -z, 0, y] - 
     G[-z, -z, 1 - z, y] + 2*G[1, z]*G[-z, -z, 1 - z, y] + 
     2*G[1, z]*G[-z, -z, -z, y] - 2*G[1 - z, 0, 1, 0, y] + 
     2*G[1 - z, 0, -z, 1 - z, y] + 2*G[1 - z, 1 - z, 1, 0, y] - 
     2*G[1 - z, 1 - z, -z, 1 - z, y] + 2*G[-z, 0, 1, 0, y] - 
     2*G[-z, 0, 1 - z, 1 - z, y] - 2*G[-z, 1 - z, 0, 1 - z, y] + 
     2*G[-z, 1 - z, 1, 0, y] - 2*G[-z, 1 - z, 1 - z, 0, y] + 
     2*G[-z, 1 - z, -z, 1 - z, y] - 2*G[-z, -z, 0, 1 - z, y] - 
     2*G[-z, -z, 1 - z, 0, y] + 2*G[-z, -z, 1 - z, 1 - z, y] + 
     2*G[-z, -z, -z, 1 - z, y])/(mh2*N*(1 - z)*(1 - y - z)) + 
   ((Pi^2*G[1, y])/9 + 12*zeta3*G[1, y] - (2*Pi^2*G[0, z]*G[1, y])/3 - 
     (Pi^2*G[1, z])/9 - 12*zeta3*G[1, z] + 4*G[0, y]*G[1, z] + 
     (2*Pi^2*G[1, y]*G[1, z])/3 - (Pi^2*G[1 - z, y])/9 - 
     12*zeta3*G[1 - z, y] + (2*Pi^2*G[0, z]*G[1 - z, y])/3 - 
     (2*Pi^2*G[1, z]*G[1 - z, y])/3 - 4*G[1, z]*G[-z, y] - 4*G[0, 1, z] - 
     (2*G[0, y]*G[0, 1, z])/3 - (2*G[1 - z, y]*G[0, 1, z])/3 + 
     (4*G[-z, y]*G[0, 1, z])/3 + 4*G[0, 1 - z, y] - 
     (2*G[0, z]*G[0, 1 - z, y])/3 + (4*G[1, z]*G[0, 1 - z, y])/3 - 
     4*G[1, 0, y] + (2*G[0, z]*G[1, 0, y])/3 - (2*G[1, z]*G[1, 0, y])/3 + 
     (2*Pi^2*G[1, 0, z])/3 - (2*G[0, y]*G[1, 0, z])/3 + 
     (2*G[-z, y]*G[1, 0, z])/3 + 4*G[0, -z, y]*G[1, 0, z] - 
     (2*Pi^2*G[1, 1, z])/3 + (4*G[0, y]*G[1, 1, z])/3 - 
     (4*G[-z, y]*G[1, 1, z])/3 - 4*G[0, -z, y]*G[1, 1, z] + 
     (2*Pi^2*G[1, 1 - z, y])/3 + 4*G[0, 1, z]*G[1, 1 - z, y] - 
     4*G[1, 0, z]*G[1, 1 - z, y] + 4*G[1 - z, 0, y] - 
     (2*G[0, z]*G[1 - z, 0, y])/3 + (4*G[1, z]*G[1 - z, 0, y])/3 - 
     (2*Pi^2*G[1 - z, 1 - z, y])/3 - 4*G[0, 1, z]*G[1 - z, 1 - z, y] + 
     4*G[1, 0, z]*G[1 - z, 1 - z, y] - (2*G[1, z]*G[1 - z, -z, y])/3 - 
     (2*G[1, z]*G[-z, 0, y])/3 - 4*G[-z, 1 - z, y] + 
     (2*G[0, z]*G[-z, 1 - z, y])/3 - (4*G[1, z]*G[-z, 1 - z, y])/3 + 
     (2*G[1, z]*G[-z, -z, y])/3 - 4*G[1, 0, z]*G[-z, -z, y] + 
     4*G[1, 1, z]*G[-z, -z, y] + (4*G[0, 0, 1, z])/3 - 
     4*G[1, y]*G[0, 0, 1, z] + 4*G[1 - z, y]*G[0, 0, 1, z] - 
     4*G[0, z]*G[0, 0, 1 - z, y] + 4*G[1, z]*G[0, 0, -z, y] + 
     (2*G[0, 1, 0, y])/3 + (2*G[0, 1, 0, z])/3 + 4*G[1, y]*G[0, 1, 0, z] - 
     4*G[1 - z, y]*G[0, 1, 0, z] - (4*G[0, 1, 1, z])/3 + 
     (4*G[0, 1 - z, 1 - z, y])/3 + 4*G[0, z]*G[0, 1 - z, 1 - z, y] - 
     4*G[1, z]*G[0, 1 - z, -z, y] + 4*G[0, z]*G[0, -z, 1 - z, y] - 
     4*G[1, z]*G[0, -z, 1 - z, y] - 4*G[1, z]*G[0, -z, -z, y] - 
     (2*G[1, 0, 1, z])/3 + 4*G[1, y]*G[1, 0, 1, z] - 
     4*G[1 - z, y]*G[1, 0, 1, z] - (2*G[1, 0, 1 - z, y])/3 - 
     4*G[0, z]*G[1, 0, 1 - z, y] + 4*G[1, z]*G[1, 0, -z, y] - 
     (2*G[1, 1, 0, y])/3 - 4*G[1, y]*G[1, 1, 0, z] + 
     4*G[1 - z, y]*G[1, 1, 0, z] - (2*G[1, 1 - z, 0, y])/3 + 
     4*G[1, z]*G[1, 1 - z, -z, y] + (4*G[1 - z, 0, 1 - z, y])/3 + 
     4*G[0, z]*G[1 - z, 0, 1 - z, y] - 4*G[1, z]*G[1 - z, 0, -z, y] + 
     (4*G[1 - z, 1 - z, 0, y])/3 - 4*G[1, z]*G[1 - z, 1 - z, -z, y] - 
     (2*G[1 - z, -z, 1 - z, y])/3 - (2*G[-z, 0, 1 - z, y])/3 + 
     4*G[0, z]*G[-z, 0, 1 - z, y] - 4*G[1, z]*G[-z, 0, -z, y] - 
     (2*G[-z, 1 - z, 0, y])/3 - (4*G[-z, 1 - z, 1 - z, y])/3 - 
     4*G[0, z]*G[-z, 1 - z, 1 - z, y] + 4*G[1, z]*G[-z, 1 - z, -z, y] + 
     (2*G[-z, -z, 1 - z, y])/3 - 4*G[0, z]*G[-z, -z, 1 - z, y] + 
     4*G[1, z]*G[-z, -z, 1 - z, y] + 4*G[1, z]*G[-z, -z, -z, y] + 
     4*G[0, 0, -z, 1 - z, y] - 4*G[0, 1 - z, -z, 1 - z, y] - 
     4*G[0, -z, 1 - z, 1 - z, y] - 4*G[0, -z, -z, 1 - z, y] + 
     4*G[1, 0, 0, 1, z] - 4*G[1, 0, 1, 0, z] + 4*G[1, 0, -z, 1 - z, y] - 
     4*G[1, 1, 0, 1, z] + 4*G[1, 1, 1, 0, z] + 4*G[1, 1 - z, -z, 1 - z, y] - 
     4*G[1 - z, 0, -z, 1 - z, y] - 4*G[1 - z, 1 - z, -z, 1 - z, y] - 
     4*G[-z, 0, -z, 1 - z, y] + 4*G[-z, 1 - z, -z, 1 - z, y] + 
     4*G[-z, -z, 1 - z, 1 - z, y] + 4*G[-z, -z, -z, 1 - z, y])/(mh2*N*z) + 
   (z*(-1/9*(Pi^2*G[1 - z, y]) - 12*zeta3*G[1 - z, y] + 
      4*G[0, z]*G[1 - z, y] - (2*Pi^2*G[1, z]*G[1 - z, y])/3 - 
      4*G[1, z]*G[-z, y] + (2*G[1 - z, y]*G[0, 1, z])/3 + 
      (4*G[1 - z, y]*G[1, 0, z])/3 - (2*G[-z, y]*G[1, 0, z])/3 - 
      (4*G[-z, y]*G[1, 1, z])/3 + (2*Pi^2*G[1 - z, 0, y])/3 - 
      (2*G[0, z]*G[1 - z, 0, y])/3 + 4*G[0, 1, z]*G[1 - z, 0, y] - 
      (2*Pi^2*G[1 - z, 1 - z, y])/3 + (4*G[0, z]*G[1 - z, 1 - z, y])/3 - 
      4*G[0, 1, z]*G[1 - z, 1 - z, y] - (2*G[1, z]*G[1 - z, -z, y])/3 + 
      (2*G[1, z]*G[-z, 0, y])/3 - 4*G[1, 1, z]*G[-z, 0, y] - 
      4*G[-z, 1 - z, y] - (2*G[0, z]*G[-z, 1 - z, y])/3 - 
      (4*G[1, z]*G[-z, 1 - z, y])/3 + 4*G[0, 1, z]*G[-z, 1 - z, y] + 
      (2*G[1, z]*G[-z, -z, y])/3 + 4*G[0, 1, z]*G[-z, -z, y] + 
      4*G[1, 1, z]*G[-z, -z, y] - 4*G[1 - z, y]*G[0, 0, 1, z] + 
      4*G[-z, y]*G[0, 1, 1, z] - 4*G[1 - z, y]*G[1, 0, 1, z] + 
      4*G[-z, y]*G[1, 0, 1, z] + 4*G[1, z]*G[1 - z, 0, -z, y] - 
      4*G[1, z]*G[1 - z, 1 - z, -z, y] - (2*G[1 - z, -z, 1 - z, y])/3 + 
      (2*G[-z, 0, 1 - z, y])/3 - 4*G[1, z]*G[-z, 0, 1 - z, y] + 
      (2*G[-z, 1 - z, 0, y])/3 - 4*G[1, z]*G[-z, 1 - z, 0, y] - 
      (4*G[-z, 1 - z, 1 - z, y])/3 + 4*G[1, z]*G[-z, 1 - z, -z, y] - 
      4*G[1, z]*G[-z, -z, 0, y] + (2*G[-z, -z, 1 - z, y])/3 + 
      4*G[1, z]*G[-z, -z, 1 - z, y] + 4*G[1, z]*G[-z, -z, -z, y] - 
      4*G[1 - z, 0, 1, 0, y] + 4*G[1 - z, 0, -z, 1 - z, y] + 
      4*G[1 - z, 1 - z, 1, 0, y] - 4*G[1 - z, 1 - z, -z, 1 - z, y] + 
      4*G[-z, 0, 1, 0, y] - 4*G[-z, 0, 1 - z, 1 - z, y] - 
      4*G[-z, 1 - z, 0, 1 - z, y] + 4*G[-z, 1 - z, 1, 0, y] - 
      4*G[-z, 1 - z, 1 - z, 0, y] + 4*G[-z, 1 - z, -z, 1 - z, y] - 
      4*G[-z, -z, 0, 1 - z, y] - 4*G[-z, -z, 1 - z, 0, y] + 
      4*G[-z, -z, 1 - z, 1 - z, y] + 4*G[-z, -z, -z, 1 - z, y]))/(mh2*N*y^2)}


==> anc/Mathematica/Fj_tr.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{F[1, 0] -> 0, F[2, 0] -> -2/(mh2^2*y*(1 - z)) - 
   2/(mh2^2*(1 - z)*(1 - y - z)) - 2/(mh2^2*(1 - y - z)*z), 
 F[3, 0] -> -(1/(mh2*y)) + 1/(mh2*z), 
 F[4, 0] -> -(1/(mh2*y*(1 - z))) - 1/(mh2*(1 - z)*(1 - y - z)) + 1/(mh2*z), 
 F[5, 0] -> -(1/(mh2*y)) + 1/(mh2*(1 - y - z)*z), 
 F[6, 0] -> 1/(mh2*y) + 1/(mh2*y*(1 - z)) + 1/(mh2*(1 - z)*(1 - y - z))}


==> anc/Mathematica/Gj_1l.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[1, 1, "NS"] -> (Nf*((I/6)*Pi - G[0, y]/12 - G[0, z]/12))/(mh2^3*y*z^2) + 
   (Nf*((-1/6*I)*Pi + G[0, y]/12 + G[0, z]/12))/(mh2^3*y*(1 - z)^2) + 
   (Nf*((-1/6*I)*Pi + G[0, y]/12 + G[0, z]/12))/(mh2^3*y^2*(1 - z)) + 
   (Nf*((-1/6*I)*Pi + G[0, y]/12 + G[0, z]/12))/
    (mh2^3*(1 - z)^2*(1 - y - z)) + 
   (Nf*((-1/6*I)*Pi + G[0, y]/12 + G[0, z]/12))/(mh2^3*y^2*z) + 
   (Nf*((-1/2*I)*Pi + G[0, y]/4 + G[0, z]/4))/(mh2^3*y*(1 - z)) + 
   (Nf*((-1/2*I)*Pi + G[0, y]/4 + G[0, z]/4))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (Nf*((-1/2*I)*Pi + G[0, y]/4 + G[0, z]/4))/(mh2^3*y*z) + 
   (Nf*((-1/2*I)*Pi + G[0, y]/4 + G[0, z]/4))/(mh2^3*(1 - y - z)*z) + 
   (-3*G[1, z] - 3*G[1 - z, y])/(mh2^3*N*z^3*(y + z)) + 
   ((-3*G[1, z])/2 - (3*G[1 - z, y])/2)/(mh2^3*N*y^2*z^2) + 
   (-G[1, z] - G[1 - z, y])/(mh2^3*N*z^2*(y + z)) + 
   (e*Nf*((7*Pi^2)/24 + (I/4)*Pi*G[0, y] + (I/4)*Pi*G[0, z] - G[0, 0, y]/4 - 
      G[0, 0, z]/4))/(mh2^3*y*(1 - z)) + 
   (e*Nf*((7*Pi^2)/24 + (I/4)*Pi*G[0, y] + (I/4)*Pi*G[0, z] - G[0, 0, y]/4 - 
      G[0, 0, z]/4))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e*Nf*((7*Pi^2)/24 + (I/4)*Pi*G[0, y] + (I/4)*Pi*G[0, z] - G[0, 0, y]/4 - 
      G[0, 0, z]/4))/(mh2^3*y*z) + 
   (e*Nf*((7*Pi^2)/24 + (I/4)*Pi*G[0, y] + (I/4)*Pi*G[0, z] - G[0, 0, y]/4 - 
      G[0, 0, z]/4))/(mh2^3*(1 - y - z)*z) + 
   (e*Nf*((7*Pi^2)/72 + (I/12)*Pi*G[0, y] + (I/12)*Pi*G[0, z] - 
      G[0, 0, y]/12 - G[0, 0, z]/12))/(mh2^3*y*(1 - z)^2) + 
   (e*Nf*((7*Pi^2)/72 + (I/12)*Pi*G[0, y] + (I/12)*Pi*G[0, z] - 
      G[0, 0, y]/12 - G[0, 0, z]/12))/(mh2^3*y^2*(1 - z)) + 
   (e*Nf*((7*Pi^2)/72 + (I/12)*Pi*G[0, y] + (I/12)*Pi*G[0, z] - 
      G[0, 0, y]/12 - G[0, 0, z]/12))/(mh2^3*(1 - z)^2*(1 - y - z)) + 
   (e*Nf*((7*Pi^2)/72 + (I/12)*Pi*G[0, y] + (I/12)*Pi*G[0, z] - 
      G[0, 0, y]/12 - G[0, 0, z]/12))/(mh2^3*y^2*z) + 
   (e*Nf*((-7*Pi^2)/72 - (I/12)*Pi*G[0, y] - (I/12)*Pi*G[0, z] + 
      G[0, 0, y]/12 + G[0, 0, z]/12))/(mh2^3*y*z^2) + 
   (N*(7/4 - ((11*I)/12)*Pi + Pi^2/12 + (5*G[0, y])/6 + (5*G[0, z])/6 + 
      (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - G[1, 0, z]/2))/(mh2^3*y*z^2) + 
   (N*(-7/4 + ((11*I)/12)*Pi - Pi^2/12 - (5*G[0, y])/6 - (5*G[0, z])/6 - 
      (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + G[1, 0, z]/2))/
    (mh2^3*y^2*(1 - z)) + (N*(-7/4 + ((11*I)/12)*Pi - Pi^2/12 - 
      (5*G[0, y])/6 - (5*G[0, z])/6 - (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + 
      G[1, 0, z]/2))/(mh2^3*y^2*z) + 
   (N*(-7/4 + ((11*I)/12)*Pi - Pi^2/12 - (5*G[0, y])/6 - G[0, z]/12 - 
      (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + G[1, 0, z]/2))/
    (mh2^3*(1 - z)^2*(1 - y - z)) + 
   (N*(-7/4 + ((11*I)/12)*Pi - Pi^2/12 - (5*G[0, y])/6 + (11*G[0, z])/12 - 
      (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + G[1, 0, z]/2))/
    (mh2^3*y*(1 - z)^2) + (N*(-21/4 + ((11*I)/4)*Pi - Pi^2/4 - G[0, y]/4 - 
      (5*G[0, z])/2 - (3*G[0, y]*G[0, z])/2 + (3*G[1, 0, y])/2 + 
      (3*G[1, 0, z])/2))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (N*(-21/4 + ((11*I)/4)*Pi - Pi^2/4 - G[0, y]/4 - (5*G[0, z])/2 - 
      (3*G[0, y]*G[0, z])/2 + (3*G[1, 0, y])/2 + (3*G[1, 0, z])/2))/
    (mh2^3*(1 - y - z)*z) + (N*(-17/4 + ((11*I)/4)*Pi - Pi^2/4 - G[0, y]/4 - 
      (3*G[0, z])/4 - (3*G[0, y]*G[0, z])/2 + (3*G[1, 0, y])/2 + 
      (3*G[1, 0, z])/2))/(mh2^3*y*(1 - z)) + 
   (N*(-17/4 + ((11*I)/4)*Pi - Pi^2/4 - G[0, y]/4 - (3*G[0, z])/4 - 
      (3*G[0, y]*G[0, z])/2 + (3*G[1, 0, y])/2 + (3*G[1, 0, z])/2))/
    (mh2^3*y*z) + (9/4 - (3*G[0, z])/2 + (3*G[1, z])/4 + 
     (G[0, y]*G[1, z])/2 + (3*G[1 - z, y])/4 - (G[0, z]*G[1 - z, y])/2 - 
     G[0, 1, z]/2 + G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2)/
    (mh2^3*N*y^2*z) + (e*(-4*G[1, z] - I*Pi*G[1, z] - 4*G[1 - z, y] - 
      I*Pi*G[1 - z, y] + G[1, z]*G[1 - z, y] + G[1, 1, z] + 
      G[1 - z, 1 - z, y]))/(mh2^3*N*z^2*(y + z)) + 
   (e*(-6*G[1, z] - ((3*I)/2)*Pi*G[1, z] - 6*G[1 - z, y] - 
      ((3*I)/2)*Pi*G[1 - z, y] + (3*G[1, z]*G[1 - z, y])/2 + 
      (3*G[1, 1, z])/2 + (3*G[1 - z, 1 - z, y])/2))/(mh2^3*N*y^2*z^2) + 
   (e*(-12*G[1, z] - (3*I)*Pi*G[1, z] - 12*G[1 - z, y] - 
      (3*I)*Pi*G[1 - z, y] + 3*G[1, z]*G[1 - z, y] + 3*G[1, 1, z] + 
      3*G[1 - z, 1 - z, y]))/(mh2^3*N*z^3*(y + z)) + 
   (27/4 - (3*G[0, y])/4 + (9*G[1, z])/4 + (9*G[1 - z, y])/4 + 
     (3*G[0, z]*G[1 - z, y])/2 - (3*G[1, z]*G[-z, y])/2 - 
     (3*G[-z, 1 - z, y])/2)/(mh2^3*N*(1 - z)*(1 - y - z)) + 
   (27/4 - (3*G[0, y])/4 + (9*G[1, z])/4 + (9*G[1 - z, y])/4 + 
     (3*G[0, z]*G[1 - z, y])/2 - (3*G[1, z]*G[-z, y])/2 - 
     (3*G[-z, 1 - z, y])/2)/(mh2^3*N*(1 - y - z)*z) + 
   (23/4 - (3*G[0, y])/4 - (7*G[0, z])/4 + (9*G[1, z])/4 + 
     (9*G[1 - z, y])/4 + (3*G[0, z]*G[1 - z, y])/2 - (3*G[1, z]*G[-z, y])/2 - 
     (3*G[-z, 1 - z, y])/2)/(mh2^3*N*y*(1 - z)) + 
   (23/4 - (3*G[0, y])/4 - (7*G[0, z])/4 + (9*G[1, z])/4 + 
     (9*G[1 - z, y])/4 + (3*G[0, z]*G[1 - z, y])/2 - (3*G[1, z]*G[-z, y])/2 - 
     (3*G[-z, 1 - z, y])/2)/(mh2^3*N*y*z) + 
   (3*G[1, z] + (3*G[0, y]*G[1, z])/2 + 3*G[1 - z, y] - 
     (3*G[1, z]*G[-z, y])/2 - (3*G[0, 1, z])/2 + (3*G[0, 1 - z, y])/2 - 
     (3*G[1, 0, y])/2 + (3*G[1 - z, 0, y])/2 - (3*G[-z, 1 - z, y])/2)/
    (mh2^3*N*y*z^3) + (9/4 - (3*G[0, z])/2 + (3*G[1, z])/4 + 
     (G[0, y]*G[1, z])/2 + (3*G[1 - z, y])/4 - (G[1, z]*G[-z, y])/2 - 
     G[0, 1, z]/2 + G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2 - 
     G[-z, 1 - z, y]/2)/(mh2^3*N*y^2*(1 - z)) + 
   (9/4 - (5*G[0, z])/4 + (3*G[1, z])/4 + (G[0, y]*G[1, z])/2 + 
     (3*G[1 - z, y])/4 - (G[1, z]*G[-z, y])/2 - G[0, 1, z]/2 + 
     G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2 - G[-z, 1 - z, y]/2)/
    (mh2^3*N*y*(1 - z)^2) + (9/4 - G[0, z]/4 + (3*G[1, z])/4 + 
     (G[0, y]*G[1, z])/2 + (3*G[1 - z, y])/4 - (G[1, z]*G[-z, y])/2 - 
     G[0, 1, z]/2 + G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2 - 
     G[-z, 1 - z, y]/2)/(mh2^3*N*(1 - z)^2*(1 - y - z)) + 
   ((-3*G[0, z]*G[1 - z, y])/2 + (3*G[1, z]*G[-z, y])/2 + 
     (3*G[-z, 1 - z, y])/2)/(mh2^3*N*y^3*z) + 
   ((-3*G[0, y]*G[1, z])/2 + (3*G[1, z]*G[-z, y])/2 + (3*G[0, 1, z])/2 - 
     (3*G[0, 1 - z, y])/2 + (3*G[1, 0, y])/2 - (3*G[1 - z, 0, y])/2 + 
     (3*G[-z, 1 - z, y])/2)/(mh2^3*N*z^3) + 
   (-9/4 + (3*G[0, y])/2 - (5*G[1, z])/4 - 2*G[0, y]*G[1, z] - 
     (5*G[1 - z, y])/4 - (G[0, z]*G[1 - z, y])/2 + (5*G[1, z]*G[-z, y])/2 + 
     2*G[0, 1, z] - 2*G[0, 1 - z, y] + 2*G[1, 0, y] - 2*G[1 - z, 0, y] + 
     (5*G[-z, 1 - z, y])/2)/(mh2^3*N*y*z^2) + 
   (e^2*Nf*((-1/24*I)*Pi^3 - zeta3/18 + (7*Pi^2*G[0, y])/144 + 
      (7*Pi^2*G[0, z])/144 + (I/12)*Pi*G[0, 0, y] + (I/12)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/12 - G[0, 0, 0, z]/12))/(mh2^3*y*z^2) + 
   (e^2*Nf*((I/24)*Pi^3 + zeta3/18 - (7*Pi^2*G[0, y])/144 - 
      (7*Pi^2*G[0, z])/144 - (I/12)*Pi*G[0, 0, y] - (I/12)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/12 + G[0, 0, 0, z]/12))/(mh2^3*y*(1 - z)^2) + 
   (e^2*Nf*((I/24)*Pi^3 + zeta3/18 - (7*Pi^2*G[0, y])/144 - 
      (7*Pi^2*G[0, z])/144 - (I/12)*Pi*G[0, 0, y] - (I/12)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/12 + G[0, 0, 0, z]/12))/(mh2^3*y^2*(1 - z)) + 
   (e^2*Nf*((I/24)*Pi^3 + zeta3/18 - (7*Pi^2*G[0, y])/144 - 
      (7*Pi^2*G[0, z])/144 - (I/12)*Pi*G[0, 0, y] - (I/12)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/12 + G[0, 0, 0, z]/12))/(mh2^3*(1 - z)^2*(1 - y - z)) + 
   (e^2*Nf*((I/24)*Pi^3 + zeta3/18 - (7*Pi^2*G[0, y])/144 - 
      (7*Pi^2*G[0, z])/144 - (I/12)*Pi*G[0, 0, y] - (I/12)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/12 + G[0, 0, 0, z]/12))/(mh2^3*y^2*z) + 
   (e^2*Nf*((I/8)*Pi^3 + zeta3/6 - (7*Pi^2*G[0, y])/48 - 
      (7*Pi^2*G[0, z])/48 - (I/4)*Pi*G[0, 0, y] - (I/4)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/4 + G[0, 0, 0, z]/4))/(mh2^3*y*(1 - z)) + 
   (e^2*Nf*((I/8)*Pi^3 + zeta3/6 - (7*Pi^2*G[0, y])/48 - 
      (7*Pi^2*G[0, z])/48 - (I/4)*Pi*G[0, 0, y] - (I/4)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/4 + G[0, 0, 0, z]/4))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e^2*Nf*((I/8)*Pi^3 + zeta3/6 - (7*Pi^2*G[0, y])/48 - 
      (7*Pi^2*G[0, z])/48 - (I/4)*Pi*G[0, 0, y] - (I/4)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/4 + G[0, 0, 0, z]/4))/(mh2^3*y*z) + 
   (e^2*Nf*((I/8)*Pi^3 + zeta3/6 - (7*Pi^2*G[0, y])/48 - 
      (7*Pi^2*G[0, z])/48 - (I/4)*Pi*G[0, 0, y] - (I/4)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/4 + G[0, 0, 0, z]/4))/(mh2^3*(1 - y - z)*z) + 
   (e*N*(1 + ((3*I)/4)*Pi + (77*Pi^2)/144 + (I/12)*Pi^3 - 2*zeta3 + 
      ((5*I)/6)*Pi*G[0, y] - (Pi^2*G[0, y])/12 + G[0, z]/4 + 
      ((5*I)/6)*Pi*G[0, z] - (Pi^2*G[0, z])/12 + (I/2)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 - (5*G[0, 0, y])/6 - 
      (G[0, z]*G[0, 0, y])/2 - (5*G[0, 0, z])/6 - (G[0, y]*G[0, 0, z])/2 - 
      (I/2)*Pi*G[1, 0, y] - (I/2)*Pi*G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 0, z])/2 + (G[0, z]*G[1 - z, 0, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + G[1, 0, 0, y]/2 + G[1, 0, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2^3*y*z^2) + 
   (e*N*(-1 - ((3*I)/4)*Pi - (77*Pi^2)/144 - (I/12)*Pi^3 + 2*zeta3 - 
      G[0, y]/4 - ((5*I)/6)*Pi*G[0, y] + (Pi^2*G[0, y])/12 + 5*G[0, z] + 
      ((11*I)/12)*Pi*G[0, z] + (Pi^2*G[0, z])/12 - (I/2)*Pi*G[0, y]*G[0, z] - 
      (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 + (5*G[0, 0, y])/6 + 
      (G[0, z]*G[0, 0, y])/2 - (11*G[0, 0, z])/12 + (G[0, y]*G[0, 0, z])/2 + 
      (I/2)*Pi*G[1, 0, y] + (I/2)*Pi*G[1, 0, z] - (G[0, y]*G[1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[0, z]*G[1 - z, 0, y])/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2^3*y*(1 - z)^2) + 
   (e*N*(-1 - ((3*I)/4)*Pi - (77*Pi^2)/144 - (I/12)*Pi^3 + 2*zeta3 - 
      G[0, y]/4 - ((5*I)/6)*Pi*G[0, y] + (Pi^2*G[0, y])/12 + G[0, z] - 
      (I/12)*Pi*G[0, z] + (Pi^2*G[0, z])/12 - (I/2)*Pi*G[0, y]*G[0, z] - 
      (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 + (5*G[0, 0, y])/6 + 
      (G[0, z]*G[0, 0, y])/2 + G[0, 0, z]/12 + (G[0, y]*G[0, 0, z])/2 + 
      (I/2)*Pi*G[1, 0, y] + (I/2)*Pi*G[1, 0, z] - (G[0, y]*G[1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[0, z]*G[1 - z, 0, y])/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2^3*(1 - z)^2*(1 - y - z)) + 
   (e*N*(-1 - ((3*I)/4)*Pi - (77*Pi^2)/144 - (I/12)*Pi^3 + 2*zeta3 - 
      G[0, y]/4 - ((5*I)/6)*Pi*G[0, y] + (Pi^2*G[0, y])/12 - 
      ((5*I)/6)*Pi*G[0, z] + (Pi^2*G[0, z])/12 - (I/2)*Pi*G[0, y]*G[0, z] - 
      (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 + (5*G[0, 0, y])/6 + 
      (G[0, z]*G[0, 0, y])/2 + (5*G[0, 0, z])/6 + (G[0, y]*G[0, 0, z])/2 + 
      (I/2)*Pi*G[1, 0, y] + (I/2)*Pi*G[1, 0, z] - (G[0, y]*G[1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[0, z]*G[1 - z, 0, y])/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2^3*y^2*(1 - z)) + 
   (e*N*(-1 - ((3*I)/4)*Pi - (77*Pi^2)/144 - (I/12)*Pi^3 + 2*zeta3 - 
      G[0, y]/4 - ((5*I)/6)*Pi*G[0, y] + (Pi^2*G[0, y])/12 - 
      ((5*I)/6)*Pi*G[0, z] + (Pi^2*G[0, z])/12 - (I/2)*Pi*G[0, y]*G[0, z] - 
      (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 + (5*G[0, 0, y])/6 + 
      (G[0, z]*G[0, 0, y])/2 + (5*G[0, 0, z])/6 + (G[0, y]*G[0, 0, z])/2 + 
      (I/2)*Pi*G[1, 0, y] + (I/2)*Pi*G[1, 0, z] - (G[0, y]*G[1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[0, z]*G[1 - z, 0, y])/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2^3*y^2*z) + 
   (e*N*(1 - ((5*I)/4)*Pi - (109*Pi^2)/48 - (I/4)*Pi^3 + 6*zeta3 + 
      3*G[0, y] - (I/4)*Pi*G[0, y] + (Pi^2*G[0, y])/4 + (13*G[0, z])/4 - 
      ((3*I)/4)*Pi*G[0, z] + (Pi^2*G[0, z])/4 - 4*G[0, y]*G[0, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, z])/4 - 
      (Pi^2*G[1 - z, y])/4 + G[0, 0, y]/4 + (3*G[0, z]*G[0, 0, y])/2 + 
      (3*G[0, 0, z])/4 + (3*G[0, y]*G[0, 0, z])/2 + 4*G[1, 0, y] + 
      ((3*I)/2)*Pi*G[1, 0, y] + 4*G[1, 0, z] + ((3*I)/2)*Pi*G[1, 0, z] - 
      (3*G[0, y]*G[1, 0, z])/2 + (3*G[1 - z, y]*G[1, 0, z])/2 - 
      (3*G[0, z]*G[1 - z, 0, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 0, z])/2 - (3*G[1, 0, 0, y])/2 - (3*G[1, 0, 0, z])/2 + 
      (3*G[1, 1, 0, z])/2 + (3*G[1 - z, 1, 0, y])/2))/(mh2^3*y*(1 - z)) + 
   (e*N*(1 - ((5*I)/4)*Pi - (109*Pi^2)/48 - (I/4)*Pi^3 + 6*zeta3 + 
      3*G[0, y] - (I/4)*Pi*G[0, y] + (Pi^2*G[0, y])/4 + (13*G[0, z])/4 - 
      ((3*I)/4)*Pi*G[0, z] + (Pi^2*G[0, z])/4 - 4*G[0, y]*G[0, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, z])/4 - 
      (Pi^2*G[1 - z, y])/4 + G[0, 0, y]/4 + (3*G[0, z]*G[0, 0, y])/2 + 
      (3*G[0, 0, z])/4 + (3*G[0, y]*G[0, 0, z])/2 + 4*G[1, 0, y] + 
      ((3*I)/2)*Pi*G[1, 0, y] + 4*G[1, 0, z] + ((3*I)/2)*Pi*G[1, 0, z] - 
      (3*G[0, y]*G[1, 0, z])/2 + (3*G[1 - z, y]*G[1, 0, z])/2 - 
      (3*G[0, z]*G[1 - z, 0, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 0, z])/2 - (3*G[1, 0, 0, y])/2 - (3*G[1, 0, 0, z])/2 + 
      (3*G[1, 1, 0, z])/2 + (3*G[1 - z, 1, 0, y])/2))/(mh2^3*y*z) + 
   (e*N*(-3 - ((9*I)/4)*Pi - (109*Pi^2)/48 - (I/4)*Pi^3 + 6*zeta3 + 
      3*G[0, y] - (I/4)*Pi*G[0, y] + (Pi^2*G[0, y])/4 - (3*G[0, z])/4 - 
      ((5*I)/2)*Pi*G[0, z] + (Pi^2*G[0, z])/4 - 4*G[0, y]*G[0, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, z])/4 - 
      (Pi^2*G[1 - z, y])/4 + G[0, 0, y]/4 + (3*G[0, z]*G[0, 0, y])/2 + 
      (5*G[0, 0, z])/2 + (3*G[0, y]*G[0, 0, z])/2 + 4*G[1, 0, y] + 
      ((3*I)/2)*Pi*G[1, 0, y] + 4*G[1, 0, z] + ((3*I)/2)*Pi*G[1, 0, z] - 
      (3*G[0, y]*G[1, 0, z])/2 + (3*G[1 - z, y]*G[1, 0, z])/2 - 
      (3*G[0, z]*G[1 - z, 0, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 0, z])/2 - (3*G[1, 0, 0, y])/2 - (3*G[1, 0, 0, z])/2 + 
      (3*G[1, 1, 0, z])/2 + (3*G[1 - z, 1, 0, y])/2))/
    (mh2^3*(1 - z)*(1 - y - z)) + 
   (e*N*(-3 - ((9*I)/4)*Pi - (109*Pi^2)/48 - (I/4)*Pi^3 + 6*zeta3 + 
      3*G[0, y] - (I/4)*Pi*G[0, y] + (Pi^2*G[0, y])/4 - (3*G[0, z])/4 - 
      ((5*I)/2)*Pi*G[0, z] + (Pi^2*G[0, z])/4 - 4*G[0, y]*G[0, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, z])/4 - 
      (Pi^2*G[1 - z, y])/4 + G[0, 0, y]/4 + (3*G[0, z]*G[0, 0, y])/2 + 
      (5*G[0, 0, z])/2 + (3*G[0, y]*G[0, 0, z])/2 + 4*G[1, 0, y] + 
      ((3*I)/2)*Pi*G[1, 0, y] + 4*G[1, 0, z] + ((3*I)/2)*Pi*G[1, 0, z] - 
      (3*G[0, y]*G[1, 0, z])/2 + (3*G[1 - z, y]*G[1, 0, z])/2 - 
      (3*G[0, z]*G[1 - z, 0, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 0, z])/2 - (3*G[1, 0, 0, y])/2 - (3*G[1, 0, 0, z])/2 + 
      (3*G[1, 1, 0, z])/2 + (3*G[1 - z, 1, 0, y])/2))/(mh2^3*(1 - y - z)*z) + 
   (e*(2 + ((5*I)/4)*Pi - zeta3 - G[0, y]/4 - 6*G[0, z] - 
      ((3*I)/2)*Pi*G[0, z] + ((3*I)/4)*Pi*G[1, z] + 
      (I/2)*Pi*G[0, y]*G[1, z] + ((3*I)/4)*Pi*G[1 - z, y] - 
      2*G[0, z]*G[1 - z, y] - (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      (3*G[1, z]*G[1 - z, y])/4 + 2*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/2 + (3*G[0, 0, z])/2 + (G[1 - z, y]*G[0, 0, z])/
       2 - (I/2)*Pi*G[0, 1, z] + (G[0, y]*G[0, 1, z])/2 + 
      (G[1 - z, y]*G[0, 1, z])/2 + (I/2)*Pi*G[0, 1 - z, y] - 
      (G[0, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, y])/2 + 
      G[1, z]*G[0, -z, y] - (I/2)*Pi*G[1, 0, y] - (3*G[1, 1, z])/4 - 
      (G[0, y]*G[1, 1, z])/2 + (I/2)*Pi*G[1 - z, 0, y] - 
      (G[1, z]*G[1 - z, 0, y])/2 - (3*G[1 - z, 1 - z, y])/4 + 
      (G[0, z]*G[1 - z, 1 - z, y])/2 + 2*G[-z, 1 - z, y] - G[0, 0, 1, z]/2 - 
      G[0, 0, 1 - z, y]/2 + G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - 
      G[0, 1 - z, 0, y]/2 - G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y] + 
      G[1, 0, 0, y]/2 + G[1, 0, 1, z]/2 - G[1 - z, 0, 0, y]/2 - 
      G[1 - z, 0, 1 - z, y]/2 + G[1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 0, y]/2))/(mh2^3*N*y^2*z) + 
   (e^2*(-30*G[1, z] - (12*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/4 - 
      30*G[1 - z, y] - (12*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/4 + 
      12*G[1, z]*G[1 - z, y] + (3*I)*Pi*G[1, z]*G[1 - z, y] + 12*G[1, 1, z] + 
      (3*I)*Pi*G[1, 1, z] - 3*G[1 - z, y]*G[1, 1, z] + 
      12*G[1 - z, 1 - z, y] + (3*I)*Pi*G[1 - z, 1 - z, y] - 
      3*G[1, z]*G[1 - z, 1 - z, y] - 3*G[1, 1, 1, z] - 
      3*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*z^3*(y + z)) + 
   (e^2*(-15*G[1, z] - (6*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/8 - 
      15*G[1 - z, y] - (6*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/8 + 
      6*G[1, z]*G[1 - z, y] + ((3*I)/2)*Pi*G[1, z]*G[1 - z, y] + 
      6*G[1, 1, z] + ((3*I)/2)*Pi*G[1, 1, z] - (3*G[1 - z, y]*G[1, 1, z])/2 + 
      6*G[1 - z, 1 - z, y] + ((3*I)/2)*Pi*G[1 - z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 1 - z, y])/2 - (3*G[1, 1, 1, z])/2 - 
      (3*G[1 - z, 1 - z, 1 - z, y])/2))/(mh2^3*N*y^2*z^2) + 
   (e^2*(-10*G[1, z] - (4*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/12 - 
      10*G[1 - z, y] - (4*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/12 + 
      4*G[1, z]*G[1 - z, y] + I*Pi*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      I*Pi*G[1, 1, z] - G[1 - z, y]*G[1, 1, z] + 4*G[1 - z, 1 - z, y] + 
      I*Pi*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, 1 - z, y] - G[1, 1, 1, z] - 
      G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*z^2*(y + z)) + 
   (e*(-2 - ((5*I)/4)*Pi + zeta3 + 6*G[0, y] + ((3*I)/2)*Pi*G[0, y] + 
      G[0, z]/4 - 2*G[1, z] - ((5*I)/4)*Pi*G[1, z] - (3*G[0, y]*G[1, z])/2 - 
      (2*I)*Pi*G[0, y]*G[1, z] - 2*G[1 - z, y] - ((5*I)/4)*Pi*G[1 - z, y] - 
      (I/2)*Pi*G[0, z]*G[1 - z, y] + (5*G[1, z]*G[1 - z, y])/4 + 
      (3*G[1, z]*G[-z, y])/2 + ((5*I)/2)*Pi*G[1, z]*G[-z, y] - 
      (3*G[0, 0, y])/2 + 2*G[1, z]*G[0, 0, y] + (G[1 - z, y]*G[0, 0, z])/2 + 
      (3*G[0, 1, z])/2 + (2*I)*Pi*G[0, 1, z] - 2*G[0, y]*G[0, 1, z] - 
      2*G[1 - z, y]*G[0, 1, z] - (3*G[0, 1 - z, y])/2 - 
      (2*I)*Pi*G[0, 1 - z, y] - (G[0, z]*G[0, 1 - z, y])/2 + 
      2*G[1, z]*G[0, 1 - z, y] - (3*G[1, z]*G[0, -z, y])/2 + 
      (3*G[1, 0, y])/2 + (2*I)*Pi*G[1, 0, y] + (5*G[1, 1, z])/4 + 
      2*G[0, y]*G[1, 1, z] - (5*G[-z, y]*G[1, 1, z])/2 - 
      (3*G[1 - z, 0, y])/2 - (2*I)*Pi*G[1 - z, 0, y] + 
      2*G[1, z]*G[1 - z, 0, y] + (5*G[1 - z, 1 - z, y])/4 + 
      (G[0, z]*G[1 - z, 1 - z, y])/2 - (5*G[1, z]*G[1 - z, -z, y])/2 + 
      (3*G[-z, 1 - z, y])/2 + ((5*I)/2)*Pi*G[-z, 1 - z, y] - 
      (5*G[1, z]*G[-z, 1 - z, y])/2 + 2*G[0, 0, 1, z] + 2*G[0, 0, 1 - z, y] - 
      2*G[0, 1, 0, y] - 2*G[0, 1, 1, z] + 2*G[0, 1 - z, 0, y] + 
      2*G[0, 1 - z, 1 - z, y] - (3*G[0, -z, 1 - z, y])/2 - 2*G[1, 0, 0, y] - 
      2*G[1, 0, 1, z] + 2*G[1 - z, 0, 0, y] + 2*G[1 - z, 0, 1 - z, y] - 
      2*G[1 - z, 1, 0, y] + 2*G[1 - z, 1 - z, 0, y] - 
      (5*G[1 - z, -z, 1 - z, y])/2 - (5*G[-z, 1 - z, 1 - z, y])/2))/
    (mh2^3*N*y*z^2) + (e*((-9*G[0, z]*G[1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, y] + (9*G[1, z]*G[-z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] + (3*G[1 - z, y]*G[0, 0, z])/2 - 
      (3*G[0, z]*G[0, 1 - z, y])/2 + (3*G[1, z]*G[0, -z, y])/2 - 
      (3*G[-z, y]*G[1, 1, z])/2 + (3*G[0, z]*G[1 - z, 1 - z, y])/2 - 
      (3*G[1, z]*G[1 - z, -z, y])/2 + (9*G[-z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] - (3*G[1, z]*G[-z, 1 - z, y])/2 + 
      (3*G[0, -z, 1 - z, y])/2 - (3*G[1 - z, -z, 1 - z, y])/2 - 
      (3*G[-z, 1 - z, 1 - z, y])/2))/(mh2^3*N*y^3*z) + 
   (e*((-9*G[0, y]*G[1, z])/2 - ((3*I)/2)*Pi*G[0, y]*G[1, z] + 
      (9*G[1, z]*G[-z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[-z, y] + 
      (3*G[1, z]*G[0, 0, y])/2 + (9*G[0, 1, z])/2 + ((3*I)/2)*Pi*G[0, 1, z] - 
      (3*G[0, y]*G[0, 1, z])/2 - (3*G[1 - z, y]*G[0, 1, z])/2 - 
      (9*G[0, 1 - z, y])/2 - ((3*I)/2)*Pi*G[0, 1 - z, y] + 
      (3*G[1, z]*G[0, 1 - z, y])/2 - (3*G[1, z]*G[0, -z, y])/2 + 
      (9*G[1, 0, y])/2 + ((3*I)/2)*Pi*G[1, 0, y] + (3*G[0, y]*G[1, 1, z])/2 - 
      (3*G[-z, y]*G[1, 1, z])/2 - (9*G[1 - z, 0, y])/2 - 
      ((3*I)/2)*Pi*G[1 - z, 0, y] + (3*G[1, z]*G[1 - z, 0, y])/2 - 
      (3*G[1, z]*G[1 - z, -z, y])/2 + (9*G[-z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] - (3*G[1, z]*G[-z, 1 - z, y])/2 + 
      (3*G[0, 0, 1, z])/2 + (3*G[0, 0, 1 - z, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 1, z])/2 + (3*G[0, 1 - z, 0, y])/2 + 
      (3*G[0, 1 - z, 1 - z, y])/2 - (3*G[0, -z, 1 - z, y])/2 - 
      (3*G[1, 0, 0, y])/2 - (3*G[1, 0, 1, z])/2 + (3*G[1 - z, 0, 0, y])/2 + 
      (3*G[1 - z, 0, 1 - z, y])/2 - (3*G[1 - z, 1, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 0, y])/2 - (3*G[1 - z, -z, 1 - z, y])/2 - 
      (3*G[-z, 1 - z, 1 - z, y])/2))/(mh2^3*N*z^3) + 
   (e*(2 + ((5*I)/4)*Pi - zeta3 - G[0, y]/4 - G[0, z] - (I/4)*Pi*G[0, z] + 
      ((3*I)/4)*Pi*G[1, z] + (I/2)*Pi*G[0, y]*G[1, z] + 
      ((3*I)/4)*Pi*G[1 - z, y] - (G[0, z]*G[1 - z, y])/2 - 
      (3*G[1, z]*G[1 - z, y])/4 + (G[1, z]*G[-z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[-z, y] - (G[1, z]*G[0, 0, y])/2 + G[0, 0, z]/4 - 
      (I/2)*Pi*G[0, 1, z] + (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/
       2 + (I/2)*Pi*G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/2 + 
      (G[1, z]*G[0, -z, y])/2 - (I/2)*Pi*G[1, 0, y] - (3*G[1, 1, z])/4 - 
      (G[0, y]*G[1, 1, z])/2 + (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/2 - 
      (3*G[1 - z, 1 - z, y])/4 + (G[1, z]*G[1 - z, -z, y])/2 + 
      G[-z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, y])/2 - G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y]/2 + G[1, 0, 0, y]/2 + 
      G[1, 0, 1, z]/2 - G[1 - z, 0, 0, y]/2 - G[1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 0, y]/2 + 
      G[1 - z, -z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, y]/2))/
    (mh2^3*N*(1 - z)^2*(1 - y - z)) + 
   (e*(2 + ((5*I)/4)*Pi - zeta3 - G[0, y]/4 - 5*G[0, z] - 
      ((5*I)/4)*Pi*G[0, z] + ((3*I)/4)*Pi*G[1, z] + 
      (I/2)*Pi*G[0, y]*G[1, z] + ((3*I)/4)*Pi*G[1 - z, y] - 
      (G[0, z]*G[1 - z, y])/2 - (3*G[1, z]*G[1 - z, y])/4 + 
      (G[1, z]*G[-z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/2 + (5*G[0, 0, z])/4 - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      (I/2)*Pi*G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/2 + 
      (G[1, z]*G[0, -z, y])/2 - (I/2)*Pi*G[1, 0, y] - (3*G[1, 1, z])/4 - 
      (G[0, y]*G[1, 1, z])/2 + (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/2 - 
      (3*G[1 - z, 1 - z, y])/4 + (G[1, z]*G[1 - z, -z, y])/2 + 
      G[-z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, y])/2 - G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y]/2 + G[1, 0, 0, y]/2 + 
      G[1, 0, 1, z]/2 - G[1 - z, 0, 0, y]/2 - G[1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 0, y]/2 + 
      G[1 - z, -z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, y]/2))/
    (mh2^3*N*y*(1 - z)^2) + (e*(2 + ((5*I)/4)*Pi - zeta3 - G[0, y]/4 - 
      6*G[0, z] - ((3*I)/2)*Pi*G[0, z] + ((3*I)/4)*Pi*G[1, z] + 
      (I/2)*Pi*G[0, y]*G[1, z] + ((3*I)/4)*Pi*G[1 - z, y] - 
      (G[0, z]*G[1 - z, y])/2 - (3*G[1, z]*G[1 - z, y])/4 + 
      (G[1, z]*G[-z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/2 + (3*G[0, 0, z])/2 - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      (I/2)*Pi*G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/2 + 
      (G[1, z]*G[0, -z, y])/2 - (I/2)*Pi*G[1, 0, y] - (3*G[1, 1, z])/4 - 
      (G[0, y]*G[1, 1, z])/2 + (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/2 - 
      (3*G[1 - z, 1 - z, y])/4 + (G[1, z]*G[1 - z, -z, y])/2 + 
      G[-z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, y])/2 - G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y]/2 + G[1, 0, 0, y]/2 + 
      G[1, 0, 1, z]/2 - G[1 - z, 0, 0, y]/2 - G[1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 0, y]/2 + 
      G[1 - z, -z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, y]/2))/
    (mh2^3*N*y^2*(1 - z)) + (e*(6 + ((15*I)/4)*Pi - 3*zeta3 + G[0, y] - 
      ((3*I)/4)*Pi*G[0, y] - (3*G[0, z])/4 + ((9*I)/4)*Pi*G[1, z] + 
      (5*G[0, y]*G[1, z])/2 + ((9*I)/4)*Pi*G[1 - z, y] + 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, y] - (9*G[1, z]*G[1 - z, y])/4 - 
      (5*G[1, z]*G[-z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[-z, y] + 
      (3*G[0, 0, y])/4 - (3*G[1 - z, y]*G[0, 0, z])/2 - (5*G[0, 1, z])/2 + 
      (5*G[0, 1 - z, y])/2 + (3*G[0, z]*G[0, 1 - z, y])/2 - 
      (3*G[1, z]*G[0, -z, y])/2 - (5*G[1, 0, y])/2 - (9*G[1, 1, z])/4 + 
      (3*G[-z, y]*G[1, 1, z])/2 + (5*G[1 - z, 0, y])/2 - 
      (9*G[1 - z, 1 - z, y])/4 - (3*G[0, z]*G[1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, -z, y])/2 - (5*G[-z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] + (3*G[1, z]*G[-z, 1 - z, y])/2 - 
      (3*G[0, -z, 1 - z, y])/2 + (3*G[1 - z, -z, 1 - z, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, y])/2))/(mh2^3*N*(1 - z)*(1 - y - z)) + 
   (e*(6 + ((15*I)/4)*Pi - 3*zeta3 + G[0, y] - ((3*I)/4)*Pi*G[0, y] - 
      (3*G[0, z])/4 + ((9*I)/4)*Pi*G[1, z] + (5*G[0, y]*G[1, z])/2 + 
      ((9*I)/4)*Pi*G[1 - z, y] + ((3*I)/2)*Pi*G[0, z]*G[1 - z, y] - 
      (9*G[1, z]*G[1 - z, y])/4 - (5*G[1, z]*G[-z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] + (3*G[0, 0, y])/4 - 
      (3*G[1 - z, y]*G[0, 0, z])/2 - (5*G[0, 1, z])/2 + 
      (5*G[0, 1 - z, y])/2 + (3*G[0, z]*G[0, 1 - z, y])/2 - 
      (3*G[1, z]*G[0, -z, y])/2 - (5*G[1, 0, y])/2 - (9*G[1, 1, z])/4 + 
      (3*G[-z, y]*G[1, 1, z])/2 + (5*G[1 - z, 0, y])/2 - 
      (9*G[1 - z, 1 - z, y])/4 - (3*G[0, z]*G[1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, -z, y])/2 - (5*G[-z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] + (3*G[1, z]*G[-z, 1 - z, y])/2 - 
      (3*G[0, -z, 1 - z, y])/2 + (3*G[1 - z, -z, 1 - z, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, y])/2))/(mh2^3*N*(1 - y - z)*z) + 
   (e*(2 + ((11*I)/4)*Pi - 3*zeta3 + G[0, y] - ((3*I)/4)*Pi*G[0, y] - 
      (19*G[0, z])/4 - ((7*I)/4)*Pi*G[0, z] + ((9*I)/4)*Pi*G[1, z] + 
      (5*G[0, y]*G[1, z])/2 + ((9*I)/4)*Pi*G[1 - z, y] + 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, y] - (9*G[1, z]*G[1 - z, y])/4 - 
      (5*G[1, z]*G[-z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[-z, y] + 
      (3*G[0, 0, y])/4 + (7*G[0, 0, z])/4 - (3*G[1 - z, y]*G[0, 0, z])/2 - 
      (5*G[0, 1, z])/2 + (5*G[0, 1 - z, y])/2 + (3*G[0, z]*G[0, 1 - z, y])/
       2 - (3*G[1, z]*G[0, -z, y])/2 - (5*G[1, 0, y])/2 - (9*G[1, 1, z])/4 + 
      (3*G[-z, y]*G[1, 1, z])/2 + (5*G[1 - z, 0, y])/2 - 
      (9*G[1 - z, 1 - z, y])/4 - (3*G[0, z]*G[1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, -z, y])/2 - (5*G[-z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] + (3*G[1, z]*G[-z, 1 - z, y])/2 - 
      (3*G[0, -z, 1 - z, y])/2 + (3*G[1 - z, -z, 1 - z, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, y])/2))/(mh2^3*N*y*(1 - z)) + 
   (e*(2 + ((11*I)/4)*Pi - 3*zeta3 + G[0, y] - ((3*I)/4)*Pi*G[0, y] - 
      (19*G[0, z])/4 - ((7*I)/4)*Pi*G[0, z] + ((9*I)/4)*Pi*G[1, z] + 
      (5*G[0, y]*G[1, z])/2 + ((9*I)/4)*Pi*G[1 - z, y] + 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, y] - (9*G[1, z]*G[1 - z, y])/4 - 
      (5*G[1, z]*G[-z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[-z, y] + 
      (3*G[0, 0, y])/4 + (7*G[0, 0, z])/4 - (3*G[1 - z, y]*G[0, 0, z])/2 - 
      (5*G[0, 1, z])/2 + (5*G[0, 1 - z, y])/2 + (3*G[0, z]*G[0, 1 - z, y])/
       2 - (3*G[1, z]*G[0, -z, y])/2 - (5*G[1, 0, y])/2 - (9*G[1, 1, z])/4 + 
      (3*G[-z, y]*G[1, 1, z])/2 + (5*G[1 - z, 0, y])/2 - 
      (9*G[1 - z, 1 - z, y])/4 - (3*G[0, z]*G[1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, -z, y])/2 - (5*G[-z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] + (3*G[1, z]*G[-z, 1 - z, y])/2 - 
      (3*G[0, -z, 1 - z, y])/2 + (3*G[1 - z, -z, 1 - z, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, y])/2))/(mh2^3*N*y*z) + 
   (e*(12*G[1, z] + (3*I)*Pi*G[1, z] + (9*G[0, y]*G[1, z])/2 + 
      ((3*I)/2)*Pi*G[0, y]*G[1, z] + 12*G[1 - z, y] + (3*I)*Pi*G[1 - z, y] - 
      3*G[1, z]*G[1 - z, y] - (9*G[1, z]*G[-z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] - (3*G[1, z]*G[0, 0, y])/2 - 
      (9*G[0, 1, z])/2 - ((3*I)/2)*Pi*G[0, 1, z] + (3*G[0, y]*G[0, 1, z])/2 + 
      (3*G[1 - z, y]*G[0, 1, z])/2 + (9*G[0, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[0, 1 - z, y] - (3*G[1, z]*G[0, 1 - z, y])/2 + 
      (3*G[1, z]*G[0, -z, y])/2 - (9*G[1, 0, y])/2 - 
      ((3*I)/2)*Pi*G[1, 0, y] - 3*G[1, 1, z] - (3*G[0, y]*G[1, 1, z])/2 + 
      (3*G[-z, y]*G[1, 1, z])/2 + (9*G[1 - z, 0, y])/2 + 
      ((3*I)/2)*Pi*G[1 - z, 0, y] - (3*G[1, z]*G[1 - z, 0, y])/2 - 
      3*G[1 - z, 1 - z, y] + (3*G[1, z]*G[1 - z, -z, y])/2 - 
      (9*G[-z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[-z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, y])/2 - (3*G[0, 0, 1, z])/2 - 
      (3*G[0, 0, 1 - z, y])/2 + (3*G[0, 1, 0, y])/2 + (3*G[0, 1, 1, z])/2 - 
      (3*G[0, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, y])/2 + 
      (3*G[0, -z, 1 - z, y])/2 + (3*G[1, 0, 0, y])/2 + (3*G[1, 0, 1, z])/2 - 
      (3*G[1 - z, 0, 0, y])/2 - (3*G[1 - z, 0, 1 - z, y])/2 + 
      (3*G[1 - z, 1, 0, y])/2 - (3*G[1 - z, 1 - z, 0, y])/2 + 
      (3*G[1 - z, -z, 1 - z, y])/2 + (3*G[-z, 1 - z, 1 - z, y])/2))/
    (mh2^3*N*y*z^3) + (e^2*N*(3/2 + I*Pi - (7*Pi^2)/16 + ((11*I)/48)*Pi^3 - 
      (13*Pi^4)/180 - (43*zeta3)/36 - (2*I)*Pi*zeta3 - (35*Pi^2*G[0, y])/72 - 
      (I/12)*Pi^3*G[0, y] + zeta3*G[0, y] + G[0, z]/2 + (I/4)*Pi*G[0, z] - 
      (35*Pi^2*G[0, z])/72 - (I/12)*Pi^3*G[0, z] + zeta3*G[0, z] - 
      (5*Pi^2*G[0, y]*G[0, z])/24 + (I/12)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/12 + (I/12)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/12 + (Pi^2*G[1, z]*G[1 - z, y])/12 - 
      ((5*I)/6)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/12 - 
      (I/2)*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/4 - ((5*I)/6)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/12 - (I/2)*Pi*G[0, y]*G[0, 0, z] + 
      (G[0, 0, y]*G[0, 0, z])/2 - (Pi^2*G[0, 1, z])/12 - 
      (Pi^2*G[0, 1 - z, y])/12 + (7*Pi^2*G[1, 0, y])/24 + 
      (5*Pi^2*G[1, 0, z])/24 + (I/2)*Pi*G[0, y]*G[1, 0, z] - 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] - (G[0, 0, y]*G[1, 0, z])/2 + 
      (G[0, 1 - z, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, z])/12 - 
      (Pi^2*G[1 - z, 0, y])/12 + (I/2)*Pi*G[0, z]*G[1 - z, 0, y] - 
      (G[0, 0, z]*G[1 - z, 0, y])/2 + (G[1, 0, z]*G[1 - z, 0, y])/2 + 
      (Pi^2*G[1 - z, 1 - z, y])/12 - (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (5*G[0, 0, 0, y])/6 + (G[0, z]*G[0, 0, 0, y])/2 + (5*G[0, 0, 0, z])/6 + 
      (G[0, y]*G[0, 0, 0, z])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 0, z] - (G[0, y]*G[0, 1, 0, z])/2 + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 0, z] - 
      (G[0, y]*G[1, 0, 0, z])/2 + (G[1 - z, y]*G[1, 0, 0, z])/2 - 
      (I/2)*Pi*G[1, 1, 0, z] + (G[0, y]*G[1, 1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z]/2 - G[0, 1, 0, 0, y]/2 - 
      G[0, 1, 0, 0, z]/2 + G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 - 
      G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 0, z]/2 + G[1, 0, 1, 0, z]/2 + 
      G[1, 1, 0, 0, z]/2 - G[1, 1, 1, 0, z]/2 + G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2))/(mh2^3*y*z^2) + 
   (e^2*N*(-3/2 - I*Pi + (7*Pi^2)/16 - ((11*I)/48)*Pi^3 + (13*Pi^4)/180 + 
      (43*zeta3)/36 + (2*I)*Pi*zeta3 - G[0, y]/2 - (I/4)*Pi*G[0, y] + 
      (35*Pi^2*G[0, y])/72 + (I/12)*Pi^3*G[0, y] - zeta3*G[0, y] + 
      (35*Pi^2*G[0, z])/72 + (I/12)*Pi^3*G[0, z] - zeta3*G[0, z] + 
      (5*Pi^2*G[0, y]*G[0, z])/24 - (I/12)*Pi^3*G[1, z] + 
      (Pi^2*G[0, y]*G[1, z])/12 - (I/12)*Pi^3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/12 - (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      G[0, 0, y]/4 + ((5*I)/6)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[0, 0, y] + ((5*I)/6)*Pi*G[0, 0, z] - 
      (Pi^2*G[0, 0, z])/12 + (I/2)*Pi*G[0, y]*G[0, 0, z] - 
      (G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, z])/12 + 
      (Pi^2*G[0, 1 - z, y])/12 - (7*Pi^2*G[1, 0, y])/24 - 
      (5*Pi^2*G[1, 0, z])/24 - (I/2)*Pi*G[0, y]*G[1, 0, z] + 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] + (G[0, 0, y]*G[1, 0, z])/2 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/12 + 
      (Pi^2*G[1 - z, 0, y])/12 - (I/2)*Pi*G[0, z]*G[1 - z, 0, y] + 
      (G[0, 0, z]*G[1 - z, 0, y])/2 - (G[1, 0, z]*G[1 - z, 0, y])/2 - 
      (Pi^2*G[1 - z, 1 - z, y])/12 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (5*G[0, 0, 0, y])/6 - (G[0, z]*G[0, 0, 0, y])/2 - (5*G[0, 0, 0, z])/6 - 
      (G[0, y]*G[0, 0, 0, z])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 0, z] + (G[0, y]*G[0, 1, 0, z])/2 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - (I/2)*Pi*G[1, 0, 0, z] + 
      (G[0, y]*G[1, 0, 0, z])/2 - (G[1 - z, y]*G[1, 0, 0, z])/2 + 
      (I/2)*Pi*G[1, 1, 0, z] - (G[0, y]*G[1, 1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
      G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z]/2 + G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 0, z]/2 - G[0, 1, 1, 0, z]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 0, z]/2 - G[1, 0, 1, 0, z]/2 - 
      G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, z]/2 - G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2))/
    (mh2^3*y^2*(1 - z)) + (e^2*N*(-3/2 - I*Pi + (7*Pi^2)/16 - 
      ((11*I)/48)*Pi^3 + (13*Pi^4)/180 + (43*zeta3)/36 + (2*I)*Pi*zeta3 - 
      G[0, y]/2 - (I/4)*Pi*G[0, y] + (35*Pi^2*G[0, y])/72 + 
      (I/12)*Pi^3*G[0, y] - zeta3*G[0, y] + (35*Pi^2*G[0, z])/72 + 
      (I/12)*Pi^3*G[0, z] - zeta3*G[0, z] + (5*Pi^2*G[0, y]*G[0, z])/24 - 
      (I/12)*Pi^3*G[1, z] + (Pi^2*G[0, y]*G[1, z])/12 - 
      (I/12)*Pi^3*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/12 - 
      (Pi^2*G[1, z]*G[1 - z, y])/12 + G[0, 0, y]/4 + 
      ((5*I)/6)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[0, 0, y] + ((5*I)/6)*Pi*G[0, 0, z] - 
      (Pi^2*G[0, 0, z])/12 + (I/2)*Pi*G[0, y]*G[0, 0, z] - 
      (G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, z])/12 + 
      (Pi^2*G[0, 1 - z, y])/12 - (7*Pi^2*G[1, 0, y])/24 - 
      (5*Pi^2*G[1, 0, z])/24 - (I/2)*Pi*G[0, y]*G[1, 0, z] + 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] + (G[0, 0, y]*G[1, 0, z])/2 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/12 + 
      (Pi^2*G[1 - z, 0, y])/12 - (I/2)*Pi*G[0, z]*G[1 - z, 0, y] + 
      (G[0, 0, z]*G[1 - z, 0, y])/2 - (G[1, 0, z]*G[1 - z, 0, y])/2 - 
      (Pi^2*G[1 - z, 1 - z, y])/12 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (5*G[0, 0, 0, y])/6 - (G[0, z]*G[0, 0, 0, y])/2 - (5*G[0, 0, 0, z])/6 - 
      (G[0, y]*G[0, 0, 0, z])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 0, z] + (G[0, y]*G[0, 1, 0, z])/2 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - (I/2)*Pi*G[1, 0, 0, z] + 
      (G[0, y]*G[1, 0, 0, z])/2 - (G[1 - z, y]*G[1, 0, 0, z])/2 + 
      (I/2)*Pi*G[1, 1, 0, z] - (G[0, y]*G[1, 1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
      G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z]/2 + G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 0, z]/2 - G[0, 1, 1, 0, z]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 0, z]/2 - G[1, 0, 1, 0, z]/2 - 
      G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, z]/2 - G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2))/(mh2^3*y^2*z) + 
   (e^2*N*(-3/2 - I*Pi + (7*Pi^2)/16 - ((11*I)/48)*Pi^3 + (13*Pi^4)/180 + 
      (43*zeta3)/36 + (2*I)*Pi*zeta3 - G[0, y]/2 - (I/4)*Pi*G[0, y] + 
      (35*Pi^2*G[0, y])/72 + (I/12)*Pi^3*G[0, y] - zeta3*G[0, y] + 
      (3*G[0, z])/2 + I*Pi*G[0, z] + (7*Pi^2*G[0, z])/144 + 
      (I/12)*Pi^3*G[0, z] - zeta3*G[0, z] + (5*Pi^2*G[0, y]*G[0, z])/24 - 
      (I/12)*Pi^3*G[1, z] + (Pi^2*G[0, y]*G[1, z])/12 - 
      (I/12)*Pi^3*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/12 - 
      (Pi^2*G[1, z]*G[1 - z, y])/12 + G[0, 0, y]/4 + 
      ((5*I)/6)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z] + (I/12)*Pi*G[0, 0, z] - 
      (Pi^2*G[0, 0, z])/12 + (I/2)*Pi*G[0, y]*G[0, 0, z] - 
      (G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, z])/12 + 
      (Pi^2*G[0, 1 - z, y])/12 - (7*Pi^2*G[1, 0, y])/24 - 
      (5*Pi^2*G[1, 0, z])/24 - (I/2)*Pi*G[0, y]*G[1, 0, z] + 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] + (G[0, 0, y]*G[1, 0, z])/2 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/12 + 
      (Pi^2*G[1 - z, 0, y])/12 - (I/2)*Pi*G[0, z]*G[1 - z, 0, y] + 
      (G[0, 0, z]*G[1 - z, 0, y])/2 - (G[1, 0, z]*G[1 - z, 0, y])/2 - 
      (Pi^2*G[1 - z, 1 - z, y])/12 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (5*G[0, 0, 0, y])/6 - (G[0, z]*G[0, 0, 0, y])/2 - G[0, 0, 0, z]/12 - 
      (G[0, y]*G[0, 0, 0, z])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 0, z] + (G[0, y]*G[0, 1, 0, z])/2 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - (I/2)*Pi*G[1, 0, 0, z] + 
      (G[0, y]*G[1, 0, 0, z])/2 - (G[1 - z, y]*G[1, 0, 0, z])/2 + 
      (I/2)*Pi*G[1, 1, 0, z] - (G[0, y]*G[1, 1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
      G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z]/2 + G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 0, z]/2 - G[0, 1, 1, 0, z]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 0, z]/2 - G[1, 0, 1, 0, z]/2 - 
      G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, z]/2 - G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2))/
    (mh2^3*(1 - z)^2*(1 - y - z)) + 
   (e^2*N*(-3/2 - I*Pi + (7*Pi^2)/16 - ((11*I)/48)*Pi^3 + (13*Pi^4)/180 + 
      (43*zeta3)/36 + (2*I)*Pi*zeta3 - G[0, y]/2 - (I/4)*Pi*G[0, y] + 
      (35*Pi^2*G[0, y])/72 + (I/12)*Pi^3*G[0, y] - zeta3*G[0, y] + 
      (23*G[0, z])/2 + (5*I)*Pi*G[0, z] - (77*Pi^2*G[0, z])/144 + 
      (I/12)*Pi^3*G[0, z] - zeta3*G[0, z] + (5*Pi^2*G[0, y]*G[0, z])/24 - 
      (I/12)*Pi^3*G[1, z] + (Pi^2*G[0, y]*G[1, z])/12 - 
      (I/12)*Pi^3*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/12 - 
      (Pi^2*G[1, z]*G[1 - z, y])/12 + G[0, 0, y]/4 + 
      ((5*I)/6)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[0, 0, y] - 5*G[0, 0, z] - 
      ((11*I)/12)*Pi*G[0, 0, z] - (Pi^2*G[0, 0, z])/12 + 
      (I/2)*Pi*G[0, y]*G[0, 0, z] - (G[0, 0, y]*G[0, 0, z])/2 + 
      (Pi^2*G[0, 1, z])/12 + (Pi^2*G[0, 1 - z, y])/12 - 
      (7*Pi^2*G[1, 0, y])/24 - (5*Pi^2*G[1, 0, z])/24 - 
      (I/2)*Pi*G[0, y]*G[1, 0, z] + (I/2)*Pi*G[1 - z, y]*G[1, 0, z] + 
      (G[0, 0, y]*G[1, 0, z])/2 - (G[0, 1 - z, y]*G[1, 0, z])/2 - 
      (Pi^2*G[1, 1, z])/12 + (Pi^2*G[1 - z, 0, y])/12 - 
      (I/2)*Pi*G[0, z]*G[1 - z, 0, y] + (G[0, 0, z]*G[1 - z, 0, y])/2 - 
      (G[1, 0, z]*G[1 - z, 0, y])/2 - (Pi^2*G[1 - z, 1 - z, y])/12 + 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - (5*G[0, 0, 0, y])/6 - 
      (G[0, z]*G[0, 0, 0, y])/2 + (11*G[0, 0, 0, z])/12 - 
      (G[0, y]*G[0, 0, 0, z])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 0, z] + (G[0, y]*G[0, 1, 0, z])/2 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - (I/2)*Pi*G[1, 0, 0, z] + 
      (G[0, y]*G[1, 0, 0, z])/2 - (G[1 - z, y]*G[1, 0, 0, z])/2 + 
      (I/2)*Pi*G[1, 1, 0, z] - (G[0, y]*G[1, 1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
      G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z]/2 + G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 0, z]/2 - G[0, 1, 1, 0, z]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 0, z]/2 - G[1, 0, 1, 0, z]/2 - 
      G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, z]/2 - G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2))/
    (mh2^3*y*(1 - z)^2) + (e^2*N*(-9/2 - (3*I)*Pi - Pi^2/48 - 
      ((65*I)/48)*Pi^3 + (13*Pi^4)/60 + (43*zeta3)/12 + (6*I)*Pi*zeta3 + 
      (9*G[0, y])/2 + (3*I)*Pi*G[0, y] + (13*Pi^2*G[0, y])/16 + 
      (I/4)*Pi^3*G[0, y] - 3*zeta3*G[0, y] - (3*G[0, z])/2 - 
      ((3*I)/4)*Pi*G[0, z] + (17*Pi^2*G[0, z])/8 + (I/4)*Pi^3*G[0, z] - 
      3*zeta3*G[0, z] - 8*G[0, y]*G[0, z] - (4*I)*Pi*G[0, y]*G[0, z] + 
      (5*Pi^2*G[0, y]*G[0, z])/8 - (2*Pi^2*G[1, z])/3 - (I/4)*Pi^3*G[1, z] + 
      (Pi^2*G[0, y]*G[1, z])/4 - (2*Pi^2*G[1 - z, y])/3 - 
      (I/4)*Pi^3*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/4 - 
      (Pi^2*G[1, z]*G[1 - z, y])/4 - 3*G[0, 0, y] + (I/4)*Pi*G[0, 0, y] - 
      (Pi^2*G[0, 0, y])/4 + 4*G[0, z]*G[0, 0, y] + ((3*I)/2)*Pi*G[0, z]*
       G[0, 0, y] + (3*G[0, 0, z])/4 + ((5*I)/2)*Pi*G[0, 0, z] - 
      (Pi^2*G[0, 0, z])/4 + 4*G[0, y]*G[0, 0, z] + ((3*I)/2)*Pi*G[0, y]*
       G[0, 0, z] - (3*G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, z])/4 + 
      (Pi^2*G[0, 1 - z, y])/4 + 8*G[1, 0, y] + (4*I)*Pi*G[1, 0, y] - 
      (7*Pi^2*G[1, 0, y])/8 + 8*G[1, 0, z] + (4*I)*Pi*G[1, 0, z] - 
      (5*Pi^2*G[1, 0, z])/8 - 4*G[0, y]*G[1, 0, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[1, 0, z] + 4*G[1 - z, y]*G[1, 0, z] + 
      ((3*I)/2)*Pi*G[1 - z, y]*G[1, 0, z] + (3*G[0, 0, y]*G[1, 0, z])/2 - 
      (3*G[0, 1 - z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/4 + 
      (Pi^2*G[1 - z, 0, y])/4 - 4*G[0, z]*G[1 - z, 0, y] - 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, 0, y] + (3*G[0, 0, z]*G[1 - z, 0, y])/2 - 
      (3*G[1, 0, z]*G[1 - z, 0, y])/2 - (Pi^2*G[1 - z, 1 - z, y])/4 + 
      (3*G[1, 0, z]*G[1 - z, 1 - z, y])/2 - G[0, 0, 0, y]/4 - 
      (3*G[0, z]*G[0, 0, 0, y])/2 - (5*G[0, 0, 0, z])/2 - 
      (3*G[0, y]*G[0, 0, 0, z])/2 - 4*G[0, 1, 0, y] - 
      ((3*I)/2)*Pi*G[0, 1, 0, y] - 4*G[0, 1, 0, z] - 
      ((3*I)/2)*Pi*G[0, 1, 0, z] + (3*G[0, y]*G[0, 1, 0, z])/2 - 
      (3*G[1 - z, y]*G[0, 1, 0, z])/2 + (3*G[0, z]*G[0, 1 - z, 0, y])/2 - 
      4*G[1, 0, 0, y] - ((3*I)/2)*Pi*G[1, 0, 0, y] - 4*G[1, 0, 0, z] - 
      ((3*I)/2)*Pi*G[1, 0, 0, z] + (3*G[0, y]*G[1, 0, 0, z])/2 - 
      (3*G[1 - z, y]*G[1, 0, 0, z])/2 + 4*G[1, 1, 0, z] + 
      ((3*I)/2)*Pi*G[1, 1, 0, z] - (3*G[0, y]*G[1, 1, 0, z])/2 + 
      (3*G[1 - z, y]*G[1, 1, 0, z])/2 + (3*G[0, z]*G[1 - z, 0, 0, y])/2 + 
      4*G[1 - z, 1, 0, y] + ((3*I)/2)*Pi*G[1 - z, 1, 0, y] - 
      (3*G[0, z]*G[1 - z, 1 - z, 0, y])/2 + (3*G[0, 0, 1, 0, y])/2 + 
      (3*G[0, 0, 1, 0, z])/2 + (3*G[0, 1, 0, 0, y])/2 + 
      (3*G[0, 1, 0, 0, z])/2 - (3*G[0, 1, 1, 0, z])/2 - 
      (3*G[0, 1 - z, 1, 0, y])/2 + (3*G[1, 0, 0, 0, y])/2 + 
      (3*G[1, 0, 0, 0, z])/2 - (3*G[1, 0, 1, 0, z])/2 - 
      (3*G[1, 1, 0, 0, z])/2 + (3*G[1, 1, 1, 0, z])/2 - 
      (3*G[1 - z, 0, 1, 0, y])/2 - (3*G[1 - z, 1, 0, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 1, 0, y])/2))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e^2*N*(-9/2 - (3*I)*Pi - Pi^2/48 - ((65*I)/48)*Pi^3 + (13*Pi^4)/60 + 
      (43*zeta3)/12 + (6*I)*Pi*zeta3 + (9*G[0, y])/2 + (3*I)*Pi*G[0, y] + 
      (13*Pi^2*G[0, y])/16 + (I/4)*Pi^3*G[0, y] - 3*zeta3*G[0, y] - 
      (3*G[0, z])/2 - ((3*I)/4)*Pi*G[0, z] + (17*Pi^2*G[0, z])/8 + 
      (I/4)*Pi^3*G[0, z] - 3*zeta3*G[0, z] - 8*G[0, y]*G[0, z] - 
      (4*I)*Pi*G[0, y]*G[0, z] + (5*Pi^2*G[0, y]*G[0, z])/8 - 
      (2*Pi^2*G[1, z])/3 - (I/4)*Pi^3*G[1, z] + (Pi^2*G[0, y]*G[1, z])/4 - 
      (2*Pi^2*G[1 - z, y])/3 - (I/4)*Pi^3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/4 - (Pi^2*G[1, z]*G[1 - z, y])/4 - 
      3*G[0, 0, y] + (I/4)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/4 + 
      4*G[0, z]*G[0, 0, y] + ((3*I)/2)*Pi*G[0, z]*G[0, 0, y] + 
      (3*G[0, 0, z])/4 + ((5*I)/2)*Pi*G[0, 0, z] - (Pi^2*G[0, 0, z])/4 + 
      4*G[0, y]*G[0, 0, z] + ((3*I)/2)*Pi*G[0, y]*G[0, 0, z] - 
      (3*G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, z])/4 + 
      (Pi^2*G[0, 1 - z, y])/4 + 8*G[1, 0, y] + (4*I)*Pi*G[1, 0, y] - 
      (7*Pi^2*G[1, 0, y])/8 + 8*G[1, 0, z] + (4*I)*Pi*G[1, 0, z] - 
      (5*Pi^2*G[1, 0, z])/8 - 4*G[0, y]*G[1, 0, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[1, 0, z] + 4*G[1 - z, y]*G[1, 0, z] + 
      ((3*I)/2)*Pi*G[1 - z, y]*G[1, 0, z] + (3*G[0, 0, y]*G[1, 0, z])/2 - 
      (3*G[0, 1 - z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/4 + 
      (Pi^2*G[1 - z, 0, y])/4 - 4*G[0, z]*G[1 - z, 0, y] - 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, 0, y] + (3*G[0, 0, z]*G[1 - z, 0, y])/2 - 
      (3*G[1, 0, z]*G[1 - z, 0, y])/2 - (Pi^2*G[1 - z, 1 - z, y])/4 + 
      (3*G[1, 0, z]*G[1 - z, 1 - z, y])/2 - G[0, 0, 0, y]/4 - 
      (3*G[0, z]*G[0, 0, 0, y])/2 - (5*G[0, 0, 0, z])/2 - 
      (3*G[0, y]*G[0, 0, 0, z])/2 - 4*G[0, 1, 0, y] - 
      ((3*I)/2)*Pi*G[0, 1, 0, y] - 4*G[0, 1, 0, z] - 
      ((3*I)/2)*Pi*G[0, 1, 0, z] + (3*G[0, y]*G[0, 1, 0, z])/2 - 
      (3*G[1 - z, y]*G[0, 1, 0, z])/2 + (3*G[0, z]*G[0, 1 - z, 0, y])/2 - 
      4*G[1, 0, 0, y] - ((3*I)/2)*Pi*G[1, 0, 0, y] - 4*G[1, 0, 0, z] - 
      ((3*I)/2)*Pi*G[1, 0, 0, z] + (3*G[0, y]*G[1, 0, 0, z])/2 - 
      (3*G[1 - z, y]*G[1, 0, 0, z])/2 + 4*G[1, 1, 0, z] + 
      ((3*I)/2)*Pi*G[1, 1, 0, z] - (3*G[0, y]*G[1, 1, 0, z])/2 + 
      (3*G[1 - z, y]*G[1, 1, 0, z])/2 + (3*G[0, z]*G[1 - z, 0, 0, y])/2 + 
      4*G[1 - z, 1, 0, y] + ((3*I)/2)*Pi*G[1 - z, 1, 0, y] - 
      (3*G[0, z]*G[1 - z, 1 - z, 0, y])/2 + (3*G[0, 0, 1, 0, y])/2 + 
      (3*G[0, 0, 1, 0, z])/2 + (3*G[0, 1, 0, 0, y])/2 + 
      (3*G[0, 1, 0, 0, z])/2 - (3*G[0, 1, 1, 0, z])/2 - 
      (3*G[0, 1 - z, 1, 0, y])/2 + (3*G[1, 0, 0, 0, y])/2 + 
      (3*G[1, 0, 0, 0, z])/2 - (3*G[1, 0, 1, 0, z])/2 - 
      (3*G[1, 1, 0, 0, z])/2 + (3*G[1, 1, 1, 0, z])/2 - 
      (3*G[1 - z, 0, 1, 0, y])/2 - (3*G[1 - z, 1, 0, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 1, 0, y])/2))/(mh2^3*(1 - y - z)*z) + 
   (e^2*N*(11/2 + I*Pi - (29*Pi^2)/48 - ((65*I)/48)*Pi^3 + (13*Pi^4)/60 + 
      (43*zeta3)/12 + (6*I)*Pi*zeta3 + (9*G[0, y])/2 + (3*I)*Pi*G[0, y] + 
      (13*Pi^2*G[0, y])/16 + (I/4)*Pi^3*G[0, y] - 3*zeta3*G[0, y] + 
      6*G[0, z] + ((13*I)/4)*Pi*G[0, z] + (53*Pi^2*G[0, z])/48 + 
      (I/4)*Pi^3*G[0, z] - 3*zeta3*G[0, z] - 8*G[0, y]*G[0, z] - 
      (4*I)*Pi*G[0, y]*G[0, z] + (5*Pi^2*G[0, y]*G[0, z])/8 - 
      (2*Pi^2*G[1, z])/3 - (I/4)*Pi^3*G[1, z] + (Pi^2*G[0, y]*G[1, z])/4 - 
      (2*Pi^2*G[1 - z, y])/3 - (I/4)*Pi^3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/4 - (Pi^2*G[1, z]*G[1 - z, y])/4 - 
      3*G[0, 0, y] + (I/4)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/4 + 
      4*G[0, z]*G[0, 0, y] + ((3*I)/2)*Pi*G[0, z]*G[0, 0, y] - 
      (13*G[0, 0, z])/4 + ((3*I)/4)*Pi*G[0, 0, z] - (Pi^2*G[0, 0, z])/4 + 
      4*G[0, y]*G[0, 0, z] + ((3*I)/2)*Pi*G[0, y]*G[0, 0, z] - 
      (3*G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, z])/4 + 
      (Pi^2*G[0, 1 - z, y])/4 + 8*G[1, 0, y] + (4*I)*Pi*G[1, 0, y] - 
      (7*Pi^2*G[1, 0, y])/8 + 8*G[1, 0, z] + (4*I)*Pi*G[1, 0, z] - 
      (5*Pi^2*G[1, 0, z])/8 - 4*G[0, y]*G[1, 0, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[1, 0, z] + 4*G[1 - z, y]*G[1, 0, z] + 
      ((3*I)/2)*Pi*G[1 - z, y]*G[1, 0, z] + (3*G[0, 0, y]*G[1, 0, z])/2 - 
      (3*G[0, 1 - z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/4 + 
      (Pi^2*G[1 - z, 0, y])/4 - 4*G[0, z]*G[1 - z, 0, y] - 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, 0, y] + (3*G[0, 0, z]*G[1 - z, 0, y])/2 - 
      (3*G[1, 0, z]*G[1 - z, 0, y])/2 - (Pi^2*G[1 - z, 1 - z, y])/4 + 
      (3*G[1, 0, z]*G[1 - z, 1 - z, y])/2 - G[0, 0, 0, y]/4 - 
      (3*G[0, z]*G[0, 0, 0, y])/2 - (3*G[0, 0, 0, z])/4 - 
      (3*G[0, y]*G[0, 0, 0, z])/2 - 4*G[0, 1, 0, y] - 
      ((3*I)/2)*Pi*G[0, 1, 0, y] - 4*G[0, 1, 0, z] - 
      ((3*I)/2)*Pi*G[0, 1, 0, z] + (3*G[0, y]*G[0, 1, 0, z])/2 - 
      (3*G[1 - z, y]*G[0, 1, 0, z])/2 + (3*G[0, z]*G[0, 1 - z, 0, y])/2 - 
      4*G[1, 0, 0, y] - ((3*I)/2)*Pi*G[1, 0, 0, y] - 4*G[1, 0, 0, z] - 
      ((3*I)/2)*Pi*G[1, 0, 0, z] + (3*G[0, y]*G[1, 0, 0, z])/2 - 
      (3*G[1 - z, y]*G[1, 0, 0, z])/2 + 4*G[1, 1, 0, z] + 
      ((3*I)/2)*Pi*G[1, 1, 0, z] - (3*G[0, y]*G[1, 1, 0, z])/2 + 
      (3*G[1 - z, y]*G[1, 1, 0, z])/2 + (3*G[0, z]*G[1 - z, 0, 0, y])/2 + 
      4*G[1 - z, 1, 0, y] + ((3*I)/2)*Pi*G[1 - z, 1, 0, y] - 
      (3*G[0, z]*G[1 - z, 1 - z, 0, y])/2 + (3*G[0, 0, 1, 0, y])/2 + 
      (3*G[0, 0, 1, 0, z])/2 + (3*G[0, 1, 0, 0, y])/2 + 
      (3*G[0, 1, 0, 0, z])/2 - (3*G[0, 1, 1, 0, z])/2 - 
      (3*G[0, 1 - z, 1, 0, y])/2 + (3*G[1, 0, 0, 0, y])/2 + 
      (3*G[1, 0, 0, 0, z])/2 - (3*G[1, 0, 1, 0, z])/2 - 
      (3*G[1, 1, 0, 0, z])/2 + (3*G[1, 1, 1, 0, z])/2 - 
      (3*G[1 - z, 0, 1, 0, y])/2 - (3*G[1 - z, 1, 0, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 1, 0, y])/2))/(mh2^3*y*(1 - z)) + 
   (e^2*N*(11/2 + I*Pi - (29*Pi^2)/48 - ((65*I)/48)*Pi^3 + (13*Pi^4)/60 + 
      (43*zeta3)/12 + (6*I)*Pi*zeta3 + (9*G[0, y])/2 + (3*I)*Pi*G[0, y] + 
      (13*Pi^2*G[0, y])/16 + (I/4)*Pi^3*G[0, y] - 3*zeta3*G[0, y] + 
      6*G[0, z] + ((13*I)/4)*Pi*G[0, z] + (53*Pi^2*G[0, z])/48 + 
      (I/4)*Pi^3*G[0, z] - 3*zeta3*G[0, z] - 8*G[0, y]*G[0, z] - 
      (4*I)*Pi*G[0, y]*G[0, z] + (5*Pi^2*G[0, y]*G[0, z])/8 - 
      (2*Pi^2*G[1, z])/3 - (I/4)*Pi^3*G[1, z] + (Pi^2*G[0, y]*G[1, z])/4 - 
      (2*Pi^2*G[1 - z, y])/3 - (I/4)*Pi^3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/4 - (Pi^2*G[1, z]*G[1 - z, y])/4 - 
      3*G[0, 0, y] + (I/4)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/4 + 
      4*G[0, z]*G[0, 0, y] + ((3*I)/2)*Pi*G[0, z]*G[0, 0, y] - 
      (13*G[0, 0, z])/4 + ((3*I)/4)*Pi*G[0, 0, z] - (Pi^2*G[0, 0, z])/4 + 
      4*G[0, y]*G[0, 0, z] + ((3*I)/2)*Pi*G[0, y]*G[0, 0, z] - 
      (3*G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, z])/4 + 
      (Pi^2*G[0, 1 - z, y])/4 + 8*G[1, 0, y] + (4*I)*Pi*G[1, 0, y] - 
      (7*Pi^2*G[1, 0, y])/8 + 8*G[1, 0, z] + (4*I)*Pi*G[1, 0, z] - 
      (5*Pi^2*G[1, 0, z])/8 - 4*G[0, y]*G[1, 0, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[1, 0, z] + 4*G[1 - z, y]*G[1, 0, z] + 
      ((3*I)/2)*Pi*G[1 - z, y]*G[1, 0, z] + (3*G[0, 0, y]*G[1, 0, z])/2 - 
      (3*G[0, 1 - z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/4 + 
      (Pi^2*G[1 - z, 0, y])/4 - 4*G[0, z]*G[1 - z, 0, y] - 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, 0, y] + (3*G[0, 0, z]*G[1 - z, 0, y])/2 - 
      (3*G[1, 0, z]*G[1 - z, 0, y])/2 - (Pi^2*G[1 - z, 1 - z, y])/4 + 
      (3*G[1, 0, z]*G[1 - z, 1 - z, y])/2 - G[0, 0, 0, y]/4 - 
      (3*G[0, z]*G[0, 0, 0, y])/2 - (3*G[0, 0, 0, z])/4 - 
      (3*G[0, y]*G[0, 0, 0, z])/2 - 4*G[0, 1, 0, y] - 
      ((3*I)/2)*Pi*G[0, 1, 0, y] - 4*G[0, 1, 0, z] - 
      ((3*I)/2)*Pi*G[0, 1, 0, z] + (3*G[0, y]*G[0, 1, 0, z])/2 - 
      (3*G[1 - z, y]*G[0, 1, 0, z])/2 + (3*G[0, z]*G[0, 1 - z, 0, y])/2 - 
      4*G[1, 0, 0, y] - ((3*I)/2)*Pi*G[1, 0, 0, y] - 4*G[1, 0, 0, z] - 
      ((3*I)/2)*Pi*G[1, 0, 0, z] + (3*G[0, y]*G[1, 0, 0, z])/2 - 
      (3*G[1 - z, y]*G[1, 0, 0, z])/2 + 4*G[1, 1, 0, z] + 
      ((3*I)/2)*Pi*G[1, 1, 0, z] - (3*G[0, y]*G[1, 1, 0, z])/2 + 
      (3*G[1 - z, y]*G[1, 1, 0, z])/2 + (3*G[0, z]*G[1 - z, 0, 0, y])/2 + 
      4*G[1 - z, 1, 0, y] + ((3*I)/2)*Pi*G[1 - z, 1, 0, y] - 
      (3*G[0, z]*G[1 - z, 1 - z, 0, y])/2 + (3*G[0, 0, 1, 0, y])/2 + 
      (3*G[0, 0, 1, 0, z])/2 + (3*G[0, 1, 0, 0, y])/2 + 
      (3*G[0, 1, 0, 0, z])/2 - (3*G[0, 1, 1, 0, z])/2 - 
      (3*G[0, 1 - z, 1, 0, y])/2 + (3*G[1, 0, 0, 0, y])/2 + 
      (3*G[1, 0, 0, 0, z])/2 - (3*G[1, 0, 1, 0, z])/2 - 
      (3*G[1, 1, 0, 0, z])/2 + (3*G[1, 1, 1, 0, z])/2 - 
      (3*G[1 - z, 0, 1, 0, y])/2 - (3*G[1 - z, 1, 0, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 1, 0, y])/2))/(mh2^3*y*z) + 
   (e^2*(7/2 + (2*I)*Pi - (35*Pi^2)/48 - Pi^4/60 - (3*zeta3)/2 - I*Pi*zeta3 - 
      G[0, y]/2 - (I/4)*Pi*G[0, y] - 15*G[0, z] - (6*I)*Pi*G[0, z] + 
      (7*Pi^2*G[0, z])/8 - (7*Pi^2*G[1, z])/16 + zeta3*G[1, z] - 
      (7*Pi^2*G[0, y]*G[1, z])/24 - (7*Pi^2*G[1 - z, y])/16 + 
      zeta3*G[1 - z, y] - 2*G[0, z]*G[1 - z, y] - (2*I)*Pi*G[0, z]*
       G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/24 - 
      ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] + 2*G[1, z]*G[-z, y] + 
      (2*I)*Pi*G[1, z]*G[-z, y] + G[0, 0, y]/4 - (I/2)*Pi*G[1, z]*
       G[0, 0, y] + 6*G[0, 0, z] + ((3*I)/2)*Pi*G[0, 0, z] + 
      2*G[1 - z, y]*G[0, 0, z] + (I/2)*Pi*G[1 - z, y]*G[0, 0, z] + 
      (7*Pi^2*G[0, 1, z])/24 + (I/2)*Pi*G[0, y]*G[0, 1, z] + 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - (G[0, 0, y]*G[0, 1, z])/2 - 
      (7*Pi^2*G[0, 1 - z, y])/24 - 2*G[0, z]*G[0, 1 - z, y] - 
      (I/2)*Pi*G[0, z]*G[0, 1 - z, y] - (I/2)*Pi*G[1, z]*G[0, 1 - z, y] + 
      (G[0, 0, z]*G[0, 1 - z, y])/2 - (G[0, 1, z]*G[0, 1 - z, y])/2 + 
      2*G[1, z]*G[0, -z, y] + I*Pi*G[1, z]*G[0, -z, y] + 
      (7*Pi^2*G[1, 0, y])/24 - ((3*I)/4)*Pi*G[1, 1, z] - 
      (I/2)*Pi*G[0, y]*G[1, 1, z] + (3*G[1 - z, y]*G[1, 1, z])/4 - 
      2*G[-z, y]*G[1, 1, z] + (G[0, 0, y]*G[1, 1, z])/2 + 
      (G[0, 1 - z, y]*G[1, 1, z])/2 - G[0, -z, y]*G[1, 1, z] - 
      (7*Pi^2*G[1 - z, 0, y])/24 - (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - 
      (G[0, 1, z]*G[1 - z, 0, y])/2 + (G[1, 1, z]*G[1 - z, 0, y])/2 - 
      ((3*I)/4)*Pi*G[1 - z, 1 - z, y] + 2*G[0, z]*G[1 - z, 1 - z, y] + 
      (I/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] + (3*G[1, z]*G[1 - z, 1 - z, y])/
       4 - (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - 2*G[1, z]*G[1 - z, -z, y] + 
      2*G[-z, 1 - z, y] + (2*I)*Pi*G[-z, 1 - z, y] - 
      2*G[1, z]*G[-z, 1 - z, y] + (G[1, z]*G[0, 0, 0, y])/2 - 
      (3*G[0, 0, 0, z])/2 - (G[1 - z, y]*G[0, 0, 0, z])/2 - 
      (I/2)*Pi*G[0, 0, 1, z] + (G[0, y]*G[0, 0, 1, z])/2 + 
      (G[1 - z, y]*G[0, 0, 1, z])/2 - (I/2)*Pi*G[0, 0, 1 - z, y] - 
      (G[0, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, 1 - z, y])/2 + 
      (I/2)*Pi*G[0, 1, 0, y] + (I/2)*Pi*G[0, 1, 1, z] - 
      (G[0, y]*G[0, 1, 1, z])/2 - (G[1 - z, y]*G[0, 1, 1, z])/2 - 
      (I/2)*Pi*G[0, 1 - z, 0, y] + (G[1, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[0, 1 - z, 1 - z, y] + (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 - G[1, z]*G[0, 1 - z, -z, y] + 
      2*G[0, -z, 1 - z, y] + I*Pi*G[0, -z, 1 - z, y] - 
      G[1, z]*G[0, -z, 1 - z, y] + (I/2)*Pi*G[1, 0, 0, y] + 
      (I/2)*Pi*G[1, 0, 1, z] - (G[0, y]*G[1, 0, 1, z])/2 - 
      (G[1 - z, y]*G[1, 0, 1, z])/2 + (3*G[1, 1, 1, z])/4 + 
      (G[0, y]*G[1, 1, 1, z])/2 - (I/2)*Pi*G[1 - z, 0, 0, y] + 
      (G[1, z]*G[1 - z, 0, 0, y])/2 - (I/2)*Pi*G[1 - z, 0, 1 - z, y] + 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + (G[1, z]*G[1 - z, 0, 1 - z, y])/2 - 
      G[1, z]*G[1 - z, 0, -z, y] + (I/2)*Pi*G[1 - z, 1, 0, y] - 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] + (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 1 - z, y])/4 - (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/
       2 - 2*G[1 - z, -z, 1 - z, y] - 2*G[-z, 1 - z, 1 - z, y] - 
      G[0, 0, 0, 1, z]/2 + G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + 
      G[0, 0, 1, 1, z]/2 + G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/
       2 - G[0, 1, 0, 0, y]/2 + G[0, 1, 0, 1, z]/2 - G[0, 1, 1, 1, z]/2 + 
      G[0, 1 - z, 0, 0, y]/2 + G[0, 1 - z, 0, 1 - z, y]/2 - 
      G[0, 1 - z, 1, 0, y]/2 + G[0, 1 - z, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 - G[0, 1 - z, -z, 1 - z, y] - 
      G[0, -z, 1 - z, 1 - z, y] - G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 1, z]/2 - 
      G[1, 0, 1, 1, z]/2 - G[1, 1, 0, 1, z]/2 + G[1 - z, 0, 0, 0, y]/2 + 
      G[1 - z, 0, 0, 1 - z, y]/2 - G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 0, y]/2 + G[1 - z, 0, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y] - G[1 - z, 1, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 1 - z, y]/2 - 
      G[1 - z, 1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, 1 - z, 0, y]/2))/
    (mh2^3*N*y^2*z) + (e^2*(21/2 + (6*I)*Pi - (35*Pi^2)/16 - Pi^4/20 - 
      (9*zeta3)/2 - (3*I)*Pi*zeta3 + (5*G[0, y])/2 + I*Pi*G[0, y] + 
      (7*Pi^2*G[0, y])/16 - (3*G[0, z])/2 - ((3*I)/4)*Pi*G[0, z] - 
      (21*Pi^2*G[1, z])/16 + 3*zeta3*G[1, z] + 3*G[0, y]*G[1, z] + 
      ((5*I)/2)*Pi*G[0, y]*G[1, z] - (21*Pi^2*G[1 - z, y])/16 + 
      3*zeta3*G[1 - z, y] - (7*Pi^2*G[0, z]*G[1 - z, y])/8 - 
      ((9*I)/4)*Pi*G[1, z]*G[1 - z, y] - 3*G[1, z]*G[-z, y] - 
      ((5*I)/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/8 - 
      G[0, 0, y] + ((3*I)/4)*Pi*G[0, 0, y] - (5*G[1, z]*G[0, 0, y])/2 + 
      (3*G[0, 0, z])/4 - ((3*I)/2)*Pi*G[1 - z, y]*G[0, 0, z] - 3*G[0, 1, z] - 
      ((5*I)/2)*Pi*G[0, 1, z] + (5*G[0, y]*G[0, 1, z])/2 + 
      (5*G[1 - z, y]*G[0, 1, z])/2 + 3*G[0, 1 - z, y] + 
      ((5*I)/2)*Pi*G[0, 1 - z, y] + ((3*I)/2)*Pi*G[0, z]*G[0, 1 - z, y] - 
      (5*G[1, z]*G[0, 1 - z, y])/2 - (3*G[0, 0, z]*G[0, 1 - z, y])/2 + 
      (5*G[1, z]*G[0, -z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - 
      3*G[1, 0, y] - ((5*I)/2)*Pi*G[1, 0, y] - ((9*I)/4)*Pi*G[1, 1, z] - 
      (5*G[0, y]*G[1, 1, z])/2 + (9*G[1 - z, y]*G[1, 1, z])/4 + 
      (5*G[-z, y]*G[1, 1, z])/2 + ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] + 
      (3*G[0, -z, y]*G[1, 1, z])/2 + 3*G[1 - z, 0, y] + 
      ((5*I)/2)*Pi*G[1 - z, 0, y] - (5*G[1, z]*G[1 - z, 0, y])/2 - 
      ((9*I)/4)*Pi*G[1 - z, 1 - z, y] - ((3*I)/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] + (9*G[1, z]*G[1 - z, 1 - z, y])/4 + 
      (3*G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (5*G[1, z]*G[1 - z, -z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] - (3*G[1, 1, z]*G[1 - z, -z, y])/
       2 - 3*G[-z, 1 - z, y] - ((5*I)/2)*Pi*G[-z, 1 - z, y] + 
      (7*Pi^2*G[-z, 1 - z, y])/8 + (5*G[1, z]*G[-z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] - (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 - (3*G[0, 0, 0, y])/4 + (3*G[1 - z, y]*G[0, 0, 0, z])/2 - 
      (5*G[0, 0, 1, z])/2 - (5*G[0, 0, 1 - z, y])/2 + 
      (3*G[0, z]*G[0, 0, 1 - z, y])/2 - (3*G[1, z]*G[0, 0, -z, y])/2 + 
      (5*G[0, 1, 0, y])/2 + (5*G[0, 1, 1, z])/2 - (5*G[0, 1 - z, 0, y])/2 - 
      (5*G[0, 1 - z, 1 - z, y])/2 - (3*G[0, z]*G[0, 1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[0, 1 - z, -z, y])/2 + (5*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, -z, 1 - z, y] + (3*G[1, z]*G[0, -z, 1 - z, y])/2 + 
      (5*G[1, 0, 0, y])/2 + (5*G[1, 0, 1, z])/2 + (9*G[1, 1, 1, z])/4 - 
      (3*G[-z, y]*G[1, 1, 1, z])/2 - (5*G[1 - z, 0, 0, y])/2 - 
      (5*G[1 - z, 0, 1 - z, y])/2 - (3*G[0, z]*G[1 - z, 0, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, 0, -z, y])/2 + (5*G[1 - z, 1, 0, y])/2 - 
      (5*G[1 - z, 1 - z, 0, y])/2 + (9*G[1 - z, 1 - z, 1 - z, y])/4 + 
      (3*G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/2 + (5*G[1 - z, -z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1 - z, -z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 + (5*G[-z, 1 - z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - (3*G[0, 0, -z, 1 - z, y])/2 + 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[1 - z, 0, -z, 1 - z, y])/2 - (3*G[1 - z, 1 - z, -z, 1 - z, y])/2 - 
      (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 - (3*G[-z, 1 - z, 1 - z, 1 - z, y])/
       2))/(mh2^3*N*(1 - z)*(1 - y - z)) + 
   (e^2*(21/2 + (6*I)*Pi - (35*Pi^2)/16 - Pi^4/20 - (9*zeta3)/2 - 
      (3*I)*Pi*zeta3 + (5*G[0, y])/2 + I*Pi*G[0, y] + (7*Pi^2*G[0, y])/16 - 
      (3*G[0, z])/2 - ((3*I)/4)*Pi*G[0, z] - (21*Pi^2*G[1, z])/16 + 
      3*zeta3*G[1, z] + 3*G[0, y]*G[1, z] + ((5*I)/2)*Pi*G[0, y]*G[1, z] - 
      (21*Pi^2*G[1 - z, y])/16 + 3*zeta3*G[1 - z, y] - 
      (7*Pi^2*G[0, z]*G[1 - z, y])/8 - ((9*I)/4)*Pi*G[1, z]*G[1 - z, y] - 
      3*G[1, z]*G[-z, y] - ((5*I)/2)*Pi*G[1, z]*G[-z, y] + 
      (7*Pi^2*G[1, z]*G[-z, y])/8 - G[0, 0, y] + ((3*I)/4)*Pi*G[0, 0, y] - 
      (5*G[1, z]*G[0, 0, y])/2 + (3*G[0, 0, z])/4 - ((3*I)/2)*Pi*G[1 - z, y]*
       G[0, 0, z] - 3*G[0, 1, z] - ((5*I)/2)*Pi*G[0, 1, z] + 
      (5*G[0, y]*G[0, 1, z])/2 + (5*G[1 - z, y]*G[0, 1, z])/2 + 
      3*G[0, 1 - z, y] + ((5*I)/2)*Pi*G[0, 1 - z, y] + 
      ((3*I)/2)*Pi*G[0, z]*G[0, 1 - z, y] - (5*G[1, z]*G[0, 1 - z, y])/2 - 
      (3*G[0, 0, z]*G[0, 1 - z, y])/2 + (5*G[1, z]*G[0, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - 3*G[1, 0, y] - 
      ((5*I)/2)*Pi*G[1, 0, y] - ((9*I)/4)*Pi*G[1, 1, z] - 
      (5*G[0, y]*G[1, 1, z])/2 + (9*G[1 - z, y]*G[1, 1, z])/4 + 
      (5*G[-z, y]*G[1, 1, z])/2 + ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] + 
      (3*G[0, -z, y]*G[1, 1, z])/2 + 3*G[1 - z, 0, y] + 
      ((5*I)/2)*Pi*G[1 - z, 0, y] - (5*G[1, z]*G[1 - z, 0, y])/2 - 
      ((9*I)/4)*Pi*G[1 - z, 1 - z, y] - ((3*I)/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] + (9*G[1, z]*G[1 - z, 1 - z, y])/4 + 
      (3*G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (5*G[1, z]*G[1 - z, -z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] - (3*G[1, 1, z]*G[1 - z, -z, y])/
       2 - 3*G[-z, 1 - z, y] - ((5*I)/2)*Pi*G[-z, 1 - z, y] + 
      (7*Pi^2*G[-z, 1 - z, y])/8 + (5*G[1, z]*G[-z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] - (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 - (3*G[0, 0, 0, y])/4 + (3*G[1 - z, y]*G[0, 0, 0, z])/2 - 
      (5*G[0, 0, 1, z])/2 - (5*G[0, 0, 1 - z, y])/2 + 
      (3*G[0, z]*G[0, 0, 1 - z, y])/2 - (3*G[1, z]*G[0, 0, -z, y])/2 + 
      (5*G[0, 1, 0, y])/2 + (5*G[0, 1, 1, z])/2 - (5*G[0, 1 - z, 0, y])/2 - 
      (5*G[0, 1 - z, 1 - z, y])/2 - (3*G[0, z]*G[0, 1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[0, 1 - z, -z, y])/2 + (5*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, -z, 1 - z, y] + (3*G[1, z]*G[0, -z, 1 - z, y])/2 + 
      (5*G[1, 0, 0, y])/2 + (5*G[1, 0, 1, z])/2 + (9*G[1, 1, 1, z])/4 - 
      (3*G[-z, y]*G[1, 1, 1, z])/2 - (5*G[1 - z, 0, 0, y])/2 - 
      (5*G[1 - z, 0, 1 - z, y])/2 - (3*G[0, z]*G[1 - z, 0, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, 0, -z, y])/2 + (5*G[1 - z, 1, 0, y])/2 - 
      (5*G[1 - z, 1 - z, 0, y])/2 + (9*G[1 - z, 1 - z, 1 - z, y])/4 + 
      (3*G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/2 + (5*G[1 - z, -z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1 - z, -z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 + (5*G[-z, 1 - z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - (3*G[0, 0, -z, 1 - z, y])/2 + 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[1 - z, 0, -z, 1 - z, y])/2 - (3*G[1 - z, 1 - z, -z, 1 - z, y])/2 - 
      (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 - (3*G[-z, 1 - z, 1 - z, 1 - z, y])/
       2))/(mh2^3*N*(1 - y - z)*z) + 
   (e^2*(1/2 + (2*I)*Pi - (77*Pi^2)/48 - Pi^4/20 - (9*zeta3)/2 - 
      (3*I)*Pi*zeta3 + (5*G[0, y])/2 + I*Pi*G[0, y] + (7*Pi^2*G[0, y])/16 - 
      9*G[0, z] - ((19*I)/4)*Pi*G[0, z] + (49*Pi^2*G[0, z])/48 - 
      (21*Pi^2*G[1, z])/16 + 3*zeta3*G[1, z] + 3*G[0, y]*G[1, z] + 
      ((5*I)/2)*Pi*G[0, y]*G[1, z] - (21*Pi^2*G[1 - z, y])/16 + 
      3*zeta3*G[1 - z, y] - (7*Pi^2*G[0, z]*G[1 - z, y])/8 - 
      ((9*I)/4)*Pi*G[1, z]*G[1 - z, y] - 3*G[1, z]*G[-z, y] - 
      ((5*I)/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/8 - 
      G[0, 0, y] + ((3*I)/4)*Pi*G[0, 0, y] - (5*G[1, z]*G[0, 0, y])/2 + 
      (19*G[0, 0, z])/4 + ((7*I)/4)*Pi*G[0, 0, z] - ((3*I)/2)*Pi*G[1 - z, y]*
       G[0, 0, z] - 3*G[0, 1, z] - ((5*I)/2)*Pi*G[0, 1, z] + 
      (5*G[0, y]*G[0, 1, z])/2 + (5*G[1 - z, y]*G[0, 1, z])/2 + 
      3*G[0, 1 - z, y] + ((5*I)/2)*Pi*G[0, 1 - z, y] + 
      ((3*I)/2)*Pi*G[0, z]*G[0, 1 - z, y] - (5*G[1, z]*G[0, 1 - z, y])/2 - 
      (3*G[0, 0, z]*G[0, 1 - z, y])/2 + (5*G[1, z]*G[0, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - 3*G[1, 0, y] - 
      ((5*I)/2)*Pi*G[1, 0, y] - ((9*I)/4)*Pi*G[1, 1, z] - 
      (5*G[0, y]*G[1, 1, z])/2 + (9*G[1 - z, y]*G[1, 1, z])/4 + 
      (5*G[-z, y]*G[1, 1, z])/2 + ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] + 
      (3*G[0, -z, y]*G[1, 1, z])/2 + 3*G[1 - z, 0, y] + 
      ((5*I)/2)*Pi*G[1 - z, 0, y] - (5*G[1, z]*G[1 - z, 0, y])/2 - 
      ((9*I)/4)*Pi*G[1 - z, 1 - z, y] - ((3*I)/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] + (9*G[1, z]*G[1 - z, 1 - z, y])/4 + 
      (3*G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (5*G[1, z]*G[1 - z, -z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] - (3*G[1, 1, z]*G[1 - z, -z, y])/
       2 - 3*G[-z, 1 - z, y] - ((5*I)/2)*Pi*G[-z, 1 - z, y] + 
      (7*Pi^2*G[-z, 1 - z, y])/8 + (5*G[1, z]*G[-z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] - (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 - (3*G[0, 0, 0, y])/4 - (7*G[0, 0, 0, z])/4 + 
      (3*G[1 - z, y]*G[0, 0, 0, z])/2 - (5*G[0, 0, 1, z])/2 - 
      (5*G[0, 0, 1 - z, y])/2 + (3*G[0, z]*G[0, 0, 1 - z, y])/2 - 
      (3*G[1, z]*G[0, 0, -z, y])/2 + (5*G[0, 1, 0, y])/2 + 
      (5*G[0, 1, 1, z])/2 - (5*G[0, 1 - z, 0, y])/2 - 
      (5*G[0, 1 - z, 1 - z, y])/2 - (3*G[0, z]*G[0, 1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[0, 1 - z, -z, y])/2 + (5*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, -z, 1 - z, y] + (3*G[1, z]*G[0, -z, 1 - z, y])/2 + 
      (5*G[1, 0, 0, y])/2 + (5*G[1, 0, 1, z])/2 + (9*G[1, 1, 1, z])/4 - 
      (3*G[-z, y]*G[1, 1, 1, z])/2 - (5*G[1 - z, 0, 0, y])/2 - 
      (5*G[1 - z, 0, 1 - z, y])/2 - (3*G[0, z]*G[1 - z, 0, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, 0, -z, y])/2 + (5*G[1 - z, 1, 0, y])/2 - 
      (5*G[1 - z, 1 - z, 0, y])/2 + (9*G[1 - z, 1 - z, 1 - z, y])/4 + 
      (3*G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/2 + (5*G[1 - z, -z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1 - z, -z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 + (5*G[-z, 1 - z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - (3*G[0, 0, -z, 1 - z, y])/2 + 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[1 - z, 0, -z, 1 - z, y])/2 - (3*G[1 - z, 1 - z, -z, 1 - z, y])/2 - 
      (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 - (3*G[-z, 1 - z, 1 - z, 1 - z, y])/
       2))/(mh2^3*N*y*(1 - z)) + 
   (e^2*(1/2 + (2*I)*Pi - (77*Pi^2)/48 - Pi^4/20 - (9*zeta3)/2 - 
      (3*I)*Pi*zeta3 + (5*G[0, y])/2 + I*Pi*G[0, y] + (7*Pi^2*G[0, y])/16 - 
      9*G[0, z] - ((19*I)/4)*Pi*G[0, z] + (49*Pi^2*G[0, z])/48 - 
      (21*Pi^2*G[1, z])/16 + 3*zeta3*G[1, z] + 3*G[0, y]*G[1, z] + 
      ((5*I)/2)*Pi*G[0, y]*G[1, z] - (21*Pi^2*G[1 - z, y])/16 + 
      3*zeta3*G[1 - z, y] - (7*Pi^2*G[0, z]*G[1 - z, y])/8 - 
      ((9*I)/4)*Pi*G[1, z]*G[1 - z, y] - 3*G[1, z]*G[-z, y] - 
      ((5*I)/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/8 - 
      G[0, 0, y] + ((3*I)/4)*Pi*G[0, 0, y] - (5*G[1, z]*G[0, 0, y])/2 + 
      (19*G[0, 0, z])/4 + ((7*I)/4)*Pi*G[0, 0, z] - ((3*I)/2)*Pi*G[1 - z, y]*
       G[0, 0, z] - 3*G[0, 1, z] - ((5*I)/2)*Pi*G[0, 1, z] + 
      (5*G[0, y]*G[0, 1, z])/2 + (5*G[1 - z, y]*G[0, 1, z])/2 + 
      3*G[0, 1 - z, y] + ((5*I)/2)*Pi*G[0, 1 - z, y] + 
      ((3*I)/2)*Pi*G[0, z]*G[0, 1 - z, y] - (5*G[1, z]*G[0, 1 - z, y])/2 - 
      (3*G[0, 0, z]*G[0, 1 - z, y])/2 + (5*G[1, z]*G[0, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - 3*G[1, 0, y] - 
      ((5*I)/2)*Pi*G[1, 0, y] - ((9*I)/4)*Pi*G[1, 1, z] - 
      (5*G[0, y]*G[1, 1, z])/2 + (9*G[1 - z, y]*G[1, 1, z])/4 + 
      (5*G[-z, y]*G[1, 1, z])/2 + ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] + 
      (3*G[0, -z, y]*G[1, 1, z])/2 + 3*G[1 - z, 0, y] + 
      ((5*I)/2)*Pi*G[1 - z, 0, y] - (5*G[1, z]*G[1 - z, 0, y])/2 - 
      ((9*I)/4)*Pi*G[1 - z, 1 - z, y] - ((3*I)/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] + (9*G[1, z]*G[1 - z, 1 - z, y])/4 + 
      (3*G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (5*G[1, z]*G[1 - z, -z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] - (3*G[1, 1, z]*G[1 - z, -z, y])/
       2 - 3*G[-z, 1 - z, y] - ((5*I)/2)*Pi*G[-z, 1 - z, y] + 
      (7*Pi^2*G[-z, 1 - z, y])/8 + (5*G[1, z]*G[-z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] - (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 - (3*G[0, 0, 0, y])/4 - (7*G[0, 0, 0, z])/4 + 
      (3*G[1 - z, y]*G[0, 0, 0, z])/2 - (5*G[0, 0, 1, z])/2 - 
      (5*G[0, 0, 1 - z, y])/2 + (3*G[0, z]*G[0, 0, 1 - z, y])/2 - 
      (3*G[1, z]*G[0, 0, -z, y])/2 + (5*G[0, 1, 0, y])/2 + 
      (5*G[0, 1, 1, z])/2 - (5*G[0, 1 - z, 0, y])/2 - 
      (5*G[0, 1 - z, 1 - z, y])/2 - (3*G[0, z]*G[0, 1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[0, 1 - z, -z, y])/2 + (5*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, -z, 1 - z, y] + (3*G[1, z]*G[0, -z, 1 - z, y])/2 + 
      (5*G[1, 0, 0, y])/2 + (5*G[1, 0, 1, z])/2 + (9*G[1, 1, 1, z])/4 - 
      (3*G[-z, y]*G[1, 1, 1, z])/2 - (5*G[1 - z, 0, 0, y])/2 - 
      (5*G[1 - z, 0, 1 - z, y])/2 - (3*G[0, z]*G[1 - z, 0, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, 0, -z, y])/2 + (5*G[1 - z, 1, 0, y])/2 - 
      (5*G[1 - z, 1 - z, 0, y])/2 + (9*G[1 - z, 1 - z, 1 - z, y])/4 + 
      (3*G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/2 + (5*G[1 - z, -z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1 - z, -z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 + (5*G[-z, 1 - z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - (3*G[0, 0, -z, 1 - z, y])/2 + 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[1 - z, 0, -z, 1 - z, y])/2 - (3*G[1 - z, 1 - z, -z, 1 - z, y])/2 - 
      (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 - (3*G[-z, 1 - z, 1 - z, 1 - z, y])/
       2))/(mh2^3*N*y*z) + (e^2*(30*G[1, z] + (12*I)*Pi*G[1, z] - 
      (7*Pi^2*G[1, z])/4 + 9*G[0, y]*G[1, z] + ((9*I)/2)*Pi*G[0, y]*G[1, z] - 
      (7*Pi^2*G[0, y]*G[1, z])/8 + 30*G[1 - z, y] + (12*I)*Pi*G[1 - z, y] - 
      (7*Pi^2*G[1 - z, y])/4 - 12*G[1, z]*G[1 - z, y] - 
      (3*I)*Pi*G[1, z]*G[1 - z, y] - 9*G[1, z]*G[-z, y] - 
      ((9*I)/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/8 - 
      (9*G[1, z]*G[0, 0, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[0, 0, y] - 
      9*G[0, 1, z] - ((9*I)/2)*Pi*G[0, 1, z] + (7*Pi^2*G[0, 1, z])/8 + 
      (9*G[0, y]*G[0, 1, z])/2 + ((3*I)/2)*Pi*G[0, y]*G[0, 1, z] + 
      (9*G[1 - z, y]*G[0, 1, z])/2 + ((3*I)/2)*Pi*G[1 - z, y]*G[0, 1, z] - 
      (3*G[0, 0, y]*G[0, 1, z])/2 + 9*G[0, 1 - z, y] + 
      ((9*I)/2)*Pi*G[0, 1 - z, y] - (7*Pi^2*G[0, 1 - z, y])/8 - 
      (9*G[1, z]*G[0, 1 - z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[0, 1 - z, y] - 
      (3*G[0, 1, z]*G[0, 1 - z, y])/2 + (9*G[1, z]*G[0, -z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - 9*G[1, 0, y] - 
      ((9*I)/2)*Pi*G[1, 0, y] + (7*Pi^2*G[1, 0, y])/8 - 12*G[1, 1, z] - 
      (3*I)*Pi*G[1, 1, z] - (9*G[0, y]*G[1, 1, z])/2 - 
      ((3*I)/2)*Pi*G[0, y]*G[1, 1, z] + 3*G[1 - z, y]*G[1, 1, z] + 
      (9*G[-z, y]*G[1, 1, z])/2 + ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] + 
      (3*G[0, 0, y]*G[1, 1, z])/2 + (3*G[0, 1 - z, y]*G[1, 1, z])/2 - 
      (3*G[0, -z, y]*G[1, 1, z])/2 + 9*G[1 - z, 0, y] + 
      ((9*I)/2)*Pi*G[1 - z, 0, y] - (7*Pi^2*G[1 - z, 0, y])/8 - 
      (9*G[1, z]*G[1 - z, 0, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[1 - z, 0, y] - 
      (3*G[0, 1, z]*G[1 - z, 0, y])/2 + (3*G[1, 1, z]*G[1 - z, 0, y])/2 - 
      12*G[1 - z, 1 - z, y] - (3*I)*Pi*G[1 - z, 1 - z, y] + 
      3*G[1, z]*G[1 - z, 1 - z, y] - (3*G[0, 1, z]*G[1 - z, 1 - z, y])/2 + 
      (9*G[1, z]*G[1 - z, -z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] - 
      (3*G[1, 1, z]*G[1 - z, -z, y])/2 - 9*G[-z, 1 - z, y] - 
      ((9*I)/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/8 + 
      (9*G[1, z]*G[-z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (3*G[1, 1, z]*G[-z, 1 - z, y])/2 + (3*G[1, z]*G[0, 0, 0, y])/2 - 
      (9*G[0, 0, 1, z])/2 - ((3*I)/2)*Pi*G[0, 0, 1, z] + 
      (3*G[0, y]*G[0, 0, 1, z])/2 + (3*G[1 - z, y]*G[0, 0, 1, z])/2 - 
      (9*G[0, 0, 1 - z, y])/2 - ((3*I)/2)*Pi*G[0, 0, 1 - z, y] + 
      (3*G[1, z]*G[0, 0, 1 - z, y])/2 - (3*G[1, z]*G[0, 0, -z, y])/2 + 
      (9*G[0, 1, 0, y])/2 + ((3*I)/2)*Pi*G[0, 1, 0, y] + 
      (9*G[0, 1, 1, z])/2 + ((3*I)/2)*Pi*G[0, 1, 1, z] - 
      (3*G[0, y]*G[0, 1, 1, z])/2 - (3*G[1 - z, y]*G[0, 1, 1, z])/2 - 
      (9*G[0, 1 - z, 0, y])/2 - ((3*I)/2)*Pi*G[0, 1 - z, 0, y] + 
      (3*G[1, z]*G[0, 1 - z, 0, y])/2 - (9*G[0, 1 - z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, 1 - z, 1 - z, y] + (3*G[1, z]*G[0, 1 - z, 1 - z, y])/
       2 - (3*G[1, z]*G[0, 1 - z, -z, y])/2 + (9*G[0, -z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[0, -z, 1 - z, y] - (3*G[1, z]*G[0, -z, 1 - z, y])/2 + 
      (9*G[1, 0, 0, y])/2 + ((3*I)/2)*Pi*G[1, 0, 0, y] + 
      (9*G[1, 0, 1, z])/2 + ((3*I)/2)*Pi*G[1, 0, 1, z] - 
      (3*G[0, y]*G[1, 0, 1, z])/2 - (3*G[1 - z, y]*G[1, 0, 1, z])/2 + 
      3*G[1, 1, 1, z] + (3*G[0, y]*G[1, 1, 1, z])/2 - 
      (3*G[-z, y]*G[1, 1, 1, z])/2 - (9*G[1 - z, 0, 0, y])/2 - 
      ((3*I)/2)*Pi*G[1 - z, 0, 0, y] + (3*G[1, z]*G[1 - z, 0, 0, y])/2 - 
      (9*G[1 - z, 0, 1 - z, y])/2 - ((3*I)/2)*Pi*G[1 - z, 0, 1 - z, y] + 
      (3*G[1, z]*G[1 - z, 0, 1 - z, y])/2 - (3*G[1, z]*G[1 - z, 0, -z, y])/
       2 + (9*G[1 - z, 1, 0, y])/2 + ((3*I)/2)*Pi*G[1 - z, 1, 0, y] - 
      (9*G[1 - z, 1 - z, 0, y])/2 - ((3*I)/2)*Pi*G[1 - z, 1 - z, 0, y] + 
      (3*G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 3*G[1 - z, 1 - z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/2 + (9*G[1 - z, -z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1 - z, -z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 + (9*G[-z, 1 - z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - (3*G[0, 0, 0, 1, z])/2 + 
      (3*G[0, 0, 0, 1 - z, y])/2 - (3*G[0, 0, 1, 0, y])/2 + 
      (3*G[0, 0, 1, 1, z])/2 + (3*G[0, 0, 1 - z, 0, y])/2 + 
      (3*G[0, 0, 1 - z, 1 - z, y])/2 - (3*G[0, 0, -z, 1 - z, y])/2 - 
      (3*G[0, 1, 0, 0, y])/2 + (3*G[0, 1, 0, 1, z])/2 - 
      (3*G[0, 1, 1, 1, z])/2 + (3*G[0, 1 - z, 0, 0, y])/2 + 
      (3*G[0, 1 - z, 0, 1 - z, y])/2 - (3*G[0, 1 - z, 1, 0, y])/2 + 
      (3*G[0, 1 - z, 1 - z, 0, y])/2 + (3*G[0, 1 - z, 1 - z, 1 - z, y])/2 - 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 - (3*G[0, -z, 1 - z, 1 - z, y])/2 - 
      (3*G[1, 0, 0, 0, y])/2 + (3*G[1, 0, 0, 1, z])/2 - 
      (3*G[1, 0, 1, 1, z])/2 - (3*G[1, 1, 0, 1, z])/2 + 
      (3*G[1 - z, 0, 0, 0, y])/2 + (3*G[1 - z, 0, 0, 1 - z, y])/2 - 
      (3*G[1 - z, 0, 1, 0, y])/2 + (3*G[1 - z, 0, 1 - z, 0, y])/2 + 
      (3*G[1 - z, 0, 1 - z, 1 - z, y])/2 - (3*G[1 - z, 0, -z, 1 - z, y])/2 - 
      (3*G[1 - z, 1, 0, 0, y])/2 + (3*G[1 - z, 1 - z, 0, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 0, 1 - z, y])/2 - (3*G[1 - z, 1 - z, 1, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 1 - z, 0, y])/2 - (3*G[1 - z, 1 - z, -z, 1 - z, y])/
       2 - (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 - 
      (3*G[-z, 1 - z, 1 - z, 1 - z, y])/2))/(mh2^3*N*y*z^3) + 
   (e^2*(7/2 + (2*I)*Pi - (35*Pi^2)/48 - Pi^4/60 - (3*zeta3)/2 - I*Pi*zeta3 - 
      G[0, y]/2 - (I/4)*Pi*G[0, y] - 15*G[0, z] - (6*I)*Pi*G[0, z] + 
      (7*Pi^2*G[0, z])/8 - (7*Pi^2*G[1, z])/16 + zeta3*G[1, z] - 
      (7*Pi^2*G[0, y]*G[1, z])/24 - (7*Pi^2*G[1 - z, y])/16 + 
      zeta3*G[1 - z, y] - 3*G[0, z]*G[1 - z, y] - (I/2)*Pi*G[0, z]*
       G[1 - z, y] - ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
      (I/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/24 + 
      G[0, 0, y]/4 - (I/2)*Pi*G[1, z]*G[0, 0, y] + 6*G[0, 0, z] + 
      ((3*I)/2)*Pi*G[0, 0, z] + (G[1 - z, y]*G[0, 0, z])/2 + 
      (7*Pi^2*G[0, 1, z])/24 + (I/2)*Pi*G[0, y]*G[0, 1, z] + 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - (G[0, 0, y]*G[0, 1, z])/2 - 
      (7*Pi^2*G[0, 1 - z, y])/24 - (G[0, z]*G[0, 1 - z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, 1 - z, y] - (G[0, 1, z]*G[0, 1 - z, y])/2 + 
      (G[1, z]*G[0, -z, y])/2 + (I/2)*Pi*G[1, z]*G[0, -z, y] + 
      (7*Pi^2*G[1, 0, y])/24 - ((3*I)/4)*Pi*G[1, 1, z] - 
      (I/2)*Pi*G[0, y]*G[1, 1, z] + (3*G[1 - z, y]*G[1, 1, z])/4 - 
      (G[-z, y]*G[1, 1, z])/2 + (I/2)*Pi*G[-z, y]*G[1, 1, z] + 
      (G[0, 0, y]*G[1, 1, z])/2 + (G[0, 1 - z, y]*G[1, 1, z])/2 - 
      (G[0, -z, y]*G[1, 1, z])/2 - (7*Pi^2*G[1 - z, 0, y])/24 - 
      (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - (G[0, 1, z]*G[1 - z, 0, y])/2 + 
      (G[1, 1, z]*G[1 - z, 0, y])/2 - ((3*I)/4)*Pi*G[1 - z, 1 - z, y] + 
      (G[0, z]*G[1 - z, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, 1 - z, y])/4 - 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (G[1, z]*G[1 - z, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - (G[1, 1, z]*G[1 - z, -z, y])/2 + 
      3*G[-z, 1 - z, y] + (I/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/
       24 - (G[1, z]*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[0, 0, 0, y])/2 - 
      (3*G[0, 0, 0, z])/2 - (I/2)*Pi*G[0, 0, 1, z] + 
      (G[0, y]*G[0, 0, 1, z])/2 + (G[1 - z, y]*G[0, 0, 1, z])/2 - 
      (I/2)*Pi*G[0, 0, 1 - z, y] + (G[1, z]*G[0, 0, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, -z, y])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 1, z] - (G[0, y]*G[0, 1, 1, z])/2 - 
      (G[1 - z, y]*G[0, 1, 1, z])/2 - (I/2)*Pi*G[0, 1 - z, 0, y] + 
      (G[1, z]*G[0, 1 - z, 0, y])/2 - (I/2)*Pi*G[0, 1 - z, 1 - z, y] + 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
      G[0, -z, 1 - z, y]/2 + (I/2)*Pi*G[0, -z, 1 - z, y] - 
      (G[1, z]*G[0, -z, 1 - z, y])/2 + (I/2)*Pi*G[1, 0, 0, y] + 
      (I/2)*Pi*G[1, 0, 1, z] - (G[0, y]*G[1, 0, 1, z])/2 - 
      (G[1 - z, y]*G[1, 0, 1, z])/2 + (3*G[1, 1, 1, z])/4 + 
      (G[0, y]*G[1, 1, 1, z])/2 - (G[-z, y]*G[1, 1, 1, z])/2 - 
      (I/2)*Pi*G[1 - z, 0, 0, y] + (G[1, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] + (G[1, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + (I/2)*Pi*G[1 - z, 1, 0, y] - 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] + (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 1 - z, y])/4 - (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - 
      G[1 - z, -z, 1 - z, y]/2 + (I/2)*Pi*G[1 - z, -z, 1 - z, y] - 
      (G[1, z]*G[1 - z, -z, 1 - z, y])/2 - G[-z, 1 - z, 1 - z, y]/2 + 
      (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - 
      G[0, 0, 0, 1, z]/2 + G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + 
      G[0, 0, 1, 1, z]/2 + G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/
       2 - G[0, 0, -z, 1 - z, y]/2 - G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 1, z]/2 - G[0, 1, 1, 1, z]/2 + G[0, 1 - z, 0, 0, y]/2 + 
      G[0, 1 - z, 0, 1 - z, y]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 0, y]/2 + G[0, 1 - z, 1 - z, 1 - z, y]/2 - 
      G[0, 1 - z, -z, 1 - z, y]/2 - G[0, -z, 1 - z, 1 - z, y]/2 - 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 1, z]/2 - G[1, 0, 1, 1, z]/2 - 
      G[1, 1, 0, 1, z]/2 + G[1 - z, 0, 0, 0, y]/2 + G[1 - z, 0, 0, 1 - z, y]/
       2 - G[1 - z, 0, 1, 0, y]/2 + G[1 - z, 0, 1 - z, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 1 - z, y]/2 - G[1 - z, 0, -z, 1 - z, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 1 - z, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 1 - z, 0, y]/2 - G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2^3*N*y^2*(1 - z)) + (e^2*(7/2 + (2*I)*Pi - (35*Pi^2)/48 - Pi^4/60 - 
      (3*zeta3)/2 - I*Pi*zeta3 - G[0, y]/2 - (I/4)*Pi*G[0, y] - 
      (29*G[0, z])/2 - (5*I)*Pi*G[0, z] + (35*Pi^2*G[0, z])/48 - 
      (7*Pi^2*G[1, z])/16 + zeta3*G[1, z] - (7*Pi^2*G[0, y]*G[1, z])/24 - 
      (7*Pi^2*G[1 - z, y])/16 + zeta3*G[1 - z, y] - 3*G[0, z]*G[1 - z, y] - 
      (I/2)*Pi*G[0, z]*G[1 - z, y] - ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] + 
      3*G[1, z]*G[-z, y] + (I/2)*Pi*G[1, z]*G[-z, y] + 
      (7*Pi^2*G[1, z]*G[-z, y])/24 + G[0, 0, y]/4 - 
      (I/2)*Pi*G[1, z]*G[0, 0, y] + 5*G[0, 0, z] + ((5*I)/4)*Pi*G[0, 0, z] + 
      (G[1 - z, y]*G[0, 0, z])/2 + (7*Pi^2*G[0, 1, z])/24 + 
      (I/2)*Pi*G[0, y]*G[0, 1, z] + (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - 
      (G[0, 0, y]*G[0, 1, z])/2 - (7*Pi^2*G[0, 1 - z, y])/24 - 
      (G[0, z]*G[0, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[0, 1 - z, y] - 
      (G[0, 1, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, -z, y] + (7*Pi^2*G[1, 0, y])/24 - 
      ((3*I)/4)*Pi*G[1, 1, z] - (I/2)*Pi*G[0, y]*G[1, 1, z] + 
      (3*G[1 - z, y]*G[1, 1, z])/4 - (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] + (G[0, 0, y]*G[1, 1, z])/2 + 
      (G[0, 1 - z, y]*G[1, 1, z])/2 - (G[0, -z, y]*G[1, 1, z])/2 - 
      (7*Pi^2*G[1 - z, 0, y])/24 - (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - 
      (G[0, 1, z]*G[1 - z, 0, y])/2 + (G[1, 1, z]*G[1 - z, 0, y])/2 - 
      ((3*I)/4)*Pi*G[1 - z, 1 - z, y] + (G[0, z]*G[1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, 1 - z, y])/4 - (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/2 + (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - 
      (G[1, 1, z]*G[1 - z, -z, y])/2 + 3*G[-z, 1 - z, y] + 
      (I/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/24 - 
      (G[1, z]*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[0, 0, 0, y])/2 - 
      (5*G[0, 0, 0, z])/4 - (I/2)*Pi*G[0, 0, 1, z] + 
      (G[0, y]*G[0, 0, 1, z])/2 + (G[1 - z, y]*G[0, 0, 1, z])/2 - 
      (I/2)*Pi*G[0, 0, 1 - z, y] + (G[1, z]*G[0, 0, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, -z, y])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 1, z] - (G[0, y]*G[0, 1, 1, z])/2 - 
      (G[1 - z, y]*G[0, 1, 1, z])/2 - (I/2)*Pi*G[0, 1 - z, 0, y] + 
      (G[1, z]*G[0, 1 - z, 0, y])/2 - (I/2)*Pi*G[0, 1 - z, 1 - z, y] + 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, -z, y])/2 + 
      G[0, -z, 1 - z, y]/2 + (I/2)*Pi*G[0, -z, 1 - z, y] - 
      (G[1, z]*G[0, -z, 1 - z, y])/2 + (I/2)*Pi*G[1, 0, 0, y] + 
      (I/2)*Pi*G[1, 0, 1, z] - (G[0, y]*G[1, 0, 1, z])/2 - 
      (G[1 - z, y]*G[1, 0, 1, z])/2 + (3*G[1, 1, 1, z])/4 + 
      (G[0, y]*G[1, 1, 1, z])/2 - (G[-z, y]*G[1, 1, 1, z])/2 - 
      (I/2)*Pi*G[1 - z, 0, 0, y] + (G[1, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] + (G[1, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + (I/2)*Pi*G[1 - z, 1, 0, y] - 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] + (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 1 - z, y])/4 - (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - 
      G[1 - z, -z, 1 - z, y]/2 + (I/2)*Pi*G[1 - z, -z, 1 - z, y] - 
      (G[1, z]*G[1 - z, -z, 1 - z, y])/2 - G[-z, 1 - z, 1 - z, y]/2 + 
      (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - 
      G[0, 0, 0, 1, z]/2 + G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + 
      G[0, 0, 1, 1, z]/2 + G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/
       2 - G[0, 0, -z, 1 - z, y]/2 - G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 1, z]/2 - G[0, 1, 1, 1, z]/2 + G[0, 1 - z, 0, 0, y]/2 + 
      G[0, 1 - z, 0, 1 - z, y]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 0, y]/2 + G[0, 1 - z, 1 - z, 1 - z, y]/2 - 
      G[0, 1 - z, -z, 1 - z, y]/2 - G[0, -z, 1 - z, 1 - z, y]/2 - 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 1, z]/2 - G[1, 0, 1, 1, z]/2 - 
      G[1, 1, 0, 1, z]/2 + G[1 - z, 0, 0, 0, y]/2 + G[1 - z, 0, 0, 1 - z, y]/
       2 - G[1 - z, 0, 1, 0, y]/2 + G[1 - z, 0, 1 - z, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 1 - z, y]/2 - G[1 - z, 0, -z, 1 - z, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 1 - z, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 1 - z, 0, y]/2 - G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2^3*N*y*(1 - z)^2) + (e^2*(7/2 + (2*I)*Pi - (35*Pi^2)/48 - Pi^4/60 - 
      (3*zeta3)/2 - I*Pi*zeta3 - G[0, y]/2 - (I/4)*Pi*G[0, y] - 
      (9*G[0, z])/2 - I*Pi*G[0, z] + (7*Pi^2*G[0, z])/48 - 
      (7*Pi^2*G[1, z])/16 + zeta3*G[1, z] - (7*Pi^2*G[0, y]*G[1, z])/24 - 
      (7*Pi^2*G[1 - z, y])/16 + zeta3*G[1 - z, y] - 3*G[0, z]*G[1 - z, y] - 
      (I/2)*Pi*G[0, z]*G[1 - z, y] - ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] + 
      3*G[1, z]*G[-z, y] + (I/2)*Pi*G[1, z]*G[-z, y] + 
      (7*Pi^2*G[1, z]*G[-z, y])/24 + G[0, 0, y]/4 - 
      (I/2)*Pi*G[1, z]*G[0, 0, y] + G[0, 0, z] + (I/4)*Pi*G[0, 0, z] + 
      (G[1 - z, y]*G[0, 0, z])/2 + (7*Pi^2*G[0, 1, z])/24 + 
      (I/2)*Pi*G[0, y]*G[0, 1, z] + (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - 
      (G[0, 0, y]*G[0, 1, z])/2 - (7*Pi^2*G[0, 1 - z, y])/24 - 
      (G[0, z]*G[0, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[0, 1 - z, y] - 
      (G[0, 1, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, -z, y] + (7*Pi^2*G[1, 0, y])/24 - 
      ((3*I)/4)*Pi*G[1, 1, z] - (I/2)*Pi*G[0, y]*G[1, 1, z] + 
      (3*G[1 - z, y]*G[1, 1, z])/4 - (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] + (G[0, 0, y]*G[1, 1, z])/2 + 
      (G[0, 1 - z, y]*G[1, 1, z])/2 - (G[0, -z, y]*G[1, 1, z])/2 - 
      (7*Pi^2*G[1 - z, 0, y])/24 - (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - 
      (G[0, 1, z]*G[1 - z, 0, y])/2 + (G[1, 1, z]*G[1 - z, 0, y])/2 - 
      ((3*I)/4)*Pi*G[1 - z, 1 - z, y] + (G[0, z]*G[1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, 1 - z, y])/4 - (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/2 + (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - 
      (G[1, 1, z]*G[1 - z, -z, y])/2 + 3*G[-z, 1 - z, y] + 
      (I/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/24 - 
      (G[1, z]*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[0, 0, 0, y])/2 - 
      G[0, 0, 0, z]/4 - (I/2)*Pi*G[0, 0, 1, z] + (G[0, y]*G[0, 0, 1, z])/2 + 
      (G[1 - z, y]*G[0, 0, 1, z])/2 - (I/2)*Pi*G[0, 0, 1 - z, y] + 
      (G[1, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, -z, y])/2 + 
      (I/2)*Pi*G[0, 1, 0, y] + (I/2)*Pi*G[0, 1, 1, z] - 
      (G[0, y]*G[0, 1, 1, z])/2 - (G[1 - z, y]*G[0, 1, 1, z])/2 - 
      (I/2)*Pi*G[0, 1 - z, 0, y] + (G[1, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[0, 1 - z, 1 - z, y] + (G[1, z]*G[0, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[0, 1 - z, -z, y])/2 + G[0, -z, 1 - z, y]/2 + 
      (I/2)*Pi*G[0, -z, 1 - z, y] - (G[1, z]*G[0, -z, 1 - z, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 1, z] - 
      (G[0, y]*G[1, 0, 1, z])/2 - (G[1 - z, y]*G[1, 0, 1, z])/2 + 
      (3*G[1, 1, 1, z])/4 + (G[0, y]*G[1, 1, 1, z])/2 - 
      (G[-z, y]*G[1, 1, 1, z])/2 - (I/2)*Pi*G[1 - z, 0, 0, y] + 
      (G[1, z]*G[1 - z, 0, 0, y])/2 - (I/2)*Pi*G[1 - z, 0, 1 - z, y] + 
      (G[1, z]*G[1 - z, 0, 1 - z, y])/2 - (G[1, z]*G[1 - z, 0, -z, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (I/2)*Pi*G[1 - z, 1 - z, 0, y] + 
      (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + (3*G[1 - z, 1 - z, 1 - z, y])/4 - 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - G[1 - z, -z, 1 - z, y]/2 + 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] - (G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      G[-z, 1 - z, 1 - z, y]/2 + (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - G[0, 0, 0, 1, z]/2 + 
      G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 1, z]/2 + 
      G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/2 - 
      G[0, 0, -z, 1 - z, y]/2 - G[0, 1, 0, 0, y]/2 + G[0, 1, 0, 1, z]/2 - 
      G[0, 1, 1, 1, z]/2 + G[0, 1 - z, 0, 0, y]/2 + G[0, 1 - z, 0, 1 - z, y]/
       2 - G[0, 1 - z, 1, 0, y]/2 + G[0, 1 - z, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 - G[0, 1 - z, -z, 1 - z, y]/2 - 
      G[0, -z, 1 - z, 1 - z, y]/2 - G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 1, z]/2 - 
      G[1, 0, 1, 1, z]/2 - G[1, 1, 0, 1, z]/2 + G[1 - z, 0, 0, 0, y]/2 + 
      G[1 - z, 0, 0, 1 - z, y]/2 - G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 0, y]/2 + G[1 - z, 0, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 1 - z, y]/2 - 
      G[1 - z, 1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, 1 - z, 0, y]/2 - 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 - G[1 - z, -z, 1 - z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, 1 - z, y]/2))/(mh2^3*N*(1 - z)^2*(1 - y - z)) + 
   (e^2*(-9*G[0, z]*G[1 - z, y] - ((9*I)/2)*Pi*G[0, z]*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/8 + 9*G[1, z]*G[-z, y] + 
      ((9*I)/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/8 + 
      (9*G[1 - z, y]*G[0, 0, z])/2 + ((3*I)/2)*Pi*G[1 - z, y]*G[0, 0, z] - 
      (9*G[0, z]*G[0, 1 - z, y])/2 - ((3*I)/2)*Pi*G[0, z]*G[0, 1 - z, y] + 
      (3*G[0, 0, z]*G[0, 1 - z, y])/2 + (9*G[1, z]*G[0, -z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - (9*G[-z, y]*G[1, 1, z])/2 - 
      ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] - (3*G[0, -z, y]*G[1, 1, z])/2 + 
      (9*G[0, z]*G[1 - z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] - (3*G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (9*G[1, z]*G[1 - z, -z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] + 
      (3*G[1, 1, z]*G[1 - z, -z, y])/2 + 9*G[-z, 1 - z, y] + 
      ((9*I)/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/8 - 
      (9*G[1, z]*G[-z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (3*G[1, 1, z]*G[-z, 1 - z, y])/2 - (3*G[1 - z, y]*G[0, 0, 0, z])/2 - 
      (3*G[0, z]*G[0, 0, 1 - z, y])/2 + (3*G[1, z]*G[0, 0, -z, y])/2 + 
      (3*G[0, z]*G[0, 1 - z, 1 - z, y])/2 - (3*G[1, z]*G[0, 1 - z, -z, y])/
       2 + (9*G[0, -z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[0, -z, 1 - z, y] - 
      (3*G[1, z]*G[0, -z, 1 - z, y])/2 + (3*G[-z, y]*G[1, 1, 1, z])/2 + 
      (3*G[0, z]*G[1 - z, 0, 1 - z, y])/2 - (3*G[1, z]*G[1 - z, 0, -z, y])/
       2 - (3*G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/2 - (9*G[1 - z, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1 - z, -z, 1 - z, y] + 
      (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 - (9*G[-z, 1 - z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + (3*G[0, 0, -z, 1 - z, y])/2 - 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 - (3*G[0, -z, 1 - z, 1 - z, y])/2 - 
      (3*G[1 - z, 0, -z, 1 - z, y])/2 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/2 + 
      (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 + (3*G[-z, 1 - z, 1 - z, 1 - z, y])/
       2))/(mh2^3*N*y^3*z) + 
   (e^2*(-9*G[0, y]*G[1, z] - ((9*I)/2)*Pi*G[0, y]*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/8 + 9*G[1, z]*G[-z, y] + 
      ((9*I)/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/8 + 
      (9*G[1, z]*G[0, 0, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[0, 0, y] + 
      9*G[0, 1, z] + ((9*I)/2)*Pi*G[0, 1, z] - (7*Pi^2*G[0, 1, z])/8 - 
      (9*G[0, y]*G[0, 1, z])/2 - ((3*I)/2)*Pi*G[0, y]*G[0, 1, z] - 
      (9*G[1 - z, y]*G[0, 1, z])/2 - ((3*I)/2)*Pi*G[1 - z, y]*G[0, 1, z] + 
      (3*G[0, 0, y]*G[0, 1, z])/2 - 9*G[0, 1 - z, y] - 
      ((9*I)/2)*Pi*G[0, 1 - z, y] + (7*Pi^2*G[0, 1 - z, y])/8 + 
      (9*G[1, z]*G[0, 1 - z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[0, 1 - z, y] + 
      (3*G[0, 1, z]*G[0, 1 - z, y])/2 - (9*G[1, z]*G[0, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] + 9*G[1, 0, y] + 
      ((9*I)/2)*Pi*G[1, 0, y] - (7*Pi^2*G[1, 0, y])/8 + 
      (9*G[0, y]*G[1, 1, z])/2 + ((3*I)/2)*Pi*G[0, y]*G[1, 1, z] - 
      (9*G[-z, y]*G[1, 1, z])/2 - ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] - 
      (3*G[0, 0, y]*G[1, 1, z])/2 - (3*G[0, 1 - z, y]*G[1, 1, z])/2 + 
      (3*G[0, -z, y]*G[1, 1, z])/2 - 9*G[1 - z, 0, y] - 
      ((9*I)/2)*Pi*G[1 - z, 0, y] + (7*Pi^2*G[1 - z, 0, y])/8 + 
      (9*G[1, z]*G[1 - z, 0, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[1 - z, 0, y] + 
      (3*G[0, 1, z]*G[1 - z, 0, y])/2 - (3*G[1, 1, z]*G[1 - z, 0, y])/2 + 
      (3*G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (9*G[1, z]*G[1 - z, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] + (3*G[1, 1, z]*G[1 - z, -z, y])/
       2 + 9*G[-z, 1 - z, y] + ((9*I)/2)*Pi*G[-z, 1 - z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/8 - (9*G[1, z]*G[-z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] + (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 - (3*G[1, z]*G[0, 0, 0, y])/2 + (9*G[0, 0, 1, z])/2 + 
      ((3*I)/2)*Pi*G[0, 0, 1, z] - (3*G[0, y]*G[0, 0, 1, z])/2 - 
      (3*G[1 - z, y]*G[0, 0, 1, z])/2 + (9*G[0, 0, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[0, 0, 1 - z, y] - (3*G[1, z]*G[0, 0, 1 - z, y])/2 + 
      (3*G[1, z]*G[0, 0, -z, y])/2 - (9*G[0, 1, 0, y])/2 - 
      ((3*I)/2)*Pi*G[0, 1, 0, y] - (9*G[0, 1, 1, z])/2 - 
      ((3*I)/2)*Pi*G[0, 1, 1, z] + (3*G[0, y]*G[0, 1, 1, z])/2 + 
      (3*G[1 - z, y]*G[0, 1, 1, z])/2 + (9*G[0, 1 - z, 0, y])/2 + 
      ((3*I)/2)*Pi*G[0, 1 - z, 0, y] - (3*G[1, z]*G[0, 1 - z, 0, y])/2 + 
      (9*G[0, 1 - z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[0, 1 - z, 1 - z, y] - 
      (3*G[1, z]*G[0, 1 - z, 1 - z, y])/2 + (3*G[1, z]*G[0, 1 - z, -z, y])/
       2 - (9*G[0, -z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[0, -z, 1 - z, y] + 
      (3*G[1, z]*G[0, -z, 1 - z, y])/2 - (9*G[1, 0, 0, y])/2 - 
      ((3*I)/2)*Pi*G[1, 0, 0, y] - (9*G[1, 0, 1, z])/2 - 
      ((3*I)/2)*Pi*G[1, 0, 1, z] + (3*G[0, y]*G[1, 0, 1, z])/2 + 
      (3*G[1 - z, y]*G[1, 0, 1, z])/2 - (3*G[0, y]*G[1, 1, 1, z])/2 + 
      (3*G[-z, y]*G[1, 1, 1, z])/2 + (9*G[1 - z, 0, 0, y])/2 + 
      ((3*I)/2)*Pi*G[1 - z, 0, 0, y] - (3*G[1, z]*G[1 - z, 0, 0, y])/2 + 
      (9*G[1 - z, 0, 1 - z, y])/2 + ((3*I)/2)*Pi*G[1 - z, 0, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 0, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, 0, -z, y])/
       2 - (9*G[1 - z, 1, 0, y])/2 - ((3*I)/2)*Pi*G[1 - z, 1, 0, y] + 
      (9*G[1 - z, 1 - z, 0, y])/2 + ((3*I)/2)*Pi*G[1 - z, 1 - z, 0, y] - 
      (3*G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/2 - (9*G[1 - z, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1 - z, -z, 1 - z, y] + 
      (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 - (9*G[-z, 1 - z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + (3*G[0, 0, 0, 1, z])/2 - 
      (3*G[0, 0, 0, 1 - z, y])/2 + (3*G[0, 0, 1, 0, y])/2 - 
      (3*G[0, 0, 1, 1, z])/2 - (3*G[0, 0, 1 - z, 0, y])/2 - 
      (3*G[0, 0, 1 - z, 1 - z, y])/2 + (3*G[0, 0, -z, 1 - z, y])/2 + 
      (3*G[0, 1, 0, 0, y])/2 - (3*G[0, 1, 0, 1, z])/2 + 
      (3*G[0, 1, 1, 1, z])/2 - (3*G[0, 1 - z, 0, 0, y])/2 - 
      (3*G[0, 1 - z, 0, 1 - z, y])/2 + (3*G[0, 1 - z, 1, 0, y])/2 - 
      (3*G[0, 1 - z, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, 1 - z, y])/2 + 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[1, 0, 0, 0, y])/2 - (3*G[1, 0, 0, 1, z])/2 + 
      (3*G[1, 0, 1, 1, z])/2 + (3*G[1, 1, 0, 1, z])/2 - 
      (3*G[1 - z, 0, 0, 0, y])/2 - (3*G[1 - z, 0, 0, 1 - z, y])/2 + 
      (3*G[1 - z, 0, 1, 0, y])/2 - (3*G[1 - z, 0, 1 - z, 0, y])/2 - 
      (3*G[1 - z, 0, 1 - z, 1 - z, y])/2 + (3*G[1 - z, 0, -z, 1 - z, y])/2 + 
      (3*G[1 - z, 1, 0, 0, y])/2 - (3*G[1 - z, 1 - z, 0, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 0, 1 - z, y])/2 + (3*G[1 - z, 1 - z, 1, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 1 - z, 0, y])/2 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/
       2 + (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, 1 - z, y])/2))/(mh2^3*N*z^3) + 
   (e^2*(-7/2 - (2*I)*Pi + (35*Pi^2)/48 + Pi^4/60 + (3*zeta3)/2 + 
      I*Pi*zeta3 + 15*G[0, y] + (6*I)*Pi*G[0, y] - (7*Pi^2*G[0, y])/8 + 
      G[0, z]/2 + (I/4)*Pi*G[0, z] - 5*G[1, z] - (2*I)*Pi*G[1, z] + 
      (35*Pi^2*G[1, z])/48 - zeta3*G[1, z] - 5*G[0, y]*G[1, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/6 - 
      5*G[1 - z, y] - (2*I)*Pi*G[1 - z, y] + (35*Pi^2*G[1 - z, y])/48 - 
      zeta3*G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/24 + 
      2*G[1, z]*G[1 - z, y] + ((5*I)/4)*Pi*G[1, z]*G[1 - z, y] + 
      5*G[1, z]*G[-z, y] + ((3*I)/2)*Pi*G[1, z]*G[-z, y] - 
      (35*Pi^2*G[1, z]*G[-z, y])/24 - 6*G[0, 0, y] - 
      ((3*I)/2)*Pi*G[0, 0, y] + (3*G[1, z]*G[0, 0, y])/2 + 
      (2*I)*Pi*G[1, z]*G[0, 0, y] - G[0, 0, z]/4 + (I/2)*Pi*G[1 - z, y]*
       G[0, 0, z] + 5*G[0, 1, z] + ((3*I)/2)*Pi*G[0, 1, z] - 
      (7*Pi^2*G[0, 1, z])/6 - (3*G[0, y]*G[0, 1, z])/2 - 
      (2*I)*Pi*G[0, y]*G[0, 1, z] - (3*G[1 - z, y]*G[0, 1, z])/2 - 
      (2*I)*Pi*G[1 - z, y]*G[0, 1, z] + 2*G[0, 0, y]*G[0, 1, z] - 
      5*G[0, 1 - z, y] - ((3*I)/2)*Pi*G[0, 1 - z, y] + 
      (7*Pi^2*G[0, 1 - z, y])/6 - (I/2)*Pi*G[0, z]*G[0, 1 - z, y] + 
      (3*G[1, z]*G[0, 1 - z, y])/2 + (2*I)*Pi*G[1, z]*G[0, 1 - z, y] + 
      (G[0, 0, z]*G[0, 1 - z, y])/2 + 2*G[0, 1, z]*G[0, 1 - z, y] - 
      (3*G[1, z]*G[0, -z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] + 
      5*G[1, 0, y] + ((3*I)/2)*Pi*G[1, 0, y] - (7*Pi^2*G[1, 0, y])/6 + 
      2*G[1, 1, z] + ((5*I)/4)*Pi*G[1, 1, z] + (3*G[0, y]*G[1, 1, z])/2 + 
      (2*I)*Pi*G[0, y]*G[1, 1, z] - (5*G[1 - z, y]*G[1, 1, z])/4 - 
      (3*G[-z, y]*G[1, 1, z])/2 - ((5*I)/2)*Pi*G[-z, y]*G[1, 1, z] - 
      2*G[0, 0, y]*G[1, 1, z] - 2*G[0, 1 - z, y]*G[1, 1, z] + 
      (3*G[0, -z, y]*G[1, 1, z])/2 - 5*G[1 - z, 0, y] - 
      ((3*I)/2)*Pi*G[1 - z, 0, y] + (7*Pi^2*G[1 - z, 0, y])/6 + 
      (3*G[1, z]*G[1 - z, 0, y])/2 + (2*I)*Pi*G[1, z]*G[1 - z, 0, y] + 
      2*G[0, 1, z]*G[1 - z, 0, y] - 2*G[1, 1, z]*G[1 - z, 0, y] + 
      2*G[1 - z, 1 - z, y] + ((5*I)/4)*Pi*G[1 - z, 1 - z, y] + 
      (I/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] - (5*G[1, z]*G[1 - z, 1 - z, y])/
       4 - (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + 2*G[0, 1, z]*
       G[1 - z, 1 - z, y] - (3*G[1, z]*G[1 - z, -z, y])/2 - 
      ((5*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] + (5*G[1, 1, z]*G[1 - z, -z, y])/
       2 + 5*G[-z, 1 - z, y] + ((3*I)/2)*Pi*G[-z, 1 - z, y] - 
      (35*Pi^2*G[-z, 1 - z, y])/24 - (3*G[1, z]*G[-z, 1 - z, y])/2 - 
      ((5*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] + (5*G[1, 1, z]*G[-z, 1 - z, y])/
       2 + (3*G[0, 0, 0, y])/2 - 2*G[1, z]*G[0, 0, 0, y] - 
      (G[1 - z, y]*G[0, 0, 0, z])/2 + (3*G[0, 0, 1, z])/2 + 
      (2*I)*Pi*G[0, 0, 1, z] - 2*G[0, y]*G[0, 0, 1, z] - 
      2*G[1 - z, y]*G[0, 0, 1, z] + (3*G[0, 0, 1 - z, y])/2 + 
      (2*I)*Pi*G[0, 0, 1 - z, y] - (G[0, z]*G[0, 0, 1 - z, y])/2 - 
      2*G[1, z]*G[0, 0, 1 - z, y] + (5*G[1, z]*G[0, 0, -z, y])/2 - 
      (3*G[0, 1, 0, y])/2 - (2*I)*Pi*G[0, 1, 0, y] - (3*G[0, 1, 1, z])/2 - 
      (2*I)*Pi*G[0, 1, 1, z] + 2*G[0, y]*G[0, 1, 1, z] + 
      2*G[1 - z, y]*G[0, 1, 1, z] + (3*G[0, 1 - z, 0, y])/2 + 
      (2*I)*Pi*G[0, 1 - z, 0, y] - 2*G[1, z]*G[0, 1 - z, 0, y] + 
      (3*G[0, 1 - z, 1 - z, y])/2 + (2*I)*Pi*G[0, 1 - z, 1 - z, y] + 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - 2*G[1, z]*G[0, 1 - z, 1 - z, y] + 
      (3*G[1, z]*G[0, 1 - z, -z, y])/2 - (3*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, -z, 1 - z, y] + (3*G[1, z]*G[0, -z, 1 - z, y])/2 - 
      (3*G[1, 0, 0, y])/2 - (2*I)*Pi*G[1, 0, 0, y] - (3*G[1, 0, 1, z])/2 - 
      (2*I)*Pi*G[1, 0, 1, z] + 2*G[0, y]*G[1, 0, 1, z] + 
      2*G[1 - z, y]*G[1, 0, 1, z] - (5*G[1, 1, 1, z])/4 - 
      2*G[0, y]*G[1, 1, 1, z] + (5*G[-z, y]*G[1, 1, 1, z])/2 + 
      (3*G[1 - z, 0, 0, y])/2 + (2*I)*Pi*G[1 - z, 0, 0, y] - 
      2*G[1, z]*G[1 - z, 0, 0, y] + (3*G[1 - z, 0, 1 - z, y])/2 + 
      (2*I)*Pi*G[1 - z, 0, 1 - z, y] + (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
      2*G[1, z]*G[1 - z, 0, 1 - z, y] + (3*G[1, z]*G[1 - z, 0, -z, y])/2 - 
      (3*G[1 - z, 1, 0, y])/2 - (2*I)*Pi*G[1 - z, 1, 0, y] + 
      (3*G[1 - z, 1 - z, 0, y])/2 + (2*I)*Pi*G[1 - z, 1 - z, 0, y] - 
      2*G[1, z]*G[1 - z, 1 - z, 0, y] - (5*G[1 - z, 1 - z, 1 - z, y])/4 - 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 + 
      (5*G[1, z]*G[1 - z, 1 - z, -z, y])/2 - (3*G[1 - z, -z, 1 - z, y])/2 - 
      ((5*I)/2)*Pi*G[1 - z, -z, 1 - z, y] + 
      (5*G[1, z]*G[1 - z, -z, 1 - z, y])/2 - (3*G[-z, 1 - z, 1 - z, y])/2 - 
      ((5*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (5*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + 2*G[0, 0, 0, 1, z] - 
      2*G[0, 0, 0, 1 - z, y] + 2*G[0, 0, 1, 0, y] - 2*G[0, 0, 1, 1, z] - 
      2*G[0, 0, 1 - z, 0, y] - 2*G[0, 0, 1 - z, 1 - z, y] + 
      (5*G[0, 0, -z, 1 - z, y])/2 + 2*G[0, 1, 0, 0, y] - 2*G[0, 1, 0, 1, z] + 
      2*G[0, 1, 1, 1, z] - 2*G[0, 1 - z, 0, 0, y] - 
      2*G[0, 1 - z, 0, 1 - z, y] + 2*G[0, 1 - z, 1, 0, y] - 
      2*G[0, 1 - z, 1 - z, 0, y] - 2*G[0, 1 - z, 1 - z, 1 - z, y] + 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, 1 - z, y])/2 + 
      2*G[1, 0, 0, 0, y] - 2*G[1, 0, 0, 1, z] + 2*G[1, 0, 1, 1, z] + 
      2*G[1, 1, 0, 1, z] - 2*G[1 - z, 0, 0, 0, y] - 
      2*G[1 - z, 0, 0, 1 - z, y] + 2*G[1 - z, 0, 1, 0, y] - 
      2*G[1 - z, 0, 1 - z, 0, y] - 2*G[1 - z, 0, 1 - z, 1 - z, y] + 
      (3*G[1 - z, 0, -z, 1 - z, y])/2 + 2*G[1 - z, 1, 0, 0, y] - 
      2*G[1 - z, 1 - z, 0, 0, y] - 2*G[1 - z, 1 - z, 0, 1 - z, y] + 
      2*G[1 - z, 1 - z, 1, 0, y] - 2*G[1 - z, 1 - z, 1 - z, 0, y] + 
      (5*G[1 - z, 1 - z, -z, 1 - z, y])/2 + (5*G[1 - z, -z, 1 - z, 1 - z, y])/
       2 + (5*G[-z, 1 - z, 1 - z, 1 - z, y])/2))/(mh2^3*N*y*z^2), 
 G[1, 1, "PSm0"] -> (-4 - 4*G[1, z] - 4*G[1 - z, y])/(mh2^3*z*(y + z)) + 
   (-4*G[1, z] - 4*G[1 - z, y])/(mh2^3*z*(y + z)^2) + 
   (-4*G[1, z] - 4*G[1 - z, y])/(mh2^3*z^2*(y + z)) + 
   (4*G[1, z] + 4*G[1 - z, y])/(mh2^3*y*z^2) + 
   (4 + 4*G[1, z] + 4*G[1 - z, y])/(mh2^3*y*(1 - z)) + 
   (4 + 4*G[1, z] + 4*G[1 - z, y])/(mh2^3*(1 - z)*(1 - y - z)) + 
   (4 + 4*G[1, z] + 4*G[1 - z, y])/(mh2^3*y*z) + 
   (e*(12 + (4*I)*Pi + 8*G[1, z] + (4*I)*Pi*G[1, z] + 8*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - 
      4*G[1 - z, 1 - z, y]))/(mh2^3*y*(1 - z)) + 
   (e*(12 + (4*I)*Pi + 8*G[1, z] + (4*I)*Pi*G[1, z] + 8*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - 
      4*G[1 - z, 1 - z, y]))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e*(12 + (4*I)*Pi + 8*G[1, z] + (4*I)*Pi*G[1, z] + 8*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - 
      4*G[1 - z, 1 - z, y]))/(mh2^3*y*z) + 
   (e*(12*G[1, z] + (4*I)*Pi*G[1, z] + 12*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - 
      4*G[1 - z, 1 - z, y]))/(mh2^3*y*z^2) + 
   (e*(-12*G[1, z] - (4*I)*Pi*G[1, z] - 12*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*z*(y + z)^2) + 
   (e*(-12*G[1, z] - (4*I)*Pi*G[1, z] - 12*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*z^2*(y + z)) + 
   (e*(-12 - (4*I)*Pi - 8*G[1, z] - (4*I)*Pi*G[1, z] - 8*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*z*(y + z)) + 
   (e^2*(-28 - (12*I)*Pi + (7*Pi^2)/3 - 16*G[1, z] - (8*I)*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/3 - 16*G[1 - z, y] - (8*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/3 + 8*G[1, z]*G[1 - z, y] + 
      (4*I)*Pi*G[1, z]*G[1 - z, y] + 8*G[1, 1, z] + (4*I)*Pi*G[1, 1, z] - 
      4*G[1 - z, y]*G[1, 1, z] + 8*G[1 - z, 1 - z, y] + 
      (4*I)*Pi*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, 1 - z, y] - 
      4*G[1, 1, 1, z] - 4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*z*(y + z)) + 
   (e^2*(-28*G[1, z] - (12*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/3 - 
      28*G[1 - z, y] - (12*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/3 + 
      12*G[1, z]*G[1 - z, y] + (4*I)*Pi*G[1, z]*G[1 - z, y] + 12*G[1, 1, z] + 
      (4*I)*Pi*G[1, 1, z] - 4*G[1 - z, y]*G[1, 1, z] + 
      12*G[1 - z, 1 - z, y] + (4*I)*Pi*G[1 - z, 1 - z, y] - 
      4*G[1, z]*G[1 - z, 1 - z, y] - 4*G[1, 1, 1, z] - 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*z*(y + z)^2) + 
   (e^2*(-28*G[1, z] - (12*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/3 - 
      28*G[1 - z, y] - (12*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/3 + 
      12*G[1, z]*G[1 - z, y] + (4*I)*Pi*G[1, z]*G[1 - z, y] + 12*G[1, 1, z] + 
      (4*I)*Pi*G[1, 1, z] - 4*G[1 - z, y]*G[1, 1, z] + 
      12*G[1 - z, 1 - z, y] + (4*I)*Pi*G[1 - z, 1 - z, y] - 
      4*G[1, z]*G[1 - z, 1 - z, y] - 4*G[1, 1, 1, z] - 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*z^2*(y + z)) + 
   (e^2*(28*G[1, z] + (12*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/3 + 
      28*G[1 - z, y] + (12*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/3 - 
      12*G[1, z]*G[1 - z, y] - (4*I)*Pi*G[1, z]*G[1 - z, y] - 12*G[1, 1, z] - 
      (4*I)*Pi*G[1, 1, z] + 4*G[1 - z, y]*G[1, 1, z] - 
      12*G[1 - z, 1 - z, y] - (4*I)*Pi*G[1 - z, 1 - z, y] + 
      4*G[1, z]*G[1 - z, 1 - z, y] + 4*G[1, 1, 1, z] + 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*y*z^2) + 
   (e^2*(28 + (12*I)*Pi - (7*Pi^2)/3 + 16*G[1, z] + (8*I)*Pi*G[1, z] - 
      (7*Pi^2*G[1, z])/3 + 16*G[1 - z, y] + (8*I)*Pi*G[1 - z, y] - 
      (7*Pi^2*G[1 - z, y])/3 - 8*G[1, z]*G[1 - z, y] - 
      (4*I)*Pi*G[1, z]*G[1 - z, y] - 8*G[1, 1, z] - (4*I)*Pi*G[1, 1, z] + 
      4*G[1 - z, y]*G[1, 1, z] - 8*G[1 - z, 1 - z, y] - 
      (4*I)*Pi*G[1 - z, 1 - z, y] + 4*G[1, z]*G[1 - z, 1 - z, y] + 
      4*G[1, 1, 1, z] + 4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*y*(1 - z)) + 
   (e^2*(28 + (12*I)*Pi - (7*Pi^2)/3 + 16*G[1, z] + (8*I)*Pi*G[1, z] - 
      (7*Pi^2*G[1, z])/3 + 16*G[1 - z, y] + (8*I)*Pi*G[1 - z, y] - 
      (7*Pi^2*G[1 - z, y])/3 - 8*G[1, z]*G[1 - z, y] - 
      (4*I)*Pi*G[1, z]*G[1 - z, y] - 8*G[1, 1, z] - (4*I)*Pi*G[1, 1, z] + 
      4*G[1 - z, y]*G[1, 1, z] - 8*G[1 - z, 1 - z, y] - 
      (4*I)*Pi*G[1 - z, 1 - z, y] + 4*G[1, z]*G[1 - z, 1 - z, y] + 
      4*G[1, 1, 1, z] + 4*G[1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*(1 - z)*(1 - y - z)) + 
   (e^2*(28 + (12*I)*Pi - (7*Pi^2)/3 + 16*G[1, z] + (8*I)*Pi*G[1, z] - 
      (7*Pi^2*G[1, z])/3 + 16*G[1 - z, y] + (8*I)*Pi*G[1 - z, y] - 
      (7*Pi^2*G[1 - z, y])/3 - 8*G[1, z]*G[1 - z, y] - 
      (4*I)*Pi*G[1, z]*G[1 - z, y] - 8*G[1, 1, z] - (4*I)*Pi*G[1, 1, z] + 
      4*G[1 - z, y]*G[1, 1, z] - 8*G[1 - z, 1 - z, y] - 
      (4*I)*Pi*G[1 - z, 1 - z, y] + 4*G[1, z]*G[1 - z, 1 - z, y] + 
      4*G[1, 1, 1, z] + 4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*y*z), 
 G[1, 1, "PSmt"] -> 1/(3*mh2^2*mt2*y*(1 - z)) + 
   1/(3*mh2^2*mt2*(1 - z)*(1 - y - z)) - (e*Log[mt2/mh2])/
    (3*mh2^2*mt2*y*(1 - z)) - (e*Log[mt2/mh2])/(3*mh2^2*mt2*(1 - z)*
     (1 - y - z)) + (e^2*(Pi^2/(36*mt2) + Log[mt2/mh2]^2/(6*mt2)))/
    (mh2^2*y*(1 - z)) + (e^2*(Pi^2/(36*mt2) + Log[mt2/mh2]^2/(6*mt2)))/
    (mh2^2*(1 - z)*(1 - y - z)), G[2, 1, "NS"] -> 
  (N*(-1 - (7*G[0, y])/4))/(mh2^3*(1 - y)*z) + 
   (5*G[0, y])/(4*mh2^3*N*(1 - y)*z^2) + (3*N*G[0, y])/
    (4*mh2^3*(1 - y)*z^2) + G[0, y]/(mh2^3*N*(1 - y)^2*z) - 
   (N*G[0, y])/(mh2^3*(1 - y)^2*z) + (1 + (7*G[0, y])/4)/
    (mh2^3*N*(1 - y)*z) + (Nf*((I/2)*Pi - G[0, y]/4 - G[0, z]/4))/
    (mh2^3*y*(1 - z)) + (Nf*((I/2)*Pi - G[0, y]/4 - G[0, z]/4))/
    (mh2^3*(1 - z)*(1 - y - z)) + (Nf*((I/2)*Pi - G[0, y]/4 - G[0, z]/4))/
    (mh2^3*y*z) + (Nf*((I/2)*Pi - G[0, y]/4 - G[0, z]/4))/
    (mh2^3*(1 - y - z)*z) + (Nf*((I/6)*Pi - G[0, y]/12 - G[0, z]/12))/
    (mh2^3*y*z^2) + (Nf*((I/6)*Pi - G[0, y]/12 - G[0, z]/12))/
    (mh2^3*(1 - y - z)*z^2) + (Nf*((-1/6*I)*Pi + G[0, y]/12 + G[0, z]/12))/
    (mh2^3*y^2*z) + (-3*G[1, z] - 3*G[1 - z, y])/(mh2^3*N*z^3*(y + z)) + 
   ((-3*G[1, z])/2 - (3*G[1 - z, y])/2)/(mh2^3*N*y^2*z^2) + 
   (G[1, z] + G[1 - z, y])/(mh2^3*N*z^2*(y + z)) + 
   (e*(4 + I*Pi + 4*G[0, y] + ((7*I)/4)*Pi*G[0, y] - (7*G[0, 0, y])/4))/
    (mh2^3*N*(1 - y)*z) + (e*(5*G[0, y] + ((5*I)/4)*Pi*G[0, y] - 
      (5*G[0, 0, y])/4))/(mh2^3*N*(1 - y)*z^2) + 
   (e*(4*G[0, y] + I*Pi*G[0, y] - G[0, 0, y]))/(mh2^3*N*(1 - y)^2*z) + 
   (e*N*(G[0, y] + ((3*I)/4)*Pi*G[0, y] - (3*G[0, 0, y])/4))/
    (mh2^3*(1 - y)*z^2) + (e*N*(-4*G[0, y] - I*Pi*G[0, y] + G[0, 0, y]))/
    (mh2^3*(1 - y)^2*z) + 
   (e*N*(-4 - I*Pi - 4*G[0, y] - ((7*I)/4)*Pi*G[0, y] + (7*G[0, 0, y])/4))/
    (mh2^3*(1 - y)*z) + (e*Nf*((7*Pi^2)/72 + (I/12)*Pi*G[0, y] + 
      (I/12)*Pi*G[0, z] - G[0, 0, y]/12 - G[0, 0, z]/12))/(mh2^3*y^2*z) + 
   (e*Nf*((-7*Pi^2)/72 - (I/12)*Pi*G[0, y] - (I/12)*Pi*G[0, z] + 
      G[0, 0, y]/12 + G[0, 0, z]/12))/(mh2^3*y*z^2) + 
   (e*Nf*((-7*Pi^2)/72 - (I/12)*Pi*G[0, y] - (I/12)*Pi*G[0, z] + 
      G[0, 0, y]/12 + G[0, 0, z]/12))/(mh2^3*(1 - y - z)*z^2) + 
   (e*Nf*((-7*Pi^2)/24 - (I/4)*Pi*G[0, y] - (I/4)*Pi*G[0, z] + G[0, 0, y]/4 + 
      G[0, 0, z]/4))/(mh2^3*y*(1 - z)) + 
   (e*Nf*((-7*Pi^2)/24 - (I/4)*Pi*G[0, y] - (I/4)*Pi*G[0, z] + G[0, 0, y]/4 + 
      G[0, 0, z]/4))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e*Nf*((-7*Pi^2)/24 - (I/4)*Pi*G[0, y] - (I/4)*Pi*G[0, z] + G[0, 0, y]/4 + 
      G[0, 0, z]/4))/(mh2^3*y*z) + 
   (e*Nf*((-7*Pi^2)/24 - (I/4)*Pi*G[0, y] - (I/4)*Pi*G[0, z] + G[0, 0, y]/4 + 
      G[0, 0, z]/4))/(mh2^3*(1 - y - z)*z) + 
   (N*(17/4 - ((11*I)/4)*Pi + Pi^2/4 + (3*G[0, y])/4 + G[0, z]/4 + 
      (3*G[0, y]*G[0, z])/2 - (3*G[1, 0, y])/2 - (3*G[1, 0, z])/2))/
    (mh2^3*y*z) + (N*(21/4 - ((11*I)/4)*Pi + Pi^2/4 + (5*G[0, y])/2 + 
      G[0, z]/4 + (3*G[0, y]*G[0, z])/2 - (3*G[1, 0, y])/2 - 
      (3*G[1, 0, z])/2))/(mh2^3*y*(1 - z)) + 
   (N*(21/4 - ((11*I)/4)*Pi + Pi^2/4 + (5*G[0, y])/2 + G[0, z]/4 + 
      (3*G[0, y]*G[0, z])/2 - (3*G[1, 0, y])/2 - (3*G[1, 0, z])/2))/
    (mh2^3*(1 - z)*(1 - y - z)) + 
   (N*(21/4 - ((11*I)/4)*Pi + Pi^2/4 + (5*G[0, y])/2 + G[0, z]/4 + 
      (3*G[0, y]*G[0, z])/2 - (3*G[1, 0, y])/2 - (3*G[1, 0, z])/2))/
    (mh2^3*(1 - y - z)*z) + (N*(7/4 - ((11*I)/12)*Pi + Pi^2/12 + G[0, y]/12 + 
      (5*G[0, z])/6 + (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - G[1, 0, z]/2))/
    (mh2^3*(1 - y - z)*z^2) + 
   (N*(7/4 - ((11*I)/12)*Pi + Pi^2/12 + (5*G[0, y])/6 + (5*G[0, z])/6 + 
      (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - G[1, 0, z]/2))/(mh2^3*y*z^2) + 
   (N*(-7/4 + ((11*I)/12)*Pi - Pi^2/12 - (5*G[0, y])/6 - (5*G[0, z])/6 - 
      (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + G[1, 0, z]/2))/(mh2^3*y^2*z) + 
   (-9/4 + (3*G[0, y])/2 - (7*G[1, z])/4 + (G[0, y]*G[1, z])/2 - 
     (7*G[1 - z, y])/4 - (G[0, z]*G[1 - z, y])/2 - G[0, 1, z]/2 + 
     G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2)/(mh2^3*N*y*z^2) + 
   (e*(4*G[1, z] + I*Pi*G[1, z] + 4*G[1 - z, y] + I*Pi*G[1 - z, y] - 
      G[1, z]*G[1 - z, y] - G[1, 1, z] - G[1 - z, 1 - z, y]))/
    (mh2^3*N*z^2*(y + z)) + (e*(-6*G[1, z] - ((3*I)/2)*Pi*G[1, z] - 
      6*G[1 - z, y] - ((3*I)/2)*Pi*G[1 - z, y] + (3*G[1, z]*G[1 - z, y])/2 + 
      (3*G[1, 1, z])/2 + (3*G[1 - z, 1 - z, y])/2))/(mh2^3*N*y^2*z^2) + 
   (e*(-12*G[1, z] - (3*I)*Pi*G[1, z] - 12*G[1 - z, y] - 
      (3*I)*Pi*G[1 - z, y] + 3*G[1, z]*G[1 - z, y] + 3*G[1, 1, z] + 
      3*G[1 - z, 1 - z, y]))/(mh2^3*N*z^3*(y + z)) + 
   (9/4 - (3*G[0, z])/2 + (9*G[1, z])/4 + (G[0, y]*G[1, z])/2 + 
     (9*G[1 - z, y])/4 + 2*G[0, z]*G[1 - z, y] - (5*G[1, z]*G[-z, y])/2 - 
     G[0, 1, z]/2 + G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2 - 
     (5*G[-z, 1 - z, y])/2)/(mh2^3*N*y^2*z) + 
   ((3*G[0, z]*G[1 - z, y])/2 - (3*G[1, z]*G[-z, y])/2 - 
     (3*G[-z, 1 - z, y])/2)/(mh2^3*N*y^3) + 
   (3*G[1, z] + (3*G[0, y]*G[1, z])/2 + 3*G[1 - z, y] - 
     (3*G[1, z]*G[-z, y])/2 - (3*G[0, 1, z])/2 + (3*G[0, 1 - z, y])/2 - 
     (3*G[1, 0, y])/2 + (3*G[1 - z, 0, y])/2 - (3*G[-z, 1 - z, y])/2)/
    (mh2^3*N*y*z^3) + (-9/4 + G[0, y]/4 - (3*G[1, z])/4 - (3*G[1 - z, y])/4 - 
     (G[0, z]*G[1 - z, y])/2 + (G[1, z]*G[-z, y])/2 + G[-z, 1 - z, y]/2)/
    (mh2^3*N*(1 - y - z)*z^2) + ((-3*G[0, z]*G[1 - z, y])/2 + 
     (3*G[1, z]*G[-z, y])/2 + (3*G[-z, 1 - z, y])/2)/(mh2^3*N*y^3*z) + 
   (-27/4 + (3*G[0, z])/4 - (9*G[1, z])/4 - (3*G[0, y]*G[1, z])/2 - 
     (9*G[1 - z, y])/4 + (3*G[1, z]*G[-z, y])/2 + (3*G[0, 1, z])/2 - 
     (3*G[0, 1 - z, y])/2 + (3*G[1, 0, y])/2 - (3*G[1 - z, 0, y])/2 + 
     (3*G[-z, 1 - z, y])/2)/(mh2^3*N*y*(1 - z)) + 
   (-27/4 + (3*G[0, z])/4 - (9*G[1, z])/4 - (3*G[0, y]*G[1, z])/2 - 
     (9*G[1 - z, y])/4 + (3*G[1, z]*G[-z, y])/2 + (3*G[0, 1, z])/2 - 
     (3*G[0, 1 - z, y])/2 + (3*G[1, 0, y])/2 - (3*G[1 - z, 0, y])/2 + 
     (3*G[-z, 1 - z, y])/2)/(mh2^3*N*(1 - z)*(1 - y - z)) + 
   (-27/4 + (3*G[0, z])/4 - (9*G[1, z])/4 - (3*G[0, y]*G[1, z])/2 - 
     (9*G[1 - z, y])/4 + (3*G[1, z]*G[-z, y])/2 + (3*G[0, 1, z])/2 - 
     (3*G[0, 1 - z, y])/2 + (3*G[1, 0, y])/2 - (3*G[1 - z, 0, y])/2 + 
     (3*G[-z, 1 - z, y])/2)/(mh2^3*N*(1 - y - z)*z) + 
   (-23/4 + (7*G[0, y])/4 + (3*G[0, z])/4 - (9*G[1, z])/4 - 
     (3*G[0, y]*G[1, z])/2 - (9*G[1 - z, y])/4 + (3*G[1, z]*G[-z, y])/2 + 
     (3*G[0, 1, z])/2 - (3*G[0, 1 - z, y])/2 + (3*G[1, 0, y])/2 - 
     (3*G[1 - z, 0, y])/2 + (3*G[-z, 1 - z, y])/2)/(mh2^3*N*y*z) + 
   (e^2*N*(-10 - (4*I)*Pi + (7*Pi^2)/12 - (15*G[0, y])/2 - (4*I)*Pi*G[0, y] + 
      (49*Pi^2*G[0, y])/48 + 4*G[0, 0, y] + ((7*I)/4)*Pi*G[0, 0, y] - 
      (7*G[0, 0, 0, y])/4))/(mh2^3*(1 - y)*z) + 
   (e^2*N*(-10*G[0, y] - (4*I)*Pi*G[0, y] + (7*Pi^2*G[0, y])/12 + 
      4*G[0, 0, y] + I*Pi*G[0, 0, y] - G[0, 0, 0, y]))/(mh2^3*(1 - y)^2*z) + 
   (e^2*N*((3*G[0, y])/2 + I*Pi*G[0, y] - (7*Pi^2*G[0, y])/16 - G[0, 0, y] - 
      ((3*I)/4)*Pi*G[0, 0, y] + (3*G[0, 0, 0, y])/4))/(mh2^3*(1 - y)*z^2) + 
   (e^2*(10*G[0, y] + (4*I)*Pi*G[0, y] - (7*Pi^2*G[0, y])/12 - 4*G[0, 0, y] - 
      I*Pi*G[0, 0, y] + G[0, 0, 0, y]))/(mh2^3*N*(1 - y)^2*z) + 
   (e^2*((21*G[0, y])/2 + (5*I)*Pi*G[0, y] - (35*Pi^2*G[0, y])/48 - 
      5*G[0, 0, y] - ((5*I)/4)*Pi*G[0, 0, y] + (5*G[0, 0, 0, y])/4))/
    (mh2^3*N*(1 - y)*z^2) + (e^2*(10 + (4*I)*Pi - (7*Pi^2)/12 + 
      (15*G[0, y])/2 + (4*I)*Pi*G[0, y] - (49*Pi^2*G[0, y])/48 - 
      4*G[0, 0, y] - ((7*I)/4)*Pi*G[0, 0, y] + (7*G[0, 0, 0, y])/4))/
    (mh2^3*N*(1 - y)*z) + (e^2*Nf*((-1/8*I)*Pi^3 - zeta3/6 + 
      (7*Pi^2*G[0, y])/48 + (7*Pi^2*G[0, z])/48 + (I/4)*Pi*G[0, 0, y] + 
      (I/4)*Pi*G[0, 0, z] - G[0, 0, 0, y]/4 - G[0, 0, 0, z]/4))/
    (mh2^3*y*(1 - z)) + (e^2*Nf*((-1/8*I)*Pi^3 - zeta3/6 + 
      (7*Pi^2*G[0, y])/48 + (7*Pi^2*G[0, z])/48 + (I/4)*Pi*G[0, 0, y] + 
      (I/4)*Pi*G[0, 0, z] - G[0, 0, 0, y]/4 - G[0, 0, 0, z]/4))/
    (mh2^3*(1 - z)*(1 - y - z)) + 
   (e^2*Nf*((-1/8*I)*Pi^3 - zeta3/6 + (7*Pi^2*G[0, y])/48 + 
      (7*Pi^2*G[0, z])/48 + (I/4)*Pi*G[0, 0, y] + (I/4)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/4 - G[0, 0, 0, z]/4))/(mh2^3*y*z) + 
   (e^2*Nf*((-1/8*I)*Pi^3 - zeta3/6 + (7*Pi^2*G[0, y])/48 + 
      (7*Pi^2*G[0, z])/48 + (I/4)*Pi*G[0, 0, y] + (I/4)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/4 - G[0, 0, 0, z]/4))/(mh2^3*(1 - y - z)*z) + 
   (e^2*Nf*((-1/24*I)*Pi^3 - zeta3/18 + (7*Pi^2*G[0, y])/144 + 
      (7*Pi^2*G[0, z])/144 + (I/12)*Pi*G[0, 0, y] + (I/12)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/12 - G[0, 0, 0, z]/12))/(mh2^3*y*z^2) + 
   (e^2*Nf*((-1/24*I)*Pi^3 - zeta3/18 + (7*Pi^2*G[0, y])/144 + 
      (7*Pi^2*G[0, z])/144 + (I/12)*Pi*G[0, 0, y] + (I/12)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/12 - G[0, 0, 0, z]/12))/(mh2^3*(1 - y - z)*z^2) + 
   (e^2*Nf*((I/24)*Pi^3 + zeta3/18 - (7*Pi^2*G[0, y])/144 - 
      (7*Pi^2*G[0, z])/144 - (I/12)*Pi*G[0, 0, y] - (I/12)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/12 + G[0, 0, 0, z]/12))/(mh2^3*y^2*z) + 
   (e*N*(3 + ((9*I)/4)*Pi + (109*Pi^2)/48 + (I/4)*Pi^3 - 6*zeta3 + 
      (3*G[0, y])/4 + ((5*I)/2)*Pi*G[0, y] - (Pi^2*G[0, y])/4 - 3*G[0, z] + 
      (I/4)*Pi*G[0, z] - (Pi^2*G[0, z])/4 + 4*G[0, y]*G[0, z] + 
      ((3*I)/2)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/4 + 
      (Pi^2*G[1 - z, y])/4 - (5*G[0, 0, y])/2 - (3*G[0, z]*G[0, 0, y])/2 - 
      G[0, 0, z]/4 - (3*G[0, y]*G[0, 0, z])/2 - 4*G[1, 0, y] - 
      ((3*I)/2)*Pi*G[1, 0, y] - 4*G[1, 0, z] - ((3*I)/2)*Pi*G[1, 0, z] + 
      (3*G[0, y]*G[1, 0, z])/2 - (3*G[1 - z, y]*G[1, 0, z])/2 + 
      (3*G[0, z]*G[1 - z, 0, y])/2 + (3*G[0, 1, 0, y])/2 + 
      (3*G[0, 1, 0, z])/2 + (3*G[1, 0, 0, y])/2 + (3*G[1, 0, 0, z])/2 - 
      (3*G[1, 1, 0, z])/2 - (3*G[1 - z, 1, 0, y])/2))/(mh2^3*y*(1 - z)) + 
   (e*N*(3 + ((9*I)/4)*Pi + (109*Pi^2)/48 + (I/4)*Pi^3 - 6*zeta3 + 
      (3*G[0, y])/4 + ((5*I)/2)*Pi*G[0, y] - (Pi^2*G[0, y])/4 - 3*G[0, z] + 
      (I/4)*Pi*G[0, z] - (Pi^2*G[0, z])/4 + 4*G[0, y]*G[0, z] + 
      ((3*I)/2)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/4 + 
      (Pi^2*G[1 - z, y])/4 - (5*G[0, 0, y])/2 - (3*G[0, z]*G[0, 0, y])/2 - 
      G[0, 0, z]/4 - (3*G[0, y]*G[0, 0, z])/2 - 4*G[1, 0, y] - 
      ((3*I)/2)*Pi*G[1, 0, y] - 4*G[1, 0, z] - ((3*I)/2)*Pi*G[1, 0, z] + 
      (3*G[0, y]*G[1, 0, z])/2 - (3*G[1 - z, y]*G[1, 0, z])/2 + 
      (3*G[0, z]*G[1 - z, 0, y])/2 + (3*G[0, 1, 0, y])/2 + 
      (3*G[0, 1, 0, z])/2 + (3*G[1, 0, 0, y])/2 + (3*G[1, 0, 0, z])/2 - 
      (3*G[1, 1, 0, z])/2 - (3*G[1 - z, 1, 0, y])/2))/
    (mh2^3*(1 - z)*(1 - y - z)) + 
   (e*N*(3 + ((9*I)/4)*Pi + (109*Pi^2)/48 + (I/4)*Pi^3 - 6*zeta3 + 
      (3*G[0, y])/4 + ((5*I)/2)*Pi*G[0, y] - (Pi^2*G[0, y])/4 - 3*G[0, z] + 
      (I/4)*Pi*G[0, z] - (Pi^2*G[0, z])/4 + 4*G[0, y]*G[0, z] + 
      ((3*I)/2)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/4 + 
      (Pi^2*G[1 - z, y])/4 - (5*G[0, 0, y])/2 - (3*G[0, z]*G[0, 0, y])/2 - 
      G[0, 0, z]/4 - (3*G[0, y]*G[0, 0, z])/2 - 4*G[1, 0, y] - 
      ((3*I)/2)*Pi*G[1, 0, y] - 4*G[1, 0, z] - ((3*I)/2)*Pi*G[1, 0, z] + 
      (3*G[0, y]*G[1, 0, z])/2 - (3*G[1 - z, y]*G[1, 0, z])/2 + 
      (3*G[0, z]*G[1 - z, 0, y])/2 + (3*G[0, 1, 0, y])/2 + 
      (3*G[0, 1, 0, z])/2 + (3*G[1, 0, 0, y])/2 + (3*G[1, 0, 0, z])/2 - 
      (3*G[1, 1, 0, z])/2 - (3*G[1 - z, 1, 0, y])/2))/(mh2^3*(1 - y - z)*z) + 
   (e*N*(-1 + ((5*I)/4)*Pi + (109*Pi^2)/48 + (I/4)*Pi^3 - 6*zeta3 - 
      (13*G[0, y])/4 + ((3*I)/4)*Pi*G[0, y] - (Pi^2*G[0, y])/4 - 3*G[0, z] + 
      (I/4)*Pi*G[0, z] - (Pi^2*G[0, z])/4 + 4*G[0, y]*G[0, z] + 
      ((3*I)/2)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/4 + 
      (Pi^2*G[1 - z, y])/4 - (3*G[0, 0, y])/4 - (3*G[0, z]*G[0, 0, y])/2 - 
      G[0, 0, z]/4 - (3*G[0, y]*G[0, 0, z])/2 - 4*G[1, 0, y] - 
      ((3*I)/2)*Pi*G[1, 0, y] - 4*G[1, 0, z] - ((3*I)/2)*Pi*G[1, 0, z] + 
      (3*G[0, y]*G[1, 0, z])/2 - (3*G[1 - z, y]*G[1, 0, z])/2 + 
      (3*G[0, z]*G[1 - z, 0, y])/2 + (3*G[0, 1, 0, y])/2 + 
      (3*G[0, 1, 0, z])/2 + (3*G[1, 0, 0, y])/2 + (3*G[1, 0, 0, z])/2 - 
      (3*G[1, 1, 0, z])/2 - (3*G[1 - z, 1, 0, y])/2))/(mh2^3*y*z) + 
   (e*N*(1 + ((3*I)/4)*Pi + (77*Pi^2)/144 + (I/12)*Pi^3 - 2*zeta3 + 
      ((5*I)/6)*Pi*G[0, y] - (Pi^2*G[0, y])/12 + G[0, z]/4 + 
      ((5*I)/6)*Pi*G[0, z] - (Pi^2*G[0, z])/12 + (I/2)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 - (5*G[0, 0, y])/6 - 
      (G[0, z]*G[0, 0, y])/2 - (5*G[0, 0, z])/6 - (G[0, y]*G[0, 0, z])/2 - 
      (I/2)*Pi*G[1, 0, y] - (I/2)*Pi*G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 0, z])/2 + (G[0, z]*G[1 - z, 0, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + G[1, 0, 0, y]/2 + G[1, 0, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2^3*y*z^2) + 
   (e*N*(1 + ((3*I)/4)*Pi + (77*Pi^2)/144 + (I/12)*Pi^3 - 2*zeta3 - G[0, y] + 
      (I/12)*Pi*G[0, y] - (Pi^2*G[0, y])/12 + G[0, z]/4 + 
      ((5*I)/6)*Pi*G[0, z] - (Pi^2*G[0, z])/12 + (I/2)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 - G[0, 0, y]/12 - 
      (G[0, z]*G[0, 0, y])/2 - (5*G[0, 0, z])/6 - (G[0, y]*G[0, 0, z])/2 - 
      (I/2)*Pi*G[1, 0, y] - (I/2)*Pi*G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 0, z])/2 + (G[0, z]*G[1 - z, 0, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + G[1, 0, 0, y]/2 + G[1, 0, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2^3*(1 - y - z)*z^2) + 
   (e*N*(-1 - ((3*I)/4)*Pi - (77*Pi^2)/144 - (I/12)*Pi^3 + 2*zeta3 - 
      G[0, y]/4 - ((5*I)/6)*Pi*G[0, y] + (Pi^2*G[0, y])/12 - 
      ((5*I)/6)*Pi*G[0, z] + (Pi^2*G[0, z])/12 - (I/2)*Pi*G[0, y]*G[0, z] - 
      (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 + (5*G[0, 0, y])/6 + 
      (G[0, z]*G[0, 0, y])/2 + (5*G[0, 0, z])/6 + (G[0, y]*G[0, 0, z])/2 + 
      (I/2)*Pi*G[1, 0, y] + (I/2)*Pi*G[1, 0, z] - (G[0, y]*G[1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[0, z]*G[1 - z, 0, y])/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2^3*y^2*z) + 
   (e*(-2 - ((5*I)/4)*Pi + zeta3 + 6*G[0, y] + ((3*I)/2)*Pi*G[0, y] + 
      G[0, z]/4 - 4*G[1, z] - ((7*I)/4)*Pi*G[1, z] + 2*G[0, y]*G[1, z] + 
      (I/2)*Pi*G[0, y]*G[1, z] - 4*G[1 - z, y] - ((7*I)/4)*Pi*G[1 - z, y] - 
      (I/2)*Pi*G[0, z]*G[1 - z, y] + (7*G[1, z]*G[1 - z, y])/4 - 
      2*G[1, z]*G[-z, y] - (3*G[0, 0, y])/2 - (G[1, z]*G[0, 0, y])/2 + 
      (G[1 - z, y]*G[0, 0, z])/2 - 2*G[0, 1, z] - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      2*G[0, 1 - z, y] + (I/2)*Pi*G[0, 1 - z, y] - (G[0, z]*G[0, 1 - z, y])/
       2 - (G[1, z]*G[0, 1 - z, y])/2 + G[1, z]*G[0, -z, y] - 2*G[1, 0, y] - 
      (I/2)*Pi*G[1, 0, y] + (7*G[1, 1, z])/4 - (G[0, y]*G[1, 1, z])/2 + 
      2*G[1 - z, 0, y] + (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/
       2 + (7*G[1 - z, 1 - z, y])/4 + (G[0, z]*G[1 - z, 1 - z, y])/2 - 
      2*G[-z, 1 - z, y] - G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y] + G[1, 0, 0, y]/2 + 
      G[1, 0, 1, z]/2 - G[1 - z, 0, 0, y]/2 - G[1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 0, y]/2))/(mh2^3*N*y*z^2) + 
   (e^2*(-30*G[1, z] - (12*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/4 - 
      30*G[1 - z, y] - (12*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/4 + 
      12*G[1, z]*G[1 - z, y] + (3*I)*Pi*G[1, z]*G[1 - z, y] + 12*G[1, 1, z] + 
      (3*I)*Pi*G[1, 1, z] - 3*G[1 - z, y]*G[1, 1, z] + 
      12*G[1 - z, 1 - z, y] + (3*I)*Pi*G[1 - z, 1 - z, y] - 
      3*G[1, z]*G[1 - z, 1 - z, y] - 3*G[1, 1, 1, z] - 
      3*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*z^3*(y + z)) + 
   (e^2*(-15*G[1, z] - (6*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/8 - 
      15*G[1 - z, y] - (6*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/8 + 
      6*G[1, z]*G[1 - z, y] + ((3*I)/2)*Pi*G[1, z]*G[1 - z, y] + 
      6*G[1, 1, z] + ((3*I)/2)*Pi*G[1, 1, z] - (3*G[1 - z, y]*G[1, 1, z])/2 + 
      6*G[1 - z, 1 - z, y] + ((3*I)/2)*Pi*G[1 - z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 1 - z, y])/2 - (3*G[1, 1, 1, z])/2 - 
      (3*G[1 - z, 1 - z, 1 - z, y])/2))/(mh2^3*N*y^2*z^2) + 
   (e^2*(10*G[1, z] + (4*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/12 + 
      10*G[1 - z, y] + (4*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/12 - 
      4*G[1, z]*G[1 - z, y] - I*Pi*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - 
      I*Pi*G[1, 1, z] + G[1 - z, y]*G[1, 1, z] - 4*G[1 - z, 1 - z, y] - 
      I*Pi*G[1 - z, 1 - z, y] + G[1, z]*G[1 - z, 1 - z, y] + G[1, 1, 1, z] + 
      G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*z^2*(y + z)) + 
   (e*((-9*G[0, z]*G[1 - z, y])/2 - ((3*I)/2)*Pi*G[0, z]*G[1 - z, y] + 
      (9*G[1, z]*G[-z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[-z, y] + 
      (3*G[1 - z, y]*G[0, 0, z])/2 - (3*G[0, z]*G[0, 1 - z, y])/2 + 
      (3*G[1, z]*G[0, -z, y])/2 - (3*G[-z, y]*G[1, 1, z])/2 + 
      (3*G[0, z]*G[1 - z, 1 - z, y])/2 - (3*G[1, z]*G[1 - z, -z, y])/2 + 
      (9*G[-z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[-z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, y])/2 - 
      (3*G[1 - z, -z, 1 - z, y])/2 - (3*G[-z, 1 - z, 1 - z, y])/2))/
    (mh2^3*N*y^3*z) + (e*(-6 - ((15*I)/4)*Pi + 3*zeta3 + (3*G[0, y])/4 - 
      G[0, z] + ((3*I)/4)*Pi*G[0, z] - ((9*I)/4)*Pi*G[1, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[1, z] - ((9*I)/4)*Pi*G[1 - z, y] - 
      (5*G[0, z]*G[1 - z, y])/2 + (9*G[1, z]*G[1 - z, y])/4 + 
      (5*G[1, z]*G[-z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[-z, y] + 
      (3*G[1, z]*G[0, 0, y])/2 - (3*G[0, 0, z])/4 + ((3*I)/2)*Pi*G[0, 1, z] - 
      (3*G[0, y]*G[0, 1, z])/2 - (3*G[1 - z, y]*G[0, 1, z])/2 - 
      ((3*I)/2)*Pi*G[0, 1 - z, y] + (3*G[1, z]*G[0, 1 - z, y])/2 - 
      (3*G[1, z]*G[0, -z, y])/2 + ((3*I)/2)*Pi*G[1, 0, y] + 
      (9*G[1, 1, z])/4 + (3*G[0, y]*G[1, 1, z])/2 - (3*G[-z, y]*G[1, 1, z])/
       2 - ((3*I)/2)*Pi*G[1 - z, 0, y] + (3*G[1, z]*G[1 - z, 0, y])/2 + 
      (9*G[1 - z, 1 - z, y])/4 - (3*G[1, z]*G[1 - z, -z, y])/2 + 
      (5*G[-z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[-z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, y])/2 + (3*G[0, 0, 1, z])/2 + 
      (3*G[0, 0, 1 - z, y])/2 - (3*G[0, 1, 0, y])/2 - (3*G[0, 1, 1, z])/2 + 
      (3*G[0, 1 - z, 0, y])/2 + (3*G[0, 1 - z, 1 - z, y])/2 - 
      (3*G[0, -z, 1 - z, y])/2 - (3*G[1, 0, 0, y])/2 - (3*G[1, 0, 1, z])/2 + 
      (3*G[1 - z, 0, 0, y])/2 + (3*G[1 - z, 0, 1 - z, y])/2 - 
      (3*G[1 - z, 1, 0, y])/2 + (3*G[1 - z, 1 - z, 0, y])/2 - 
      (3*G[1 - z, -z, 1 - z, y])/2 - (3*G[-z, 1 - z, 1 - z, y])/2))/
    (mh2^3*N*y*(1 - z)) + (e*(-6 - ((15*I)/4)*Pi + 3*zeta3 + (3*G[0, y])/4 - 
      G[0, z] + ((3*I)/4)*Pi*G[0, z] - ((9*I)/4)*Pi*G[1, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[1, z] - ((9*I)/4)*Pi*G[1 - z, y] - 
      (5*G[0, z]*G[1 - z, y])/2 + (9*G[1, z]*G[1 - z, y])/4 + 
      (5*G[1, z]*G[-z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[-z, y] + 
      (3*G[1, z]*G[0, 0, y])/2 - (3*G[0, 0, z])/4 + ((3*I)/2)*Pi*G[0, 1, z] - 
      (3*G[0, y]*G[0, 1, z])/2 - (3*G[1 - z, y]*G[0, 1, z])/2 - 
      ((3*I)/2)*Pi*G[0, 1 - z, y] + (3*G[1, z]*G[0, 1 - z, y])/2 - 
      (3*G[1, z]*G[0, -z, y])/2 + ((3*I)/2)*Pi*G[1, 0, y] + 
      (9*G[1, 1, z])/4 + (3*G[0, y]*G[1, 1, z])/2 - (3*G[-z, y]*G[1, 1, z])/
       2 - ((3*I)/2)*Pi*G[1 - z, 0, y] + (3*G[1, z]*G[1 - z, 0, y])/2 + 
      (9*G[1 - z, 1 - z, y])/4 - (3*G[1, z]*G[1 - z, -z, y])/2 + 
      (5*G[-z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[-z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, y])/2 + (3*G[0, 0, 1, z])/2 + 
      (3*G[0, 0, 1 - z, y])/2 - (3*G[0, 1, 0, y])/2 - (3*G[0, 1, 1, z])/2 + 
      (3*G[0, 1 - z, 0, y])/2 + (3*G[0, 1 - z, 1 - z, y])/2 - 
      (3*G[0, -z, 1 - z, y])/2 - (3*G[1, 0, 0, y])/2 - (3*G[1, 0, 1, z])/2 + 
      (3*G[1 - z, 0, 0, y])/2 + (3*G[1 - z, 0, 1 - z, y])/2 - 
      (3*G[1 - z, 1, 0, y])/2 + (3*G[1 - z, 1 - z, 0, y])/2 - 
      (3*G[1 - z, -z, 1 - z, y])/2 - (3*G[-z, 1 - z, 1 - z, y])/2))/
    (mh2^3*N*(1 - z)*(1 - y - z)) + 
   (e*(-6 - ((15*I)/4)*Pi + 3*zeta3 + (3*G[0, y])/4 - G[0, z] + 
      ((3*I)/4)*Pi*G[0, z] - ((9*I)/4)*Pi*G[1, z] - ((3*I)/2)*Pi*G[0, y]*
       G[1, z] - ((9*I)/4)*Pi*G[1 - z, y] - (5*G[0, z]*G[1 - z, y])/2 + 
      (9*G[1, z]*G[1 - z, y])/4 + (5*G[1, z]*G[-z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] + (3*G[1, z]*G[0, 0, y])/2 - 
      (3*G[0, 0, z])/4 + ((3*I)/2)*Pi*G[0, 1, z] - (3*G[0, y]*G[0, 1, z])/2 - 
      (3*G[1 - z, y]*G[0, 1, z])/2 - ((3*I)/2)*Pi*G[0, 1 - z, y] + 
      (3*G[1, z]*G[0, 1 - z, y])/2 - (3*G[1, z]*G[0, -z, y])/2 + 
      ((3*I)/2)*Pi*G[1, 0, y] + (9*G[1, 1, z])/4 + (3*G[0, y]*G[1, 1, z])/2 - 
      (3*G[-z, y]*G[1, 1, z])/2 - ((3*I)/2)*Pi*G[1 - z, 0, y] + 
      (3*G[1, z]*G[1 - z, 0, y])/2 + (9*G[1 - z, 1 - z, y])/4 - 
      (3*G[1, z]*G[1 - z, -z, y])/2 + (5*G[-z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] - (3*G[1, z]*G[-z, 1 - z, y])/2 + 
      (3*G[0, 0, 1, z])/2 + (3*G[0, 0, 1 - z, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 1, z])/2 + (3*G[0, 1 - z, 0, y])/2 + 
      (3*G[0, 1 - z, 1 - z, y])/2 - (3*G[0, -z, 1 - z, y])/2 - 
      (3*G[1, 0, 0, y])/2 - (3*G[1, 0, 1, z])/2 + (3*G[1 - z, 0, 0, y])/2 + 
      (3*G[1 - z, 0, 1 - z, y])/2 - (3*G[1 - z, 1, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 0, y])/2 - (3*G[1 - z, -z, 1 - z, y])/2 - 
      (3*G[-z, 1 - z, 1 - z, y])/2))/(mh2^3*N*(1 - y - z)*z) + 
   (e*(-2 - ((11*I)/4)*Pi + 3*zeta3 + (19*G[0, y])/4 + ((7*I)/4)*Pi*G[0, y] - 
      G[0, z] + ((3*I)/4)*Pi*G[0, z] - ((9*I)/4)*Pi*G[1, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[1, z] - ((9*I)/4)*Pi*G[1 - z, y] - 
      (5*G[0, z]*G[1 - z, y])/2 + (9*G[1, z]*G[1 - z, y])/4 + 
      (5*G[1, z]*G[-z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[-z, y] - 
      (7*G[0, 0, y])/4 + (3*G[1, z]*G[0, 0, y])/2 - (3*G[0, 0, z])/4 + 
      ((3*I)/2)*Pi*G[0, 1, z] - (3*G[0, y]*G[0, 1, z])/2 - 
      (3*G[1 - z, y]*G[0, 1, z])/2 - ((3*I)/2)*Pi*G[0, 1 - z, y] + 
      (3*G[1, z]*G[0, 1 - z, y])/2 - (3*G[1, z]*G[0, -z, y])/2 + 
      ((3*I)/2)*Pi*G[1, 0, y] + (9*G[1, 1, z])/4 + (3*G[0, y]*G[1, 1, z])/2 - 
      (3*G[-z, y]*G[1, 1, z])/2 - ((3*I)/2)*Pi*G[1 - z, 0, y] + 
      (3*G[1, z]*G[1 - z, 0, y])/2 + (9*G[1 - z, 1 - z, y])/4 - 
      (3*G[1, z]*G[1 - z, -z, y])/2 + (5*G[-z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] - (3*G[1, z]*G[-z, 1 - z, y])/2 + 
      (3*G[0, 0, 1, z])/2 + (3*G[0, 0, 1 - z, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 1, z])/2 + (3*G[0, 1 - z, 0, y])/2 + 
      (3*G[0, 1 - z, 1 - z, y])/2 - (3*G[0, -z, 1 - z, y])/2 - 
      (3*G[1, 0, 0, y])/2 - (3*G[1, 0, 1, z])/2 + (3*G[1 - z, 0, 0, y])/2 + 
      (3*G[1 - z, 0, 1 - z, y])/2 - (3*G[1 - z, 1, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 0, y])/2 - (3*G[1 - z, -z, 1 - z, y])/2 - 
      (3*G[-z, 1 - z, 1 - z, y])/2))/(mh2^3*N*y*z) + 
   (e*(-2 - ((5*I)/4)*Pi + zeta3 + G[0, y] + (I/4)*Pi*G[0, y] + G[0, z]/4 - 
      ((3*I)/4)*Pi*G[1, z] + (G[0, y]*G[1, z])/2 - ((3*I)/4)*Pi*G[1 - z, y] - 
      (I/2)*Pi*G[0, z]*G[1 - z, y] + (3*G[1, z]*G[1 - z, y])/4 - 
      (G[1, z]*G[-z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, y] - G[0, 0, y]/4 + 
      (G[1 - z, y]*G[0, 0, z])/2 - G[0, 1, z]/2 + G[0, 1 - z, y]/2 - 
      (G[0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 - G[1, 0, y]/2 + 
      (3*G[1, 1, z])/4 - (G[-z, y]*G[1, 1, z])/2 + G[1 - z, 0, y]/2 + 
      (3*G[1 - z, 1 - z, y])/4 + (G[0, z]*G[1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/2 - G[-z, 1 - z, y]/2 + 
      (I/2)*Pi*G[-z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, y])/2 + 
      G[0, -z, 1 - z, y]/2 - G[1 - z, -z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2^3*N*(1 - y - z)*z^2) + 
   (e*((9*G[0, z]*G[1 - z, y])/2 + ((3*I)/2)*Pi*G[0, z]*G[1 - z, y] - 
      (9*G[1, z]*G[-z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[-z, y] - 
      (3*G[1 - z, y]*G[0, 0, z])/2 + (3*G[0, z]*G[0, 1 - z, y])/2 - 
      (3*G[1, z]*G[0, -z, y])/2 + (3*G[-z, y]*G[1, 1, z])/2 - 
      (3*G[0, z]*G[1 - z, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, -z, y])/2 - 
      (9*G[-z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[-z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, y])/2 - (3*G[0, -z, 1 - z, y])/2 + 
      (3*G[1 - z, -z, 1 - z, y])/2 + (3*G[-z, 1 - z, 1 - z, y])/2))/
    (mh2^3*N*y^3) + (e*(12*G[1, z] + (3*I)*Pi*G[1, z] + 
      (9*G[0, y]*G[1, z])/2 + ((3*I)/2)*Pi*G[0, y]*G[1, z] + 12*G[1 - z, y] + 
      (3*I)*Pi*G[1 - z, y] - 3*G[1, z]*G[1 - z, y] - (9*G[1, z]*G[-z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] - (3*G[1, z]*G[0, 0, y])/2 - 
      (9*G[0, 1, z])/2 - ((3*I)/2)*Pi*G[0, 1, z] + (3*G[0, y]*G[0, 1, z])/2 + 
      (3*G[1 - z, y]*G[0, 1, z])/2 + (9*G[0, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[0, 1 - z, y] - (3*G[1, z]*G[0, 1 - z, y])/2 + 
      (3*G[1, z]*G[0, -z, y])/2 - (9*G[1, 0, y])/2 - 
      ((3*I)/2)*Pi*G[1, 0, y] - 3*G[1, 1, z] - (3*G[0, y]*G[1, 1, z])/2 + 
      (3*G[-z, y]*G[1, 1, z])/2 + (9*G[1 - z, 0, y])/2 + 
      ((3*I)/2)*Pi*G[1 - z, 0, y] - (3*G[1, z]*G[1 - z, 0, y])/2 - 
      3*G[1 - z, 1 - z, y] + (3*G[1, z]*G[1 - z, -z, y])/2 - 
      (9*G[-z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[-z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, y])/2 - (3*G[0, 0, 1, z])/2 - 
      (3*G[0, 0, 1 - z, y])/2 + (3*G[0, 1, 0, y])/2 + (3*G[0, 1, 1, z])/2 - 
      (3*G[0, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, y])/2 + 
      (3*G[0, -z, 1 - z, y])/2 + (3*G[1, 0, 0, y])/2 + (3*G[1, 0, 1, z])/2 - 
      (3*G[1 - z, 0, 0, y])/2 - (3*G[1 - z, 0, 1 - z, y])/2 + 
      (3*G[1 - z, 1, 0, y])/2 - (3*G[1 - z, 1 - z, 0, y])/2 + 
      (3*G[1 - z, -z, 1 - z, y])/2 + (3*G[-z, 1 - z, 1 - z, y])/2))/
    (mh2^3*N*y*z^3) + (e*(2 + ((5*I)/4)*Pi - zeta3 - G[0, y]/4 - 6*G[0, z] - 
      ((3*I)/2)*Pi*G[0, z] + 6*G[1, z] + ((9*I)/4)*Pi*G[1, z] + 
      (I/2)*Pi*G[0, y]*G[1, z] + 6*G[1 - z, y] + ((9*I)/4)*Pi*G[1 - z, y] + 
      (3*G[0, z]*G[1 - z, y])/2 + (2*I)*Pi*G[0, z]*G[1 - z, y] - 
      (9*G[1, z]*G[1 - z, y])/4 - (3*G[1, z]*G[-z, y])/2 - 
      ((5*I)/2)*Pi*G[1, z]*G[-z, y] - (G[1, z]*G[0, 0, y])/2 + 
      (3*G[0, 0, z])/2 - 2*G[1 - z, y]*G[0, 0, z] - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      (I/2)*Pi*G[0, 1 - z, y] + 2*G[0, z]*G[0, 1 - z, y] - 
      (G[1, z]*G[0, 1 - z, y])/2 - (3*G[1, z]*G[0, -z, y])/2 - 
      (I/2)*Pi*G[1, 0, y] - (9*G[1, 1, z])/4 - (G[0, y]*G[1, 1, z])/2 + 
      (5*G[-z, y]*G[1, 1, z])/2 + (I/2)*Pi*G[1 - z, 0, y] - 
      (G[1, z]*G[1 - z, 0, y])/2 - (9*G[1 - z, 1 - z, y])/4 - 
      2*G[0, z]*G[1 - z, 1 - z, y] + (5*G[1, z]*G[1 - z, -z, y])/2 - 
      (3*G[-z, 1 - z, y])/2 - ((5*I)/2)*Pi*G[-z, 1 - z, y] + 
      (5*G[1, z]*G[-z, 1 - z, y])/2 - G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/2 - (3*G[0, -z, 1 - z, y])/2 + G[1, 0, 0, y]/2 + 
      G[1, 0, 1, z]/2 - G[1 - z, 0, 0, y]/2 - G[1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 0, y]/2 + 
      (5*G[1 - z, -z, 1 - z, y])/2 + (5*G[-z, 1 - z, 1 - z, y])/2))/
    (mh2^3*N*y^2*z) + (e^2*N*(-11/2 - I*Pi + (29*Pi^2)/48 + 
      ((65*I)/48)*Pi^3 - (13*Pi^4)/60 - (43*zeta3)/12 - (6*I)*Pi*zeta3 - 
      6*G[0, y] - ((13*I)/4)*Pi*G[0, y] - (53*Pi^2*G[0, y])/48 - 
      (I/4)*Pi^3*G[0, y] + 3*zeta3*G[0, y] - (9*G[0, z])/2 - 
      (3*I)*Pi*G[0, z] - (13*Pi^2*G[0, z])/16 - (I/4)*Pi^3*G[0, z] + 
      3*zeta3*G[0, z] + 8*G[0, y]*G[0, z] + (4*I)*Pi*G[0, y]*G[0, z] - 
      (5*Pi^2*G[0, y]*G[0, z])/8 + (2*Pi^2*G[1, z])/3 + (I/4)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/4 + (2*Pi^2*G[1 - z, y])/3 + 
      (I/4)*Pi^3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/4 + 
      (Pi^2*G[1, z]*G[1 - z, y])/4 + (13*G[0, 0, y])/4 - 
      ((3*I)/4)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/4 - 4*G[0, z]*G[0, 0, y] - 
      ((3*I)/2)*Pi*G[0, z]*G[0, 0, y] + 3*G[0, 0, z] - (I/4)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/4 - 4*G[0, y]*G[0, 0, z] - ((3*I)/2)*Pi*G[0, y]*
       G[0, 0, z] + (3*G[0, 0, y]*G[0, 0, z])/2 - (Pi^2*G[0, 1, z])/4 - 
      (Pi^2*G[0, 1 - z, y])/4 - 8*G[1, 0, y] - (4*I)*Pi*G[1, 0, y] + 
      (7*Pi^2*G[1, 0, y])/8 - 8*G[1, 0, z] - (4*I)*Pi*G[1, 0, z] + 
      (5*Pi^2*G[1, 0, z])/8 + 4*G[0, y]*G[1, 0, z] + 
      ((3*I)/2)*Pi*G[0, y]*G[1, 0, z] - 4*G[1 - z, y]*G[1, 0, z] - 
      ((3*I)/2)*Pi*G[1 - z, y]*G[1, 0, z] - (3*G[0, 0, y]*G[1, 0, z])/2 + 
      (3*G[0, 1 - z, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, z])/4 - 
      (Pi^2*G[1 - z, 0, y])/4 + 4*G[0, z]*G[1 - z, 0, y] + 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, 0, y] - (3*G[0, 0, z]*G[1 - z, 0, y])/2 + 
      (3*G[1, 0, z]*G[1 - z, 0, y])/2 + (Pi^2*G[1 - z, 1 - z, y])/4 - 
      (3*G[1, 0, z]*G[1 - z, 1 - z, y])/2 + (3*G[0, 0, 0, y])/4 + 
      (3*G[0, z]*G[0, 0, 0, y])/2 + G[0, 0, 0, z]/4 + 
      (3*G[0, y]*G[0, 0, 0, z])/2 + 4*G[0, 1, 0, y] + 
      ((3*I)/2)*Pi*G[0, 1, 0, y] + 4*G[0, 1, 0, z] + 
      ((3*I)/2)*Pi*G[0, 1, 0, z] - (3*G[0, y]*G[0, 1, 0, z])/2 + 
      (3*G[1 - z, y]*G[0, 1, 0, z])/2 - (3*G[0, z]*G[0, 1 - z, 0, y])/2 + 
      4*G[1, 0, 0, y] + ((3*I)/2)*Pi*G[1, 0, 0, y] + 4*G[1, 0, 0, z] + 
      ((3*I)/2)*Pi*G[1, 0, 0, z] - (3*G[0, y]*G[1, 0, 0, z])/2 + 
      (3*G[1 - z, y]*G[1, 0, 0, z])/2 - 4*G[1, 1, 0, z] - 
      ((3*I)/2)*Pi*G[1, 1, 0, z] + (3*G[0, y]*G[1, 1, 0, z])/2 - 
      (3*G[1 - z, y]*G[1, 1, 0, z])/2 - (3*G[0, z]*G[1 - z, 0, 0, y])/2 - 
      4*G[1 - z, 1, 0, y] - ((3*I)/2)*Pi*G[1 - z, 1, 0, y] + 
      (3*G[0, z]*G[1 - z, 1 - z, 0, y])/2 - (3*G[0, 0, 1, 0, y])/2 - 
      (3*G[0, 0, 1, 0, z])/2 - (3*G[0, 1, 0, 0, y])/2 - 
      (3*G[0, 1, 0, 0, z])/2 + (3*G[0, 1, 1, 0, z])/2 + 
      (3*G[0, 1 - z, 1, 0, y])/2 - (3*G[1, 0, 0, 0, y])/2 - 
      (3*G[1, 0, 0, 0, z])/2 + (3*G[1, 0, 1, 0, z])/2 + 
      (3*G[1, 1, 0, 0, z])/2 - (3*G[1, 1, 1, 0, z])/2 + 
      (3*G[1 - z, 0, 1, 0, y])/2 + (3*G[1 - z, 1, 0, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 1, 0, y])/2))/(mh2^3*y*z) + 
   (e^2*N*(9/2 + (3*I)*Pi + Pi^2/48 + ((65*I)/48)*Pi^3 - (13*Pi^4)/60 - 
      (43*zeta3)/12 - (6*I)*Pi*zeta3 + (3*G[0, y])/2 + ((3*I)/4)*Pi*G[0, y] - 
      (17*Pi^2*G[0, y])/8 - (I/4)*Pi^3*G[0, y] + 3*zeta3*G[0, y] - 
      (9*G[0, z])/2 - (3*I)*Pi*G[0, z] - (13*Pi^2*G[0, z])/16 - 
      (I/4)*Pi^3*G[0, z] + 3*zeta3*G[0, z] + 8*G[0, y]*G[0, z] + 
      (4*I)*Pi*G[0, y]*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/8 + 
      (2*Pi^2*G[1, z])/3 + (I/4)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/4 + 
      (2*Pi^2*G[1 - z, y])/3 + (I/4)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/4 + (Pi^2*G[1, z]*G[1 - z, y])/4 - 
      (3*G[0, 0, y])/4 - ((5*I)/2)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/4 - 
      4*G[0, z]*G[0, 0, y] - ((3*I)/2)*Pi*G[0, z]*G[0, 0, y] + 3*G[0, 0, z] - 
      (I/4)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/4 - 4*G[0, y]*G[0, 0, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[0, 0, z] + (3*G[0, 0, y]*G[0, 0, z])/2 - 
      (Pi^2*G[0, 1, z])/4 - (Pi^2*G[0, 1 - z, y])/4 - 8*G[1, 0, y] - 
      (4*I)*Pi*G[1, 0, y] + (7*Pi^2*G[1, 0, y])/8 - 8*G[1, 0, z] - 
      (4*I)*Pi*G[1, 0, z] + (5*Pi^2*G[1, 0, z])/8 + 4*G[0, y]*G[1, 0, z] + 
      ((3*I)/2)*Pi*G[0, y]*G[1, 0, z] - 4*G[1 - z, y]*G[1, 0, z] - 
      ((3*I)/2)*Pi*G[1 - z, y]*G[1, 0, z] - (3*G[0, 0, y]*G[1, 0, z])/2 + 
      (3*G[0, 1 - z, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, z])/4 - 
      (Pi^2*G[1 - z, 0, y])/4 + 4*G[0, z]*G[1 - z, 0, y] + 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, 0, y] - (3*G[0, 0, z]*G[1 - z, 0, y])/2 + 
      (3*G[1, 0, z]*G[1 - z, 0, y])/2 + (Pi^2*G[1 - z, 1 - z, y])/4 - 
      (3*G[1, 0, z]*G[1 - z, 1 - z, y])/2 + (5*G[0, 0, 0, y])/2 + 
      (3*G[0, z]*G[0, 0, 0, y])/2 + G[0, 0, 0, z]/4 + 
      (3*G[0, y]*G[0, 0, 0, z])/2 + 4*G[0, 1, 0, y] + 
      ((3*I)/2)*Pi*G[0, 1, 0, y] + 4*G[0, 1, 0, z] + 
      ((3*I)/2)*Pi*G[0, 1, 0, z] - (3*G[0, y]*G[0, 1, 0, z])/2 + 
      (3*G[1 - z, y]*G[0, 1, 0, z])/2 - (3*G[0, z]*G[0, 1 - z, 0, y])/2 + 
      4*G[1, 0, 0, y] + ((3*I)/2)*Pi*G[1, 0, 0, y] + 4*G[1, 0, 0, z] + 
      ((3*I)/2)*Pi*G[1, 0, 0, z] - (3*G[0, y]*G[1, 0, 0, z])/2 + 
      (3*G[1 - z, y]*G[1, 0, 0, z])/2 - 4*G[1, 1, 0, z] - 
      ((3*I)/2)*Pi*G[1, 1, 0, z] + (3*G[0, y]*G[1, 1, 0, z])/2 - 
      (3*G[1 - z, y]*G[1, 1, 0, z])/2 - (3*G[0, z]*G[1 - z, 0, 0, y])/2 - 
      4*G[1 - z, 1, 0, y] - ((3*I)/2)*Pi*G[1 - z, 1, 0, y] + 
      (3*G[0, z]*G[1 - z, 1 - z, 0, y])/2 - (3*G[0, 0, 1, 0, y])/2 - 
      (3*G[0, 0, 1, 0, z])/2 - (3*G[0, 1, 0, 0, y])/2 - 
      (3*G[0, 1, 0, 0, z])/2 + (3*G[0, 1, 1, 0, z])/2 + 
      (3*G[0, 1 - z, 1, 0, y])/2 - (3*G[1, 0, 0, 0, y])/2 - 
      (3*G[1, 0, 0, 0, z])/2 + (3*G[1, 0, 1, 0, z])/2 + 
      (3*G[1, 1, 0, 0, z])/2 - (3*G[1, 1, 1, 0, z])/2 + 
      (3*G[1 - z, 0, 1, 0, y])/2 + (3*G[1 - z, 1, 0, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 1, 0, y])/2))/(mh2^3*y*(1 - z)) + 
   (e^2*N*(9/2 + (3*I)*Pi + Pi^2/48 + ((65*I)/48)*Pi^3 - (13*Pi^4)/60 - 
      (43*zeta3)/12 - (6*I)*Pi*zeta3 + (3*G[0, y])/2 + ((3*I)/4)*Pi*G[0, y] - 
      (17*Pi^2*G[0, y])/8 - (I/4)*Pi^3*G[0, y] + 3*zeta3*G[0, y] - 
      (9*G[0, z])/2 - (3*I)*Pi*G[0, z] - (13*Pi^2*G[0, z])/16 - 
      (I/4)*Pi^3*G[0, z] + 3*zeta3*G[0, z] + 8*G[0, y]*G[0, z] + 
      (4*I)*Pi*G[0, y]*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/8 + 
      (2*Pi^2*G[1, z])/3 + (I/4)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/4 + 
      (2*Pi^2*G[1 - z, y])/3 + (I/4)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/4 + (Pi^2*G[1, z]*G[1 - z, y])/4 - 
      (3*G[0, 0, y])/4 - ((5*I)/2)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/4 - 
      4*G[0, z]*G[0, 0, y] - ((3*I)/2)*Pi*G[0, z]*G[0, 0, y] + 3*G[0, 0, z] - 
      (I/4)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/4 - 4*G[0, y]*G[0, 0, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[0, 0, z] + (3*G[0, 0, y]*G[0, 0, z])/2 - 
      (Pi^2*G[0, 1, z])/4 - (Pi^2*G[0, 1 - z, y])/4 - 8*G[1, 0, y] - 
      (4*I)*Pi*G[1, 0, y] + (7*Pi^2*G[1, 0, y])/8 - 8*G[1, 0, z] - 
      (4*I)*Pi*G[1, 0, z] + (5*Pi^2*G[1, 0, z])/8 + 4*G[0, y]*G[1, 0, z] + 
      ((3*I)/2)*Pi*G[0, y]*G[1, 0, z] - 4*G[1 - z, y]*G[1, 0, z] - 
      ((3*I)/2)*Pi*G[1 - z, y]*G[1, 0, z] - (3*G[0, 0, y]*G[1, 0, z])/2 + 
      (3*G[0, 1 - z, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, z])/4 - 
      (Pi^2*G[1 - z, 0, y])/4 + 4*G[0, z]*G[1 - z, 0, y] + 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, 0, y] - (3*G[0, 0, z]*G[1 - z, 0, y])/2 + 
      (3*G[1, 0, z]*G[1 - z, 0, y])/2 + (Pi^2*G[1 - z, 1 - z, y])/4 - 
      (3*G[1, 0, z]*G[1 - z, 1 - z, y])/2 + (5*G[0, 0, 0, y])/2 + 
      (3*G[0, z]*G[0, 0, 0, y])/2 + G[0, 0, 0, z]/4 + 
      (3*G[0, y]*G[0, 0, 0, z])/2 + 4*G[0, 1, 0, y] + 
      ((3*I)/2)*Pi*G[0, 1, 0, y] + 4*G[0, 1, 0, z] + 
      ((3*I)/2)*Pi*G[0, 1, 0, z] - (3*G[0, y]*G[0, 1, 0, z])/2 + 
      (3*G[1 - z, y]*G[0, 1, 0, z])/2 - (3*G[0, z]*G[0, 1 - z, 0, y])/2 + 
      4*G[1, 0, 0, y] + ((3*I)/2)*Pi*G[1, 0, 0, y] + 4*G[1, 0, 0, z] + 
      ((3*I)/2)*Pi*G[1, 0, 0, z] - (3*G[0, y]*G[1, 0, 0, z])/2 + 
      (3*G[1 - z, y]*G[1, 0, 0, z])/2 - 4*G[1, 1, 0, z] - 
      ((3*I)/2)*Pi*G[1, 1, 0, z] + (3*G[0, y]*G[1, 1, 0, z])/2 - 
      (3*G[1 - z, y]*G[1, 1, 0, z])/2 - (3*G[0, z]*G[1 - z, 0, 0, y])/2 - 
      4*G[1 - z, 1, 0, y] - ((3*I)/2)*Pi*G[1 - z, 1, 0, y] + 
      (3*G[0, z]*G[1 - z, 1 - z, 0, y])/2 - (3*G[0, 0, 1, 0, y])/2 - 
      (3*G[0, 0, 1, 0, z])/2 - (3*G[0, 1, 0, 0, y])/2 - 
      (3*G[0, 1, 0, 0, z])/2 + (3*G[0, 1, 1, 0, z])/2 + 
      (3*G[0, 1 - z, 1, 0, y])/2 - (3*G[1, 0, 0, 0, y])/2 - 
      (3*G[1, 0, 0, 0, z])/2 + (3*G[1, 0, 1, 0, z])/2 + 
      (3*G[1, 1, 0, 0, z])/2 - (3*G[1, 1, 1, 0, z])/2 + 
      (3*G[1 - z, 0, 1, 0, y])/2 + (3*G[1 - z, 1, 0, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 1, 0, y])/2))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e^2*N*(9/2 + (3*I)*Pi + Pi^2/48 + ((65*I)/48)*Pi^3 - (13*Pi^4)/60 - 
      (43*zeta3)/12 - (6*I)*Pi*zeta3 + (3*G[0, y])/2 + ((3*I)/4)*Pi*G[0, y] - 
      (17*Pi^2*G[0, y])/8 - (I/4)*Pi^3*G[0, y] + 3*zeta3*G[0, y] - 
      (9*G[0, z])/2 - (3*I)*Pi*G[0, z] - (13*Pi^2*G[0, z])/16 - 
      (I/4)*Pi^3*G[0, z] + 3*zeta3*G[0, z] + 8*G[0, y]*G[0, z] + 
      (4*I)*Pi*G[0, y]*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/8 + 
      (2*Pi^2*G[1, z])/3 + (I/4)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/4 + 
      (2*Pi^2*G[1 - z, y])/3 + (I/4)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/4 + (Pi^2*G[1, z]*G[1 - z, y])/4 - 
      (3*G[0, 0, y])/4 - ((5*I)/2)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/4 - 
      4*G[0, z]*G[0, 0, y] - ((3*I)/2)*Pi*G[0, z]*G[0, 0, y] + 3*G[0, 0, z] - 
      (I/4)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/4 - 4*G[0, y]*G[0, 0, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[0, 0, z] + (3*G[0, 0, y]*G[0, 0, z])/2 - 
      (Pi^2*G[0, 1, z])/4 - (Pi^2*G[0, 1 - z, y])/4 - 8*G[1, 0, y] - 
      (4*I)*Pi*G[1, 0, y] + (7*Pi^2*G[1, 0, y])/8 - 8*G[1, 0, z] - 
      (4*I)*Pi*G[1, 0, z] + (5*Pi^2*G[1, 0, z])/8 + 4*G[0, y]*G[1, 0, z] + 
      ((3*I)/2)*Pi*G[0, y]*G[1, 0, z] - 4*G[1 - z, y]*G[1, 0, z] - 
      ((3*I)/2)*Pi*G[1 - z, y]*G[1, 0, z] - (3*G[0, 0, y]*G[1, 0, z])/2 + 
      (3*G[0, 1 - z, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, z])/4 - 
      (Pi^2*G[1 - z, 0, y])/4 + 4*G[0, z]*G[1 - z, 0, y] + 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, 0, y] - (3*G[0, 0, z]*G[1 - z, 0, y])/2 + 
      (3*G[1, 0, z]*G[1 - z, 0, y])/2 + (Pi^2*G[1 - z, 1 - z, y])/4 - 
      (3*G[1, 0, z]*G[1 - z, 1 - z, y])/2 + (5*G[0, 0, 0, y])/2 + 
      (3*G[0, z]*G[0, 0, 0, y])/2 + G[0, 0, 0, z]/4 + 
      (3*G[0, y]*G[0, 0, 0, z])/2 + 4*G[0, 1, 0, y] + 
      ((3*I)/2)*Pi*G[0, 1, 0, y] + 4*G[0, 1, 0, z] + 
      ((3*I)/2)*Pi*G[0, 1, 0, z] - (3*G[0, y]*G[0, 1, 0, z])/2 + 
      (3*G[1 - z, y]*G[0, 1, 0, z])/2 - (3*G[0, z]*G[0, 1 - z, 0, y])/2 + 
      4*G[1, 0, 0, y] + ((3*I)/2)*Pi*G[1, 0, 0, y] + 4*G[1, 0, 0, z] + 
      ((3*I)/2)*Pi*G[1, 0, 0, z] - (3*G[0, y]*G[1, 0, 0, z])/2 + 
      (3*G[1 - z, y]*G[1, 0, 0, z])/2 - 4*G[1, 1, 0, z] - 
      ((3*I)/2)*Pi*G[1, 1, 0, z] + (3*G[0, y]*G[1, 1, 0, z])/2 - 
      (3*G[1 - z, y]*G[1, 1, 0, z])/2 - (3*G[0, z]*G[1 - z, 0, 0, y])/2 - 
      4*G[1 - z, 1, 0, y] - ((3*I)/2)*Pi*G[1 - z, 1, 0, y] + 
      (3*G[0, z]*G[1 - z, 1 - z, 0, y])/2 - (3*G[0, 0, 1, 0, y])/2 - 
      (3*G[0, 0, 1, 0, z])/2 - (3*G[0, 1, 0, 0, y])/2 - 
      (3*G[0, 1, 0, 0, z])/2 + (3*G[0, 1, 1, 0, z])/2 + 
      (3*G[0, 1 - z, 1, 0, y])/2 - (3*G[1, 0, 0, 0, y])/2 - 
      (3*G[1, 0, 0, 0, z])/2 + (3*G[1, 0, 1, 0, z])/2 + 
      (3*G[1, 1, 0, 0, z])/2 - (3*G[1, 1, 1, 0, z])/2 + 
      (3*G[1 - z, 0, 1, 0, y])/2 + (3*G[1 - z, 1, 0, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 1, 0, y])/2))/(mh2^3*(1 - y - z)*z) + 
   (e^2*N*(3/2 + I*Pi - (7*Pi^2)/16 + ((11*I)/48)*Pi^3 - (13*Pi^4)/180 - 
      (43*zeta3)/36 - (2*I)*Pi*zeta3 - (3*G[0, y])/2 - I*Pi*G[0, y] - 
      (7*Pi^2*G[0, y])/144 - (I/12)*Pi^3*G[0, y] + zeta3*G[0, y] + 
      G[0, z]/2 + (I/4)*Pi*G[0, z] - (35*Pi^2*G[0, z])/72 - 
      (I/12)*Pi^3*G[0, z] + zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/24 + 
      (I/12)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/12 + 
      (I/12)*Pi^3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/12 + 
      (Pi^2*G[1, z]*G[1 - z, y])/12 + G[0, 0, y] - (I/12)*Pi*G[0, 0, y] + 
      (Pi^2*G[0, 0, y])/12 - (I/2)*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/4 - 
      ((5*I)/6)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/12 - 
      (I/2)*Pi*G[0, y]*G[0, 0, z] + (G[0, 0, y]*G[0, 0, z])/2 - 
      (Pi^2*G[0, 1, z])/12 - (Pi^2*G[0, 1 - z, y])/12 + 
      (7*Pi^2*G[1, 0, y])/24 + (5*Pi^2*G[1, 0, z])/24 + 
      (I/2)*Pi*G[0, y]*G[1, 0, z] - (I/2)*Pi*G[1 - z, y]*G[1, 0, z] - 
      (G[0, 0, y]*G[1, 0, z])/2 + (G[0, 1 - z, y]*G[1, 0, z])/2 + 
      (Pi^2*G[1, 1, z])/12 - (Pi^2*G[1 - z, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[1 - z, 0, y] - (G[0, 0, z]*G[1 - z, 0, y])/2 + 
      (G[1, 0, z]*G[1 - z, 0, y])/2 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + G[0, 0, 0, y]/12 + 
      (G[0, z]*G[0, 0, 0, y])/2 + (5*G[0, 0, 0, z])/6 + 
      (G[0, y]*G[0, 0, 0, z])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 0, z] - (G[0, y]*G[0, 1, 0, z])/2 + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 0, z] - 
      (G[0, y]*G[1, 0, 0, z])/2 + (G[1 - z, y]*G[1, 0, 0, z])/2 - 
      (I/2)*Pi*G[1, 1, 0, z] + (G[0, y]*G[1, 1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z]/2 - G[0, 1, 0, 0, y]/2 - 
      G[0, 1, 0, 0, z]/2 + G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 - 
      G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 0, z]/2 + G[1, 0, 1, 0, z]/2 + 
      G[1, 1, 0, 0, z]/2 - G[1, 1, 1, 0, z]/2 + G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2))/
    (mh2^3*(1 - y - z)*z^2) + 
   (e^2*N*(3/2 + I*Pi - (7*Pi^2)/16 + ((11*I)/48)*Pi^3 - (13*Pi^4)/180 - 
      (43*zeta3)/36 - (2*I)*Pi*zeta3 - (35*Pi^2*G[0, y])/72 - 
      (I/12)*Pi^3*G[0, y] + zeta3*G[0, y] + G[0, z]/2 + (I/4)*Pi*G[0, z] - 
      (35*Pi^2*G[0, z])/72 - (I/12)*Pi^3*G[0, z] + zeta3*G[0, z] - 
      (5*Pi^2*G[0, y]*G[0, z])/24 + (I/12)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/12 + (I/12)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/12 + (Pi^2*G[1, z]*G[1 - z, y])/12 - 
      ((5*I)/6)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/12 - 
      (I/2)*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/4 - ((5*I)/6)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/12 - (I/2)*Pi*G[0, y]*G[0, 0, z] + 
      (G[0, 0, y]*G[0, 0, z])/2 - (Pi^2*G[0, 1, z])/12 - 
      (Pi^2*G[0, 1 - z, y])/12 + (7*Pi^2*G[1, 0, y])/24 + 
      (5*Pi^2*G[1, 0, z])/24 + (I/2)*Pi*G[0, y]*G[1, 0, z] - 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] - (G[0, 0, y]*G[1, 0, z])/2 + 
      (G[0, 1 - z, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, z])/12 - 
      (Pi^2*G[1 - z, 0, y])/12 + (I/2)*Pi*G[0, z]*G[1 - z, 0, y] - 
      (G[0, 0, z]*G[1 - z, 0, y])/2 + (G[1, 0, z]*G[1 - z, 0, y])/2 + 
      (Pi^2*G[1 - z, 1 - z, y])/12 - (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (5*G[0, 0, 0, y])/6 + (G[0, z]*G[0, 0, 0, y])/2 + (5*G[0, 0, 0, z])/6 + 
      (G[0, y]*G[0, 0, 0, z])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 0, z] - (G[0, y]*G[0, 1, 0, z])/2 + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 0, z] - 
      (G[0, y]*G[1, 0, 0, z])/2 + (G[1 - z, y]*G[1, 0, 0, z])/2 - 
      (I/2)*Pi*G[1, 1, 0, z] + (G[0, y]*G[1, 1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z]/2 - G[0, 1, 0, 0, y]/2 - 
      G[0, 1, 0, 0, z]/2 + G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 - 
      G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 0, z]/2 + G[1, 0, 1, 0, z]/2 + 
      G[1, 1, 0, 0, z]/2 - G[1, 1, 1, 0, z]/2 + G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2))/(mh2^3*y*z^2) + 
   (e^2*N*(-3/2 - I*Pi + (7*Pi^2)/16 - ((11*I)/48)*Pi^3 + (13*Pi^4)/180 + 
      (43*zeta3)/36 + (2*I)*Pi*zeta3 - G[0, y]/2 - (I/4)*Pi*G[0, y] + 
      (35*Pi^2*G[0, y])/72 + (I/12)*Pi^3*G[0, y] - zeta3*G[0, y] + 
      (35*Pi^2*G[0, z])/72 + (I/12)*Pi^3*G[0, z] - zeta3*G[0, z] + 
      (5*Pi^2*G[0, y]*G[0, z])/24 - (I/12)*Pi^3*G[1, z] + 
      (Pi^2*G[0, y]*G[1, z])/12 - (I/12)*Pi^3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/12 - (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      G[0, 0, y]/4 + ((5*I)/6)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[0, 0, y] + ((5*I)/6)*Pi*G[0, 0, z] - 
      (Pi^2*G[0, 0, z])/12 + (I/2)*Pi*G[0, y]*G[0, 0, z] - 
      (G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, z])/12 + 
      (Pi^2*G[0, 1 - z, y])/12 - (7*Pi^2*G[1, 0, y])/24 - 
      (5*Pi^2*G[1, 0, z])/24 - (I/2)*Pi*G[0, y]*G[1, 0, z] + 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] + (G[0, 0, y]*G[1, 0, z])/2 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/12 + 
      (Pi^2*G[1 - z, 0, y])/12 - (I/2)*Pi*G[0, z]*G[1 - z, 0, y] + 
      (G[0, 0, z]*G[1 - z, 0, y])/2 - (G[1, 0, z]*G[1 - z, 0, y])/2 - 
      (Pi^2*G[1 - z, 1 - z, y])/12 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (5*G[0, 0, 0, y])/6 - (G[0, z]*G[0, 0, 0, y])/2 - (5*G[0, 0, 0, z])/6 - 
      (G[0, y]*G[0, 0, 0, z])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 0, z] + (G[0, y]*G[0, 1, 0, z])/2 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - (I/2)*Pi*G[1, 0, 0, z] + 
      (G[0, y]*G[1, 0, 0, z])/2 - (G[1 - z, y]*G[1, 0, 0, z])/2 + 
      (I/2)*Pi*G[1, 1, 0, z] - (G[0, y]*G[1, 1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
      G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z]/2 + G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 0, z]/2 - G[0, 1, 1, 0, z]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 0, z]/2 - G[1, 0, 1, 0, z]/2 - 
      G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, z]/2 - G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2))/(mh2^3*y^2*z) + 
   (e^2*(-7/2 - (2*I)*Pi + (35*Pi^2)/48 + Pi^4/60 + (3*zeta3)/2 + 
      I*Pi*zeta3 + 15*G[0, y] + (6*I)*Pi*G[0, y] - (7*Pi^2*G[0, y])/8 + 
      G[0, z]/2 + (I/4)*Pi*G[0, z] - 10*G[1, z] - (4*I)*Pi*G[1, z] + 
      (49*Pi^2*G[1, z])/48 - zeta3*G[1, z] + 2*G[0, y]*G[1, z] + 
      (2*I)*Pi*G[0, y]*G[1, z] - (7*Pi^2*G[0, y]*G[1, z])/24 - 
      10*G[1 - z, y] - (4*I)*Pi*G[1 - z, y] + (49*Pi^2*G[1 - z, y])/48 - 
      zeta3*G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/24 + 
      4*G[1, z]*G[1 - z, y] + ((7*I)/4)*Pi*G[1, z]*G[1 - z, y] - 
      2*G[1, z]*G[-z, y] - (2*I)*Pi*G[1, z]*G[-z, y] - 6*G[0, 0, y] - 
      ((3*I)/2)*Pi*G[0, 0, y] - 2*G[1, z]*G[0, 0, y] - 
      (I/2)*Pi*G[1, z]*G[0, 0, y] - G[0, 0, z]/4 + (I/2)*Pi*G[1 - z, y]*
       G[0, 0, z] - 2*G[0, 1, z] - (2*I)*Pi*G[0, 1, z] + 
      (7*Pi^2*G[0, 1, z])/24 + 2*G[0, y]*G[0, 1, z] + 
      (I/2)*Pi*G[0, y]*G[0, 1, z] + 2*G[1 - z, y]*G[0, 1, z] + 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - (G[0, 0, y]*G[0, 1, z])/2 + 
      2*G[0, 1 - z, y] + (2*I)*Pi*G[0, 1 - z, y] - (7*Pi^2*G[0, 1 - z, y])/
       24 - (I/2)*Pi*G[0, z]*G[0, 1 - z, y] - 2*G[1, z]*G[0, 1 - z, y] - 
      (I/2)*Pi*G[1, z]*G[0, 1 - z, y] + (G[0, 0, z]*G[0, 1 - z, y])/2 - 
      (G[0, 1, z]*G[0, 1 - z, y])/2 + 2*G[1, z]*G[0, -z, y] + 
      I*Pi*G[1, z]*G[0, -z, y] - 2*G[1, 0, y] - (2*I)*Pi*G[1, 0, y] + 
      (7*Pi^2*G[1, 0, y])/24 + 4*G[1, 1, z] + ((7*I)/4)*Pi*G[1, 1, z] - 
      2*G[0, y]*G[1, 1, z] - (I/2)*Pi*G[0, y]*G[1, 1, z] - 
      (7*G[1 - z, y]*G[1, 1, z])/4 + 2*G[-z, y]*G[1, 1, z] + 
      (G[0, 0, y]*G[1, 1, z])/2 + (G[0, 1 - z, y]*G[1, 1, z])/2 - 
      G[0, -z, y]*G[1, 1, z] + 2*G[1 - z, 0, y] + (2*I)*Pi*G[1 - z, 0, y] - 
      (7*Pi^2*G[1 - z, 0, y])/24 - 2*G[1, z]*G[1 - z, 0, y] - 
      (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - (G[0, 1, z]*G[1 - z, 0, y])/2 + 
      (G[1, 1, z]*G[1 - z, 0, y])/2 + 4*G[1 - z, 1 - z, y] + 
      ((7*I)/4)*Pi*G[1 - z, 1 - z, y] + (I/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      (7*G[1, z]*G[1 - z, 1 - z, y])/4 - (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + 2*G[1, z]*G[1 - z, -z, y] - 
      2*G[-z, 1 - z, y] - (2*I)*Pi*G[-z, 1 - z, y] + 
      2*G[1, z]*G[-z, 1 - z, y] + (3*G[0, 0, 0, y])/2 + 
      (G[1, z]*G[0, 0, 0, y])/2 - (G[1 - z, y]*G[0, 0, 0, z])/2 - 
      2*G[0, 0, 1, z] - (I/2)*Pi*G[0, 0, 1, z] + (G[0, y]*G[0, 0, 1, z])/2 + 
      (G[1 - z, y]*G[0, 0, 1, z])/2 - 2*G[0, 0, 1 - z, y] - 
      (I/2)*Pi*G[0, 0, 1 - z, y] - (G[0, z]*G[0, 0, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, 1 - z, y])/2 + 2*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 0, y] + 2*G[0, 1, 1, z] + (I/2)*Pi*G[0, 1, 1, z] - 
      (G[0, y]*G[0, 1, 1, z])/2 - (G[1 - z, y]*G[0, 1, 1, z])/2 - 
      2*G[0, 1 - z, 0, y] - (I/2)*Pi*G[0, 1 - z, 0, y] + 
      (G[1, z]*G[0, 1 - z, 0, y])/2 - 2*G[0, 1 - z, 1 - z, y] - 
      (I/2)*Pi*G[0, 1 - z, 1 - z, y] + (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 - G[1, z]*G[0, 1 - z, -z, y] + 
      2*G[0, -z, 1 - z, y] + I*Pi*G[0, -z, 1 - z, y] - 
      G[1, z]*G[0, -z, 1 - z, y] + 2*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 0, y] + 
      2*G[1, 0, 1, z] + (I/2)*Pi*G[1, 0, 1, z] - (G[0, y]*G[1, 0, 1, z])/2 - 
      (G[1 - z, y]*G[1, 0, 1, z])/2 - (7*G[1, 1, 1, z])/4 + 
      (G[0, y]*G[1, 1, 1, z])/2 - 2*G[1 - z, 0, 0, y] - 
      (I/2)*Pi*G[1 - z, 0, 0, y] + (G[1, z]*G[1 - z, 0, 0, y])/2 - 
      2*G[1 - z, 0, 1 - z, y] - (I/2)*Pi*G[1 - z, 0, 1 - z, y] + 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + (G[1, z]*G[1 - z, 0, 1 - z, y])/2 - 
      G[1, z]*G[1 - z, 0, -z, y] + 2*G[1 - z, 1, 0, y] + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - 2*G[1 - z, 1 - z, 0, y] - 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] + (G[1, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (7*G[1 - z, 1 - z, 1 - z, y])/4 - (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/
       2 + 2*G[1 - z, -z, 1 - z, y] + 2*G[-z, 1 - z, 1 - z, y] - 
      G[0, 0, 0, 1, z]/2 + G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + 
      G[0, 0, 1, 1, z]/2 + G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/
       2 - G[0, 1, 0, 0, y]/2 + G[0, 1, 0, 1, z]/2 - G[0, 1, 1, 1, z]/2 + 
      G[0, 1 - z, 0, 0, y]/2 + G[0, 1 - z, 0, 1 - z, y]/2 - 
      G[0, 1 - z, 1, 0, y]/2 + G[0, 1 - z, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 - G[0, 1 - z, -z, 1 - z, y] - 
      G[0, -z, 1 - z, 1 - z, y] - G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 1, z]/2 - 
      G[1, 0, 1, 1, z]/2 - G[1, 1, 0, 1, z]/2 + G[1 - z, 0, 0, 0, y]/2 + 
      G[1 - z, 0, 0, 1 - z, y]/2 - G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 0, y]/2 + G[1 - z, 0, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y] - G[1 - z, 1, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 1 - z, y]/2 - 
      G[1 - z, 1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, 1 - z, 0, y]/2))/
    (mh2^3*N*y*z^2) + (e^2*(7/2 + (2*I)*Pi - (35*Pi^2)/48 - Pi^4/60 - 
      (3*zeta3)/2 - I*Pi*zeta3 - G[0, y]/2 - (I/4)*Pi*G[0, y] - 15*G[0, z] - 
      (6*I)*Pi*G[0, z] + (7*Pi^2*G[0, z])/8 + 15*G[1, z] + (6*I)*Pi*G[1, z] - 
      (21*Pi^2*G[1, z])/16 + zeta3*G[1, z] - (7*Pi^2*G[0, y]*G[1, z])/24 + 
      15*G[1 - z, y] + (6*I)*Pi*G[1 - z, y] - (21*Pi^2*G[1 - z, y])/16 + 
      zeta3*G[1 - z, y] + 5*G[0, z]*G[1 - z, y] + ((3*I)/2)*Pi*G[0, z]*
       G[1 - z, y] - (7*Pi^2*G[0, z]*G[1 - z, y])/6 - 6*G[1, z]*G[1 - z, y] - 
      ((9*I)/4)*Pi*G[1, z]*G[1 - z, y] - 5*G[1, z]*G[-z, y] - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] + (35*Pi^2*G[1, z]*G[-z, y])/24 + 
      G[0, 0, y]/4 - (I/2)*Pi*G[1, z]*G[0, 0, y] + 6*G[0, 0, z] + 
      ((3*I)/2)*Pi*G[0, 0, z] - (3*G[1 - z, y]*G[0, 0, z])/2 - 
      (2*I)*Pi*G[1 - z, y]*G[0, 0, z] + (7*Pi^2*G[0, 1, z])/24 + 
      (I/2)*Pi*G[0, y]*G[0, 1, z] + (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - 
      (G[0, 0, y]*G[0, 1, z])/2 - (7*Pi^2*G[0, 1 - z, y])/24 + 
      (3*G[0, z]*G[0, 1 - z, y])/2 + (2*I)*Pi*G[0, z]*G[0, 1 - z, y] - 
      (I/2)*Pi*G[1, z]*G[0, 1 - z, y] - 2*G[0, 0, z]*G[0, 1 - z, y] - 
      (G[0, 1, z]*G[0, 1 - z, y])/2 - (3*G[1, z]*G[0, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] + (7*Pi^2*G[1, 0, y])/24 - 
      6*G[1, 1, z] - ((9*I)/4)*Pi*G[1, 1, z] - (I/2)*Pi*G[0, y]*G[1, 1, z] + 
      (9*G[1 - z, y]*G[1, 1, z])/4 + (3*G[-z, y]*G[1, 1, z])/2 + 
      ((5*I)/2)*Pi*G[-z, y]*G[1, 1, z] + (G[0, 0, y]*G[1, 1, z])/2 + 
      (G[0, 1 - z, y]*G[1, 1, z])/2 + (3*G[0, -z, y]*G[1, 1, z])/2 - 
      (7*Pi^2*G[1 - z, 0, y])/24 - (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - 
      (G[0, 1, z]*G[1 - z, 0, y])/2 + (G[1, 1, z]*G[1 - z, 0, y])/2 - 
      6*G[1 - z, 1 - z, y] - ((9*I)/4)*Pi*G[1 - z, 1 - z, y] - 
      (3*G[0, z]*G[1 - z, 1 - z, y])/2 - (2*I)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] + (9*G[1, z]*G[1 - z, 1 - z, y])/4 + 
      2*G[0, 0, z]*G[1 - z, 1 - z, y] - (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, -z, y])/2 + ((5*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] - 
      (5*G[1, 1, z]*G[1 - z, -z, y])/2 - 5*G[-z, 1 - z, y] - 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] + (35*Pi^2*G[-z, 1 - z, y])/24 + 
      (3*G[1, z]*G[-z, 1 - z, y])/2 + ((5*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (5*G[1, 1, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[0, 0, 0, y])/2 - 
      (3*G[0, 0, 0, z])/2 + 2*G[1 - z, y]*G[0, 0, 0, z] - 
      (I/2)*Pi*G[0, 0, 1, z] + (G[0, y]*G[0, 0, 1, z])/2 + 
      (G[1 - z, y]*G[0, 0, 1, z])/2 - (I/2)*Pi*G[0, 0, 1 - z, y] + 
      2*G[0, z]*G[0, 0, 1 - z, y] + (G[1, z]*G[0, 0, 1 - z, y])/2 - 
      (5*G[1, z]*G[0, 0, -z, y])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 1, z] - (G[0, y]*G[0, 1, 1, z])/2 - 
      (G[1 - z, y]*G[0, 1, 1, z])/2 - (I/2)*Pi*G[0, 1 - z, 0, y] + 
      (G[1, z]*G[0, 1 - z, 0, y])/2 - (I/2)*Pi*G[0, 1 - z, 1 - z, y] - 
      2*G[0, z]*G[0, 1 - z, 1 - z, y] + (G[1, z]*G[0, 1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[0, 1 - z, -z, y])/2 - (3*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, -z, 1 - z, y] + (3*G[1, z]*G[0, -z, 1 - z, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 1, z] - 
      (G[0, y]*G[1, 0, 1, z])/2 - (G[1 - z, y]*G[1, 0, 1, z])/2 + 
      (9*G[1, 1, 1, z])/4 + (G[0, y]*G[1, 1, 1, z])/2 - 
      (5*G[-z, y]*G[1, 1, 1, z])/2 - (I/2)*Pi*G[1 - z, 0, 0, y] + 
      (G[1, z]*G[1 - z, 0, 0, y])/2 - (I/2)*Pi*G[1 - z, 0, 1 - z, y] - 
      2*G[0, z]*G[1 - z, 0, 1 - z, y] + (G[1, z]*G[1 - z, 0, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, 0, -z, y])/2 + (I/2)*Pi*G[1 - z, 1, 0, y] - 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] + (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      (9*G[1 - z, 1 - z, 1 - z, y])/4 + 2*G[0, z]*G[1 - z, 1 - z, 1 - z, y] - 
      (5*G[1, z]*G[1 - z, 1 - z, -z, y])/2 + (3*G[1 - z, -z, 1 - z, y])/2 + 
      ((5*I)/2)*Pi*G[1 - z, -z, 1 - z, y] - 
      (5*G[1, z]*G[1 - z, -z, 1 - z, y])/2 + (3*G[-z, 1 - z, 1 - z, y])/2 + 
      ((5*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (5*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - G[0, 0, 0, 1, z]/2 + 
      G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 1, z]/2 + 
      G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/2 - 
      (5*G[0, 0, -z, 1 - z, y])/2 - G[0, 1, 0, 0, y]/2 + G[0, 1, 0, 1, z]/2 - 
      G[0, 1, 1, 1, z]/2 + G[0, 1 - z, 0, 0, y]/2 + G[0, 1 - z, 0, 1 - z, y]/
       2 - G[0, 1 - z, 1, 0, y]/2 + G[0, 1 - z, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 + (3*G[0, 1 - z, -z, 1 - z, y])/2 + 
      (3*G[0, -z, 1 - z, 1 - z, y])/2 - G[1, 0, 0, 0, y]/2 + 
      G[1, 0, 0, 1, z]/2 - G[1, 0, 1, 1, z]/2 - G[1, 1, 0, 1, z]/2 + 
      G[1 - z, 0, 0, 0, y]/2 + G[1 - z, 0, 0, 1 - z, y]/2 - 
      G[1 - z, 0, 1, 0, y]/2 + G[1 - z, 0, 1 - z, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 1 - z, y]/2 + (3*G[1 - z, 0, -z, 1 - z, y])/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 1 - z, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 1 - z, 0, y]/2 - (5*G[1 - z, 1 - z, -z, 1 - z, y])/2 - 
      (5*G[1 - z, -z, 1 - z, 1 - z, y])/2 - (5*G[-z, 1 - z, 1 - z, 1 - z, y])/
       2))/(mh2^3*N*y^2*z) + 
   (e^2*(9*G[0, z]*G[1 - z, y] + ((9*I)/2)*Pi*G[0, z]*G[1 - z, y] - 
      (7*Pi^2*G[0, z]*G[1 - z, y])/8 - 9*G[1, z]*G[-z, y] - 
      ((9*I)/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/8 - 
      (9*G[1 - z, y]*G[0, 0, z])/2 - ((3*I)/2)*Pi*G[1 - z, y]*G[0, 0, z] + 
      (9*G[0, z]*G[0, 1 - z, y])/2 + ((3*I)/2)*Pi*G[0, z]*G[0, 1 - z, y] - 
      (3*G[0, 0, z]*G[0, 1 - z, y])/2 - (9*G[1, z]*G[0, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] + (9*G[-z, y]*G[1, 1, z])/2 + 
      ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] + (3*G[0, -z, y]*G[1, 1, z])/2 - 
      (9*G[0, z]*G[1 - z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] + (3*G[0, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (9*G[1, z]*G[1 - z, -z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] - 
      (3*G[1, 1, z]*G[1 - z, -z, y])/2 - 9*G[-z, 1 - z, y] - 
      ((9*I)/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/8 + 
      (9*G[1, z]*G[-z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (3*G[1, 1, z]*G[-z, 1 - z, y])/2 + (3*G[1 - z, y]*G[0, 0, 0, z])/2 + 
      (3*G[0, z]*G[0, 0, 1 - z, y])/2 - (3*G[1, z]*G[0, 0, -z, y])/2 - 
      (3*G[0, z]*G[0, 1 - z, 1 - z, y])/2 + (3*G[1, z]*G[0, 1 - z, -z, y])/
       2 - (9*G[0, -z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[0, -z, 1 - z, y] + 
      (3*G[1, z]*G[0, -z, 1 - z, y])/2 - (3*G[-z, y]*G[1, 1, 1, z])/2 - 
      (3*G[0, z]*G[1 - z, 0, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, 0, -z, y])/
       2 + (3*G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/2 + (9*G[1 - z, -z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1 - z, -z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 + (9*G[-z, 1 - z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - (3*G[0, 0, -z, 1 - z, y])/2 + 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[1 - z, 0, -z, 1 - z, y])/2 - (3*G[1 - z, 1 - z, -z, 1 - z, y])/2 - 
      (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 - (3*G[-z, 1 - z, 1 - z, 1 - z, y])/
       2))/(mh2^3*N*y^3) + (e^2*(30*G[1, z] + (12*I)*Pi*G[1, z] - 
      (7*Pi^2*G[1, z])/4 + 9*G[0, y]*G[1, z] + ((9*I)/2)*Pi*G[0, y]*G[1, z] - 
      (7*Pi^2*G[0, y]*G[1, z])/8 + 30*G[1 - z, y] + (12*I)*Pi*G[1 - z, y] - 
      (7*Pi^2*G[1 - z, y])/4 - 12*G[1, z]*G[1 - z, y] - 
      (3*I)*Pi*G[1, z]*G[1 - z, y] - 9*G[1, z]*G[-z, y] - 
      ((9*I)/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/8 - 
      (9*G[1, z]*G[0, 0, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[0, 0, y] - 
      9*G[0, 1, z] - ((9*I)/2)*Pi*G[0, 1, z] + (7*Pi^2*G[0, 1, z])/8 + 
      (9*G[0, y]*G[0, 1, z])/2 + ((3*I)/2)*Pi*G[0, y]*G[0, 1, z] + 
      (9*G[1 - z, y]*G[0, 1, z])/2 + ((3*I)/2)*Pi*G[1 - z, y]*G[0, 1, z] - 
      (3*G[0, 0, y]*G[0, 1, z])/2 + 9*G[0, 1 - z, y] + 
      ((9*I)/2)*Pi*G[0, 1 - z, y] - (7*Pi^2*G[0, 1 - z, y])/8 - 
      (9*G[1, z]*G[0, 1 - z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[0, 1 - z, y] - 
      (3*G[0, 1, z]*G[0, 1 - z, y])/2 + (9*G[1, z]*G[0, -z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - 9*G[1, 0, y] - 
      ((9*I)/2)*Pi*G[1, 0, y] + (7*Pi^2*G[1, 0, y])/8 - 12*G[1, 1, z] - 
      (3*I)*Pi*G[1, 1, z] - (9*G[0, y]*G[1, 1, z])/2 - 
      ((3*I)/2)*Pi*G[0, y]*G[1, 1, z] + 3*G[1 - z, y]*G[1, 1, z] + 
      (9*G[-z, y]*G[1, 1, z])/2 + ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] + 
      (3*G[0, 0, y]*G[1, 1, z])/2 + (3*G[0, 1 - z, y]*G[1, 1, z])/2 - 
      (3*G[0, -z, y]*G[1, 1, z])/2 + 9*G[1 - z, 0, y] + 
      ((9*I)/2)*Pi*G[1 - z, 0, y] - (7*Pi^2*G[1 - z, 0, y])/8 - 
      (9*G[1, z]*G[1 - z, 0, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[1 - z, 0, y] - 
      (3*G[0, 1, z]*G[1 - z, 0, y])/2 + (3*G[1, 1, z]*G[1 - z, 0, y])/2 - 
      12*G[1 - z, 1 - z, y] - (3*I)*Pi*G[1 - z, 1 - z, y] + 
      3*G[1, z]*G[1 - z, 1 - z, y] - (3*G[0, 1, z]*G[1 - z, 1 - z, y])/2 + 
      (9*G[1, z]*G[1 - z, -z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] - 
      (3*G[1, 1, z]*G[1 - z, -z, y])/2 - 9*G[-z, 1 - z, y] - 
      ((9*I)/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/8 + 
      (9*G[1, z]*G[-z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (3*G[1, 1, z]*G[-z, 1 - z, y])/2 + (3*G[1, z]*G[0, 0, 0, y])/2 - 
      (9*G[0, 0, 1, z])/2 - ((3*I)/2)*Pi*G[0, 0, 1, z] + 
      (3*G[0, y]*G[0, 0, 1, z])/2 + (3*G[1 - z, y]*G[0, 0, 1, z])/2 - 
      (9*G[0, 0, 1 - z, y])/2 - ((3*I)/2)*Pi*G[0, 0, 1 - z, y] + 
      (3*G[1, z]*G[0, 0, 1 - z, y])/2 - (3*G[1, z]*G[0, 0, -z, y])/2 + 
      (9*G[0, 1, 0, y])/2 + ((3*I)/2)*Pi*G[0, 1, 0, y] + 
      (9*G[0, 1, 1, z])/2 + ((3*I)/2)*Pi*G[0, 1, 1, z] - 
      (3*G[0, y]*G[0, 1, 1, z])/2 - (3*G[1 - z, y]*G[0, 1, 1, z])/2 - 
      (9*G[0, 1 - z, 0, y])/2 - ((3*I)/2)*Pi*G[0, 1 - z, 0, y] + 
      (3*G[1, z]*G[0, 1 - z, 0, y])/2 - (9*G[0, 1 - z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, 1 - z, 1 - z, y] + (3*G[1, z]*G[0, 1 - z, 1 - z, y])/
       2 - (3*G[1, z]*G[0, 1 - z, -z, y])/2 + (9*G[0, -z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[0, -z, 1 - z, y] - (3*G[1, z]*G[0, -z, 1 - z, y])/2 + 
      (9*G[1, 0, 0, y])/2 + ((3*I)/2)*Pi*G[1, 0, 0, y] + 
      (9*G[1, 0, 1, z])/2 + ((3*I)/2)*Pi*G[1, 0, 1, z] - 
      (3*G[0, y]*G[1, 0, 1, z])/2 - (3*G[1 - z, y]*G[1, 0, 1, z])/2 + 
      3*G[1, 1, 1, z] + (3*G[0, y]*G[1, 1, 1, z])/2 - 
      (3*G[-z, y]*G[1, 1, 1, z])/2 - (9*G[1 - z, 0, 0, y])/2 - 
      ((3*I)/2)*Pi*G[1 - z, 0, 0, y] + (3*G[1, z]*G[1 - z, 0, 0, y])/2 - 
      (9*G[1 - z, 0, 1 - z, y])/2 - ((3*I)/2)*Pi*G[1 - z, 0, 1 - z, y] + 
      (3*G[1, z]*G[1 - z, 0, 1 - z, y])/2 - (3*G[1, z]*G[1 - z, 0, -z, y])/
       2 + (9*G[1 - z, 1, 0, y])/2 + ((3*I)/2)*Pi*G[1 - z, 1, 0, y] - 
      (9*G[1 - z, 1 - z, 0, y])/2 - ((3*I)/2)*Pi*G[1 - z, 1 - z, 0, y] + 
      (3*G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 3*G[1 - z, 1 - z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/2 + (9*G[1 - z, -z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1 - z, -z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 + (9*G[-z, 1 - z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - (3*G[0, 0, 0, 1, z])/2 + 
      (3*G[0, 0, 0, 1 - z, y])/2 - (3*G[0, 0, 1, 0, y])/2 + 
      (3*G[0, 0, 1, 1, z])/2 + (3*G[0, 0, 1 - z, 0, y])/2 + 
      (3*G[0, 0, 1 - z, 1 - z, y])/2 - (3*G[0, 0, -z, 1 - z, y])/2 - 
      (3*G[0, 1, 0, 0, y])/2 + (3*G[0, 1, 0, 1, z])/2 - 
      (3*G[0, 1, 1, 1, z])/2 + (3*G[0, 1 - z, 0, 0, y])/2 + 
      (3*G[0, 1 - z, 0, 1 - z, y])/2 - (3*G[0, 1 - z, 1, 0, y])/2 + 
      (3*G[0, 1 - z, 1 - z, 0, y])/2 + (3*G[0, 1 - z, 1 - z, 1 - z, y])/2 - 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 - (3*G[0, -z, 1 - z, 1 - z, y])/2 - 
      (3*G[1, 0, 0, 0, y])/2 + (3*G[1, 0, 0, 1, z])/2 - 
      (3*G[1, 0, 1, 1, z])/2 - (3*G[1, 1, 0, 1, z])/2 + 
      (3*G[1 - z, 0, 0, 0, y])/2 + (3*G[1 - z, 0, 0, 1 - z, y])/2 - 
      (3*G[1 - z, 0, 1, 0, y])/2 + (3*G[1 - z, 0, 1 - z, 0, y])/2 + 
      (3*G[1 - z, 0, 1 - z, 1 - z, y])/2 - (3*G[1 - z, 0, -z, 1 - z, y])/2 - 
      (3*G[1 - z, 1, 0, 0, y])/2 + (3*G[1 - z, 1 - z, 0, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 0, 1 - z, y])/2 - (3*G[1 - z, 1 - z, 1, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 1 - z, 0, y])/2 - (3*G[1 - z, 1 - z, -z, 1 - z, y])/
       2 - (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 - 
      (3*G[-z, 1 - z, 1 - z, 1 - z, y])/2))/(mh2^3*N*y*z^3) + 
   (e^2*(-7/2 - (2*I)*Pi + (35*Pi^2)/48 + Pi^4/60 + (3*zeta3)/2 + 
      I*Pi*zeta3 + (9*G[0, y])/2 + I*Pi*G[0, y] - (7*Pi^2*G[0, y])/48 + 
      G[0, z]/2 + (I/4)*Pi*G[0, z] + (7*Pi^2*G[1, z])/16 - zeta3*G[1, z] + 
      3*G[0, y]*G[1, z] + (I/2)*Pi*G[0, y]*G[1, z] + 
      (7*Pi^2*G[1 - z, y])/16 - zeta3*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/24 + ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] - 
      3*G[1, z]*G[-z, y] - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (7*Pi^2*G[1, z]*G[-z, y])/24 - G[0, 0, y] - (I/4)*Pi*G[0, 0, y] - 
      (G[1, z]*G[0, 0, y])/2 - G[0, 0, z]/4 + (I/2)*Pi*G[1 - z, y]*
       G[0, 0, z] - 3*G[0, 1, z] - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      3*G[0, 1 - z, y] + (I/2)*Pi*G[0, 1 - z, y] - (I/2)*Pi*G[0, z]*
       G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/2 + 
      (G[0, 0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, -z, y] - 3*G[1, 0, y] - (I/2)*Pi*G[1, 0, y] + 
      ((3*I)/4)*Pi*G[1, 1, z] - (G[0, y]*G[1, 1, z])/2 - 
      (3*G[1 - z, y]*G[1, 1, z])/4 + (G[-z, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] - (G[0, -z, y]*G[1, 1, z])/2 + 
      3*G[1 - z, 0, y] + (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/
       2 + ((3*I)/4)*Pi*G[1 - z, 1 - z, y] + (I/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] - (3*G[1, z]*G[1 - z, 1 - z, y])/4 - 
      (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      3*G[-z, 1 - z, y] - (I/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       24 + (G[1, z]*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + G[0, 0, 0, y]/4 - 
      (G[1 - z, y]*G[0, 0, 0, z])/2 - G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 - 
      (G[0, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, -z, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/2 + (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[0, 1 - z, -z, y])/2 + G[0, -z, 1 - z, y]/2 + 
      (I/2)*Pi*G[0, -z, 1 - z, y] - (G[1, z]*G[0, -z, 1 - z, y])/2 + 
      G[1, 0, 0, y]/2 + G[1, 0, 1, z]/2 - (3*G[1, 1, 1, z])/4 + 
      (G[-z, y]*G[1, 1, 1, z])/2 - G[1 - z, 0, 0, y]/2 - 
      G[1 - z, 0, 1 - z, y]/2 + (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + G[1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 0, y]/2 - (3*G[1 - z, 1 - z, 1 - z, y])/4 - 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + G[1 - z, -z, 1 - z, y]/2 - 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] + (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      G[-z, 1 - z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + G[0, 0, -z, 1 - z, y]/2 - 
      G[0, 1 - z, -z, 1 - z, y]/2 - G[0, -z, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2^3*N*(1 - y - z)*z^2) + 
   (e^2*(-9*G[0, z]*G[1 - z, y] - ((9*I)/2)*Pi*G[0, z]*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/8 + 9*G[1, z]*G[-z, y] + 
      ((9*I)/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/8 + 
      (9*G[1 - z, y]*G[0, 0, z])/2 + ((3*I)/2)*Pi*G[1 - z, y]*G[0, 0, z] - 
      (9*G[0, z]*G[0, 1 - z, y])/2 - ((3*I)/2)*Pi*G[0, z]*G[0, 1 - z, y] + 
      (3*G[0, 0, z]*G[0, 1 - z, y])/2 + (9*G[1, z]*G[0, -z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - (9*G[-z, y]*G[1, 1, z])/2 - 
      ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] - (3*G[0, -z, y]*G[1, 1, z])/2 + 
      (9*G[0, z]*G[1 - z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] - (3*G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (9*G[1, z]*G[1 - z, -z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] + 
      (3*G[1, 1, z]*G[1 - z, -z, y])/2 + 9*G[-z, 1 - z, y] + 
      ((9*I)/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/8 - 
      (9*G[1, z]*G[-z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (3*G[1, 1, z]*G[-z, 1 - z, y])/2 - (3*G[1 - z, y]*G[0, 0, 0, z])/2 - 
      (3*G[0, z]*G[0, 0, 1 - z, y])/2 + (3*G[1, z]*G[0, 0, -z, y])/2 + 
      (3*G[0, z]*G[0, 1 - z, 1 - z, y])/2 - (3*G[1, z]*G[0, 1 - z, -z, y])/
       2 + (9*G[0, -z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[0, -z, 1 - z, y] - 
      (3*G[1, z]*G[0, -z, 1 - z, y])/2 + (3*G[-z, y]*G[1, 1, 1, z])/2 + 
      (3*G[0, z]*G[1 - z, 0, 1 - z, y])/2 - (3*G[1, z]*G[1 - z, 0, -z, y])/
       2 - (3*G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/2 - (9*G[1 - z, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1 - z, -z, 1 - z, y] + 
      (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 - (9*G[-z, 1 - z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + (3*G[0, 0, -z, 1 - z, y])/2 - 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 - (3*G[0, -z, 1 - z, 1 - z, y])/2 - 
      (3*G[1 - z, 0, -z, 1 - z, y])/2 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/2 + 
      (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 + (3*G[-z, 1 - z, 1 - z, 1 - z, y])/
       2))/(mh2^3*N*y^3*z) + (e^2*(-21/2 - (6*I)*Pi + (35*Pi^2)/16 + 
      Pi^4/20 + (9*zeta3)/2 + (3*I)*Pi*zeta3 + (3*G[0, y])/2 + 
      ((3*I)/4)*Pi*G[0, y] - (5*G[0, z])/2 - I*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/16 + (21*Pi^2*G[1, z])/16 - 3*zeta3*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/8 + (21*Pi^2*G[1 - z, y])/16 - 
      3*zeta3*G[1 - z, y] - 3*G[0, z]*G[1 - z, y] - ((5*I)/2)*Pi*G[0, z]*
       G[1 - z, y] + ((9*I)/4)*Pi*G[1, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
      ((5*I)/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/8 - 
      (3*G[0, 0, y])/4 + ((3*I)/2)*Pi*G[1, z]*G[0, 0, y] + G[0, 0, z] - 
      ((3*I)/4)*Pi*G[0, 0, z] + (5*G[1 - z, y]*G[0, 0, z])/2 - 
      (7*Pi^2*G[0, 1, z])/8 - ((3*I)/2)*Pi*G[0, y]*G[0, 1, z] - 
      ((3*I)/2)*Pi*G[1 - z, y]*G[0, 1, z] + (3*G[0, 0, y]*G[0, 1, z])/2 + 
      (7*Pi^2*G[0, 1 - z, y])/8 - (5*G[0, z]*G[0, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[0, 1 - z, y] + (3*G[0, 1, z]*G[0, 1 - z, y])/2 + 
      (5*G[1, z]*G[0, -z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - 
      (7*Pi^2*G[1, 0, y])/8 + ((9*I)/4)*Pi*G[1, 1, z] + 
      ((3*I)/2)*Pi*G[0, y]*G[1, 1, z] - (9*G[1 - z, y]*G[1, 1, z])/4 - 
      (5*G[-z, y]*G[1, 1, z])/2 - ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] - 
      (3*G[0, 0, y]*G[1, 1, z])/2 - (3*G[0, 1 - z, y]*G[1, 1, z])/2 + 
      (3*G[0, -z, y]*G[1, 1, z])/2 + (7*Pi^2*G[1 - z, 0, y])/8 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, 0, y] + (3*G[0, 1, z]*G[1 - z, 0, y])/2 - 
      (3*G[1, 1, z]*G[1 - z, 0, y])/2 + ((9*I)/4)*Pi*G[1 - z, 1 - z, y] + 
      (5*G[0, z]*G[1 - z, 1 - z, y])/2 - (9*G[1, z]*G[1 - z, 1 - z, y])/4 + 
      (3*G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (5*G[1, z]*G[1 - z, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] + (3*G[1, 1, z]*G[1 - z, -z, y])/
       2 + 3*G[-z, 1 - z, y] + ((5*I)/2)*Pi*G[-z, 1 - z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/8 - (5*G[1, z]*G[-z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] + (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 - (3*G[1, z]*G[0, 0, 0, y])/2 + (3*G[0, 0, 0, z])/4 + 
      ((3*I)/2)*Pi*G[0, 0, 1, z] - (3*G[0, y]*G[0, 0, 1, z])/2 - 
      (3*G[1 - z, y]*G[0, 0, 1, z])/2 + ((3*I)/2)*Pi*G[0, 0, 1 - z, y] - 
      (3*G[1, z]*G[0, 0, 1 - z, y])/2 + (3*G[1, z]*G[0, 0, -z, y])/2 - 
      ((3*I)/2)*Pi*G[0, 1, 0, y] - ((3*I)/2)*Pi*G[0, 1, 1, z] + 
      (3*G[0, y]*G[0, 1, 1, z])/2 + (3*G[1 - z, y]*G[0, 1, 1, z])/2 + 
      ((3*I)/2)*Pi*G[0, 1 - z, 0, y] - (3*G[1, z]*G[0, 1 - z, 0, y])/2 + 
      ((3*I)/2)*Pi*G[0, 1 - z, 1 - z, y] - (3*G[1, z]*G[0, 1 - z, 1 - z, y])/
       2 + (3*G[1, z]*G[0, 1 - z, -z, y])/2 + (5*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, -z, 1 - z, y] + (3*G[1, z]*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, 0, 0, y] - ((3*I)/2)*Pi*G[1, 0, 1, z] + 
      (3*G[0, y]*G[1, 0, 1, z])/2 + (3*G[1 - z, y]*G[1, 0, 1, z])/2 - 
      (9*G[1, 1, 1, z])/4 - (3*G[0, y]*G[1, 1, 1, z])/2 + 
      (3*G[-z, y]*G[1, 1, 1, z])/2 + ((3*I)/2)*Pi*G[1 - z, 0, 0, y] - 
      (3*G[1, z]*G[1 - z, 0, 0, y])/2 + ((3*I)/2)*Pi*G[1 - z, 0, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 0, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, 0, -z, y])/
       2 - ((3*I)/2)*Pi*G[1 - z, 1, 0, y] + ((3*I)/2)*Pi*
       G[1 - z, 1 - z, 0, y] - (3*G[1, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (9*G[1 - z, 1 - z, 1 - z, y])/4 + (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
       2 - (5*G[1 - z, -z, 1 - z, y])/2 - ((3*I)/2)*Pi*
       G[1 - z, -z, 1 - z, y] + (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      (5*G[-z, 1 - z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + (3*G[0, 0, 0, 1, z])/2 - 
      (3*G[0, 0, 0, 1 - z, y])/2 + (3*G[0, 0, 1, 0, y])/2 - 
      (3*G[0, 0, 1, 1, z])/2 - (3*G[0, 0, 1 - z, 0, y])/2 - 
      (3*G[0, 0, 1 - z, 1 - z, y])/2 + (3*G[0, 0, -z, 1 - z, y])/2 + 
      (3*G[0, 1, 0, 0, y])/2 - (3*G[0, 1, 0, 1, z])/2 + 
      (3*G[0, 1, 1, 1, z])/2 - (3*G[0, 1 - z, 0, 0, y])/2 - 
      (3*G[0, 1 - z, 0, 1 - z, y])/2 + (3*G[0, 1 - z, 1, 0, y])/2 - 
      (3*G[0, 1 - z, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, 1 - z, y])/2 + 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[1, 0, 0, 0, y])/2 - (3*G[1, 0, 0, 1, z])/2 + 
      (3*G[1, 0, 1, 1, z])/2 + (3*G[1, 1, 0, 1, z])/2 - 
      (3*G[1 - z, 0, 0, 0, y])/2 - (3*G[1 - z, 0, 0, 1 - z, y])/2 + 
      (3*G[1 - z, 0, 1, 0, y])/2 - (3*G[1 - z, 0, 1 - z, 0, y])/2 - 
      (3*G[1 - z, 0, 1 - z, 1 - z, y])/2 + (3*G[1 - z, 0, -z, 1 - z, y])/2 + 
      (3*G[1 - z, 1, 0, 0, y])/2 - (3*G[1 - z, 1 - z, 0, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 0, 1 - z, y])/2 + (3*G[1 - z, 1 - z, 1, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 1 - z, 0, y])/2 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/
       2 + (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, 1 - z, y])/2))/(mh2^3*N*y*(1 - z)) + 
   (e^2*(-21/2 - (6*I)*Pi + (35*Pi^2)/16 + Pi^4/20 + (9*zeta3)/2 + 
      (3*I)*Pi*zeta3 + (3*G[0, y])/2 + ((3*I)/4)*Pi*G[0, y] - (5*G[0, z])/2 - 
      I*Pi*G[0, z] - (7*Pi^2*G[0, z])/16 + (21*Pi^2*G[1, z])/16 - 
      3*zeta3*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/8 + 
      (21*Pi^2*G[1 - z, y])/16 - 3*zeta3*G[1 - z, y] - 
      3*G[0, z]*G[1 - z, y] - ((5*I)/2)*Pi*G[0, z]*G[1 - z, y] + 
      ((9*I)/4)*Pi*G[1, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
      ((5*I)/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/8 - 
      (3*G[0, 0, y])/4 + ((3*I)/2)*Pi*G[1, z]*G[0, 0, y] + G[0, 0, z] - 
      ((3*I)/4)*Pi*G[0, 0, z] + (5*G[1 - z, y]*G[0, 0, z])/2 - 
      (7*Pi^2*G[0, 1, z])/8 - ((3*I)/2)*Pi*G[0, y]*G[0, 1, z] - 
      ((3*I)/2)*Pi*G[1 - z, y]*G[0, 1, z] + (3*G[0, 0, y]*G[0, 1, z])/2 + 
      (7*Pi^2*G[0, 1 - z, y])/8 - (5*G[0, z]*G[0, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[0, 1 - z, y] + (3*G[0, 1, z]*G[0, 1 - z, y])/2 + 
      (5*G[1, z]*G[0, -z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - 
      (7*Pi^2*G[1, 0, y])/8 + ((9*I)/4)*Pi*G[1, 1, z] + 
      ((3*I)/2)*Pi*G[0, y]*G[1, 1, z] - (9*G[1 - z, y]*G[1, 1, z])/4 - 
      (5*G[-z, y]*G[1, 1, z])/2 - ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] - 
      (3*G[0, 0, y]*G[1, 1, z])/2 - (3*G[0, 1 - z, y]*G[1, 1, z])/2 + 
      (3*G[0, -z, y]*G[1, 1, z])/2 + (7*Pi^2*G[1 - z, 0, y])/8 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, 0, y] + (3*G[0, 1, z]*G[1 - z, 0, y])/2 - 
      (3*G[1, 1, z]*G[1 - z, 0, y])/2 + ((9*I)/4)*Pi*G[1 - z, 1 - z, y] + 
      (5*G[0, z]*G[1 - z, 1 - z, y])/2 - (9*G[1, z]*G[1 - z, 1 - z, y])/4 + 
      (3*G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (5*G[1, z]*G[1 - z, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] + (3*G[1, 1, z]*G[1 - z, -z, y])/
       2 + 3*G[-z, 1 - z, y] + ((5*I)/2)*Pi*G[-z, 1 - z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/8 - (5*G[1, z]*G[-z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] + (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 - (3*G[1, z]*G[0, 0, 0, y])/2 + (3*G[0, 0, 0, z])/4 + 
      ((3*I)/2)*Pi*G[0, 0, 1, z] - (3*G[0, y]*G[0, 0, 1, z])/2 - 
      (3*G[1 - z, y]*G[0, 0, 1, z])/2 + ((3*I)/2)*Pi*G[0, 0, 1 - z, y] - 
      (3*G[1, z]*G[0, 0, 1 - z, y])/2 + (3*G[1, z]*G[0, 0, -z, y])/2 - 
      ((3*I)/2)*Pi*G[0, 1, 0, y] - ((3*I)/2)*Pi*G[0, 1, 1, z] + 
      (3*G[0, y]*G[0, 1, 1, z])/2 + (3*G[1 - z, y]*G[0, 1, 1, z])/2 + 
      ((3*I)/2)*Pi*G[0, 1 - z, 0, y] - (3*G[1, z]*G[0, 1 - z, 0, y])/2 + 
      ((3*I)/2)*Pi*G[0, 1 - z, 1 - z, y] - (3*G[1, z]*G[0, 1 - z, 1 - z, y])/
       2 + (3*G[1, z]*G[0, 1 - z, -z, y])/2 + (5*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, -z, 1 - z, y] + (3*G[1, z]*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, 0, 0, y] - ((3*I)/2)*Pi*G[1, 0, 1, z] + 
      (3*G[0, y]*G[1, 0, 1, z])/2 + (3*G[1 - z, y]*G[1, 0, 1, z])/2 - 
      (9*G[1, 1, 1, z])/4 - (3*G[0, y]*G[1, 1, 1, z])/2 + 
      (3*G[-z, y]*G[1, 1, 1, z])/2 + ((3*I)/2)*Pi*G[1 - z, 0, 0, y] - 
      (3*G[1, z]*G[1 - z, 0, 0, y])/2 + ((3*I)/2)*Pi*G[1 - z, 0, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 0, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, 0, -z, y])/
       2 - ((3*I)/2)*Pi*G[1 - z, 1, 0, y] + ((3*I)/2)*Pi*
       G[1 - z, 1 - z, 0, y] - (3*G[1, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (9*G[1 - z, 1 - z, 1 - z, y])/4 + (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
       2 - (5*G[1 - z, -z, 1 - z, y])/2 - ((3*I)/2)*Pi*
       G[1 - z, -z, 1 - z, y] + (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      (5*G[-z, 1 - z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + (3*G[0, 0, 0, 1, z])/2 - 
      (3*G[0, 0, 0, 1 - z, y])/2 + (3*G[0, 0, 1, 0, y])/2 - 
      (3*G[0, 0, 1, 1, z])/2 - (3*G[0, 0, 1 - z, 0, y])/2 - 
      (3*G[0, 0, 1 - z, 1 - z, y])/2 + (3*G[0, 0, -z, 1 - z, y])/2 + 
      (3*G[0, 1, 0, 0, y])/2 - (3*G[0, 1, 0, 1, z])/2 + 
      (3*G[0, 1, 1, 1, z])/2 - (3*G[0, 1 - z, 0, 0, y])/2 - 
      (3*G[0, 1 - z, 0, 1 - z, y])/2 + (3*G[0, 1 - z, 1, 0, y])/2 - 
      (3*G[0, 1 - z, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, 1 - z, y])/2 + 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[1, 0, 0, 0, y])/2 - (3*G[1, 0, 0, 1, z])/2 + 
      (3*G[1, 0, 1, 1, z])/2 + (3*G[1, 1, 0, 1, z])/2 - 
      (3*G[1 - z, 0, 0, 0, y])/2 - (3*G[1 - z, 0, 0, 1 - z, y])/2 + 
      (3*G[1 - z, 0, 1, 0, y])/2 - (3*G[1 - z, 0, 1 - z, 0, y])/2 - 
      (3*G[1 - z, 0, 1 - z, 1 - z, y])/2 + (3*G[1 - z, 0, -z, 1 - z, y])/2 + 
      (3*G[1 - z, 1, 0, 0, y])/2 - (3*G[1 - z, 1 - z, 0, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 0, 1 - z, y])/2 + (3*G[1 - z, 1 - z, 1, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 1 - z, 0, y])/2 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/
       2 + (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, 1 - z, y])/2))/(mh2^3*N*(1 - z)*(1 - y - z)) + 
   (e^2*(-21/2 - (6*I)*Pi + (35*Pi^2)/16 + Pi^4/20 + (9*zeta3)/2 + 
      (3*I)*Pi*zeta3 + (3*G[0, y])/2 + ((3*I)/4)*Pi*G[0, y] - (5*G[0, z])/2 - 
      I*Pi*G[0, z] - (7*Pi^2*G[0, z])/16 + (21*Pi^2*G[1, z])/16 - 
      3*zeta3*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/8 + 
      (21*Pi^2*G[1 - z, y])/16 - 3*zeta3*G[1 - z, y] - 
      3*G[0, z]*G[1 - z, y] - ((5*I)/2)*Pi*G[0, z]*G[1 - z, y] + 
      ((9*I)/4)*Pi*G[1, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
      ((5*I)/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/8 - 
      (3*G[0, 0, y])/4 + ((3*I)/2)*Pi*G[1, z]*G[0, 0, y] + G[0, 0, z] - 
      ((3*I)/4)*Pi*G[0, 0, z] + (5*G[1 - z, y]*G[0, 0, z])/2 - 
      (7*Pi^2*G[0, 1, z])/8 - ((3*I)/2)*Pi*G[0, y]*G[0, 1, z] - 
      ((3*I)/2)*Pi*G[1 - z, y]*G[0, 1, z] + (3*G[0, 0, y]*G[0, 1, z])/2 + 
      (7*Pi^2*G[0, 1 - z, y])/8 - (5*G[0, z]*G[0, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[0, 1 - z, y] + (3*G[0, 1, z]*G[0, 1 - z, y])/2 + 
      (5*G[1, z]*G[0, -z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - 
      (7*Pi^2*G[1, 0, y])/8 + ((9*I)/4)*Pi*G[1, 1, z] + 
      ((3*I)/2)*Pi*G[0, y]*G[1, 1, z] - (9*G[1 - z, y]*G[1, 1, z])/4 - 
      (5*G[-z, y]*G[1, 1, z])/2 - ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] - 
      (3*G[0, 0, y]*G[1, 1, z])/2 - (3*G[0, 1 - z, y]*G[1, 1, z])/2 + 
      (3*G[0, -z, y]*G[1, 1, z])/2 + (7*Pi^2*G[1 - z, 0, y])/8 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, 0, y] + (3*G[0, 1, z]*G[1 - z, 0, y])/2 - 
      (3*G[1, 1, z]*G[1 - z, 0, y])/2 + ((9*I)/4)*Pi*G[1 - z, 1 - z, y] + 
      (5*G[0, z]*G[1 - z, 1 - z, y])/2 - (9*G[1, z]*G[1 - z, 1 - z, y])/4 + 
      (3*G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (5*G[1, z]*G[1 - z, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] + (3*G[1, 1, z]*G[1 - z, -z, y])/
       2 + 3*G[-z, 1 - z, y] + ((5*I)/2)*Pi*G[-z, 1 - z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/8 - (5*G[1, z]*G[-z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] + (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 - (3*G[1, z]*G[0, 0, 0, y])/2 + (3*G[0, 0, 0, z])/4 + 
      ((3*I)/2)*Pi*G[0, 0, 1, z] - (3*G[0, y]*G[0, 0, 1, z])/2 - 
      (3*G[1 - z, y]*G[0, 0, 1, z])/2 + ((3*I)/2)*Pi*G[0, 0, 1 - z, y] - 
      (3*G[1, z]*G[0, 0, 1 - z, y])/2 + (3*G[1, z]*G[0, 0, -z, y])/2 - 
      ((3*I)/2)*Pi*G[0, 1, 0, y] - ((3*I)/2)*Pi*G[0, 1, 1, z] + 
      (3*G[0, y]*G[0, 1, 1, z])/2 + (3*G[1 - z, y]*G[0, 1, 1, z])/2 + 
      ((3*I)/2)*Pi*G[0, 1 - z, 0, y] - (3*G[1, z]*G[0, 1 - z, 0, y])/2 + 
      ((3*I)/2)*Pi*G[0, 1 - z, 1 - z, y] - (3*G[1, z]*G[0, 1 - z, 1 - z, y])/
       2 + (3*G[1, z]*G[0, 1 - z, -z, y])/2 + (5*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, -z, 1 - z, y] + (3*G[1, z]*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, 0, 0, y] - ((3*I)/2)*Pi*G[1, 0, 1, z] + 
      (3*G[0, y]*G[1, 0, 1, z])/2 + (3*G[1 - z, y]*G[1, 0, 1, z])/2 - 
      (9*G[1, 1, 1, z])/4 - (3*G[0, y]*G[1, 1, 1, z])/2 + 
      (3*G[-z, y]*G[1, 1, 1, z])/2 + ((3*I)/2)*Pi*G[1 - z, 0, 0, y] - 
      (3*G[1, z]*G[1 - z, 0, 0, y])/2 + ((3*I)/2)*Pi*G[1 - z, 0, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 0, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, 0, -z, y])/
       2 - ((3*I)/2)*Pi*G[1 - z, 1, 0, y] + ((3*I)/2)*Pi*
       G[1 - z, 1 - z, 0, y] - (3*G[1, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (9*G[1 - z, 1 - z, 1 - z, y])/4 + (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
       2 - (5*G[1 - z, -z, 1 - z, y])/2 - ((3*I)/2)*Pi*
       G[1 - z, -z, 1 - z, y] + (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      (5*G[-z, 1 - z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + (3*G[0, 0, 0, 1, z])/2 - 
      (3*G[0, 0, 0, 1 - z, y])/2 + (3*G[0, 0, 1, 0, y])/2 - 
      (3*G[0, 0, 1, 1, z])/2 - (3*G[0, 0, 1 - z, 0, y])/2 - 
      (3*G[0, 0, 1 - z, 1 - z, y])/2 + (3*G[0, 0, -z, 1 - z, y])/2 + 
      (3*G[0, 1, 0, 0, y])/2 - (3*G[0, 1, 0, 1, z])/2 + 
      (3*G[0, 1, 1, 1, z])/2 - (3*G[0, 1 - z, 0, 0, y])/2 - 
      (3*G[0, 1 - z, 0, 1 - z, y])/2 + (3*G[0, 1 - z, 1, 0, y])/2 - 
      (3*G[0, 1 - z, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, 1 - z, y])/2 + 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[1, 0, 0, 0, y])/2 - (3*G[1, 0, 0, 1, z])/2 + 
      (3*G[1, 0, 1, 1, z])/2 + (3*G[1, 1, 0, 1, z])/2 - 
      (3*G[1 - z, 0, 0, 0, y])/2 - (3*G[1 - z, 0, 0, 1 - z, y])/2 + 
      (3*G[1 - z, 0, 1, 0, y])/2 - (3*G[1 - z, 0, 1 - z, 0, y])/2 - 
      (3*G[1 - z, 0, 1 - z, 1 - z, y])/2 + (3*G[1 - z, 0, -z, 1 - z, y])/2 + 
      (3*G[1 - z, 1, 0, 0, y])/2 - (3*G[1 - z, 1 - z, 0, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 0, 1 - z, y])/2 + (3*G[1 - z, 1 - z, 1, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 1 - z, 0, y])/2 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/
       2 + (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, 1 - z, y])/2))/(mh2^3*N*(1 - y - z)*z) + 
   (e^2*(-1/2 - (2*I)*Pi + (77*Pi^2)/48 + Pi^4/20 + (9*zeta3)/2 + 
      (3*I)*Pi*zeta3 + 9*G[0, y] + ((19*I)/4)*Pi*G[0, y] - 
      (49*Pi^2*G[0, y])/48 - (5*G[0, z])/2 - I*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/16 + (21*Pi^2*G[1, z])/16 - 3*zeta3*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/8 + (21*Pi^2*G[1 - z, y])/16 - 
      3*zeta3*G[1 - z, y] - 3*G[0, z]*G[1 - z, y] - ((5*I)/2)*Pi*G[0, z]*
       G[1 - z, y] + ((9*I)/4)*Pi*G[1, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
      ((5*I)/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/8 - 
      (19*G[0, 0, y])/4 - ((7*I)/4)*Pi*G[0, 0, y] + ((3*I)/2)*Pi*G[1, z]*
       G[0, 0, y] + G[0, 0, z] - ((3*I)/4)*Pi*G[0, 0, z] + 
      (5*G[1 - z, y]*G[0, 0, z])/2 - (7*Pi^2*G[0, 1, z])/8 - 
      ((3*I)/2)*Pi*G[0, y]*G[0, 1, z] - ((3*I)/2)*Pi*G[1 - z, y]*G[0, 1, z] + 
      (3*G[0, 0, y]*G[0, 1, z])/2 + (7*Pi^2*G[0, 1 - z, y])/8 - 
      (5*G[0, z]*G[0, 1 - z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[0, 1 - z, y] + 
      (3*G[0, 1, z]*G[0, 1 - z, y])/2 + (5*G[1, z]*G[0, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - (7*Pi^2*G[1, 0, y])/8 + 
      ((9*I)/4)*Pi*G[1, 1, z] + ((3*I)/2)*Pi*G[0, y]*G[1, 1, z] - 
      (9*G[1 - z, y]*G[1, 1, z])/4 - (5*G[-z, y]*G[1, 1, z])/2 - 
      ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] - (3*G[0, 0, y]*G[1, 1, z])/2 - 
      (3*G[0, 1 - z, y]*G[1, 1, z])/2 + (3*G[0, -z, y]*G[1, 1, z])/2 + 
      (7*Pi^2*G[1 - z, 0, y])/8 + ((3*I)/2)*Pi*G[1, z]*G[1 - z, 0, y] + 
      (3*G[0, 1, z]*G[1 - z, 0, y])/2 - (3*G[1, 1, z]*G[1 - z, 0, y])/2 + 
      ((9*I)/4)*Pi*G[1 - z, 1 - z, y] + (5*G[0, z]*G[1 - z, 1 - z, y])/2 - 
      (9*G[1, z]*G[1 - z, 1 - z, y])/4 + (3*G[0, 1, z]*G[1 - z, 1 - z, y])/
       2 - (5*G[1, z]*G[1 - z, -z, y])/2 - ((3*I)/2)*Pi*G[1, z]*
       G[1 - z, -z, y] + (3*G[1, 1, z]*G[1 - z, -z, y])/2 + 
      3*G[-z, 1 - z, y] + ((5*I)/2)*Pi*G[-z, 1 - z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/8 - (5*G[1, z]*G[-z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] + (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 + (7*G[0, 0, 0, y])/4 - (3*G[1, z]*G[0, 0, 0, y])/2 + 
      (3*G[0, 0, 0, z])/4 + ((3*I)/2)*Pi*G[0, 0, 1, z] - 
      (3*G[0, y]*G[0, 0, 1, z])/2 - (3*G[1 - z, y]*G[0, 0, 1, z])/2 + 
      ((3*I)/2)*Pi*G[0, 0, 1 - z, y] - (3*G[1, z]*G[0, 0, 1 - z, y])/2 + 
      (3*G[1, z]*G[0, 0, -z, y])/2 - ((3*I)/2)*Pi*G[0, 1, 0, y] - 
      ((3*I)/2)*Pi*G[0, 1, 1, z] + (3*G[0, y]*G[0, 1, 1, z])/2 + 
      (3*G[1 - z, y]*G[0, 1, 1, z])/2 + ((3*I)/2)*Pi*G[0, 1 - z, 0, y] - 
      (3*G[1, z]*G[0, 1 - z, 0, y])/2 + ((3*I)/2)*Pi*G[0, 1 - z, 1 - z, y] - 
      (3*G[1, z]*G[0, 1 - z, 1 - z, y])/2 + (3*G[1, z]*G[0, 1 - z, -z, y])/
       2 + (5*G[0, -z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[0, -z, 1 - z, y] + 
      (3*G[1, z]*G[0, -z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[1, 0, 0, y] - 
      ((3*I)/2)*Pi*G[1, 0, 1, z] + (3*G[0, y]*G[1, 0, 1, z])/2 + 
      (3*G[1 - z, y]*G[1, 0, 1, z])/2 - (9*G[1, 1, 1, z])/4 - 
      (3*G[0, y]*G[1, 1, 1, z])/2 + (3*G[-z, y]*G[1, 1, 1, z])/2 + 
      ((3*I)/2)*Pi*G[1 - z, 0, 0, y] - (3*G[1, z]*G[1 - z, 0, 0, y])/2 + 
      ((3*I)/2)*Pi*G[1 - z, 0, 1 - z, y] - (3*G[1, z]*G[1 - z, 0, 1 - z, y])/
       2 + (3*G[1, z]*G[1 - z, 0, -z, y])/2 - ((3*I)/2)*Pi*
       G[1 - z, 1, 0, y] + ((3*I)/2)*Pi*G[1 - z, 1 - z, 0, y] - 
      (3*G[1, z]*G[1 - z, 1 - z, 0, y])/2 - (9*G[1 - z, 1 - z, 1 - z, y])/4 + 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/2 - (5*G[1 - z, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1 - z, -z, 1 - z, y] + 
      (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 - (5*G[-z, 1 - z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + (3*G[0, 0, 0, 1, z])/2 - 
      (3*G[0, 0, 0, 1 - z, y])/2 + (3*G[0, 0, 1, 0, y])/2 - 
      (3*G[0, 0, 1, 1, z])/2 - (3*G[0, 0, 1 - z, 0, y])/2 - 
      (3*G[0, 0, 1 - z, 1 - z, y])/2 + (3*G[0, 0, -z, 1 - z, y])/2 + 
      (3*G[0, 1, 0, 0, y])/2 - (3*G[0, 1, 0, 1, z])/2 + 
      (3*G[0, 1, 1, 1, z])/2 - (3*G[0, 1 - z, 0, 0, y])/2 - 
      (3*G[0, 1 - z, 0, 1 - z, y])/2 + (3*G[0, 1 - z, 1, 0, y])/2 - 
      (3*G[0, 1 - z, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, 1 - z, y])/2 + 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[1, 0, 0, 0, y])/2 - (3*G[1, 0, 0, 1, z])/2 + 
      (3*G[1, 0, 1, 1, z])/2 + (3*G[1, 1, 0, 1, z])/2 - 
      (3*G[1 - z, 0, 0, 0, y])/2 - (3*G[1 - z, 0, 0, 1 - z, y])/2 + 
      (3*G[1 - z, 0, 1, 0, y])/2 - (3*G[1 - z, 0, 1 - z, 0, y])/2 - 
      (3*G[1 - z, 0, 1 - z, 1 - z, y])/2 + (3*G[1 - z, 0, -z, 1 - z, y])/2 + 
      (3*G[1 - z, 1, 0, 0, y])/2 - (3*G[1 - z, 1 - z, 0, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 0, 1 - z, y])/2 + (3*G[1 - z, 1 - z, 1, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 1 - z, 0, y])/2 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/
       2 + (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, 1 - z, y])/2))/(mh2^3*N*y*z), 
 G[2, 1, "PSm0"] -> (-4 - 4*G[1, z] - 4*G[1 - z, y])/(mh2^3*(1 - y - z)*z) + 
   (-4 - 4*G[1, z] - 4*G[1 - z, y])/(mh2^3*z*(y + z)) + 
   (-4*G[1, z] - 4*G[1 - z, y])/(mh2^3*z*(y + z)^2) + 
   (e*(-12*G[1, z] - (4*I)*Pi*G[1, z] - 12*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*z*(y + z)^2) + 
   (e*(-12 - (4*I)*Pi - 8*G[1, z] - (4*I)*Pi*G[1, z] - 8*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*(1 - y - z)*z) + 
   (e*(-12 - (4*I)*Pi - 8*G[1, z] - (4*I)*Pi*G[1, z] - 8*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*z*(y + z)) + 
   (e^2*(-28 - (12*I)*Pi + (7*Pi^2)/3 - 16*G[1, z] - (8*I)*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/3 - 16*G[1 - z, y] - (8*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/3 + 8*G[1, z]*G[1 - z, y] + 
      (4*I)*Pi*G[1, z]*G[1 - z, y] + 8*G[1, 1, z] + (4*I)*Pi*G[1, 1, z] - 
      4*G[1 - z, y]*G[1, 1, z] + 8*G[1 - z, 1 - z, y] + 
      (4*I)*Pi*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, 1 - z, y] - 
      4*G[1, 1, 1, z] - 4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*(1 - y - z)*z) + 
   (e^2*(-28 - (12*I)*Pi + (7*Pi^2)/3 - 16*G[1, z] - (8*I)*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/3 - 16*G[1 - z, y] - (8*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/3 + 8*G[1, z]*G[1 - z, y] + 
      (4*I)*Pi*G[1, z]*G[1 - z, y] + 8*G[1, 1, z] + (4*I)*Pi*G[1, 1, z] - 
      4*G[1 - z, y]*G[1, 1, z] + 8*G[1 - z, 1 - z, y] + 
      (4*I)*Pi*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, 1 - z, y] - 
      4*G[1, 1, 1, z] - 4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*z*(y + z)) + 
   (e^2*(-28*G[1, z] - (12*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/3 - 
      28*G[1 - z, y] - (12*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/3 + 
      12*G[1, z]*G[1 - z, y] + (4*I)*Pi*G[1, z]*G[1 - z, y] + 12*G[1, 1, z] + 
      (4*I)*Pi*G[1, 1, z] - 4*G[1 - z, y]*G[1, 1, z] + 
      12*G[1 - z, 1 - z, y] + (4*I)*Pi*G[1 - z, 1 - z, y] - 
      4*G[1, z]*G[1 - z, 1 - z, y] - 4*G[1, 1, 1, z] - 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*z*(y + z)^2), 
 G[2, 1, "PSmt"] -> -1/3*1/(mh2^2*mt2*(1 - y - z)*z) + 
   (e*Log[mt2/mh2])/(3*mh2^2*mt2*(1 - y - z)*z) + 
   (e^2*(-1/36*Pi^2/mt2 - Log[mt2/mh2]^2/(6*mt2)))/(mh2^2*(1 - y - z)*z), 
 G[3, 1, "NS"] -> (-3*G[0, y])/(4*mh2^3*N*(1 - y)*z) + 
   (3*N*G[0, y])/(4*mh2^3*(1 - y)*z) + 
   (Nf*(((2*I)/3)*Pi - G[0, y]/3 - G[0, z]/3))/(mh2^3*y^2*z) + 
   (Nf*((I/2)*Pi - G[0, y]/4 - G[0, z]/4))/(mh2^3*y*(1 - z)^2) + 
   (Nf*((I/2)*Pi - G[0, y]/4 - G[0, z]/4))/(mh2^3*y^2*(1 - z)) + 
   (Nf*((I/2)*Pi - G[0, y]/4 - G[0, z]/4))/(mh2^3*(1 - z)^2*(1 - y - z)) + 
   (Nf*((I/6)*Pi - G[0, y]/12 - G[0, z]/12))/(mh2^3*y*(1 - z)) + 
   (Nf*((I/6)*Pi - G[0, y]/12 - G[0, z]/12))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (Nf*((I/6)*Pi - G[0, y]/12 - G[0, z]/12))/(mh2^3*y*z) + 
   (Nf*((I/6)*Pi - G[0, y]/12 - G[0, z]/12))/(mh2^3*(1 - y - z)*z) + 
   (-G[1, z] - G[1 - z, y])/(mh2^3*N*z^2*(y + z)) + 
   (e*N*(G[0, y] + ((3*I)/4)*Pi*G[0, y] - (3*G[0, 0, y])/4))/
    (mh2^3*(1 - y)*z) + (e*(-G[0, y] - ((3*I)/4)*Pi*G[0, y] + 
      (3*G[0, 0, y])/4))/(mh2^3*N*(1 - y)*z) + 
   (e*Nf*((-7*Pi^2)/72 - (I/12)*Pi*G[0, y] - (I/12)*Pi*G[0, z] + 
      G[0, 0, y]/12 + G[0, 0, z]/12))/(mh2^3*y*(1 - z)) + 
   (e*Nf*((-7*Pi^2)/72 - (I/12)*Pi*G[0, y] - (I/12)*Pi*G[0, z] + 
      G[0, 0, y]/12 + G[0, 0, z]/12))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e*Nf*((-7*Pi^2)/72 - (I/12)*Pi*G[0, y] - (I/12)*Pi*G[0, z] + 
      G[0, 0, y]/12 + G[0, 0, z]/12))/(mh2^3*y*z) + 
   (e*Nf*((-7*Pi^2)/72 - (I/12)*Pi*G[0, y] - (I/12)*Pi*G[0, z] + 
      G[0, 0, y]/12 + G[0, 0, z]/12))/(mh2^3*(1 - y - z)*z) + 
   (e*Nf*((-7*Pi^2)/24 - (I/4)*Pi*G[0, y] - (I/4)*Pi*G[0, z] + G[0, 0, y]/4 + 
      G[0, 0, z]/4))/(mh2^3*y*(1 - z)^2) + 
   (e*Nf*((-7*Pi^2)/24 - (I/4)*Pi*G[0, y] - (I/4)*Pi*G[0, z] + G[0, 0, y]/4 + 
      G[0, 0, z]/4))/(mh2^3*y^2*(1 - z)) + 
   (e*Nf*((-7*Pi^2)/24 - (I/4)*Pi*G[0, y] - (I/4)*Pi*G[0, z] + G[0, 0, y]/4 + 
      G[0, 0, z]/4))/(mh2^3*(1 - z)^2*(1 - y - z)) + 
   (e*Nf*((-7*Pi^2)/18 - (I/3)*Pi*G[0, y] - (I/3)*Pi*G[0, z] + G[0, 0, y]/3 + 
      G[0, 0, z]/3))/(mh2^3*y^2*z) + 
   (N*(8 - ((11*I)/3)*Pi + Pi^2/3 + (10*G[0, y])/3 + (10*G[0, z])/3 + 
      2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 2*G[1, 0, z]))/(mh2^3*y^2*z) + 
   (N*(21/4 - ((11*I)/4)*Pi + Pi^2/4 + (5*G[0, y])/2 + G[0, z]/4 + 
      (3*G[0, y]*G[0, z])/2 - (3*G[1, 0, y])/2 - (3*G[1, 0, z])/2))/
    (mh2^3*y*(1 - z)^2) + (N*(21/4 - ((11*I)/4)*Pi + Pi^2/4 + (5*G[0, y])/2 + 
      G[0, z]/4 + (3*G[0, y]*G[0, z])/2 - (3*G[1, 0, y])/2 - 
      (3*G[1, 0, z])/2))/(mh2^3*(1 - z)^2*(1 - y - z)) + 
   (N*(21/4 - ((11*I)/4)*Pi + Pi^2/4 + (5*G[0, y])/2 + (5*G[0, z])/2 + 
      (3*G[0, y]*G[0, z])/2 - (3*G[1, 0, y])/2 - (3*G[1, 0, z])/2))/
    (mh2^3*y^2*(1 - z)) + (N*(7/4 - ((11*I)/12)*Pi + Pi^2/12 + G[0, y]/12 + 
      (5*G[0, z])/6 + (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - G[1, 0, z]/2))/
    (mh2^3*y*(1 - z)) + (N*(7/4 - ((11*I)/12)*Pi + Pi^2/12 + G[0, y]/12 + 
      (5*G[0, z])/6 + (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - G[1, 0, z]/2))/
    (mh2^3*(1 - z)*(1 - y - z)) + 
   (N*(7/4 - ((11*I)/12)*Pi + Pi^2/12 + G[0, y]/12 + (5*G[0, z])/6 + 
      (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - G[1, 0, z]/2))/
    (mh2^3*(1 - y - z)*z) + (N*(7/4 - ((11*I)/12)*Pi + Pi^2/12 + 
      (5*G[0, y])/6 + (5*G[0, z])/6 + (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - 
      G[1, 0, z]/2))/(mh2^3*y*z) + 
   (e*(-4*G[1, z] - I*Pi*G[1, z] - 4*G[1 - z, y] - I*Pi*G[1 - z, y] + 
      G[1, z]*G[1 - z, y] + G[1, 1, z] + G[1 - z, 1 - z, y]))/
    (mh2^3*N*z^2*(y + z)) + (-9/4 - G[0, y]/2 - (3*G[1, z])/4 - 
     (3*G[1 - z, y])/4 - (G[0, z]*G[1 - z, y])/2 + (G[1, z]*G[-z, y])/2 + 
     G[-z, 1 - z, y]/2)/(mh2^3*N*y*z) + 
   (-9/4 + G[0, y]/4 - (3*G[1, z])/4 - (3*G[1 - z, y])/4 - 
     (G[0, z]*G[1 - z, y])/2 + (G[1, z]*G[-z, y])/2 + G[-z, 1 - z, y]/2)/
    (mh2^3*N*y*(1 - z)) + (-9/4 + G[0, y]/4 - (3*G[1, z])/4 - 
     (3*G[1 - z, y])/4 - (G[0, z]*G[1 - z, y])/2 + (G[1, z]*G[-z, y])/2 + 
     G[-z, 1 - z, y]/2)/(mh2^3*N*(1 - z)*(1 - y - z)) + 
   (-9/4 + G[0, y]/4 - (3*G[1, z])/4 - (3*G[1 - z, y])/4 - 
     (G[0, z]*G[1 - z, y])/2 + (G[1, z]*G[-z, y])/2 + G[-z, 1 - z, y]/2)/
    (mh2^3*N*(1 - y - z)*z) + (G[1, z] - (G[0, y]*G[1, z])/2 + G[1 - z, y] + 
     (G[1, z]*G[-z, y])/2 + G[0, 1, z]/2 - G[0, 1 - z, y]/2 + G[1, 0, y]/2 - 
     G[1 - z, 0, y]/2 + G[-z, 1 - z, y]/2)/(mh2^3*N*y*z^2) + 
   ((-3*G[0, z]*G[1 - z, y])/2 + (3*G[1, z]*G[-z, y])/2 + 
     (3*G[-z, 1 - z, y])/2)/(mh2^3*N*y^3) + 
   (-27/4 - (3*G[0, z])/2 - (9*G[1, z])/4 - (3*G[0, y]*G[1, z])/2 - 
     (9*G[1 - z, y])/4 + (3*G[1, z]*G[-z, y])/2 + (3*G[0, 1, z])/2 - 
     (3*G[0, 1 - z, y])/2 + (3*G[1, 0, y])/2 - (3*G[1 - z, 0, y])/2 + 
     (3*G[-z, 1 - z, y])/2)/(mh2^3*N*y^2*(1 - z)) + 
   (-27/4 + (3*G[0, z])/4 - (9*G[1, z])/4 - (3*G[0, y]*G[1, z])/2 - 
     (9*G[1 - z, y])/4 + (3*G[1, z]*G[-z, y])/2 + (3*G[0, 1, z])/2 - 
     (3*G[0, 1 - z, y])/2 + (3*G[1, 0, y])/2 - (3*G[1 - z, 0, y])/2 + 
     (3*G[-z, 1 - z, y])/2)/(mh2^3*N*y*(1 - z)^2) + 
   (-27/4 + (3*G[0, z])/4 - (9*G[1, z])/4 - (3*G[0, y]*G[1, z])/2 - 
     (9*G[1 - z, y])/4 + (3*G[1, z]*G[-z, y])/2 + (3*G[0, 1, z])/2 - 
     (3*G[0, 1 - z, y])/2 + (3*G[1, 0, y])/2 - (3*G[1 - z, 0, y])/2 + 
     (3*G[-z, 1 - z, y])/2)/(mh2^3*N*(1 - z)^2*(1 - y - z)) + 
   (-8 - (9*G[1, z])/2 - 2*G[0, y]*G[1, z] - (9*G[1 - z, y])/2 - 
     2*G[0, z]*G[1 - z, y] + 4*G[1, z]*G[-z, y] + 2*G[0, 1, z] - 
     2*G[0, 1 - z, y] + 2*G[1, 0, y] - 2*G[1 - z, 0, y] + 4*G[-z, 1 - z, y])/
    (mh2^3*N*y^2*z) + (e^2*((-3*G[0, y])/2 - I*Pi*G[0, y] + 
      (7*Pi^2*G[0, y])/16 + G[0, 0, y] + ((3*I)/4)*Pi*G[0, 0, y] - 
      (3*G[0, 0, 0, y])/4))/(mh2^3*N*(1 - y)*z) + 
   (e^2*N*((3*G[0, y])/2 + I*Pi*G[0, y] - (7*Pi^2*G[0, y])/16 - G[0, 0, y] - 
      ((3*I)/4)*Pi*G[0, 0, y] + (3*G[0, 0, 0, y])/4))/(mh2^3*(1 - y)*z) + 
   (e^2*Nf*((-1/6*I)*Pi^3 - (2*zeta3)/9 + (7*Pi^2*G[0, y])/36 + 
      (7*Pi^2*G[0, z])/36 + (I/3)*Pi*G[0, 0, y] + (I/3)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/3 - G[0, 0, 0, z]/3))/(mh2^3*y^2*z) + 
   (e^2*Nf*((-1/8*I)*Pi^3 - zeta3/6 + (7*Pi^2*G[0, y])/48 + 
      (7*Pi^2*G[0, z])/48 + (I/4)*Pi*G[0, 0, y] + (I/4)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/4 - G[0, 0, 0, z]/4))/(mh2^3*y*(1 - z)^2) + 
   (e^2*Nf*((-1/8*I)*Pi^3 - zeta3/6 + (7*Pi^2*G[0, y])/48 + 
      (7*Pi^2*G[0, z])/48 + (I/4)*Pi*G[0, 0, y] + (I/4)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/4 - G[0, 0, 0, z]/4))/(mh2^3*y^2*(1 - z)) + 
   (e^2*Nf*((-1/8*I)*Pi^3 - zeta3/6 + (7*Pi^2*G[0, y])/48 + 
      (7*Pi^2*G[0, z])/48 + (I/4)*Pi*G[0, 0, y] + (I/4)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/4 - G[0, 0, 0, z]/4))/(mh2^3*(1 - z)^2*(1 - y - z)) + 
   (e^2*Nf*((-1/24*I)*Pi^3 - zeta3/18 + (7*Pi^2*G[0, y])/144 + 
      (7*Pi^2*G[0, z])/144 + (I/12)*Pi*G[0, 0, y] + (I/12)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/12 - G[0, 0, 0, z]/12))/(mh2^3*y*(1 - z)) + 
   (e^2*Nf*((-1/24*I)*Pi^3 - zeta3/18 + (7*Pi^2*G[0, y])/144 + 
      (7*Pi^2*G[0, z])/144 + (I/12)*Pi*G[0, 0, y] + (I/12)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/12 - G[0, 0, 0, z]/12))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e^2*Nf*((-1/24*I)*Pi^3 - zeta3/18 + (7*Pi^2*G[0, y])/144 + 
      (7*Pi^2*G[0, z])/144 + (I/12)*Pi*G[0, 0, y] + (I/12)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/12 - G[0, 0, 0, z]/12))/(mh2^3*y*z) + 
   (e^2*Nf*((-1/24*I)*Pi^3 - zeta3/18 + (7*Pi^2*G[0, y])/144 + 
      (7*Pi^2*G[0, z])/144 + (I/12)*Pi*G[0, 0, y] + (I/12)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/12 - G[0, 0, 0, z]/12))/(mh2^3*(1 - y - z)*z) + 
   (e*N*(6 + (4*I)*Pi + (77*Pi^2)/36 + (I/3)*Pi^3 - 8*zeta3 + 
      ((10*I)/3)*Pi*G[0, y] - (Pi^2*G[0, y])/3 + ((10*I)/3)*Pi*G[0, z] - 
      (Pi^2*G[0, z])/3 + (2*I)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/3 + 
      (Pi^2*G[1 - z, y])/3 - (10*G[0, 0, y])/3 - 2*G[0, z]*G[0, 0, y] - 
      (10*G[0, 0, z])/3 - 2*G[0, y]*G[0, 0, z] - (2*I)*Pi*G[1, 0, y] - 
      (2*I)*Pi*G[1, 0, z] + 2*G[0, y]*G[1, 0, z] - 2*G[1 - z, y]*G[1, 0, z] + 
      2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
      2*G[1, 0, 0, y] + 2*G[1, 0, 0, z] - 2*G[1, 1, 0, z] - 
      2*G[1 - z, 1, 0, y]))/(mh2^3*y^2*z) + 
   (e*N*(3 + ((9*I)/4)*Pi + (77*Pi^2)/48 + (I/4)*Pi^3 - 6*zeta3 + 
      (3*G[0, y])/4 + ((5*I)/2)*Pi*G[0, y] - (Pi^2*G[0, y])/4 + 
      ((5*I)/2)*Pi*G[0, z] - (Pi^2*G[0, z])/4 + ((3*I)/2)*Pi*G[0, y]*
       G[0, z] + (Pi^2*G[1, z])/4 + (Pi^2*G[1 - z, y])/4 - (5*G[0, 0, y])/2 - 
      (3*G[0, z]*G[0, 0, y])/2 - (5*G[0, 0, z])/2 - (3*G[0, y]*G[0, 0, z])/
       2 - ((3*I)/2)*Pi*G[1, 0, y] - ((3*I)/2)*Pi*G[1, 0, z] + 
      (3*G[0, y]*G[1, 0, z])/2 - (3*G[1 - z, y]*G[1, 0, z])/2 + 
      (3*G[0, z]*G[1 - z, 0, y])/2 + (3*G[0, 1, 0, y])/2 + 
      (3*G[0, 1, 0, z])/2 + (3*G[1, 0, 0, y])/2 + (3*G[1, 0, 0, z])/2 - 
      (3*G[1, 1, 0, z])/2 - (3*G[1 - z, 1, 0, y])/2))/(mh2^3*y^2*(1 - z)) + 
   (e*N*(3 + ((9*I)/4)*Pi + (77*Pi^2)/48 + (I/4)*Pi^3 - 6*zeta3 + 
      (3*G[0, y])/4 + ((5*I)/2)*Pi*G[0, y] - (Pi^2*G[0, y])/4 - 3*G[0, z] + 
      (I/4)*Pi*G[0, z] - (Pi^2*G[0, z])/4 + ((3*I)/2)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/4 + (Pi^2*G[1 - z, y])/4 - (5*G[0, 0, y])/2 - 
      (3*G[0, z]*G[0, 0, y])/2 - G[0, 0, z]/4 - (3*G[0, y]*G[0, 0, z])/2 - 
      ((3*I)/2)*Pi*G[1, 0, y] - ((3*I)/2)*Pi*G[1, 0, z] + 
      (3*G[0, y]*G[1, 0, z])/2 - (3*G[1 - z, y]*G[1, 0, z])/2 + 
      (3*G[0, z]*G[1 - z, 0, y])/2 + (3*G[0, 1, 0, y])/2 + 
      (3*G[0, 1, 0, z])/2 + (3*G[1, 0, 0, y])/2 + (3*G[1, 0, 0, z])/2 - 
      (3*G[1, 1, 0, z])/2 - (3*G[1 - z, 1, 0, y])/2))/(mh2^3*y*(1 - z)^2) + 
   (e*N*(3 + ((9*I)/4)*Pi + (77*Pi^2)/48 + (I/4)*Pi^3 - 6*zeta3 + 
      (3*G[0, y])/4 + ((5*I)/2)*Pi*G[0, y] - (Pi^2*G[0, y])/4 - 3*G[0, z] + 
      (I/4)*Pi*G[0, z] - (Pi^2*G[0, z])/4 + ((3*I)/2)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/4 + (Pi^2*G[1 - z, y])/4 - (5*G[0, 0, y])/2 - 
      (3*G[0, z]*G[0, 0, y])/2 - G[0, 0, z]/4 - (3*G[0, y]*G[0, 0, z])/2 - 
      ((3*I)/2)*Pi*G[1, 0, y] - ((3*I)/2)*Pi*G[1, 0, z] + 
      (3*G[0, y]*G[1, 0, z])/2 - (3*G[1 - z, y]*G[1, 0, z])/2 + 
      (3*G[0, z]*G[1 - z, 0, y])/2 + (3*G[0, 1, 0, y])/2 + 
      (3*G[0, 1, 0, z])/2 + (3*G[1, 0, 0, y])/2 + (3*G[1, 0, 0, z])/2 - 
      (3*G[1, 1, 0, z])/2 - (3*G[1 - z, 1, 0, y])/2))/
    (mh2^3*(1 - z)^2*(1 - y - z)) + 
   (e*N*(1 + ((3*I)/4)*Pi + (77*Pi^2)/144 + (I/12)*Pi^3 - 2*zeta3 + 
      ((5*I)/6)*Pi*G[0, y] - (Pi^2*G[0, y])/12 + G[0, z]/4 + 
      ((5*I)/6)*Pi*G[0, z] - (Pi^2*G[0, z])/12 + (I/2)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 - (5*G[0, 0, y])/6 - 
      (G[0, z]*G[0, 0, y])/2 - (5*G[0, 0, z])/6 - (G[0, y]*G[0, 0, z])/2 - 
      (I/2)*Pi*G[1, 0, y] - (I/2)*Pi*G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 0, z])/2 + (G[0, z]*G[1 - z, 0, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + G[1, 0, 0, y]/2 + G[1, 0, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2^3*y*z) + 
   (e*N*(1 + ((3*I)/4)*Pi + (77*Pi^2)/144 + (I/12)*Pi^3 - 2*zeta3 - G[0, y] + 
      (I/12)*Pi*G[0, y] - (Pi^2*G[0, y])/12 + G[0, z]/4 + 
      ((5*I)/6)*Pi*G[0, z] - (Pi^2*G[0, z])/12 + (I/2)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 - G[0, 0, y]/12 - 
      (G[0, z]*G[0, 0, y])/2 - (5*G[0, 0, z])/6 - (G[0, y]*G[0, 0, z])/2 - 
      (I/2)*Pi*G[1, 0, y] - (I/2)*Pi*G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 0, z])/2 + (G[0, z]*G[1 - z, 0, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + G[1, 0, 0, y]/2 + G[1, 0, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2^3*y*(1 - z)) + 
   (e*N*(1 + ((3*I)/4)*Pi + (77*Pi^2)/144 + (I/12)*Pi^3 - 2*zeta3 - G[0, y] + 
      (I/12)*Pi*G[0, y] - (Pi^2*G[0, y])/12 + G[0, z]/4 + 
      ((5*I)/6)*Pi*G[0, z] - (Pi^2*G[0, z])/12 + (I/2)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 - G[0, 0, y]/12 - 
      (G[0, z]*G[0, 0, y])/2 - (5*G[0, 0, z])/6 - (G[0, y]*G[0, 0, z])/2 - 
      (I/2)*Pi*G[1, 0, y] - (I/2)*Pi*G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 0, z])/2 + (G[0, z]*G[1 - z, 0, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + G[1, 0, 0, y]/2 + G[1, 0, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e*N*(1 + ((3*I)/4)*Pi + (77*Pi^2)/144 + (I/12)*Pi^3 - 2*zeta3 - G[0, y] + 
      (I/12)*Pi*G[0, y] - (Pi^2*G[0, y])/12 + G[0, z]/4 + 
      ((5*I)/6)*Pi*G[0, z] - (Pi^2*G[0, z])/12 + (I/2)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 - G[0, 0, y]/12 - 
      (G[0, z]*G[0, 0, y])/2 - (5*G[0, 0, z])/6 - (G[0, y]*G[0, 0, z])/2 - 
      (I/2)*Pi*G[1, 0, y] - (I/2)*Pi*G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 0, z])/2 + (G[0, z]*G[1 - z, 0, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + G[1, 0, 0, y]/2 + G[1, 0, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2^3*(1 - y - z)*z) + 
   (e^2*(-10*G[1, z] - (4*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/12 - 
      10*G[1 - z, y] - (4*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/12 + 
      4*G[1, z]*G[1 - z, y] + I*Pi*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      I*Pi*G[1, 1, z] - G[1 - z, y]*G[1, 1, z] + 4*G[1 - z, 1 - z, y] + 
      I*Pi*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, 1 - z, y] - G[1, 1, 1, z] - 
      G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*z^2*(y + z)) + 
   (e*(-6 - (4*I)*Pi + 4*zeta3 - 4*G[1, z] - ((9*I)/2)*Pi*G[1, z] - 
      (2*I)*Pi*G[0, y]*G[1, z] - 4*G[1 - z, y] - ((9*I)/2)*Pi*G[1 - z, y] - 
      (2*I)*Pi*G[0, z]*G[1 - z, y] + (9*G[1, z]*G[1 - z, y])/2 + 
      (4*I)*Pi*G[1, z]*G[-z, y] + 2*G[1, z]*G[0, 0, y] + 
      2*G[1 - z, y]*G[0, 0, z] + (2*I)*Pi*G[0, 1, z] - 2*G[0, y]*G[0, 1, z] - 
      2*G[1 - z, y]*G[0, 1, z] - (2*I)*Pi*G[0, 1 - z, y] - 
      2*G[0, z]*G[0, 1 - z, y] + 2*G[1, z]*G[0, 1 - z, y] + 
      (2*I)*Pi*G[1, 0, y] + (9*G[1, 1, z])/2 + 2*G[0, y]*G[1, 1, z] - 
      4*G[-z, y]*G[1, 1, z] - (2*I)*Pi*G[1 - z, 0, y] + 
      2*G[1, z]*G[1 - z, 0, y] + (9*G[1 - z, 1 - z, y])/2 + 
      2*G[0, z]*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, -z, y] + 
      (4*I)*Pi*G[-z, 1 - z, y] - 4*G[1, z]*G[-z, 1 - z, y] + 
      2*G[0, 0, 1, z] + 2*G[0, 0, 1 - z, y] - 2*G[0, 1, 0, y] - 
      2*G[0, 1, 1, z] + 2*G[0, 1 - z, 0, y] + 2*G[0, 1 - z, 1 - z, y] - 
      2*G[1, 0, 0, y] - 2*G[1, 0, 1, z] + 2*G[1 - z, 0, 0, y] + 
      2*G[1 - z, 0, 1 - z, y] - 2*G[1 - z, 1, 0, y] + 
      2*G[1 - z, 1 - z, 0, y] - 4*G[1 - z, -z, 1 - z, y] - 
      4*G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*y^2*z) + 
   (e*((-5*G[0, z]*G[1 - z, y])/2 - ((3*I)/2)*Pi*G[0, z]*G[1 - z, y] + 
      (5*G[1, z]*G[-z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[-z, y] + 
      (3*G[1 - z, y]*G[0, 0, z])/2 - (3*G[0, z]*G[0, 1 - z, y])/2 + 
      (3*G[1, z]*G[0, -z, y])/2 - (3*G[-z, y]*G[1, 1, z])/2 + 
      (3*G[0, z]*G[1 - z, 1 - z, y])/2 - (3*G[1, z]*G[1 - z, -z, y])/2 + 
      (5*G[-z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[-z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, y])/2 - 
      (3*G[1 - z, -z, 1 - z, y])/2 - (3*G[-z, 1 - z, 1 - z, y])/2))/
    (mh2^3*N*y^3) + (e*(-6 - ((15*I)/4)*Pi + 3*zeta3 + (3*G[0, y])/4 - 
      G[0, z] + ((3*I)/4)*Pi*G[0, z] - ((9*I)/4)*Pi*G[1, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[1, z] - ((9*I)/4)*Pi*G[1 - z, y] - 
      (5*G[0, z]*G[1 - z, y])/2 + (9*G[1, z]*G[1 - z, y])/4 + 
      (5*G[1, z]*G[-z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[-z, y] + 
      (3*G[1, z]*G[0, 0, y])/2 - (3*G[0, 0, z])/4 + ((3*I)/2)*Pi*G[0, 1, z] - 
      (3*G[0, y]*G[0, 1, z])/2 - (3*G[1 - z, y]*G[0, 1, z])/2 - 
      ((3*I)/2)*Pi*G[0, 1 - z, y] + (3*G[1, z]*G[0, 1 - z, y])/2 - 
      (3*G[1, z]*G[0, -z, y])/2 + ((3*I)/2)*Pi*G[1, 0, y] + 
      (9*G[1, 1, z])/4 + (3*G[0, y]*G[1, 1, z])/2 - (3*G[-z, y]*G[1, 1, z])/
       2 - ((3*I)/2)*Pi*G[1 - z, 0, y] + (3*G[1, z]*G[1 - z, 0, y])/2 + 
      (9*G[1 - z, 1 - z, y])/4 - (3*G[1, z]*G[1 - z, -z, y])/2 + 
      (5*G[-z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[-z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, y])/2 + (3*G[0, 0, 1, z])/2 + 
      (3*G[0, 0, 1 - z, y])/2 - (3*G[0, 1, 0, y])/2 - (3*G[0, 1, 1, z])/2 + 
      (3*G[0, 1 - z, 0, y])/2 + (3*G[0, 1 - z, 1 - z, y])/2 - 
      (3*G[0, -z, 1 - z, y])/2 - (3*G[1, 0, 0, y])/2 - (3*G[1, 0, 1, z])/2 + 
      (3*G[1 - z, 0, 0, y])/2 + (3*G[1 - z, 0, 1 - z, y])/2 - 
      (3*G[1 - z, 1, 0, y])/2 + (3*G[1 - z, 1 - z, 0, y])/2 - 
      (3*G[1 - z, -z, 1 - z, y])/2 - (3*G[-z, 1 - z, 1 - z, y])/2))/
    (mh2^3*N*y*(1 - z)^2) + (e*(-6 - ((15*I)/4)*Pi + 3*zeta3 + 
      (3*G[0, y])/4 - G[0, z] + ((3*I)/4)*Pi*G[0, z] - ((9*I)/4)*Pi*G[1, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[1, z] - ((9*I)/4)*Pi*G[1 - z, y] - 
      (5*G[0, z]*G[1 - z, y])/2 + (9*G[1, z]*G[1 - z, y])/4 + 
      (5*G[1, z]*G[-z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[-z, y] + 
      (3*G[1, z]*G[0, 0, y])/2 - (3*G[0, 0, z])/4 + ((3*I)/2)*Pi*G[0, 1, z] - 
      (3*G[0, y]*G[0, 1, z])/2 - (3*G[1 - z, y]*G[0, 1, z])/2 - 
      ((3*I)/2)*Pi*G[0, 1 - z, y] + (3*G[1, z]*G[0, 1 - z, y])/2 - 
      (3*G[1, z]*G[0, -z, y])/2 + ((3*I)/2)*Pi*G[1, 0, y] + 
      (9*G[1, 1, z])/4 + (3*G[0, y]*G[1, 1, z])/2 - (3*G[-z, y]*G[1, 1, z])/
       2 - ((3*I)/2)*Pi*G[1 - z, 0, y] + (3*G[1, z]*G[1 - z, 0, y])/2 + 
      (9*G[1 - z, 1 - z, y])/4 - (3*G[1, z]*G[1 - z, -z, y])/2 + 
      (5*G[-z, 1 - z, y])/2 + ((3*I)/2)*Pi*G[-z, 1 - z, y] - 
      (3*G[1, z]*G[-z, 1 - z, y])/2 + (3*G[0, 0, 1, z])/2 + 
      (3*G[0, 0, 1 - z, y])/2 - (3*G[0, 1, 0, y])/2 - (3*G[0, 1, 1, z])/2 + 
      (3*G[0, 1 - z, 0, y])/2 + (3*G[0, 1 - z, 1 - z, y])/2 - 
      (3*G[0, -z, 1 - z, y])/2 - (3*G[1, 0, 0, y])/2 - (3*G[1, 0, 1, z])/2 + 
      (3*G[1 - z, 0, 0, y])/2 + (3*G[1 - z, 0, 1 - z, y])/2 - 
      (3*G[1 - z, 1, 0, y])/2 + (3*G[1 - z, 1 - z, 0, y])/2 - 
      (3*G[1 - z, -z, 1 - z, y])/2 - (3*G[-z, 1 - z, 1 - z, y])/2))/
    (mh2^3*N*(1 - z)^2*(1 - y - z)) + 
   (e*(-6 - ((15*I)/4)*Pi + 3*zeta3 + (3*G[0, y])/4 - 4*G[0, z] - 
      ((3*I)/2)*Pi*G[0, z] - ((9*I)/4)*Pi*G[1, z] - ((3*I)/2)*Pi*G[0, y]*
       G[1, z] - ((9*I)/4)*Pi*G[1 - z, y] - (5*G[0, z]*G[1 - z, y])/2 + 
      (9*G[1, z]*G[1 - z, y])/4 + (5*G[1, z]*G[-z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] + (3*G[1, z]*G[0, 0, y])/2 + 
      (3*G[0, 0, z])/2 + ((3*I)/2)*Pi*G[0, 1, z] - (3*G[0, y]*G[0, 1, z])/2 - 
      (3*G[1 - z, y]*G[0, 1, z])/2 - ((3*I)/2)*Pi*G[0, 1 - z, y] + 
      (3*G[1, z]*G[0, 1 - z, y])/2 - (3*G[1, z]*G[0, -z, y])/2 + 
      ((3*I)/2)*Pi*G[1, 0, y] + (9*G[1, 1, z])/4 + (3*G[0, y]*G[1, 1, z])/2 - 
      (3*G[-z, y]*G[1, 1, z])/2 - ((3*I)/2)*Pi*G[1 - z, 0, y] + 
      (3*G[1, z]*G[1 - z, 0, y])/2 + (9*G[1 - z, 1 - z, y])/4 - 
      (3*G[1, z]*G[1 - z, -z, y])/2 + (5*G[-z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] - (3*G[1, z]*G[-z, 1 - z, y])/2 + 
      (3*G[0, 0, 1, z])/2 + (3*G[0, 0, 1 - z, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 1, z])/2 + (3*G[0, 1 - z, 0, y])/2 + 
      (3*G[0, 1 - z, 1 - z, y])/2 - (3*G[0, -z, 1 - z, y])/2 - 
      (3*G[1, 0, 0, y])/2 - (3*G[1, 0, 1, z])/2 + (3*G[1 - z, 0, 0, y])/2 + 
      (3*G[1 - z, 0, 1 - z, y])/2 - (3*G[1 - z, 1, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 0, y])/2 - (3*G[1 - z, -z, 1 - z, y])/2 - 
      (3*G[-z, 1 - z, 1 - z, y])/2))/(mh2^3*N*y^2*(1 - z)) + 
   (e*(-2 - ((5*I)/4)*Pi + zeta3 + G[0, y] + (I/4)*Pi*G[0, y] + G[0, z]/4 - 
      ((3*I)/4)*Pi*G[1, z] + (G[0, y]*G[1, z])/2 - ((3*I)/4)*Pi*G[1 - z, y] - 
      (I/2)*Pi*G[0, z]*G[1 - z, y] + (3*G[1, z]*G[1 - z, y])/4 - 
      (G[1, z]*G[-z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, y] - G[0, 0, y]/4 + 
      (G[1 - z, y]*G[0, 0, z])/2 - G[0, 1, z]/2 + G[0, 1 - z, y]/2 - 
      (G[0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 - G[1, 0, y]/2 + 
      (3*G[1, 1, z])/4 - (G[-z, y]*G[1, 1, z])/2 + G[1 - z, 0, y]/2 + 
      (3*G[1 - z, 1 - z, y])/4 + (G[0, z]*G[1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/2 - G[-z, 1 - z, y]/2 + 
      (I/2)*Pi*G[-z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, y])/2 + 
      G[0, -z, 1 - z, y]/2 - G[1 - z, -z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2^3*N*y*(1 - z)) + 
   (e*(-2 - ((5*I)/4)*Pi + zeta3 + G[0, y] + (I/4)*Pi*G[0, y] + G[0, z]/4 - 
      ((3*I)/4)*Pi*G[1, z] + (G[0, y]*G[1, z])/2 - ((3*I)/4)*Pi*G[1 - z, y] - 
      (I/2)*Pi*G[0, z]*G[1 - z, y] + (3*G[1, z]*G[1 - z, y])/4 - 
      (G[1, z]*G[-z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, y] - G[0, 0, y]/4 + 
      (G[1 - z, y]*G[0, 0, z])/2 - G[0, 1, z]/2 + G[0, 1 - z, y]/2 - 
      (G[0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 - G[1, 0, y]/2 + 
      (3*G[1, 1, z])/4 - (G[-z, y]*G[1, 1, z])/2 + G[1 - z, 0, y]/2 + 
      (3*G[1 - z, 1 - z, y])/4 + (G[0, z]*G[1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/2 - G[-z, 1 - z, y]/2 + 
      (I/2)*Pi*G[-z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, y])/2 + 
      G[0, -z, 1 - z, y]/2 - G[1 - z, -z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2^3*N*(1 - z)*(1 - y - z)) + 
   (e*(-2 - ((5*I)/4)*Pi + zeta3 + G[0, y] + (I/4)*Pi*G[0, y] + G[0, z]/4 - 
      ((3*I)/4)*Pi*G[1, z] + (G[0, y]*G[1, z])/2 - ((3*I)/4)*Pi*G[1 - z, y] - 
      (I/2)*Pi*G[0, z]*G[1 - z, y] + (3*G[1, z]*G[1 - z, y])/4 - 
      (G[1, z]*G[-z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, y] - G[0, 0, y]/4 + 
      (G[1 - z, y]*G[0, 0, z])/2 - G[0, 1, z]/2 + G[0, 1 - z, y]/2 - 
      (G[0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 - G[1, 0, y]/2 + 
      (3*G[1, 1, z])/4 - (G[-z, y]*G[1, 1, z])/2 + G[1 - z, 0, y]/2 + 
      (3*G[1 - z, 1 - z, y])/4 + (G[0, z]*G[1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/2 - G[-z, 1 - z, y]/2 + 
      (I/2)*Pi*G[-z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, y])/2 + 
      G[0, -z, 1 - z, y]/2 - G[1 - z, -z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2^3*N*(1 - y - z)*z) + 
   (e*(-2 - ((5*I)/4)*Pi + zeta3 - (I/2)*Pi*G[0, y] + G[0, z]/4 - 
      ((3*I)/4)*Pi*G[1, z] + (G[0, y]*G[1, z])/2 - ((3*I)/4)*Pi*G[1 - z, y] - 
      (I/2)*Pi*G[0, z]*G[1 - z, y] + (3*G[1, z]*G[1 - z, y])/4 - 
      (G[1, z]*G[-z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, y] + G[0, 0, y]/2 + 
      (G[1 - z, y]*G[0, 0, z])/2 - G[0, 1, z]/2 + G[0, 1 - z, y]/2 - 
      (G[0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 - G[1, 0, y]/2 + 
      (3*G[1, 1, z])/4 - (G[-z, y]*G[1, 1, z])/2 + G[1 - z, 0, y]/2 + 
      (3*G[1 - z, 1 - z, y])/4 + (G[0, z]*G[1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/2 - G[-z, 1 - z, y]/2 + 
      (I/2)*Pi*G[-z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, y])/2 + 
      G[0, -z, 1 - z, y]/2 - G[1 - z, -z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2^3*N*y*z) + 
   (e*(4*G[1, z] + I*Pi*G[1, z] + (G[0, y]*G[1, z])/2 - 
      (I/2)*Pi*G[0, y]*G[1, z] + 4*G[1 - z, y] + I*Pi*G[1 - z, y] - 
      G[1, z]*G[1 - z, y] - (G[1, z]*G[-z, y])/2 + (I/2)*Pi*G[1, z]*
       G[-z, y] + (G[1, z]*G[0, 0, y])/2 - G[0, 1, z]/2 + 
      (I/2)*Pi*G[0, 1, z] - (G[0, y]*G[0, 1, z])/2 - (G[1 - z, y]*G[0, 1, z])/
       2 + G[0, 1 - z, y]/2 - (I/2)*Pi*G[0, 1 - z, y] + 
      (G[1, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 - G[1, 0, y]/2 + 
      (I/2)*Pi*G[1, 0, y] - G[1, 1, z] + (G[0, y]*G[1, 1, z])/2 - 
      (G[-z, y]*G[1, 1, z])/2 + G[1 - z, 0, y]/2 - (I/2)*Pi*G[1 - z, 0, y] + 
      (G[1, z]*G[1 - z, 0, y])/2 - G[1 - z, 1 - z, y] - 
      (G[1, z]*G[1 - z, -z, y])/2 - G[-z, 1 - z, y]/2 + 
      (I/2)*Pi*G[-z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, y])/2 + 
      G[0, 0, 1, z]/2 + G[0, 0, 1 - z, y]/2 - G[0, 1, 0, y]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1 - z, 0, y]/2 + G[0, 1 - z, 1 - z, y]/2 - 
      G[0, -z, 1 - z, y]/2 - G[1, 0, 0, y]/2 - G[1, 0, 1, z]/2 + 
      G[1 - z, 0, 0, y]/2 + G[1 - z, 0, 1 - z, y]/2 - G[1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 0, y]/2 - G[1 - z, -z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2^3*N*y*z^2) + 
   (e^2*N*(10 + (6*I)*Pi - (7*Pi^2)/3 + ((11*I)/12)*Pi^3 - (13*Pi^4)/45 - 
      (43*zeta3)/9 - (8*I)*Pi*zeta3 - (35*Pi^2*G[0, y])/18 - 
      (I/3)*Pi^3*G[0, y] + 4*zeta3*G[0, y] - (35*Pi^2*G[0, z])/18 - 
      (I/3)*Pi^3*G[0, z] + 4*zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/6 + 
      (I/3)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/3 + 
      (I/3)*Pi^3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/3 + 
      (Pi^2*G[1, z]*G[1 - z, y])/3 - ((10*I)/3)*Pi*G[0, 0, y] + 
      (Pi^2*G[0, 0, y])/3 - (2*I)*Pi*G[0, z]*G[0, 0, y] - 
      ((10*I)/3)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/3 - 
      (2*I)*Pi*G[0, y]*G[0, 0, z] + 2*G[0, 0, y]*G[0, 0, z] - 
      (Pi^2*G[0, 1, z])/3 - (Pi^2*G[0, 1 - z, y])/3 + (7*Pi^2*G[1, 0, y])/6 + 
      (5*Pi^2*G[1, 0, z])/6 + (2*I)*Pi*G[0, y]*G[1, 0, z] - 
      (2*I)*Pi*G[1 - z, y]*G[1, 0, z] - 2*G[0, 0, y]*G[1, 0, z] + 
      2*G[0, 1 - z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/3 - 
      (Pi^2*G[1 - z, 0, y])/3 + (2*I)*Pi*G[0, z]*G[1 - z, 0, y] - 
      2*G[0, 0, z]*G[1 - z, 0, y] + 2*G[1, 0, z]*G[1 - z, 0, y] + 
      (Pi^2*G[1 - z, 1 - z, y])/3 - 2*G[1, 0, z]*G[1 - z, 1 - z, y] + 
      (10*G[0, 0, 0, y])/3 + 2*G[0, z]*G[0, 0, 0, y] + (10*G[0, 0, 0, z])/3 + 
      2*G[0, y]*G[0, 0, 0, z] + (2*I)*Pi*G[0, 1, 0, y] + 
      (2*I)*Pi*G[0, 1, 0, z] - 2*G[0, y]*G[0, 1, 0, z] + 
      2*G[1 - z, y]*G[0, 1, 0, z] - 2*G[0, z]*G[0, 1 - z, 0, y] + 
      (2*I)*Pi*G[1, 0, 0, y] + (2*I)*Pi*G[1, 0, 0, z] - 
      2*G[0, y]*G[1, 0, 0, z] + 2*G[1 - z, y]*G[1, 0, 0, z] - 
      (2*I)*Pi*G[1, 1, 0, z] + 2*G[0, y]*G[1, 1, 0, z] - 
      2*G[1 - z, y]*G[1, 1, 0, z] - 2*G[0, z]*G[1 - z, 0, 0, y] - 
      (2*I)*Pi*G[1 - z, 1, 0, y] + 2*G[0, z]*G[1 - z, 1 - z, 0, y] - 
      2*G[0, 0, 1, 0, y] - 2*G[0, 0, 1, 0, z] - 2*G[0, 1, 0, 0, y] - 
      2*G[0, 1, 0, 0, z] + 2*G[0, 1, 1, 0, z] + 2*G[0, 1 - z, 1, 0, y] - 
      2*G[1, 0, 0, 0, y] - 2*G[1, 0, 0, 0, z] + 2*G[1, 0, 1, 0, z] + 
      2*G[1, 1, 0, 0, z] - 2*G[1, 1, 1, 0, z] + 2*G[1 - z, 0, 1, 0, y] + 
      2*G[1 - z, 1, 0, 0, y] - 2*G[1 - z, 1 - z, 1, 0, y]))/(mh2^3*y^2*z) + 
   (e^2*N*(9/2 + (3*I)*Pi - (21*Pi^2)/16 + ((11*I)/16)*Pi^3 - (13*Pi^4)/60 - 
      (43*zeta3)/12 - (6*I)*Pi*zeta3 + (3*G[0, y])/2 + ((3*I)/4)*Pi*G[0, y] - 
      (35*Pi^2*G[0, y])/24 - (I/4)*Pi^3*G[0, y] + 3*zeta3*G[0, y] - 
      (9*G[0, z])/2 - (3*I)*Pi*G[0, z] - (7*Pi^2*G[0, z])/48 - 
      (I/4)*Pi^3*G[0, z] + 3*zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/8 + 
      (I/4)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/4 + 
      (I/4)*Pi^3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/4 + 
      (Pi^2*G[1, z]*G[1 - z, y])/4 - (3*G[0, 0, y])/4 - 
      ((5*I)/2)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/4 - 
      ((3*I)/2)*Pi*G[0, z]*G[0, 0, y] + 3*G[0, 0, z] - (I/4)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/4 - ((3*I)/2)*Pi*G[0, y]*G[0, 0, z] + 
      (3*G[0, 0, y]*G[0, 0, z])/2 - (Pi^2*G[0, 1, z])/4 - 
      (Pi^2*G[0, 1 - z, y])/4 + (7*Pi^2*G[1, 0, y])/8 + 
      (5*Pi^2*G[1, 0, z])/8 + ((3*I)/2)*Pi*G[0, y]*G[1, 0, z] - 
      ((3*I)/2)*Pi*G[1 - z, y]*G[1, 0, z] - (3*G[0, 0, y]*G[1, 0, z])/2 + 
      (3*G[0, 1 - z, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, z])/4 - 
      (Pi^2*G[1 - z, 0, y])/4 + ((3*I)/2)*Pi*G[0, z]*G[1 - z, 0, y] - 
      (3*G[0, 0, z]*G[1 - z, 0, y])/2 + (3*G[1, 0, z]*G[1 - z, 0, y])/2 + 
      (Pi^2*G[1 - z, 1 - z, y])/4 - (3*G[1, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (5*G[0, 0, 0, y])/2 + (3*G[0, z]*G[0, 0, 0, y])/2 + G[0, 0, 0, z]/4 + 
      (3*G[0, y]*G[0, 0, 0, z])/2 + ((3*I)/2)*Pi*G[0, 1, 0, y] + 
      ((3*I)/2)*Pi*G[0, 1, 0, z] - (3*G[0, y]*G[0, 1, 0, z])/2 + 
      (3*G[1 - z, y]*G[0, 1, 0, z])/2 - (3*G[0, z]*G[0, 1 - z, 0, y])/2 + 
      ((3*I)/2)*Pi*G[1, 0, 0, y] + ((3*I)/2)*Pi*G[1, 0, 0, z] - 
      (3*G[0, y]*G[1, 0, 0, z])/2 + (3*G[1 - z, y]*G[1, 0, 0, z])/2 - 
      ((3*I)/2)*Pi*G[1, 1, 0, z] + (3*G[0, y]*G[1, 1, 0, z])/2 - 
      (3*G[1 - z, y]*G[1, 1, 0, z])/2 - (3*G[0, z]*G[1 - z, 0, 0, y])/2 - 
      ((3*I)/2)*Pi*G[1 - z, 1, 0, y] + (3*G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (3*G[0, 0, 1, 0, y])/2 - (3*G[0, 0, 1, 0, z])/2 - 
      (3*G[0, 1, 0, 0, y])/2 - (3*G[0, 1, 0, 0, z])/2 + 
      (3*G[0, 1, 1, 0, z])/2 + (3*G[0, 1 - z, 1, 0, y])/2 - 
      (3*G[1, 0, 0, 0, y])/2 - (3*G[1, 0, 0, 0, z])/2 + 
      (3*G[1, 0, 1, 0, z])/2 + (3*G[1, 1, 0, 0, z])/2 - 
      (3*G[1, 1, 1, 0, z])/2 + (3*G[1 - z, 0, 1, 0, y])/2 + 
      (3*G[1 - z, 1, 0, 0, y])/2 - (3*G[1 - z, 1 - z, 1, 0, y])/2))/
    (mh2^3*y*(1 - z)^2) + (e^2*N*(9/2 + (3*I)*Pi - (21*Pi^2)/16 + 
      ((11*I)/16)*Pi^3 - (13*Pi^4)/60 - (43*zeta3)/12 - (6*I)*Pi*zeta3 + 
      (3*G[0, y])/2 + ((3*I)/4)*Pi*G[0, y] - (35*Pi^2*G[0, y])/24 - 
      (I/4)*Pi^3*G[0, y] + 3*zeta3*G[0, y] - (9*G[0, z])/2 - 
      (3*I)*Pi*G[0, z] - (7*Pi^2*G[0, z])/48 - (I/4)*Pi^3*G[0, z] + 
      3*zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/8 + (I/4)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/4 + (I/4)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/4 + (Pi^2*G[1, z]*G[1 - z, y])/4 - 
      (3*G[0, 0, y])/4 - ((5*I)/2)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/4 - 
      ((3*I)/2)*Pi*G[0, z]*G[0, 0, y] + 3*G[0, 0, z] - (I/4)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/4 - ((3*I)/2)*Pi*G[0, y]*G[0, 0, z] + 
      (3*G[0, 0, y]*G[0, 0, z])/2 - (Pi^2*G[0, 1, z])/4 - 
      (Pi^2*G[0, 1 - z, y])/4 + (7*Pi^2*G[1, 0, y])/8 + 
      (5*Pi^2*G[1, 0, z])/8 + ((3*I)/2)*Pi*G[0, y]*G[1, 0, z] - 
      ((3*I)/2)*Pi*G[1 - z, y]*G[1, 0, z] - (3*G[0, 0, y]*G[1, 0, z])/2 + 
      (3*G[0, 1 - z, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, z])/4 - 
      (Pi^2*G[1 - z, 0, y])/4 + ((3*I)/2)*Pi*G[0, z]*G[1 - z, 0, y] - 
      (3*G[0, 0, z]*G[1 - z, 0, y])/2 + (3*G[1, 0, z]*G[1 - z, 0, y])/2 + 
      (Pi^2*G[1 - z, 1 - z, y])/4 - (3*G[1, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (5*G[0, 0, 0, y])/2 + (3*G[0, z]*G[0, 0, 0, y])/2 + G[0, 0, 0, z]/4 + 
      (3*G[0, y]*G[0, 0, 0, z])/2 + ((3*I)/2)*Pi*G[0, 1, 0, y] + 
      ((3*I)/2)*Pi*G[0, 1, 0, z] - (3*G[0, y]*G[0, 1, 0, z])/2 + 
      (3*G[1 - z, y]*G[0, 1, 0, z])/2 - (3*G[0, z]*G[0, 1 - z, 0, y])/2 + 
      ((3*I)/2)*Pi*G[1, 0, 0, y] + ((3*I)/2)*Pi*G[1, 0, 0, z] - 
      (3*G[0, y]*G[1, 0, 0, z])/2 + (3*G[1 - z, y]*G[1, 0, 0, z])/2 - 
      ((3*I)/2)*Pi*G[1, 1, 0, z] + (3*G[0, y]*G[1, 1, 0, z])/2 - 
      (3*G[1 - z, y]*G[1, 1, 0, z])/2 - (3*G[0, z]*G[1 - z, 0, 0, y])/2 - 
      ((3*I)/2)*Pi*G[1 - z, 1, 0, y] + (3*G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (3*G[0, 0, 1, 0, y])/2 - (3*G[0, 0, 1, 0, z])/2 - 
      (3*G[0, 1, 0, 0, y])/2 - (3*G[0, 1, 0, 0, z])/2 + 
      (3*G[0, 1, 1, 0, z])/2 + (3*G[0, 1 - z, 1, 0, y])/2 - 
      (3*G[1, 0, 0, 0, y])/2 - (3*G[1, 0, 0, 0, z])/2 + 
      (3*G[1, 0, 1, 0, z])/2 + (3*G[1, 1, 0, 0, z])/2 - 
      (3*G[1, 1, 1, 0, z])/2 + (3*G[1 - z, 0, 1, 0, y])/2 + 
      (3*G[1 - z, 1, 0, 0, y])/2 - (3*G[1 - z, 1 - z, 1, 0, y])/2))/
    (mh2^3*(1 - z)^2*(1 - y - z)) + 
   (e^2*N*(9/2 + (3*I)*Pi - (21*Pi^2)/16 + ((11*I)/16)*Pi^3 - (13*Pi^4)/60 - 
      (43*zeta3)/12 - (6*I)*Pi*zeta3 + (3*G[0, y])/2 + ((3*I)/4)*Pi*G[0, y] - 
      (35*Pi^2*G[0, y])/24 - (I/4)*Pi^3*G[0, y] + 3*zeta3*G[0, y] - 
      (35*Pi^2*G[0, z])/24 - (I/4)*Pi^3*G[0, z] + 3*zeta3*G[0, z] - 
      (5*Pi^2*G[0, y]*G[0, z])/8 + (I/4)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/4 + (I/4)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/4 + (Pi^2*G[1, z]*G[1 - z, y])/4 - 
      (3*G[0, 0, y])/4 - ((5*I)/2)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/4 - 
      ((3*I)/2)*Pi*G[0, z]*G[0, 0, y] - ((5*I)/2)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/4 - ((3*I)/2)*Pi*G[0, y]*G[0, 0, z] + 
      (3*G[0, 0, y]*G[0, 0, z])/2 - (Pi^2*G[0, 1, z])/4 - 
      (Pi^2*G[0, 1 - z, y])/4 + (7*Pi^2*G[1, 0, y])/8 + 
      (5*Pi^2*G[1, 0, z])/8 + ((3*I)/2)*Pi*G[0, y]*G[1, 0, z] - 
      ((3*I)/2)*Pi*G[1 - z, y]*G[1, 0, z] - (3*G[0, 0, y]*G[1, 0, z])/2 + 
      (3*G[0, 1 - z, y]*G[1, 0, z])/2 + (Pi^2*G[1, 1, z])/4 - 
      (Pi^2*G[1 - z, 0, y])/4 + ((3*I)/2)*Pi*G[0, z]*G[1 - z, 0, y] - 
      (3*G[0, 0, z]*G[1 - z, 0, y])/2 + (3*G[1, 0, z]*G[1 - z, 0, y])/2 + 
      (Pi^2*G[1 - z, 1 - z, y])/4 - (3*G[1, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (5*G[0, 0, 0, y])/2 + (3*G[0, z]*G[0, 0, 0, y])/2 + 
      (5*G[0, 0, 0, z])/2 + (3*G[0, y]*G[0, 0, 0, z])/2 + 
      ((3*I)/2)*Pi*G[0, 1, 0, y] + ((3*I)/2)*Pi*G[0, 1, 0, z] - 
      (3*G[0, y]*G[0, 1, 0, z])/2 + (3*G[1 - z, y]*G[0, 1, 0, z])/2 - 
      (3*G[0, z]*G[0, 1 - z, 0, y])/2 + ((3*I)/2)*Pi*G[1, 0, 0, y] + 
      ((3*I)/2)*Pi*G[1, 0, 0, z] - (3*G[0, y]*G[1, 0, 0, z])/2 + 
      (3*G[1 - z, y]*G[1, 0, 0, z])/2 - ((3*I)/2)*Pi*G[1, 1, 0, z] + 
      (3*G[0, y]*G[1, 1, 0, z])/2 - (3*G[1 - z, y]*G[1, 1, 0, z])/2 - 
      (3*G[0, z]*G[1 - z, 0, 0, y])/2 - ((3*I)/2)*Pi*G[1 - z, 1, 0, y] + 
      (3*G[0, z]*G[1 - z, 1 - z, 0, y])/2 - (3*G[0, 0, 1, 0, y])/2 - 
      (3*G[0, 0, 1, 0, z])/2 - (3*G[0, 1, 0, 0, y])/2 - 
      (3*G[0, 1, 0, 0, z])/2 + (3*G[0, 1, 1, 0, z])/2 + 
      (3*G[0, 1 - z, 1, 0, y])/2 - (3*G[1, 0, 0, 0, y])/2 - 
      (3*G[1, 0, 0, 0, z])/2 + (3*G[1, 0, 1, 0, z])/2 + 
      (3*G[1, 1, 0, 0, z])/2 - (3*G[1, 1, 1, 0, z])/2 + 
      (3*G[1 - z, 0, 1, 0, y])/2 + (3*G[1 - z, 1, 0, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 1, 0, y])/2))/(mh2^3*y^2*(1 - z)) + 
   (e^2*N*(3/2 + I*Pi - (7*Pi^2)/16 + ((11*I)/48)*Pi^3 - (13*Pi^4)/180 - 
      (43*zeta3)/36 - (2*I)*Pi*zeta3 - (3*G[0, y])/2 - I*Pi*G[0, y] - 
      (7*Pi^2*G[0, y])/144 - (I/12)*Pi^3*G[0, y] + zeta3*G[0, y] + 
      G[0, z]/2 + (I/4)*Pi*G[0, z] - (35*Pi^2*G[0, z])/72 - 
      (I/12)*Pi^3*G[0, z] + zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/24 + 
      (I/12)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/12 + 
      (I/12)*Pi^3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/12 + 
      (Pi^2*G[1, z]*G[1 - z, y])/12 + G[0, 0, y] - (I/12)*Pi*G[0, 0, y] + 
      (Pi^2*G[0, 0, y])/12 - (I/2)*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/4 - 
      ((5*I)/6)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/12 - 
      (I/2)*Pi*G[0, y]*G[0, 0, z] + (G[0, 0, y]*G[0, 0, z])/2 - 
      (Pi^2*G[0, 1, z])/12 - (Pi^2*G[0, 1 - z, y])/12 + 
      (7*Pi^2*G[1, 0, y])/24 + (5*Pi^2*G[1, 0, z])/24 + 
      (I/2)*Pi*G[0, y]*G[1, 0, z] - (I/2)*Pi*G[1 - z, y]*G[1, 0, z] - 
      (G[0, 0, y]*G[1, 0, z])/2 + (G[0, 1 - z, y]*G[1, 0, z])/2 + 
      (Pi^2*G[1, 1, z])/12 - (Pi^2*G[1 - z, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[1 - z, 0, y] - (G[0, 0, z]*G[1 - z, 0, y])/2 + 
      (G[1, 0, z]*G[1 - z, 0, y])/2 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + G[0, 0, 0, y]/12 + 
      (G[0, z]*G[0, 0, 0, y])/2 + (5*G[0, 0, 0, z])/6 + 
      (G[0, y]*G[0, 0, 0, z])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 0, z] - (G[0, y]*G[0, 1, 0, z])/2 + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 0, z] - 
      (G[0, y]*G[1, 0, 0, z])/2 + (G[1 - z, y]*G[1, 0, 0, z])/2 - 
      (I/2)*Pi*G[1, 1, 0, z] + (G[0, y]*G[1, 1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z]/2 - G[0, 1, 0, 0, y]/2 - 
      G[0, 1, 0, 0, z]/2 + G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 - 
      G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 0, z]/2 + G[1, 0, 1, 0, z]/2 + 
      G[1, 1, 0, 0, z]/2 - G[1, 1, 1, 0, z]/2 + G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2))/
    (mh2^3*y*(1 - z)) + (e^2*N*(3/2 + I*Pi - (7*Pi^2)/16 + ((11*I)/48)*Pi^3 - 
      (13*Pi^4)/180 - (43*zeta3)/36 - (2*I)*Pi*zeta3 - (3*G[0, y])/2 - 
      I*Pi*G[0, y] - (7*Pi^2*G[0, y])/144 - (I/12)*Pi^3*G[0, y] + 
      zeta3*G[0, y] + G[0, z]/2 + (I/4)*Pi*G[0, z] - (35*Pi^2*G[0, z])/72 - 
      (I/12)*Pi^3*G[0, z] + zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/24 + 
      (I/12)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/12 + 
      (I/12)*Pi^3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/12 + 
      (Pi^2*G[1, z]*G[1 - z, y])/12 + G[0, 0, y] - (I/12)*Pi*G[0, 0, y] + 
      (Pi^2*G[0, 0, y])/12 - (I/2)*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/4 - 
      ((5*I)/6)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/12 - 
      (I/2)*Pi*G[0, y]*G[0, 0, z] + (G[0, 0, y]*G[0, 0, z])/2 - 
      (Pi^2*G[0, 1, z])/12 - (Pi^2*G[0, 1 - z, y])/12 + 
      (7*Pi^2*G[1, 0, y])/24 + (5*Pi^2*G[1, 0, z])/24 + 
      (I/2)*Pi*G[0, y]*G[1, 0, z] - (I/2)*Pi*G[1 - z, y]*G[1, 0, z] - 
      (G[0, 0, y]*G[1, 0, z])/2 + (G[0, 1 - z, y]*G[1, 0, z])/2 + 
      (Pi^2*G[1, 1, z])/12 - (Pi^2*G[1 - z, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[1 - z, 0, y] - (G[0, 0, z]*G[1 - z, 0, y])/2 + 
      (G[1, 0, z]*G[1 - z, 0, y])/2 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + G[0, 0, 0, y]/12 + 
      (G[0, z]*G[0, 0, 0, y])/2 + (5*G[0, 0, 0, z])/6 + 
      (G[0, y]*G[0, 0, 0, z])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 0, z] - (G[0, y]*G[0, 1, 0, z])/2 + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 0, z] - 
      (G[0, y]*G[1, 0, 0, z])/2 + (G[1 - z, y]*G[1, 0, 0, z])/2 - 
      (I/2)*Pi*G[1, 1, 0, z] + (G[0, y]*G[1, 1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z]/2 - G[0, 1, 0, 0, y]/2 - 
      G[0, 1, 0, 0, z]/2 + G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 - 
      G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 0, z]/2 + G[1, 0, 1, 0, z]/2 + 
      G[1, 1, 0, 0, z]/2 - G[1, 1, 1, 0, z]/2 + G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2))/
    (mh2^3*(1 - z)*(1 - y - z)) + 
   (e^2*N*(3/2 + I*Pi - (7*Pi^2)/16 + ((11*I)/48)*Pi^3 - (13*Pi^4)/180 - 
      (43*zeta3)/36 - (2*I)*Pi*zeta3 - (3*G[0, y])/2 - I*Pi*G[0, y] - 
      (7*Pi^2*G[0, y])/144 - (I/12)*Pi^3*G[0, y] + zeta3*G[0, y] + 
      G[0, z]/2 + (I/4)*Pi*G[0, z] - (35*Pi^2*G[0, z])/72 - 
      (I/12)*Pi^3*G[0, z] + zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/24 + 
      (I/12)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/12 + 
      (I/12)*Pi^3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/12 + 
      (Pi^2*G[1, z]*G[1 - z, y])/12 + G[0, 0, y] - (I/12)*Pi*G[0, 0, y] + 
      (Pi^2*G[0, 0, y])/12 - (I/2)*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/4 - 
      ((5*I)/6)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/12 - 
      (I/2)*Pi*G[0, y]*G[0, 0, z] + (G[0, 0, y]*G[0, 0, z])/2 - 
      (Pi^2*G[0, 1, z])/12 - (Pi^2*G[0, 1 - z, y])/12 + 
      (7*Pi^2*G[1, 0, y])/24 + (5*Pi^2*G[1, 0, z])/24 + 
      (I/2)*Pi*G[0, y]*G[1, 0, z] - (I/2)*Pi*G[1 - z, y]*G[1, 0, z] - 
      (G[0, 0, y]*G[1, 0, z])/2 + (G[0, 1 - z, y]*G[1, 0, z])/2 + 
      (Pi^2*G[1, 1, z])/12 - (Pi^2*G[1 - z, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[1 - z, 0, y] - (G[0, 0, z]*G[1 - z, 0, y])/2 + 
      (G[1, 0, z]*G[1 - z, 0, y])/2 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + G[0, 0, 0, y]/12 + 
      (G[0, z]*G[0, 0, 0, y])/2 + (5*G[0, 0, 0, z])/6 + 
      (G[0, y]*G[0, 0, 0, z])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 0, z] - (G[0, y]*G[0, 1, 0, z])/2 + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 0, z] - 
      (G[0, y]*G[1, 0, 0, z])/2 + (G[1 - z, y]*G[1, 0, 0, z])/2 - 
      (I/2)*Pi*G[1, 1, 0, z] + (G[0, y]*G[1, 1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z]/2 - G[0, 1, 0, 0, y]/2 - 
      G[0, 1, 0, 0, z]/2 + G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 - 
      G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 0, z]/2 + G[1, 0, 1, 0, z]/2 + 
      G[1, 1, 0, 0, z]/2 - G[1, 1, 1, 0, z]/2 + G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2))/
    (mh2^3*(1 - y - z)*z) + (e^2*N*(3/2 + I*Pi - (7*Pi^2)/16 + 
      ((11*I)/48)*Pi^3 - (13*Pi^4)/180 - (43*zeta3)/36 - (2*I)*Pi*zeta3 - 
      (35*Pi^2*G[0, y])/72 - (I/12)*Pi^3*G[0, y] + zeta3*G[0, y] + 
      G[0, z]/2 + (I/4)*Pi*G[0, z] - (35*Pi^2*G[0, z])/72 - 
      (I/12)*Pi^3*G[0, z] + zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/24 + 
      (I/12)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/12 + 
      (I/12)*Pi^3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/12 + 
      (Pi^2*G[1, z]*G[1 - z, y])/12 - ((5*I)/6)*Pi*G[0, 0, y] + 
      (Pi^2*G[0, 0, y])/12 - (I/2)*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/4 - 
      ((5*I)/6)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/12 - 
      (I/2)*Pi*G[0, y]*G[0, 0, z] + (G[0, 0, y]*G[0, 0, z])/2 - 
      (Pi^2*G[0, 1, z])/12 - (Pi^2*G[0, 1 - z, y])/12 + 
      (7*Pi^2*G[1, 0, y])/24 + (5*Pi^2*G[1, 0, z])/24 + 
      (I/2)*Pi*G[0, y]*G[1, 0, z] - (I/2)*Pi*G[1 - z, y]*G[1, 0, z] - 
      (G[0, 0, y]*G[1, 0, z])/2 + (G[0, 1 - z, y]*G[1, 0, z])/2 + 
      (Pi^2*G[1, 1, z])/12 - (Pi^2*G[1 - z, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[1 - z, 0, y] - (G[0, 0, z]*G[1 - z, 0, y])/2 + 
      (G[1, 0, z]*G[1 - z, 0, y])/2 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + (5*G[0, 0, 0, y])/6 + 
      (G[0, z]*G[0, 0, 0, y])/2 + (5*G[0, 0, 0, z])/6 + 
      (G[0, y]*G[0, 0, 0, z])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 0, z] - (G[0, y]*G[0, 1, 0, z])/2 + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 0, z] - 
      (G[0, y]*G[1, 0, 0, z])/2 + (G[1 - z, y]*G[1, 0, 0, z])/2 - 
      (I/2)*Pi*G[1, 1, 0, z] + (G[0, y]*G[1, 1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z]/2 - G[0, 1, 0, 0, y]/2 - 
      G[0, 1, 0, 0, z]/2 + G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 - 
      G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 0, z]/2 + G[1, 0, 1, 0, z]/2 + 
      G[1, 1, 0, 0, z]/2 - G[1, 1, 1, 0, z]/2 + G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2))/(mh2^3*y*z) + 
   (e^2*(-7/2 - (2*I)*Pi + (35*Pi^2)/48 + Pi^4/60 + (3*zeta3)/2 + 
      I*Pi*zeta3 + 3*G[0, y] + (7*Pi^2*G[0, y])/24 + G[0, z]/2 + 
      (I/4)*Pi*G[0, z] + (7*Pi^2*G[1, z])/16 - zeta3*G[1, z] + 
      3*G[0, y]*G[1, z] + (I/2)*Pi*G[0, y]*G[1, z] + 
      (7*Pi^2*G[1 - z, y])/16 - zeta3*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/24 + ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] - 
      3*G[1, z]*G[-z, y] - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (7*Pi^2*G[1, z]*G[-z, y])/24 + (I/2)*Pi*G[0, 0, y] - 
      (G[1, z]*G[0, 0, y])/2 - G[0, 0, z]/4 + (I/2)*Pi*G[1 - z, y]*
       G[0, 0, z] - 3*G[0, 1, z] - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      3*G[0, 1 - z, y] + (I/2)*Pi*G[0, 1 - z, y] - (I/2)*Pi*G[0, z]*
       G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/2 + 
      (G[0, 0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, -z, y] - 3*G[1, 0, y] - (I/2)*Pi*G[1, 0, y] + 
      ((3*I)/4)*Pi*G[1, 1, z] - (G[0, y]*G[1, 1, z])/2 - 
      (3*G[1 - z, y]*G[1, 1, z])/4 + (G[-z, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] - (G[0, -z, y]*G[1, 1, z])/2 + 
      3*G[1 - z, 0, y] + (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/
       2 + ((3*I)/4)*Pi*G[1 - z, 1 - z, y] + (I/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] - (3*G[1, z]*G[1 - z, 1 - z, y])/4 - 
      (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      3*G[-z, 1 - z, y] - (I/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       24 + (G[1, z]*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 - G[0, 0, 0, y]/2 - 
      (G[1 - z, y]*G[0, 0, 0, z])/2 - G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 - 
      (G[0, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, -z, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/2 + (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[0, 1 - z, -z, y])/2 + G[0, -z, 1 - z, y]/2 + 
      (I/2)*Pi*G[0, -z, 1 - z, y] - (G[1, z]*G[0, -z, 1 - z, y])/2 + 
      G[1, 0, 0, y]/2 + G[1, 0, 1, z]/2 - (3*G[1, 1, 1, z])/4 + 
      (G[-z, y]*G[1, 1, 1, z])/2 - G[1 - z, 0, 0, y]/2 - 
      G[1 - z, 0, 1 - z, y]/2 + (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + G[1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 0, y]/2 - (3*G[1 - z, 1 - z, 1 - z, y])/4 - 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + G[1 - z, -z, 1 - z, y]/2 - 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] + (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      G[-z, 1 - z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + G[0, 0, -z, 1 - z, y]/2 - 
      G[0, 1 - z, -z, 1 - z, y]/2 - G[0, -z, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2^3*N*y*z) + (e^2*(-7/2 - (2*I)*Pi + (35*Pi^2)/48 + Pi^4/60 + 
      (3*zeta3)/2 + I*Pi*zeta3 + (9*G[0, y])/2 + I*Pi*G[0, y] - 
      (7*Pi^2*G[0, y])/48 + G[0, z]/2 + (I/4)*Pi*G[0, z] + 
      (7*Pi^2*G[1, z])/16 - zeta3*G[1, z] + 3*G[0, y]*G[1, z] + 
      (I/2)*Pi*G[0, y]*G[1, z] + (7*Pi^2*G[1 - z, y])/16 - 
      zeta3*G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/24 + 
      ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] - 3*G[1, z]*G[-z, y] - 
      (I/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/24 - G[0, 0, y] - 
      (I/4)*Pi*G[0, 0, y] - (G[1, z]*G[0, 0, y])/2 - G[0, 0, z]/4 + 
      (I/2)*Pi*G[1 - z, y]*G[0, 0, z] - 3*G[0, 1, z] - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      3*G[0, 1 - z, y] + (I/2)*Pi*G[0, 1 - z, y] - (I/2)*Pi*G[0, z]*
       G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/2 + 
      (G[0, 0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, -z, y] - 3*G[1, 0, y] - (I/2)*Pi*G[1, 0, y] + 
      ((3*I)/4)*Pi*G[1, 1, z] - (G[0, y]*G[1, 1, z])/2 - 
      (3*G[1 - z, y]*G[1, 1, z])/4 + (G[-z, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] - (G[0, -z, y]*G[1, 1, z])/2 + 
      3*G[1 - z, 0, y] + (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/
       2 + ((3*I)/4)*Pi*G[1 - z, 1 - z, y] + (I/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] - (3*G[1, z]*G[1 - z, 1 - z, y])/4 - 
      (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      3*G[-z, 1 - z, y] - (I/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       24 + (G[1, z]*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + G[0, 0, 0, y]/4 - 
      (G[1 - z, y]*G[0, 0, 0, z])/2 - G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 - 
      (G[0, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, -z, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/2 + (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[0, 1 - z, -z, y])/2 + G[0, -z, 1 - z, y]/2 + 
      (I/2)*Pi*G[0, -z, 1 - z, y] - (G[1, z]*G[0, -z, 1 - z, y])/2 + 
      G[1, 0, 0, y]/2 + G[1, 0, 1, z]/2 - (3*G[1, 1, 1, z])/4 + 
      (G[-z, y]*G[1, 1, 1, z])/2 - G[1 - z, 0, 0, y]/2 - 
      G[1 - z, 0, 1 - z, y]/2 + (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + G[1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 0, y]/2 - (3*G[1 - z, 1 - z, 1 - z, y])/4 - 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + G[1 - z, -z, 1 - z, y]/2 - 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] + (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      G[-z, 1 - z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + G[0, 0, -z, 1 - z, y]/2 - 
      G[0, 1 - z, -z, 1 - z, y]/2 - G[0, -z, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2^3*N*y*(1 - z)) + (e^2*(-7/2 - (2*I)*Pi + (35*Pi^2)/48 + Pi^4/60 + 
      (3*zeta3)/2 + I*Pi*zeta3 + (9*G[0, y])/2 + I*Pi*G[0, y] - 
      (7*Pi^2*G[0, y])/48 + G[0, z]/2 + (I/4)*Pi*G[0, z] + 
      (7*Pi^2*G[1, z])/16 - zeta3*G[1, z] + 3*G[0, y]*G[1, z] + 
      (I/2)*Pi*G[0, y]*G[1, z] + (7*Pi^2*G[1 - z, y])/16 - 
      zeta3*G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/24 + 
      ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] - 3*G[1, z]*G[-z, y] - 
      (I/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/24 - G[0, 0, y] - 
      (I/4)*Pi*G[0, 0, y] - (G[1, z]*G[0, 0, y])/2 - G[0, 0, z]/4 + 
      (I/2)*Pi*G[1 - z, y]*G[0, 0, z] - 3*G[0, 1, z] - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      3*G[0, 1 - z, y] + (I/2)*Pi*G[0, 1 - z, y] - (I/2)*Pi*G[0, z]*
       G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/2 + 
      (G[0, 0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, -z, y] - 3*G[1, 0, y] - (I/2)*Pi*G[1, 0, y] + 
      ((3*I)/4)*Pi*G[1, 1, z] - (G[0, y]*G[1, 1, z])/2 - 
      (3*G[1 - z, y]*G[1, 1, z])/4 + (G[-z, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] - (G[0, -z, y]*G[1, 1, z])/2 + 
      3*G[1 - z, 0, y] + (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/
       2 + ((3*I)/4)*Pi*G[1 - z, 1 - z, y] + (I/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] - (3*G[1, z]*G[1 - z, 1 - z, y])/4 - 
      (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      3*G[-z, 1 - z, y] - (I/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       24 + (G[1, z]*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + G[0, 0, 0, y]/4 - 
      (G[1 - z, y]*G[0, 0, 0, z])/2 - G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 - 
      (G[0, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, -z, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/2 + (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[0, 1 - z, -z, y])/2 + G[0, -z, 1 - z, y]/2 + 
      (I/2)*Pi*G[0, -z, 1 - z, y] - (G[1, z]*G[0, -z, 1 - z, y])/2 + 
      G[1, 0, 0, y]/2 + G[1, 0, 1, z]/2 - (3*G[1, 1, 1, z])/4 + 
      (G[-z, y]*G[1, 1, 1, z])/2 - G[1 - z, 0, 0, y]/2 - 
      G[1 - z, 0, 1 - z, y]/2 + (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + G[1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 0, y]/2 - (3*G[1 - z, 1 - z, 1 - z, y])/4 - 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + G[1 - z, -z, 1 - z, y]/2 - 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] + (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      G[-z, 1 - z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + G[0, 0, -z, 1 - z, y]/2 - 
      G[0, 1 - z, -z, 1 - z, y]/2 - G[0, -z, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2^3*N*(1 - z)*(1 - y - z)) + 
   (e^2*(-7/2 - (2*I)*Pi + (35*Pi^2)/48 + Pi^4/60 + (3*zeta3)/2 + 
      I*Pi*zeta3 + (9*G[0, y])/2 + I*Pi*G[0, y] - (7*Pi^2*G[0, y])/48 + 
      G[0, z]/2 + (I/4)*Pi*G[0, z] + (7*Pi^2*G[1, z])/16 - zeta3*G[1, z] + 
      3*G[0, y]*G[1, z] + (I/2)*Pi*G[0, y]*G[1, z] + 
      (7*Pi^2*G[1 - z, y])/16 - zeta3*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/24 + ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] - 
      3*G[1, z]*G[-z, y] - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (7*Pi^2*G[1, z]*G[-z, y])/24 - G[0, 0, y] - (I/4)*Pi*G[0, 0, y] - 
      (G[1, z]*G[0, 0, y])/2 - G[0, 0, z]/4 + (I/2)*Pi*G[1 - z, y]*
       G[0, 0, z] - 3*G[0, 1, z] - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      3*G[0, 1 - z, y] + (I/2)*Pi*G[0, 1 - z, y] - (I/2)*Pi*G[0, z]*
       G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/2 + 
      (G[0, 0, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, -z, y] - 3*G[1, 0, y] - (I/2)*Pi*G[1, 0, y] + 
      ((3*I)/4)*Pi*G[1, 1, z] - (G[0, y]*G[1, 1, z])/2 - 
      (3*G[1 - z, y]*G[1, 1, z])/4 + (G[-z, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] - (G[0, -z, y]*G[1, 1, z])/2 + 
      3*G[1 - z, 0, y] + (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/
       2 + ((3*I)/4)*Pi*G[1 - z, 1 - z, y] + (I/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] - (3*G[1, z]*G[1 - z, 1 - z, y])/4 - 
      (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      3*G[-z, 1 - z, y] - (I/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       24 + (G[1, z]*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + G[0, 0, 0, y]/4 - 
      (G[1 - z, y]*G[0, 0, 0, z])/2 - G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 - 
      (G[0, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, -z, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/2 + (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[0, 1 - z, -z, y])/2 + G[0, -z, 1 - z, y]/2 + 
      (I/2)*Pi*G[0, -z, 1 - z, y] - (G[1, z]*G[0, -z, 1 - z, y])/2 + 
      G[1, 0, 0, y]/2 + G[1, 0, 1, z]/2 - (3*G[1, 1, 1, z])/4 + 
      (G[-z, y]*G[1, 1, 1, z])/2 - G[1 - z, 0, 0, y]/2 - 
      G[1 - z, 0, 1 - z, y]/2 + (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + G[1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 0, y]/2 - (3*G[1 - z, 1 - z, 1 - z, y])/4 - 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + G[1 - z, -z, 1 - z, y]/2 - 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] + (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      G[-z, 1 - z, 1 - z, y]/2 - (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + G[0, 0, -z, 1 - z, y]/2 - 
      G[0, 1 - z, -z, 1 - z, y]/2 - G[0, -z, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2^3*N*(1 - y - z)*z) + 
   (e^2*(10*G[1, z] + (4*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/12 + 
      3*G[0, y]*G[1, z] + (I/2)*Pi*G[0, y]*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/
       24 + 10*G[1 - z, y] + (4*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/12 - 
      4*G[1, z]*G[1 - z, y] - I*Pi*G[1, z]*G[1 - z, y] - 3*G[1, z]*G[-z, y] - 
      (I/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/24 - 
      (G[1, z]*G[0, 0, y])/2 + (I/2)*Pi*G[1, z]*G[0, 0, y] - 3*G[0, 1, z] - 
      (I/2)*Pi*G[0, 1, z] - (7*Pi^2*G[0, 1, z])/24 + (G[0, y]*G[0, 1, z])/2 - 
      (I/2)*Pi*G[0, y]*G[0, 1, z] + (G[1 - z, y]*G[0, 1, z])/2 - 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] + (G[0, 0, y]*G[0, 1, z])/2 + 
      3*G[0, 1 - z, y] + (I/2)*Pi*G[0, 1 - z, y] + (7*Pi^2*G[0, 1 - z, y])/
       24 - (G[1, z]*G[0, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[0, 1 - z, y] + 
      (G[0, 1, z]*G[0, 1 - z, y])/2 + (G[1, z]*G[0, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, -z, y] - 3*G[1, 0, y] - (I/2)*Pi*G[1, 0, y] - 
      (7*Pi^2*G[1, 0, y])/24 - 4*G[1, 1, z] - I*Pi*G[1, 1, z] - 
      (G[0, y]*G[1, 1, z])/2 + (I/2)*Pi*G[0, y]*G[1, 1, z] + 
      G[1 - z, y]*G[1, 1, z] + (G[-z, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] - (G[0, 0, y]*G[1, 1, z])/2 - 
      (G[0, 1 - z, y]*G[1, 1, z])/2 + (G[0, -z, y]*G[1, 1, z])/2 + 
      3*G[1 - z, 0, y] + (I/2)*Pi*G[1 - z, 0, y] + (7*Pi^2*G[1 - z, 0, y])/
       24 - (G[1, z]*G[1 - z, 0, y])/2 + (I/2)*Pi*G[1, z]*G[1 - z, 0, y] + 
      (G[0, 1, z]*G[1 - z, 0, y])/2 - (G[1, 1, z]*G[1 - z, 0, y])/2 - 
      4*G[1 - z, 1 - z, y] - I*Pi*G[1 - z, 1 - z, y] + 
      G[1, z]*G[1 - z, 1 - z, y] + (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, -z, y])/2 - (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + 
      (G[1, 1, z]*G[1 - z, -z, y])/2 - 3*G[-z, 1 - z, y] - 
      (I/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/24 + 
      (G[1, z]*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[0, 0, 0, y])/2 - 
      G[0, 0, 1, z]/2 + (I/2)*Pi*G[0, 0, 1, z] - (G[0, y]*G[0, 0, 1, z])/2 - 
      (G[1 - z, y]*G[0, 0, 1, z])/2 - G[0, 0, 1 - z, y]/2 + 
      (I/2)*Pi*G[0, 0, 1 - z, y] - (G[1, z]*G[0, 0, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, -z, y])/2 + G[0, 1, 0, y]/2 - (I/2)*Pi*G[0, 1, 0, y] + 
      G[0, 1, 1, z]/2 - (I/2)*Pi*G[0, 1, 1, z] + (G[0, y]*G[0, 1, 1, z])/2 + 
      (G[1 - z, y]*G[0, 1, 1, z])/2 - G[0, 1 - z, 0, y]/2 + 
      (I/2)*Pi*G[0, 1 - z, 0, y] - (G[1, z]*G[0, 1 - z, 0, y])/2 - 
      G[0, 1 - z, 1 - z, y]/2 + (I/2)*Pi*G[0, 1 - z, 1 - z, y] - 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 + 
      G[0, -z, 1 - z, y]/2 - (I/2)*Pi*G[0, -z, 1 - z, y] + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 + G[1, 0, 0, y]/2 - 
      (I/2)*Pi*G[1, 0, 0, y] + G[1, 0, 1, z]/2 - (I/2)*Pi*G[1, 0, 1, z] + 
      (G[0, y]*G[1, 0, 1, z])/2 + (G[1 - z, y]*G[1, 0, 1, z])/2 + 
      G[1, 1, 1, z] - (G[0, y]*G[1, 1, 1, z])/2 + (G[-z, y]*G[1, 1, 1, z])/
       2 - G[1 - z, 0, 0, y]/2 + (I/2)*Pi*G[1 - z, 0, 0, y] - 
      (G[1, z]*G[1 - z, 0, 0, y])/2 - G[1 - z, 0, 1 - z, y]/2 + 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] - (G[1, z]*G[1 - z, 0, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + G[1 - z, 1, 0, y]/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y]/2 + 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] - (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      G[1 - z, 1 - z, 1 - z, y] + (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + 
      G[1 - z, -z, 1 - z, y]/2 - (I/2)*Pi*G[1 - z, -z, 1 - z, y] + 
      (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + G[-z, 1 - z, 1 - z, y]/2 - 
      (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + 
      G[0, 0, 0, 1, z]/2 - G[0, 0, 0, 1 - z, y]/2 + G[0, 0, 1, 0, y]/2 - 
      G[0, 0, 1, 1, z]/2 - G[0, 0, 1 - z, 0, y]/2 - G[0, 0, 1 - z, 1 - z, y]/
       2 + G[0, 0, -z, 1 - z, y]/2 + G[0, 1, 0, 0, y]/2 - 
      G[0, 1, 0, 1, z]/2 + G[0, 1, 1, 1, z]/2 - G[0, 1 - z, 0, 0, y]/2 - 
      G[0, 1 - z, 0, 1 - z, y]/2 + G[0, 1 - z, 1, 0, y]/2 - 
      G[0, 1 - z, 1 - z, 0, y]/2 - G[0, 1 - z, 1 - z, 1 - z, y]/2 + 
      G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 1 - z, 1 - z, y]/2 + 
      G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 1, z]/2 + G[1, 0, 1, 1, z]/2 + 
      G[1, 1, 0, 1, z]/2 - G[1 - z, 0, 0, 0, y]/2 - G[1 - z, 0, 0, 1 - z, y]/
       2 + G[1 - z, 0, 1, 0, y]/2 - G[1 - z, 0, 1 - z, 0, y]/2 - 
      G[1 - z, 0, 1 - z, 1 - z, y]/2 + G[1 - z, 0, -z, 1 - z, y]/2 + 
      G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1 - z, 0, 0, y]/2 - 
      G[1 - z, 1 - z, 0, 1 - z, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2 - 
      G[1 - z, 1 - z, 1 - z, 0, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2^3*N*y*z^2) + (e^2*(-3*G[0, z]*G[1 - z, y] - 
      ((5*I)/2)*Pi*G[0, z]*G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/8 + 
      3*G[1, z]*G[-z, y] + ((5*I)/2)*Pi*G[1, z]*G[-z, y] - 
      (7*Pi^2*G[1, z]*G[-z, y])/8 + (5*G[1 - z, y]*G[0, 0, z])/2 + 
      ((3*I)/2)*Pi*G[1 - z, y]*G[0, 0, z] - (5*G[0, z]*G[0, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, z]*G[0, 1 - z, y] + (3*G[0, 0, z]*G[0, 1 - z, y])/2 + 
      (5*G[1, z]*G[0, -z, y])/2 + ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - 
      (5*G[-z, y]*G[1, 1, z])/2 - ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] - 
      (3*G[0, -z, y]*G[1, 1, z])/2 + (5*G[0, z]*G[1 - z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      (3*G[0, 0, z]*G[1 - z, 1 - z, y])/2 - (5*G[1, z]*G[1 - z, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] + (3*G[1, 1, z]*G[1 - z, -z, y])/
       2 + 3*G[-z, 1 - z, y] + ((5*I)/2)*Pi*G[-z, 1 - z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/8 - (5*G[1, z]*G[-z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] + (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 - (3*G[1 - z, y]*G[0, 0, 0, z])/2 - (3*G[0, z]*G[0, 0, 1 - z, y])/
       2 + (3*G[1, z]*G[0, 0, -z, y])/2 + (3*G[0, z]*G[0, 1 - z, 1 - z, y])/
       2 - (3*G[1, z]*G[0, 1 - z, -z, y])/2 + (5*G[0, -z, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[0, -z, 1 - z, y] - (3*G[1, z]*G[0, -z, 1 - z, y])/2 + 
      (3*G[-z, y]*G[1, 1, 1, z])/2 + (3*G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (3*G[1, z]*G[1 - z, 0, -z, y])/2 - 
      (3*G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, 1 - z, -z, y])/2 - (5*G[1 - z, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1 - z, -z, 1 - z, y] + 
      (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 - (5*G[-z, 1 - z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + (3*G[0, 0, -z, 1 - z, y])/2 - 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 - (3*G[0, -z, 1 - z, 1 - z, y])/2 - 
      (3*G[1 - z, 0, -z, 1 - z, y])/2 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/2 + 
      (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 + (3*G[-z, 1 - z, 1 - z, 1 - z, y])/
       2))/(mh2^3*N*y^3) + (e^2*(-21/2 - (6*I)*Pi + (35*Pi^2)/16 + Pi^4/20 + 
      (9*zeta3)/2 + (3*I)*Pi*zeta3 + (3*G[0, y])/2 + ((3*I)/4)*Pi*G[0, y] - 
      7*G[0, z] - (4*I)*Pi*G[0, z] + (7*Pi^2*G[0, z])/8 + 
      (21*Pi^2*G[1, z])/16 - 3*zeta3*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/8 + 
      (21*Pi^2*G[1 - z, y])/16 - 3*zeta3*G[1 - z, y] - 
      3*G[0, z]*G[1 - z, y] - ((5*I)/2)*Pi*G[0, z]*G[1 - z, y] + 
      ((9*I)/4)*Pi*G[1, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
      ((5*I)/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/8 - 
      (3*G[0, 0, y])/4 + ((3*I)/2)*Pi*G[1, z]*G[0, 0, y] + 4*G[0, 0, z] + 
      ((3*I)/2)*Pi*G[0, 0, z] + (5*G[1 - z, y]*G[0, 0, z])/2 - 
      (7*Pi^2*G[0, 1, z])/8 - ((3*I)/2)*Pi*G[0, y]*G[0, 1, z] - 
      ((3*I)/2)*Pi*G[1 - z, y]*G[0, 1, z] + (3*G[0, 0, y]*G[0, 1, z])/2 + 
      (7*Pi^2*G[0, 1 - z, y])/8 - (5*G[0, z]*G[0, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[0, 1 - z, y] + (3*G[0, 1, z]*G[0, 1 - z, y])/2 + 
      (5*G[1, z]*G[0, -z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - 
      (7*Pi^2*G[1, 0, y])/8 + ((9*I)/4)*Pi*G[1, 1, z] + 
      ((3*I)/2)*Pi*G[0, y]*G[1, 1, z] - (9*G[1 - z, y]*G[1, 1, z])/4 - 
      (5*G[-z, y]*G[1, 1, z])/2 - ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] - 
      (3*G[0, 0, y]*G[1, 1, z])/2 - (3*G[0, 1 - z, y]*G[1, 1, z])/2 + 
      (3*G[0, -z, y]*G[1, 1, z])/2 + (7*Pi^2*G[1 - z, 0, y])/8 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, 0, y] + (3*G[0, 1, z]*G[1 - z, 0, y])/2 - 
      (3*G[1, 1, z]*G[1 - z, 0, y])/2 + ((9*I)/4)*Pi*G[1 - z, 1 - z, y] + 
      (5*G[0, z]*G[1 - z, 1 - z, y])/2 - (9*G[1, z]*G[1 - z, 1 - z, y])/4 + 
      (3*G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (5*G[1, z]*G[1 - z, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] + (3*G[1, 1, z]*G[1 - z, -z, y])/
       2 + 3*G[-z, 1 - z, y] + ((5*I)/2)*Pi*G[-z, 1 - z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/8 - (5*G[1, z]*G[-z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] + (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 - (3*G[1, z]*G[0, 0, 0, y])/2 - (3*G[0, 0, 0, z])/2 + 
      ((3*I)/2)*Pi*G[0, 0, 1, z] - (3*G[0, y]*G[0, 0, 1, z])/2 - 
      (3*G[1 - z, y]*G[0, 0, 1, z])/2 + ((3*I)/2)*Pi*G[0, 0, 1 - z, y] - 
      (3*G[1, z]*G[0, 0, 1 - z, y])/2 + (3*G[1, z]*G[0, 0, -z, y])/2 - 
      ((3*I)/2)*Pi*G[0, 1, 0, y] - ((3*I)/2)*Pi*G[0, 1, 1, z] + 
      (3*G[0, y]*G[0, 1, 1, z])/2 + (3*G[1 - z, y]*G[0, 1, 1, z])/2 + 
      ((3*I)/2)*Pi*G[0, 1 - z, 0, y] - (3*G[1, z]*G[0, 1 - z, 0, y])/2 + 
      ((3*I)/2)*Pi*G[0, 1 - z, 1 - z, y] - (3*G[1, z]*G[0, 1 - z, 1 - z, y])/
       2 + (3*G[1, z]*G[0, 1 - z, -z, y])/2 + (5*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, -z, 1 - z, y] + (3*G[1, z]*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, 0, 0, y] - ((3*I)/2)*Pi*G[1, 0, 1, z] + 
      (3*G[0, y]*G[1, 0, 1, z])/2 + (3*G[1 - z, y]*G[1, 0, 1, z])/2 - 
      (9*G[1, 1, 1, z])/4 - (3*G[0, y]*G[1, 1, 1, z])/2 + 
      (3*G[-z, y]*G[1, 1, 1, z])/2 + ((3*I)/2)*Pi*G[1 - z, 0, 0, y] - 
      (3*G[1, z]*G[1 - z, 0, 0, y])/2 + ((3*I)/2)*Pi*G[1 - z, 0, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 0, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, 0, -z, y])/
       2 - ((3*I)/2)*Pi*G[1 - z, 1, 0, y] + ((3*I)/2)*Pi*
       G[1 - z, 1 - z, 0, y] - (3*G[1, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (9*G[1 - z, 1 - z, 1 - z, y])/4 + (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
       2 - (5*G[1 - z, -z, 1 - z, y])/2 - ((3*I)/2)*Pi*
       G[1 - z, -z, 1 - z, y] + (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      (5*G[-z, 1 - z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + (3*G[0, 0, 0, 1, z])/2 - 
      (3*G[0, 0, 0, 1 - z, y])/2 + (3*G[0, 0, 1, 0, y])/2 - 
      (3*G[0, 0, 1, 1, z])/2 - (3*G[0, 0, 1 - z, 0, y])/2 - 
      (3*G[0, 0, 1 - z, 1 - z, y])/2 + (3*G[0, 0, -z, 1 - z, y])/2 + 
      (3*G[0, 1, 0, 0, y])/2 - (3*G[0, 1, 0, 1, z])/2 + 
      (3*G[0, 1, 1, 1, z])/2 - (3*G[0, 1 - z, 0, 0, y])/2 - 
      (3*G[0, 1 - z, 0, 1 - z, y])/2 + (3*G[0, 1 - z, 1, 0, y])/2 - 
      (3*G[0, 1 - z, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, 1 - z, y])/2 + 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[1, 0, 0, 0, y])/2 - (3*G[1, 0, 0, 1, z])/2 + 
      (3*G[1, 0, 1, 1, z])/2 + (3*G[1, 1, 0, 1, z])/2 - 
      (3*G[1 - z, 0, 0, 0, y])/2 - (3*G[1 - z, 0, 0, 1 - z, y])/2 + 
      (3*G[1 - z, 0, 1, 0, y])/2 - (3*G[1 - z, 0, 1 - z, 0, y])/2 - 
      (3*G[1 - z, 0, 1 - z, 1 - z, y])/2 + (3*G[1 - z, 0, -z, 1 - z, y])/2 + 
      (3*G[1 - z, 1, 0, 0, y])/2 - (3*G[1 - z, 1 - z, 0, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 0, 1 - z, y])/2 + (3*G[1 - z, 1 - z, 1, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 1 - z, 0, y])/2 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/
       2 + (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, 1 - z, y])/2))/(mh2^3*N*y^2*(1 - z)) + 
   (e^2*(-21/2 - (6*I)*Pi + (35*Pi^2)/16 + Pi^4/20 + (9*zeta3)/2 + 
      (3*I)*Pi*zeta3 + (3*G[0, y])/2 + ((3*I)/4)*Pi*G[0, y] - (5*G[0, z])/2 - 
      I*Pi*G[0, z] - (7*Pi^2*G[0, z])/16 + (21*Pi^2*G[1, z])/16 - 
      3*zeta3*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/8 + 
      (21*Pi^2*G[1 - z, y])/16 - 3*zeta3*G[1 - z, y] - 
      3*G[0, z]*G[1 - z, y] - ((5*I)/2)*Pi*G[0, z]*G[1 - z, y] + 
      ((9*I)/4)*Pi*G[1, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
      ((5*I)/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/8 - 
      (3*G[0, 0, y])/4 + ((3*I)/2)*Pi*G[1, z]*G[0, 0, y] + G[0, 0, z] - 
      ((3*I)/4)*Pi*G[0, 0, z] + (5*G[1 - z, y]*G[0, 0, z])/2 - 
      (7*Pi^2*G[0, 1, z])/8 - ((3*I)/2)*Pi*G[0, y]*G[0, 1, z] - 
      ((3*I)/2)*Pi*G[1 - z, y]*G[0, 1, z] + (3*G[0, 0, y]*G[0, 1, z])/2 + 
      (7*Pi^2*G[0, 1 - z, y])/8 - (5*G[0, z]*G[0, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[0, 1 - z, y] + (3*G[0, 1, z]*G[0, 1 - z, y])/2 + 
      (5*G[1, z]*G[0, -z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - 
      (7*Pi^2*G[1, 0, y])/8 + ((9*I)/4)*Pi*G[1, 1, z] + 
      ((3*I)/2)*Pi*G[0, y]*G[1, 1, z] - (9*G[1 - z, y]*G[1, 1, z])/4 - 
      (5*G[-z, y]*G[1, 1, z])/2 - ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] - 
      (3*G[0, 0, y]*G[1, 1, z])/2 - (3*G[0, 1 - z, y]*G[1, 1, z])/2 + 
      (3*G[0, -z, y]*G[1, 1, z])/2 + (7*Pi^2*G[1 - z, 0, y])/8 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, 0, y] + (3*G[0, 1, z]*G[1 - z, 0, y])/2 - 
      (3*G[1, 1, z]*G[1 - z, 0, y])/2 + ((9*I)/4)*Pi*G[1 - z, 1 - z, y] + 
      (5*G[0, z]*G[1 - z, 1 - z, y])/2 - (9*G[1, z]*G[1 - z, 1 - z, y])/4 + 
      (3*G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (5*G[1, z]*G[1 - z, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] + (3*G[1, 1, z]*G[1 - z, -z, y])/
       2 + 3*G[-z, 1 - z, y] + ((5*I)/2)*Pi*G[-z, 1 - z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/8 - (5*G[1, z]*G[-z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] + (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 - (3*G[1, z]*G[0, 0, 0, y])/2 + (3*G[0, 0, 0, z])/4 + 
      ((3*I)/2)*Pi*G[0, 0, 1, z] - (3*G[0, y]*G[0, 0, 1, z])/2 - 
      (3*G[1 - z, y]*G[0, 0, 1, z])/2 + ((3*I)/2)*Pi*G[0, 0, 1 - z, y] - 
      (3*G[1, z]*G[0, 0, 1 - z, y])/2 + (3*G[1, z]*G[0, 0, -z, y])/2 - 
      ((3*I)/2)*Pi*G[0, 1, 0, y] - ((3*I)/2)*Pi*G[0, 1, 1, z] + 
      (3*G[0, y]*G[0, 1, 1, z])/2 + (3*G[1 - z, y]*G[0, 1, 1, z])/2 + 
      ((3*I)/2)*Pi*G[0, 1 - z, 0, y] - (3*G[1, z]*G[0, 1 - z, 0, y])/2 + 
      ((3*I)/2)*Pi*G[0, 1 - z, 1 - z, y] - (3*G[1, z]*G[0, 1 - z, 1 - z, y])/
       2 + (3*G[1, z]*G[0, 1 - z, -z, y])/2 + (5*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, -z, 1 - z, y] + (3*G[1, z]*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, 0, 0, y] - ((3*I)/2)*Pi*G[1, 0, 1, z] + 
      (3*G[0, y]*G[1, 0, 1, z])/2 + (3*G[1 - z, y]*G[1, 0, 1, z])/2 - 
      (9*G[1, 1, 1, z])/4 - (3*G[0, y]*G[1, 1, 1, z])/2 + 
      (3*G[-z, y]*G[1, 1, 1, z])/2 + ((3*I)/2)*Pi*G[1 - z, 0, 0, y] - 
      (3*G[1, z]*G[1 - z, 0, 0, y])/2 + ((3*I)/2)*Pi*G[1 - z, 0, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 0, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, 0, -z, y])/
       2 - ((3*I)/2)*Pi*G[1 - z, 1, 0, y] + ((3*I)/2)*Pi*
       G[1 - z, 1 - z, 0, y] - (3*G[1, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (9*G[1 - z, 1 - z, 1 - z, y])/4 + (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
       2 - (5*G[1 - z, -z, 1 - z, y])/2 - ((3*I)/2)*Pi*
       G[1 - z, -z, 1 - z, y] + (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      (5*G[-z, 1 - z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + (3*G[0, 0, 0, 1, z])/2 - 
      (3*G[0, 0, 0, 1 - z, y])/2 + (3*G[0, 0, 1, 0, y])/2 - 
      (3*G[0, 0, 1, 1, z])/2 - (3*G[0, 0, 1 - z, 0, y])/2 - 
      (3*G[0, 0, 1 - z, 1 - z, y])/2 + (3*G[0, 0, -z, 1 - z, y])/2 + 
      (3*G[0, 1, 0, 0, y])/2 - (3*G[0, 1, 0, 1, z])/2 + 
      (3*G[0, 1, 1, 1, z])/2 - (3*G[0, 1 - z, 0, 0, y])/2 - 
      (3*G[0, 1 - z, 0, 1 - z, y])/2 + (3*G[0, 1 - z, 1, 0, y])/2 - 
      (3*G[0, 1 - z, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, 1 - z, y])/2 + 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[1, 0, 0, 0, y])/2 - (3*G[1, 0, 0, 1, z])/2 + 
      (3*G[1, 0, 1, 1, z])/2 + (3*G[1, 1, 0, 1, z])/2 - 
      (3*G[1 - z, 0, 0, 0, y])/2 - (3*G[1 - z, 0, 0, 1 - z, y])/2 + 
      (3*G[1 - z, 0, 1, 0, y])/2 - (3*G[1 - z, 0, 1 - z, 0, y])/2 - 
      (3*G[1 - z, 0, 1 - z, 1 - z, y])/2 + (3*G[1 - z, 0, -z, 1 - z, y])/2 + 
      (3*G[1 - z, 1, 0, 0, y])/2 - (3*G[1 - z, 1 - z, 0, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 0, 1 - z, y])/2 + (3*G[1 - z, 1 - z, 1, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 1 - z, 0, y])/2 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/
       2 + (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, 1 - z, y])/2))/(mh2^3*N*y*(1 - z)^2) + 
   (e^2*(-21/2 - (6*I)*Pi + (35*Pi^2)/16 + Pi^4/20 + (9*zeta3)/2 + 
      (3*I)*Pi*zeta3 + (3*G[0, y])/2 + ((3*I)/4)*Pi*G[0, y] - (5*G[0, z])/2 - 
      I*Pi*G[0, z] - (7*Pi^2*G[0, z])/16 + (21*Pi^2*G[1, z])/16 - 
      3*zeta3*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/8 + 
      (21*Pi^2*G[1 - z, y])/16 - 3*zeta3*G[1 - z, y] - 
      3*G[0, z]*G[1 - z, y] - ((5*I)/2)*Pi*G[0, z]*G[1 - z, y] + 
      ((9*I)/4)*Pi*G[1, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
      ((5*I)/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/8 - 
      (3*G[0, 0, y])/4 + ((3*I)/2)*Pi*G[1, z]*G[0, 0, y] + G[0, 0, z] - 
      ((3*I)/4)*Pi*G[0, 0, z] + (5*G[1 - z, y]*G[0, 0, z])/2 - 
      (7*Pi^2*G[0, 1, z])/8 - ((3*I)/2)*Pi*G[0, y]*G[0, 1, z] - 
      ((3*I)/2)*Pi*G[1 - z, y]*G[0, 1, z] + (3*G[0, 0, y]*G[0, 1, z])/2 + 
      (7*Pi^2*G[0, 1 - z, y])/8 - (5*G[0, z]*G[0, 1 - z, y])/2 + 
      ((3*I)/2)*Pi*G[1, z]*G[0, 1 - z, y] + (3*G[0, 1, z]*G[0, 1 - z, y])/2 + 
      (5*G[1, z]*G[0, -z, y])/2 - ((3*I)/2)*Pi*G[1, z]*G[0, -z, y] - 
      (7*Pi^2*G[1, 0, y])/8 + ((9*I)/4)*Pi*G[1, 1, z] + 
      ((3*I)/2)*Pi*G[0, y]*G[1, 1, z] - (9*G[1 - z, y]*G[1, 1, z])/4 - 
      (5*G[-z, y]*G[1, 1, z])/2 - ((3*I)/2)*Pi*G[-z, y]*G[1, 1, z] - 
      (3*G[0, 0, y]*G[1, 1, z])/2 - (3*G[0, 1 - z, y]*G[1, 1, z])/2 + 
      (3*G[0, -z, y]*G[1, 1, z])/2 + (7*Pi^2*G[1 - z, 0, y])/8 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, 0, y] + (3*G[0, 1, z]*G[1 - z, 0, y])/2 - 
      (3*G[1, 1, z]*G[1 - z, 0, y])/2 + ((9*I)/4)*Pi*G[1 - z, 1 - z, y] + 
      (5*G[0, z]*G[1 - z, 1 - z, y])/2 - (9*G[1, z]*G[1 - z, 1 - z, y])/4 + 
      (3*G[0, 1, z]*G[1 - z, 1 - z, y])/2 - (5*G[1, z]*G[1 - z, -z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, -z, y] + (3*G[1, 1, z]*G[1 - z, -z, y])/
       2 + 3*G[-z, 1 - z, y] + ((5*I)/2)*Pi*G[-z, 1 - z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/8 - (5*G[1, z]*G[-z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, 1 - z, y] + (3*G[1, 1, z]*G[-z, 1 - z, y])/
       2 - (3*G[1, z]*G[0, 0, 0, y])/2 + (3*G[0, 0, 0, z])/4 + 
      ((3*I)/2)*Pi*G[0, 0, 1, z] - (3*G[0, y]*G[0, 0, 1, z])/2 - 
      (3*G[1 - z, y]*G[0, 0, 1, z])/2 + ((3*I)/2)*Pi*G[0, 0, 1 - z, y] - 
      (3*G[1, z]*G[0, 0, 1 - z, y])/2 + (3*G[1, z]*G[0, 0, -z, y])/2 - 
      ((3*I)/2)*Pi*G[0, 1, 0, y] - ((3*I)/2)*Pi*G[0, 1, 1, z] + 
      (3*G[0, y]*G[0, 1, 1, z])/2 + (3*G[1 - z, y]*G[0, 1, 1, z])/2 + 
      ((3*I)/2)*Pi*G[0, 1 - z, 0, y] - (3*G[1, z]*G[0, 1 - z, 0, y])/2 + 
      ((3*I)/2)*Pi*G[0, 1 - z, 1 - z, y] - (3*G[1, z]*G[0, 1 - z, 1 - z, y])/
       2 + (3*G[1, z]*G[0, 1 - z, -z, y])/2 + (5*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[0, -z, 1 - z, y] + (3*G[1, z]*G[0, -z, 1 - z, y])/2 - 
      ((3*I)/2)*Pi*G[1, 0, 0, y] - ((3*I)/2)*Pi*G[1, 0, 1, z] + 
      (3*G[0, y]*G[1, 0, 1, z])/2 + (3*G[1 - z, y]*G[1, 0, 1, z])/2 - 
      (9*G[1, 1, 1, z])/4 - (3*G[0, y]*G[1, 1, 1, z])/2 + 
      (3*G[-z, y]*G[1, 1, 1, z])/2 + ((3*I)/2)*Pi*G[1 - z, 0, 0, y] - 
      (3*G[1, z]*G[1 - z, 0, 0, y])/2 + ((3*I)/2)*Pi*G[1 - z, 0, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 0, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, 0, -z, y])/
       2 - ((3*I)/2)*Pi*G[1 - z, 1, 0, y] + ((3*I)/2)*Pi*
       G[1 - z, 1 - z, 0, y] - (3*G[1, z]*G[1 - z, 1 - z, 0, y])/2 - 
      (9*G[1 - z, 1 - z, 1 - z, y])/4 + (3*G[1, z]*G[1 - z, 1 - z, -z, y])/
       2 - (5*G[1 - z, -z, 1 - z, y])/2 - ((3*I)/2)*Pi*
       G[1 - z, -z, 1 - z, y] + (3*G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      (5*G[-z, 1 - z, 1 - z, y])/2 - ((3*I)/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (3*G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + (3*G[0, 0, 0, 1, z])/2 - 
      (3*G[0, 0, 0, 1 - z, y])/2 + (3*G[0, 0, 1, 0, y])/2 - 
      (3*G[0, 0, 1, 1, z])/2 - (3*G[0, 0, 1 - z, 0, y])/2 - 
      (3*G[0, 0, 1 - z, 1 - z, y])/2 + (3*G[0, 0, -z, 1 - z, y])/2 + 
      (3*G[0, 1, 0, 0, y])/2 - (3*G[0, 1, 0, 1, z])/2 + 
      (3*G[0, 1, 1, 1, z])/2 - (3*G[0, 1 - z, 0, 0, y])/2 - 
      (3*G[0, 1 - z, 0, 1 - z, y])/2 + (3*G[0, 1 - z, 1, 0, y])/2 - 
      (3*G[0, 1 - z, 1 - z, 0, y])/2 - (3*G[0, 1 - z, 1 - z, 1 - z, y])/2 + 
      (3*G[0, 1 - z, -z, 1 - z, y])/2 + (3*G[0, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[1, 0, 0, 0, y])/2 - (3*G[1, 0, 0, 1, z])/2 + 
      (3*G[1, 0, 1, 1, z])/2 + (3*G[1, 1, 0, 1, z])/2 - 
      (3*G[1 - z, 0, 0, 0, y])/2 - (3*G[1 - z, 0, 0, 1 - z, y])/2 + 
      (3*G[1 - z, 0, 1, 0, y])/2 - (3*G[1 - z, 0, 1 - z, 0, y])/2 - 
      (3*G[1 - z, 0, 1 - z, 1 - z, y])/2 + (3*G[1 - z, 0, -z, 1 - z, y])/2 + 
      (3*G[1 - z, 1, 0, 0, y])/2 - (3*G[1 - z, 1 - z, 0, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 0, 1 - z, y])/2 + (3*G[1 - z, 1 - z, 1, 0, y])/2 - 
      (3*G[1 - z, 1 - z, 1 - z, 0, y])/2 + (3*G[1 - z, 1 - z, -z, 1 - z, y])/
       2 + (3*G[1 - z, -z, 1 - z, 1 - z, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, 1 - z, y])/2))/(mh2^3*N*(1 - z)^2*(1 - y - z)) + 
   (e^2*(-10 - (6*I)*Pi + (7*Pi^2)/3 + Pi^4/15 + 6*zeta3 + (4*I)*Pi*zeta3 - 
      7*G[1, z] - (4*I)*Pi*G[1, z] + (21*Pi^2*G[1, z])/8 - 4*zeta3*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/6 - 7*G[1 - z, y] - (4*I)*Pi*G[1 - z, y] + 
      (21*Pi^2*G[1 - z, y])/8 - 4*zeta3*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/6 + 4*G[1, z]*G[1 - z, y] + 
      ((9*I)/2)*Pi*G[1, z]*G[1 - z, y] - (7*Pi^2*G[1, z]*G[-z, y])/3 + 
      (2*I)*Pi*G[1, z]*G[0, 0, y] + (2*I)*Pi*G[1 - z, y]*G[0, 0, z] - 
      (7*Pi^2*G[0, 1, z])/6 - (2*I)*Pi*G[0, y]*G[0, 1, z] - 
      (2*I)*Pi*G[1 - z, y]*G[0, 1, z] + 2*G[0, 0, y]*G[0, 1, z] + 
      (7*Pi^2*G[0, 1 - z, y])/6 - (2*I)*Pi*G[0, z]*G[0, 1 - z, y] + 
      (2*I)*Pi*G[1, z]*G[0, 1 - z, y] + 2*G[0, 0, z]*G[0, 1 - z, y] + 
      2*G[0, 1, z]*G[0, 1 - z, y] - (7*Pi^2*G[1, 0, y])/6 + 4*G[1, 1, z] + 
      ((9*I)/2)*Pi*G[1, 1, z] + (2*I)*Pi*G[0, y]*G[1, 1, z] - 
      (9*G[1 - z, y]*G[1, 1, z])/2 - (4*I)*Pi*G[-z, y]*G[1, 1, z] - 
      2*G[0, 0, y]*G[1, 1, z] - 2*G[0, 1 - z, y]*G[1, 1, z] + 
      (7*Pi^2*G[1 - z, 0, y])/6 + (2*I)*Pi*G[1, z]*G[1 - z, 0, y] + 
      2*G[0, 1, z]*G[1 - z, 0, y] - 2*G[1, 1, z]*G[1 - z, 0, y] + 
      4*G[1 - z, 1 - z, y] + ((9*I)/2)*Pi*G[1 - z, 1 - z, y] + 
      (2*I)*Pi*G[0, z]*G[1 - z, 1 - z, y] - (9*G[1, z]*G[1 - z, 1 - z, y])/
       2 - 2*G[0, 0, z]*G[1 - z, 1 - z, y] + 2*G[0, 1, z]*
       G[1 - z, 1 - z, y] - (4*I)*Pi*G[1, z]*G[1 - z, -z, y] + 
      4*G[1, 1, z]*G[1 - z, -z, y] - (7*Pi^2*G[-z, 1 - z, y])/3 - 
      (4*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 4*G[1, 1, z]*G[-z, 1 - z, y] - 
      2*G[1, z]*G[0, 0, 0, y] - 2*G[1 - z, y]*G[0, 0, 0, z] + 
      (2*I)*Pi*G[0, 0, 1, z] - 2*G[0, y]*G[0, 0, 1, z] - 
      2*G[1 - z, y]*G[0, 0, 1, z] + (2*I)*Pi*G[0, 0, 1 - z, y] - 
      2*G[0, z]*G[0, 0, 1 - z, y] - 2*G[1, z]*G[0, 0, 1 - z, y] + 
      4*G[1, z]*G[0, 0, -z, y] - (2*I)*Pi*G[0, 1, 0, y] - 
      (2*I)*Pi*G[0, 1, 1, z] + 2*G[0, y]*G[0, 1, 1, z] + 
      2*G[1 - z, y]*G[0, 1, 1, z] + (2*I)*Pi*G[0, 1 - z, 0, y] - 
      2*G[1, z]*G[0, 1 - z, 0, y] + (2*I)*Pi*G[0, 1 - z, 1 - z, y] + 
      2*G[0, z]*G[0, 1 - z, 1 - z, y] - 2*G[1, z]*G[0, 1 - z, 1 - z, y] - 
      (2*I)*Pi*G[1, 0, 0, y] - (2*I)*Pi*G[1, 0, 1, z] + 
      2*G[0, y]*G[1, 0, 1, z] + 2*G[1 - z, y]*G[1, 0, 1, z] - 
      (9*G[1, 1, 1, z])/2 - 2*G[0, y]*G[1, 1, 1, z] + 
      4*G[-z, y]*G[1, 1, 1, z] + (2*I)*Pi*G[1 - z, 0, 0, y] - 
      2*G[1, z]*G[1 - z, 0, 0, y] + (2*I)*Pi*G[1 - z, 0, 1 - z, y] + 
      2*G[0, z]*G[1 - z, 0, 1 - z, y] - 2*G[1, z]*G[1 - z, 0, 1 - z, y] - 
      (2*I)*Pi*G[1 - z, 1, 0, y] + (2*I)*Pi*G[1 - z, 1 - z, 0, y] - 
      2*G[1, z]*G[1 - z, 1 - z, 0, y] - (9*G[1 - z, 1 - z, 1 - z, y])/2 - 
      2*G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 
      4*G[1, z]*G[1 - z, 1 - z, -z, y] - (4*I)*Pi*G[1 - z, -z, 1 - z, y] + 
      4*G[1, z]*G[1 - z, -z, 1 - z, y] - (4*I)*Pi*G[-z, 1 - z, 1 - z, y] + 
      4*G[1, z]*G[-z, 1 - z, 1 - z, y] + 2*G[0, 0, 0, 1, z] - 
      2*G[0, 0, 0, 1 - z, y] + 2*G[0, 0, 1, 0, y] - 2*G[0, 0, 1, 1, z] - 
      2*G[0, 0, 1 - z, 0, y] - 2*G[0, 0, 1 - z, 1 - z, y] + 
      4*G[0, 0, -z, 1 - z, y] + 2*G[0, 1, 0, 0, y] - 2*G[0, 1, 0, 1, z] + 
      2*G[0, 1, 1, 1, z] - 2*G[0, 1 - z, 0, 0, y] - 
      2*G[0, 1 - z, 0, 1 - z, y] + 2*G[0, 1 - z, 1, 0, y] - 
      2*G[0, 1 - z, 1 - z, 0, y] - 2*G[0, 1 - z, 1 - z, 1 - z, y] + 
      2*G[1, 0, 0, 0, y] - 2*G[1, 0, 0, 1, z] + 2*G[1, 0, 1, 1, z] + 
      2*G[1, 1, 0, 1, z] - 2*G[1 - z, 0, 0, 0, y] - 
      2*G[1 - z, 0, 0, 1 - z, y] + 2*G[1 - z, 0, 1, 0, y] - 
      2*G[1 - z, 0, 1 - z, 0, y] - 2*G[1 - z, 0, 1 - z, 1 - z, y] + 
      2*G[1 - z, 1, 0, 0, y] - 2*G[1 - z, 1 - z, 0, 0, y] - 
      2*G[1 - z, 1 - z, 0, 1 - z, y] + 2*G[1 - z, 1 - z, 1, 0, y] - 
      2*G[1 - z, 1 - z, 1 - z, 0, y] + 4*G[1 - z, 1 - z, -z, 1 - z, y] + 
      4*G[1 - z, -z, 1 - z, 1 - z, y] + 4*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*N*y^2*z), G[3, 1, "PSm0"] -> 
  (-4 - 4*G[1, z] - 4*G[1 - z, y])/(mh2^3*y*(1 - z)) + 
   (-4 - 4*G[1, z] - 4*G[1 - z, y])/(mh2^3*(1 - z)*(1 - y - z)) + 
   (-4 - 4*G[1, z] - 4*G[1 - z, y])/(mh2^3*y*z) + 
   (-4*G[1, z] - 4*G[1 - z, y])/(mh2^3*y*z^2) + (4*G[1, z] + 4*G[1 - z, y])/
    (mh2^3*z*(y + z)^2) + (4*G[1, z] + 4*G[1 - z, y])/(mh2^3*z^2*(y + z)) + 
   (4 + 4*G[1, z] + 4*G[1 - z, y])/(mh2^3*z*(y + z)) + 
   (e*(12 + (4*I)*Pi + 8*G[1, z] + (4*I)*Pi*G[1, z] + 8*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - 
      4*G[1 - z, 1 - z, y]))/(mh2^3*z*(y + z)) + 
   (e*(12*G[1, z] + (4*I)*Pi*G[1, z] + 12*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - 
      4*G[1 - z, 1 - z, y]))/(mh2^3*z*(y + z)^2) + 
   (e*(12*G[1, z] + (4*I)*Pi*G[1, z] + 12*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - 
      4*G[1 - z, 1 - z, y]))/(mh2^3*z^2*(y + z)) + 
   (e*(-12*G[1, z] - (4*I)*Pi*G[1, z] - 12*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*y*z^2) + 
   (e*(-12 - (4*I)*Pi - 8*G[1, z] - (4*I)*Pi*G[1, z] - 8*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*y*(1 - z)) + 
   (e*(-12 - (4*I)*Pi - 8*G[1, z] - (4*I)*Pi*G[1, z] - 8*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e*(-12 - (4*I)*Pi - 8*G[1, z] - (4*I)*Pi*G[1, z] - 8*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*y*z) + 
   (e^2*(-28 - (12*I)*Pi + (7*Pi^2)/3 - 16*G[1, z] - (8*I)*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/3 - 16*G[1 - z, y] - (8*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/3 + 8*G[1, z]*G[1 - z, y] + 
      (4*I)*Pi*G[1, z]*G[1 - z, y] + 8*G[1, 1, z] + (4*I)*Pi*G[1, 1, z] - 
      4*G[1 - z, y]*G[1, 1, z] + 8*G[1 - z, 1 - z, y] + 
      (4*I)*Pi*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, 1 - z, y] - 
      4*G[1, 1, 1, z] - 4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*y*(1 - z)) + 
   (e^2*(-28 - (12*I)*Pi + (7*Pi^2)/3 - 16*G[1, z] - (8*I)*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/3 - 16*G[1 - z, y] - (8*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/3 + 8*G[1, z]*G[1 - z, y] + 
      (4*I)*Pi*G[1, z]*G[1 - z, y] + 8*G[1, 1, z] + (4*I)*Pi*G[1, 1, z] - 
      4*G[1 - z, y]*G[1, 1, z] + 8*G[1 - z, 1 - z, y] + 
      (4*I)*Pi*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, 1 - z, y] - 
      4*G[1, 1, 1, z] - 4*G[1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*(1 - z)*(1 - y - z)) + 
   (e^2*(-28 - (12*I)*Pi + (7*Pi^2)/3 - 16*G[1, z] - (8*I)*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/3 - 16*G[1 - z, y] - (8*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/3 + 8*G[1, z]*G[1 - z, y] + 
      (4*I)*Pi*G[1, z]*G[1 - z, y] + 8*G[1, 1, z] + (4*I)*Pi*G[1, 1, z] - 
      4*G[1 - z, y]*G[1, 1, z] + 8*G[1 - z, 1 - z, y] + 
      (4*I)*Pi*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, 1 - z, y] - 
      4*G[1, 1, 1, z] - 4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*y*z) + 
   (e^2*(-28*G[1, z] - (12*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/3 - 
      28*G[1 - z, y] - (12*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/3 + 
      12*G[1, z]*G[1 - z, y] + (4*I)*Pi*G[1, z]*G[1 - z, y] + 12*G[1, 1, z] + 
      (4*I)*Pi*G[1, 1, z] - 4*G[1 - z, y]*G[1, 1, z] + 
      12*G[1 - z, 1 - z, y] + (4*I)*Pi*G[1 - z, 1 - z, y] - 
      4*G[1, z]*G[1 - z, 1 - z, y] - 4*G[1, 1, 1, z] - 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*y*z^2) + 
   (e^2*(28*G[1, z] + (12*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/3 + 
      28*G[1 - z, y] + (12*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/3 - 
      12*G[1, z]*G[1 - z, y] - (4*I)*Pi*G[1, z]*G[1 - z, y] - 12*G[1, 1, z] - 
      (4*I)*Pi*G[1, 1, z] + 4*G[1 - z, y]*G[1, 1, z] - 
      12*G[1 - z, 1 - z, y] - (4*I)*Pi*G[1 - z, 1 - z, y] + 
      4*G[1, z]*G[1 - z, 1 - z, y] + 4*G[1, 1, 1, z] + 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*z*(y + z)^2) + 
   (e^2*(28*G[1, z] + (12*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/3 + 
      28*G[1 - z, y] + (12*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/3 - 
      12*G[1, z]*G[1 - z, y] - (4*I)*Pi*G[1, z]*G[1 - z, y] - 12*G[1, 1, z] - 
      (4*I)*Pi*G[1, 1, z] + 4*G[1 - z, y]*G[1, 1, z] - 
      12*G[1 - z, 1 - z, y] - (4*I)*Pi*G[1 - z, 1 - z, y] + 
      4*G[1, z]*G[1 - z, 1 - z, y] + 4*G[1, 1, 1, z] + 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*z^2*(y + z)) + 
   (e^2*(28 + (12*I)*Pi - (7*Pi^2)/3 + 16*G[1, z] + (8*I)*Pi*G[1, z] - 
      (7*Pi^2*G[1, z])/3 + 16*G[1 - z, y] + (8*I)*Pi*G[1 - z, y] - 
      (7*Pi^2*G[1 - z, y])/3 - 8*G[1, z]*G[1 - z, y] - 
      (4*I)*Pi*G[1, z]*G[1 - z, y] - 8*G[1, 1, z] - (4*I)*Pi*G[1, 1, z] + 
      4*G[1 - z, y]*G[1, 1, z] - 8*G[1 - z, 1 - z, y] - 
      (4*I)*Pi*G[1 - z, 1 - z, y] + 4*G[1, z]*G[1 - z, 1 - z, y] + 
      4*G[1, 1, 1, z] + 4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*z*(y + z)), 
 G[3, 1, "PSmt"] -> -1/3*1/(mh2^2*mt2*y*(1 - z)) - 
   1/(3*mh2^2*mt2*(1 - z)*(1 - y - z)) + (e*Log[mt2/mh2])/
    (3*mh2^2*mt2*y*(1 - z)) + (e*Log[mt2/mh2])/(3*mh2^2*mt2*(1 - z)*
     (1 - y - z)) + (e^2*(-1/36*Pi^2/mt2 - Log[mt2/mh2]^2/(6*mt2)))/
    (mh2^2*y*(1 - z)) + (e^2*(-1/36*Pi^2/mt2 - Log[mt2/mh2]^2/(6*mt2)))/
    (mh2^2*(1 - z)*(1 - y - z)), G[4, 1, "NS"] -> 
  (3*N*G[0, y])/(2*mh2^3*y*(1 - z)^2) + (3*N*G[0, y])/
    (2*mh2^3*(1 - z)^2*(1 - y - z)) + 
   (Nf*(((2*I)/3)*Pi - G[0, y]/3 - G[0, z]/3))/(mh2^3*y*(1 - z)^3) + 
   (Nf*(((2*I)/3)*Pi - G[0, y]/3 - G[0, z]/3))/(mh2^3*y^2*(1 - z)) + 
   (Nf*(((2*I)/3)*Pi - G[0, y]/3 - G[0, z]/3))/(mh2^3*(1 - z)^3*
     (1 - y - z)) + (Nf*(((2*I)/3)*Pi - G[0, y]/3 - G[0, z]/3))/
    (mh2^3*y^2*z) + (Nf*((I/3)*Pi - G[0, y]/6 - G[0, z]/6))/
    (mh2^3*y^2*(1 - z)^2) + (Nf*((I/3)*Pi - G[0, y]/6 - G[0, z]/6))/
    (mh2^3*y*(1 - z)) + (Nf*((I/3)*Pi - G[0, y]/6 - G[0, z]/6))/
    (mh2^3*(1 - z)^2*(1 - y - z)^2) + (Nf*((I/3)*Pi - G[0, y]/6 - G[0, z]/6))/
    (mh2^3*(1 - z)*(1 - y - z)) + (Nf*((I/3)*Pi - G[0, y]/6 - G[0, z]/6))/
    (mh2^3*y*z) + (Nf*((I/3)*Pi - G[0, y]/6 - G[0, z]/6))/
    (mh2^3*(1 - y - z)*z) + (Nf*(((-2*I)/3)*Pi + G[0, y]/3 + G[0, z]/3))/
    (mh2^3*(1 - z)*(1 - y - z)^2) + (-4 - 6*G[1, z] - 6*G[1 - z, y])/
    (mh2^3*N*z*(y + z)) + (-4*G[1, z] - 4*G[1 - z, y])/
    (mh2^3*N*z*(y + z)^2) + (-4*G[1, z] - 4*G[1 - z, y])/
    (mh2^3*N*z^2*(y + z)) + (e*Nf*((7*Pi^2)/18 + (I/3)*Pi*G[0, y] + 
      (I/3)*Pi*G[0, z] - G[0, 0, y]/3 - G[0, 0, z]/3))/
    (mh2^3*(1 - z)*(1 - y - z)^2) + 
   (e*Nf*((-7*Pi^2)/36 - (I/6)*Pi*G[0, y] - (I/6)*Pi*G[0, z] + G[0, 0, y]/6 + 
      G[0, 0, z]/6))/(mh2^3*y^2*(1 - z)^2) + 
   (e*Nf*((-7*Pi^2)/36 - (I/6)*Pi*G[0, y] - (I/6)*Pi*G[0, z] + G[0, 0, y]/6 + 
      G[0, 0, z]/6))/(mh2^3*y*(1 - z)) + 
   (e*Nf*((-7*Pi^2)/36 - (I/6)*Pi*G[0, y] - (I/6)*Pi*G[0, z] + G[0, 0, y]/6 + 
      G[0, 0, z]/6))/(mh2^3*(1 - z)^2*(1 - y - z)^2) + 
   (e*Nf*((-7*Pi^2)/36 - (I/6)*Pi*G[0, y] - (I/6)*Pi*G[0, z] + G[0, 0, y]/6 + 
      G[0, 0, z]/6))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e*Nf*((-7*Pi^2)/36 - (I/6)*Pi*G[0, y] - (I/6)*Pi*G[0, z] + G[0, 0, y]/6 + 
      G[0, 0, z]/6))/(mh2^3*y*z) + 
   (e*Nf*((-7*Pi^2)/36 - (I/6)*Pi*G[0, y] - (I/6)*Pi*G[0, z] + G[0, 0, y]/6 + 
      G[0, 0, z]/6))/(mh2^3*(1 - y - z)*z) + 
   (e*Nf*((-7*Pi^2)/18 - (I/3)*Pi*G[0, y] - (I/3)*Pi*G[0, z] + G[0, 0, y]/3 + 
      G[0, 0, z]/3))/(mh2^3*y*(1 - z)^3) + 
   (e*Nf*((-7*Pi^2)/18 - (I/3)*Pi*G[0, y] - (I/3)*Pi*G[0, z] + G[0, 0, y]/3 + 
      G[0, 0, z]/3))/(mh2^3*y^2*(1 - z)) + 
   (e*Nf*((-7*Pi^2)/18 - (I/3)*Pi*G[0, y] - (I/3)*Pi*G[0, z] + G[0, 0, y]/3 + 
      G[0, 0, z]/3))/(mh2^3*(1 - z)^3*(1 - y - z)) + 
   (e*Nf*((-7*Pi^2)/18 - (I/3)*Pi*G[0, y] - (I/3)*Pi*G[0, z] + G[0, 0, y]/3 + 
      G[0, 0, z]/3))/(mh2^3*y^2*z) + 
   (e*N*(Pi^2/3 + 2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 2*G[1, 0, z]))/
    (mh2^3*(1 - z)*(1 - y - z)^3) + 
   (N*(7 - ((11*I)/3)*Pi + Pi^2/3 + (10*G[0, y])/3 + (5*G[0, z])/6 + 
      2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 2*G[1, 0, z]))/(mh2^3*y*(1 - z)^3) + 
   (N*(7 - ((11*I)/3)*Pi + Pi^2/3 + (10*G[0, y])/3 + (5*G[0, z])/6 + 
      2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 2*G[1, 0, z]))/
    (mh2^3*(1 - z)^3*(1 - y - z)) + 
   (N*(8 - ((11*I)/3)*Pi + Pi^2/3 + (10*G[0, y])/3 + (10*G[0, z])/3 + 
      2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 2*G[1, 0, z]))/(mh2^3*y^2*(1 - z)) + 
   (N*(8 - ((11*I)/3)*Pi + Pi^2/3 + (10*G[0, y])/3 + (10*G[0, z])/3 + 
      2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 2*G[1, 0, z]))/(mh2^3*y^2*z) + 
   (N*(7/2 - ((11*I)/6)*Pi + Pi^2/6 + (5*G[0, y])/3 + G[0, z]/6 + 
      G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/
    (mh2^3*(1 - z)^2*(1 - y - z)^2) + 
   (N*(7/2 - ((11*I)/6)*Pi + Pi^2/6 + (5*G[0, y])/3 + (5*G[0, z])/3 + 
      G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/(mh2^3*y^2*(1 - z)^2) + 
   (N*(7/2 - ((11*I)/6)*Pi + Pi^2/6 + (5*G[0, y])/3 + (5*G[0, z])/3 + 
      G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/(mh2^3*y*(1 - z)) + 
   (N*(7/2 - ((11*I)/6)*Pi + Pi^2/6 + (5*G[0, y])/3 + (5*G[0, z])/3 + 
      G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/
    (mh2^3*(1 - z)*(1 - y - z)) + 
   (N*(7/2 - ((11*I)/6)*Pi + Pi^2/6 + (5*G[0, y])/3 + (5*G[0, z])/3 + 
      G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/(mh2^3*y*z) + 
   (N*(7/2 - ((11*I)/6)*Pi + Pi^2/6 + (5*G[0, y])/3 + (5*G[0, z])/3 + 
      G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/(mh2^3*(1 - y - z)*z) + 
   (e*N*(-1/3*Pi^2 - 2*G[0, y]*G[0, z] + 2*G[1, 0, y] + 2*G[1, 0, z]))/
    (mh2^3*(1 - y - z)^3) + 
   (N*(-7 + ((11*I)/3)*Pi - Pi^2/3 - (11*G[0, y])/6 - (11*G[0, z])/6 - 
      2*G[0, y]*G[0, z] + 2*G[1, 0, y] + 2*G[1, 0, z]))/
    (mh2^3*(1 - z)*(1 - y - z)^2) + 
   (e*N*(-2 - (2*Pi^2)/3 + (7*G[0, y])/2 + ((3*I)/2)*Pi*G[0, y] - 
      (3*G[0, z])/2 - 4*G[0, y]*G[0, z] - (3*G[0, 0, y])/2 + 4*G[1, 0, y] + 
      4*G[1, 0, z]))/(mh2^3*y*(1 - z)^2) + 
   (e*N*(-2 - (2*Pi^2)/3 + (7*G[0, y])/2 + ((3*I)/2)*Pi*G[0, y] - 
      (3*G[0, z])/2 - 4*G[0, y]*G[0, z] - (3*G[0, 0, y])/2 + 4*G[1, 0, y] + 
      4*G[1, 0, z]))/(mh2^3*(1 - z)^2*(1 - y - z)) + 
   (-9/2 + G[0, z] - (3*G[1, z])/2 - G[0, y]*G[1, z] - (3*G[1 - z, y])/2 + 
     G[0, z]*G[1 - z, y] + G[0, 1, z] - G[0, 1 - z, y] + G[1, 0, y] - 
     G[1 - z, 0, y])/(mh2^3*N*y^2*(1 - z)^2) + 
   (e*(-16*G[1, z] - (4*I)*Pi*G[1, z] - 16*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*N*z*(y + z)^2) + 
   (e*(-16*G[1, z] - (4*I)*Pi*G[1, z] - 16*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*N*z^2*(y + z)) + 
   (e*(-16 - (4*I)*Pi - 20*G[1, z] - (6*I)*Pi*G[1, z] - 20*G[1 - z, y] - 
      (6*I)*Pi*G[1 - z, y] + 6*G[1, z]*G[1 - z, y] + 6*G[1, 1, z] + 
      6*G[1 - z, 1 - z, y]))/(mh2^3*N*z*(y + z)) + 
   (9 - G[0, y]/2 - G[0, z]/2 + 3*G[1, z] + G[0, y]*G[1, z] + 3*G[1 - z, y] + 
     G[0, z]*G[1 - z, y] - 2*G[1, z]*G[-z, y] - G[0, 1, z] + G[0, 1 - z, y] - 
     G[1, 0, y] + G[1 - z, 0, y] - 2*G[-z, 1 - z, y])/
    (mh2^3*N*(1 - z)*(1 - y - z)^2) + 
   (G[0, z]*G[1 - z, y] - G[1, z]*G[-z, y] - G[-z, 1 - z, y])/
    (mh2^3*N*y^3*(1 - z)) + (4*G[1, z] + G[0, y]*G[1, z] + 4*G[1 - z, y] - 
     G[1, z]*G[-z, y] - G[0, 1, z] + G[0, 1 - z, y] - G[1, 0, y] + 
     G[1 - z, 0, y] - G[-z, 1 - z, y])/(mh2^3*N*y*z^2) + 
   (-9 + (5*G[0, z])/2 - 3*G[1, z] - 2*G[0, y]*G[1, z] - 3*G[1 - z, y] + 
     G[0, z]*G[1 - z, y] + G[1, z]*G[-z, y] + 2*G[0, 1, z] - 
     2*G[0, 1 - z, y] + 2*G[1, 0, y] - 2*G[1 - z, 0, y] + G[-z, 1 - z, y])/
    (mh2^3*N*y*(1 - z)^3) + (-9 + (5*G[0, z])/2 - 3*G[1, z] - 
     2*G[0, y]*G[1, z] - 3*G[1 - z, y] + G[0, z]*G[1 - z, y] + 
     G[1, z]*G[-z, y] + 2*G[0, 1, z] - 2*G[0, 1 - z, y] + 2*G[1, 0, y] - 
     2*G[1 - z, 0, y] + G[-z, 1 - z, y])/(mh2^3*N*(1 - z)^3*(1 - y - z)) + 
   (-9/2 + G[0, z]/2 - (3*G[1, z])/2 - G[0, y]*G[1, z] - (3*G[1 - z, y])/2 + 
     G[1, z]*G[-z, y] + G[0, 1, z] - G[0, 1 - z, y] + G[1, 0, y] - 
     G[1 - z, 0, y] + G[-z, 1 - z, y])/(mh2^3*N*(1 - z)^2*(1 - y - z)^2) + 
   (2 - G[0, y]/2 + G[0, z] + G[1, z] - G[0, y]*G[1, z] + G[1 - z, y] + 
     G[1, z]*G[-z, y] + G[0, 1, z] - G[0, 1 - z, y] + G[1, 0, y] - 
     G[1 - z, 0, y] + G[-z, 1 - z, y])/(mh2^3*N*y*(1 - z)^2) + 
   (2 - G[0, y]/2 + G[0, z] + G[1, z] - G[0, y]*G[1, z] + G[1 - z, y] + 
     G[1, z]*G[-z, y] + G[0, 1, z] - G[0, 1 - z, y] + G[1, 0, y] - 
     G[1 - z, 0, y] + G[-z, 1 - z, y])/(mh2^3*N*(1 - z)^2*(1 - y - z)) + 
   (-9/2 + G[0, y] - (3*G[1, z])/2 - G[0, y]*G[1, z] - (3*G[1 - z, y])/2 - 
     G[0, z]*G[1 - z, y] + 2*G[1, z]*G[-z, y] + G[0, 1, z] - G[0, 1 - z, y] + 
     G[1, 0, y] - G[1 - z, 0, y] + 2*G[-z, 1 - z, y])/
    (mh2^3*N*(1 - y - z)*z) + (-1/2 + G[0, y] + (9*G[1, z])/2 - 
     G[0, y]*G[1, z] + (9*G[1 - z, y])/2 - G[0, z]*G[1 - z, y] + 
     2*G[1, z]*G[-z, y] + G[0, 1, z] - G[0, 1 - z, y] + G[1, 0, y] - 
     G[1 - z, 0, y] + 2*G[-z, 1 - z, y])/(mh2^3*N*y*(1 - z)) + 
   (-1/2 + G[0, y] + (9*G[1, z])/2 - G[0, y]*G[1, z] + (9*G[1 - z, y])/2 - 
     G[0, z]*G[1 - z, y] + 2*G[1, z]*G[-z, y] + G[0, 1, z] - G[0, 1 - z, y] + 
     G[1, 0, y] - G[1 - z, 0, y] + 2*G[-z, 1 - z, y])/
    (mh2^3*N*(1 - z)*(1 - y - z)) + (-1/2 + G[0, y] + (9*G[1, z])/2 - 
     G[0, y]*G[1, z] + (9*G[1 - z, y])/2 - G[0, z]*G[1 - z, y] + 
     2*G[1, z]*G[-z, y] + G[0, 1, z] - G[0, 1 - z, y] + G[1, 0, y] - 
     G[1 - z, 0, y] + 2*G[-z, 1 - z, y])/(mh2^3*N*y*z) + 
   (-8 - 2*G[1, z] - 2*G[0, y]*G[1, z] - 2*G[1 - z, y] - 
     G[0, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 2*G[0, 1, z] - 
     2*G[0, 1 - z, y] + 2*G[1, 0, y] - 2*G[1 - z, 0, y] + 3*G[-z, 1 - z, y])/
    (mh2^3*N*y^2*(1 - z)) + (-8 - 2*G[1, z] - 2*G[0, y]*G[1, z] - 
     2*G[1 - z, y] - 2*G[0, z]*G[1 - z, y] + 4*G[1, z]*G[-z, y] + 
     2*G[0, 1, z] - 2*G[0, 1 - z, y] + 2*G[1, 0, y] - 2*G[1 - z, 0, y] + 
     4*G[-z, 1 - z, y])/(mh2^3*N*y^2*z) + 
   (e^2*Nf*((-1/6*I)*Pi^3 - (2*zeta3)/9 + (7*Pi^2*G[0, y])/36 + 
      (7*Pi^2*G[0, z])/36 + (I/3)*Pi*G[0, 0, y] + (I/3)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/3 - G[0, 0, 0, z]/3))/(mh2^3*y*(1 - z)^3) + 
   (e^2*Nf*((-1/6*I)*Pi^3 - (2*zeta3)/9 + (7*Pi^2*G[0, y])/36 + 
      (7*Pi^2*G[0, z])/36 + (I/3)*Pi*G[0, 0, y] + (I/3)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/3 - G[0, 0, 0, z]/3))/(mh2^3*y^2*(1 - z)) + 
   (e^2*Nf*((-1/6*I)*Pi^3 - (2*zeta3)/9 + (7*Pi^2*G[0, y])/36 + 
      (7*Pi^2*G[0, z])/36 + (I/3)*Pi*G[0, 0, y] + (I/3)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/3 - G[0, 0, 0, z]/3))/(mh2^3*(1 - z)^3*(1 - y - z)) + 
   (e^2*Nf*((-1/6*I)*Pi^3 - (2*zeta3)/9 + (7*Pi^2*G[0, y])/36 + 
      (7*Pi^2*G[0, z])/36 + (I/3)*Pi*G[0, 0, y] + (I/3)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/3 - G[0, 0, 0, z]/3))/(mh2^3*y^2*z) + 
   (e^2*Nf*((-1/12*I)*Pi^3 - zeta3/9 + (7*Pi^2*G[0, y])/72 + 
      (7*Pi^2*G[0, z])/72 + (I/6)*Pi*G[0, 0, y] + (I/6)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/6 - G[0, 0, 0, z]/6))/(mh2^3*y^2*(1 - z)^2) + 
   (e^2*Nf*((-1/12*I)*Pi^3 - zeta3/9 + (7*Pi^2*G[0, y])/72 + 
      (7*Pi^2*G[0, z])/72 + (I/6)*Pi*G[0, 0, y] + (I/6)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/6 - G[0, 0, 0, z]/6))/(mh2^3*y*(1 - z)) + 
   (e^2*Nf*((-1/12*I)*Pi^3 - zeta3/9 + (7*Pi^2*G[0, y])/72 + 
      (7*Pi^2*G[0, z])/72 + (I/6)*Pi*G[0, 0, y] + (I/6)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/6 - G[0, 0, 0, z]/6))/(mh2^3*(1 - z)^2*(1 - y - z)^2) + 
   (e^2*Nf*((-1/12*I)*Pi^3 - zeta3/9 + (7*Pi^2*G[0, y])/72 + 
      (7*Pi^2*G[0, z])/72 + (I/6)*Pi*G[0, 0, y] + (I/6)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/6 - G[0, 0, 0, z]/6))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e^2*Nf*((-1/12*I)*Pi^3 - zeta3/9 + (7*Pi^2*G[0, y])/72 + 
      (7*Pi^2*G[0, z])/72 + (I/6)*Pi*G[0, 0, y] + (I/6)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/6 - G[0, 0, 0, z]/6))/(mh2^3*y*z) + 
   (e^2*Nf*((-1/12*I)*Pi^3 - zeta3/9 + (7*Pi^2*G[0, y])/72 + 
      (7*Pi^2*G[0, z])/72 + (I/6)*Pi*G[0, 0, y] + (I/6)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/6 - G[0, 0, 0, z]/6))/(mh2^3*(1 - y - z)*z) + 
   (e^2*Nf*((I/6)*Pi^3 + (2*zeta3)/9 - (7*Pi^2*G[0, y])/36 - 
      (7*Pi^2*G[0, z])/36 - (I/3)*Pi*G[0, 0, y] - (I/3)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/3 + G[0, 0, 0, z]/3))/(mh2^3*(1 - z)*(1 - y - z)^2) + 
   (e*N*(6 + (4*I)*Pi + (77*Pi^2)/36 + (I/3)*Pi^3 - 8*zeta3 + 
      ((10*I)/3)*Pi*G[0, y] - (Pi^2*G[0, y])/3 + ((10*I)/3)*Pi*G[0, z] - 
      (Pi^2*G[0, z])/3 + (2*I)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/3 + 
      (Pi^2*G[1 - z, y])/3 - (10*G[0, 0, y])/3 - 2*G[0, z]*G[0, 0, y] - 
      (10*G[0, 0, z])/3 - 2*G[0, y]*G[0, 0, z] - (2*I)*Pi*G[1, 0, y] - 
      (2*I)*Pi*G[1, 0, z] + 2*G[0, y]*G[1, 0, z] - 2*G[1 - z, y]*G[1, 0, z] + 
      2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
      2*G[1, 0, 0, y] + 2*G[1, 0, 0, z] - 2*G[1, 1, 0, z] - 
      2*G[1 - z, 1, 0, y]))/(mh2^3*y^2*(1 - z)) + 
   (e*N*(6 + (4*I)*Pi + (77*Pi^2)/36 + (I/3)*Pi^3 - 8*zeta3 + 
      ((10*I)/3)*Pi*G[0, y] - (Pi^2*G[0, y])/3 + ((10*I)/3)*Pi*G[0, z] - 
      (Pi^2*G[0, z])/3 + (2*I)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/3 + 
      (Pi^2*G[1 - z, y])/3 - (10*G[0, 0, y])/3 - 2*G[0, z]*G[0, 0, y] - 
      (10*G[0, 0, z])/3 - 2*G[0, y]*G[0, 0, z] - (2*I)*Pi*G[1, 0, y] - 
      (2*I)*Pi*G[1, 0, z] + 2*G[0, y]*G[1, 0, z] - 2*G[1 - z, y]*G[1, 0, z] + 
      2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
      2*G[1, 0, 0, y] + 2*G[1, 0, 0, z] - 2*G[1, 1, 0, z] - 
      2*G[1 - z, 1, 0, y]))/(mh2^3*y^2*z) + 
   (e^2*N*(Pi^2 + (I/3)*Pi^3 - (Pi^2*G[0, y])/3 - (Pi^2*G[0, z])/3 + 
      6*G[0, y]*G[0, z] + (2*I)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/3 + 
      (Pi^2*G[1 - z, y])/3 - 2*G[0, z]*G[0, 0, y] - 2*G[0, y]*G[0, 0, z] - 
      6*G[1, 0, y] - (2*I)*Pi*G[1, 0, y] - 6*G[1, 0, z] - 
      (2*I)*Pi*G[1, 0, z] + 2*G[0, y]*G[1, 0, z] - 2*G[1 - z, y]*G[1, 0, z] + 
      2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
      2*G[1, 0, 0, y] + 2*G[1, 0, 0, z] - 2*G[1, 1, 0, z] - 
      2*G[1 - z, 1, 0, y]))/(mh2^3*(1 - z)*(1 - y - z)^3) + 
   (e*N*(4 + (3*I)*Pi + (89*Pi^2)/36 + (I/3)*Pi^3 - 8*zeta3 + G[0, y] + 
      ((10*I)/3)*Pi*G[0, y] - (Pi^2*G[0, y])/3 - 4*G[0, z] + 
      ((5*I)/6)*Pi*G[0, z] - (Pi^2*G[0, z])/3 + 2*G[0, y]*G[0, z] + 
      (2*I)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/3 + (Pi^2*G[1 - z, y])/3 - 
      (10*G[0, 0, y])/3 - 2*G[0, z]*G[0, 0, y] - (5*G[0, 0, z])/6 - 
      2*G[0, y]*G[0, 0, z] - 2*G[1, 0, y] - (2*I)*Pi*G[1, 0, y] - 
      2*G[1, 0, z] - (2*I)*Pi*G[1, 0, z] + 2*G[0, y]*G[1, 0, z] - 
      2*G[1 - z, y]*G[1, 0, z] + 2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 
      2*G[0, 1, 0, z] + 2*G[1, 0, 0, y] + 2*G[1, 0, 0, z] - 2*G[1, 1, 0, z] - 
      2*G[1 - z, 1, 0, y]))/(mh2^3*y*(1 - z)^3) + 
   (e*N*(4 + (3*I)*Pi + (89*Pi^2)/36 + (I/3)*Pi^3 - 8*zeta3 + G[0, y] + 
      ((10*I)/3)*Pi*G[0, y] - (Pi^2*G[0, y])/3 - 4*G[0, z] + 
      ((5*I)/6)*Pi*G[0, z] - (Pi^2*G[0, z])/3 + 2*G[0, y]*G[0, z] + 
      (2*I)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/3 + (Pi^2*G[1 - z, y])/3 - 
      (10*G[0, 0, y])/3 - 2*G[0, z]*G[0, 0, y] - (5*G[0, 0, z])/6 - 
      2*G[0, y]*G[0, 0, z] - 2*G[1, 0, y] - (2*I)*Pi*G[1, 0, y] - 
      2*G[1, 0, z] - (2*I)*Pi*G[1, 0, z] + 2*G[0, y]*G[1, 0, z] - 
      2*G[1 - z, y]*G[1, 0, z] + 2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 
      2*G[0, 1, 0, z] + 2*G[1, 0, 0, y] + 2*G[1, 0, 0, z] - 2*G[1, 1, 0, z] - 
      2*G[1 - z, 1, 0, y]))/(mh2^3*(1 - z)^3*(1 - y - z)) + 
   (e*N*(2 + ((3*I)/2)*Pi + (77*Pi^2)/72 + (I/6)*Pi^3 - 4*zeta3 + G[0, y]/2 + 
      ((5*I)/3)*Pi*G[0, y] - (Pi^2*G[0, y])/6 + ((5*I)/3)*Pi*G[0, z] - 
      (Pi^2*G[0, z])/6 + I*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/6 + 
      (Pi^2*G[1 - z, y])/6 - (5*G[0, 0, y])/3 - G[0, z]*G[0, 0, y] - 
      (5*G[0, 0, z])/3 - G[0, y]*G[0, 0, z] - I*Pi*G[1, 0, y] - 
      I*Pi*G[1, 0, z] + G[0, y]*G[1, 0, z] - G[1 - z, y]*G[1, 0, z] + 
      G[0, z]*G[1 - z, 0, y] + G[0, 1, 0, y] + G[0, 1, 0, z] + 
      G[1, 0, 0, y] + G[1, 0, 0, z] - G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/
    (mh2^3*y^2*(1 - z)^2) + (e*N*(2 + ((3*I)/2)*Pi + (77*Pi^2)/72 + 
      (I/6)*Pi^3 - 4*zeta3 + ((5*I)/3)*Pi*G[0, y] - (Pi^2*G[0, y])/6 + 
      G[0, z]/2 + ((5*I)/3)*Pi*G[0, z] - (Pi^2*G[0, z])/6 + 
      I*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/6 + (Pi^2*G[1 - z, y])/6 - 
      (5*G[0, 0, y])/3 - G[0, z]*G[0, 0, y] - (5*G[0, 0, z])/3 - 
      G[0, y]*G[0, 0, z] - I*Pi*G[1, 0, y] - I*Pi*G[1, 0, z] + 
      G[0, y]*G[1, 0, z] - G[1 - z, y]*G[1, 0, z] + G[0, z]*G[1 - z, 0, y] + 
      G[0, 1, 0, y] + G[0, 1, 0, z] + G[1, 0, 0, y] + G[1, 0, 0, z] - 
      G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/(mh2^3*y*(1 - z)) + 
   (e*N*(2 + ((3*I)/2)*Pi + (77*Pi^2)/72 + (I/6)*Pi^3 - 4*zeta3 + 
      ((5*I)/3)*Pi*G[0, y] - (Pi^2*G[0, y])/6 + G[0, z]/2 + 
      ((5*I)/3)*Pi*G[0, z] - (Pi^2*G[0, z])/6 + I*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/6 + (Pi^2*G[1 - z, y])/6 - (5*G[0, 0, y])/3 - 
      G[0, z]*G[0, 0, y] - (5*G[0, 0, z])/3 - G[0, y]*G[0, 0, z] - 
      I*Pi*G[1, 0, y] - I*Pi*G[1, 0, z] + G[0, y]*G[1, 0, z] - 
      G[1 - z, y]*G[1, 0, z] + G[0, z]*G[1 - z, 0, y] + G[0, 1, 0, y] + 
      G[0, 1, 0, z] + G[1, 0, 0, y] + G[1, 0, 0, z] - G[1, 1, 0, z] - 
      G[1 - z, 1, 0, y]))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e*N*(2 + ((3*I)/2)*Pi + (77*Pi^2)/72 + (I/6)*Pi^3 - 4*zeta3 + 
      ((5*I)/3)*Pi*G[0, y] - (Pi^2*G[0, y])/6 + G[0, z]/2 + 
      ((5*I)/3)*Pi*G[0, z] - (Pi^2*G[0, z])/6 + I*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/6 + (Pi^2*G[1 - z, y])/6 - (5*G[0, 0, y])/3 - 
      G[0, z]*G[0, 0, y] - (5*G[0, 0, z])/3 - G[0, y]*G[0, 0, z] - 
      I*Pi*G[1, 0, y] - I*Pi*G[1, 0, z] + G[0, y]*G[1, 0, z] - 
      G[1 - z, y]*G[1, 0, z] + G[0, z]*G[1 - z, 0, y] + G[0, 1, 0, y] + 
      G[0, 1, 0, z] + G[1, 0, 0, y] + G[1, 0, 0, z] - G[1, 1, 0, z] - 
      G[1 - z, 1, 0, y]))/(mh2^3*y*z) + 
   (e*N*(2 + ((3*I)/2)*Pi + (77*Pi^2)/72 + (I/6)*Pi^3 - 4*zeta3 + 
      ((5*I)/3)*Pi*G[0, y] - (Pi^2*G[0, y])/6 + G[0, z]/2 + 
      ((5*I)/3)*Pi*G[0, z] - (Pi^2*G[0, z])/6 + I*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/6 + (Pi^2*G[1 - z, y])/6 - (5*G[0, 0, y])/3 - 
      G[0, z]*G[0, 0, y] - (5*G[0, 0, z])/3 - G[0, y]*G[0, 0, z] - 
      I*Pi*G[1, 0, y] - I*Pi*G[1, 0, z] + G[0, y]*G[1, 0, z] - 
      G[1 - z, y]*G[1, 0, z] + G[0, z]*G[1 - z, 0, y] + G[0, 1, 0, y] + 
      G[0, 1, 0, z] + G[1, 0, 0, y] + G[1, 0, 0, z] - G[1, 1, 0, z] - 
      G[1 - z, 1, 0, y]))/(mh2^3*(1 - y - z)*z) + 
   (e*N*(2 + ((3*I)/2)*Pi + (101*Pi^2)/72 + (I/6)*Pi^3 - 4*zeta3 + 
      G[0, y]/2 + ((5*I)/3)*Pi*G[0, y] - (Pi^2*G[0, y])/6 + 
      (I/6)*Pi*G[0, z] - (Pi^2*G[0, z])/6 + 2*G[0, y]*G[0, z] + 
      I*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/6 + (Pi^2*G[1 - z, y])/6 - 
      (5*G[0, 0, y])/3 - G[0, z]*G[0, 0, y] - G[0, 0, z]/6 - 
      G[0, y]*G[0, 0, z] - 2*G[1, 0, y] - I*Pi*G[1, 0, y] - 2*G[1, 0, z] - 
      I*Pi*G[1, 0, z] + G[0, y]*G[1, 0, z] - G[1 - z, y]*G[1, 0, z] + 
      G[0, z]*G[1 - z, 0, y] + G[0, 1, 0, y] + G[0, 1, 0, z] + 
      G[1, 0, 0, y] + G[1, 0, 0, z] - G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/
    (mh2^3*(1 - z)^2*(1 - y - z)^2) + 
   (e*N*(-4 - (3*I)*Pi - (101*Pi^2)/36 - (I/3)*Pi^3 + 8*zeta3 + 
      (7*G[0, y])/2 - ((11*I)/6)*Pi*G[0, y] + (Pi^2*G[0, y])/3 - G[0, z]/2 - 
      ((11*I)/6)*Pi*G[0, z] + (Pi^2*G[0, z])/3 - 4*G[0, y]*G[0, z] - 
      (2*I)*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, z])/3 - (Pi^2*G[1 - z, y])/3 + 
      (11*G[0, 0, y])/6 + 2*G[0, z]*G[0, 0, y] + (11*G[0, 0, z])/6 + 
      2*G[0, y]*G[0, 0, z] + 4*G[1, 0, y] + (2*I)*Pi*G[1, 0, y] + 
      4*G[1, 0, z] + (2*I)*Pi*G[1, 0, z] - 2*G[0, y]*G[1, 0, z] + 
      2*G[1 - z, y]*G[1, 0, z] - 2*G[0, z]*G[1 - z, 0, y] - 2*G[0, 1, 0, y] - 
      2*G[0, 1, 0, z] - 2*G[1, 0, 0, y] - 2*G[1, 0, 0, z] + 2*G[1, 1, 0, z] + 
      2*G[1 - z, 1, 0, y]))/(mh2^3*(1 - z)*(1 - y - z)^2) + 
   (e^2*N*(-Pi^2 - (I/3)*Pi^3 + (Pi^2*G[0, y])/3 + (Pi^2*G[0, z])/3 - 
      6*G[0, y]*G[0, z] - (2*I)*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, z])/3 - 
      (Pi^2*G[1 - z, y])/3 + 2*G[0, z]*G[0, 0, y] + 2*G[0, y]*G[0, 0, z] + 
      6*G[1, 0, y] + (2*I)*Pi*G[1, 0, y] + 6*G[1, 0, z] + 
      (2*I)*Pi*G[1, 0, z] - 2*G[0, y]*G[1, 0, z] + 2*G[1 - z, y]*G[1, 0, z] - 
      2*G[0, z]*G[1 - z, 0, y] - 2*G[0, 1, 0, y] - 2*G[0, 1, 0, z] - 
      2*G[1, 0, 0, y] - 2*G[1, 0, 0, z] + 2*G[1, 1, 0, z] + 
      2*G[1 - z, 1, 0, y]))/(mh2^3*(1 - y - z)^3) + 
   (e^2*N*(-6 - (2*I)*Pi - (4*Pi^2)/3 - ((2*I)/3)*Pi^3 + 10*G[0, y] + 
      ((7*I)/2)*Pi*G[0, y] - (5*Pi^2*G[0, y])/24 - 5*G[0, z] - 
      ((3*I)/2)*Pi*G[0, z] + (2*Pi^2*G[0, z])/3 - 8*G[0, y]*G[0, z] - 
      (4*I)*Pi*G[0, y]*G[0, z] - (2*Pi^2*G[1, z])/3 - 
      (2*Pi^2*G[1 - z, y])/3 - (7*G[0, 0, y])/2 - ((3*I)/2)*Pi*G[0, 0, y] + 
      4*G[0, z]*G[0, 0, y] + (3*G[0, 0, z])/2 + 4*G[0, y]*G[0, 0, z] + 
      8*G[1, 0, y] + (4*I)*Pi*G[1, 0, y] + 8*G[1, 0, z] + 
      (4*I)*Pi*G[1, 0, z] - 4*G[0, y]*G[1, 0, z] + 4*G[1 - z, y]*G[1, 0, z] - 
      4*G[0, z]*G[1 - z, 0, y] + (3*G[0, 0, 0, y])/2 - 4*G[0, 1, 0, y] - 
      4*G[0, 1, 0, z] - 4*G[1, 0, 0, y] - 4*G[1, 0, 0, z] + 4*G[1, 1, 0, z] + 
      4*G[1 - z, 1, 0, y]))/(mh2^3*y*(1 - z)^2) + 
   (e^2*N*(-6 - (2*I)*Pi - (4*Pi^2)/3 - ((2*I)/3)*Pi^3 + 10*G[0, y] + 
      ((7*I)/2)*Pi*G[0, y] - (5*Pi^2*G[0, y])/24 - 5*G[0, z] - 
      ((3*I)/2)*Pi*G[0, z] + (2*Pi^2*G[0, z])/3 - 8*G[0, y]*G[0, z] - 
      (4*I)*Pi*G[0, y]*G[0, z] - (2*Pi^2*G[1, z])/3 - 
      (2*Pi^2*G[1 - z, y])/3 - (7*G[0, 0, y])/2 - ((3*I)/2)*Pi*G[0, 0, y] + 
      4*G[0, z]*G[0, 0, y] + (3*G[0, 0, z])/2 + 4*G[0, y]*G[0, 0, z] + 
      8*G[1, 0, y] + (4*I)*Pi*G[1, 0, y] + 8*G[1, 0, z] + 
      (4*I)*Pi*G[1, 0, z] - 4*G[0, y]*G[1, 0, z] + 4*G[1 - z, y]*G[1, 0, z] - 
      4*G[0, z]*G[1 - z, 0, y] + (3*G[0, 0, 0, y])/2 - 4*G[0, 1, 0, y] - 
      4*G[0, 1, 0, z] - 4*G[1, 0, 0, y] - 4*G[1, 0, 0, z] + 4*G[1, 1, 0, z] + 
      4*G[1 - z, 1, 0, y]))/(mh2^3*(1 - z)^2*(1 - y - z)) + 
   (e*(-4 - ((5*I)/2)*Pi + 2*zeta3 + G[0, y]/2 + 4*G[0, z] + I*Pi*G[0, z] - 
      ((3*I)/2)*Pi*G[1, z] - I*Pi*G[0, y]*G[1, z] - 
      ((3*I)/2)*Pi*G[1 - z, y] + I*Pi*G[0, z]*G[1 - z, y] + 
      (3*G[1, z]*G[1 - z, y])/2 + G[1, z]*G[0, 0, y] - G[0, 0, z] - 
      G[1 - z, y]*G[0, 0, z] + I*Pi*G[0, 1, z] - G[0, y]*G[0, 1, z] - 
      G[1 - z, y]*G[0, 1, z] - I*Pi*G[0, 1 - z, y] + G[0, z]*G[0, 1 - z, y] + 
      G[1, z]*G[0, 1 - z, y] - 2*G[1, z]*G[0, -z, y] + I*Pi*G[1, 0, y] + 
      (3*G[1, 1, z])/2 + G[0, y]*G[1, 1, z] - I*Pi*G[1 - z, 0, y] + 
      G[1, z]*G[1 - z, 0, y] + (3*G[1 - z, 1 - z, y])/2 - 
      G[0, z]*G[1 - z, 1 - z, y] + G[0, 0, 1, z] + G[0, 0, 1 - z, y] - 
      G[0, 1, 0, y] - G[0, 1, 1, z] + G[0, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, y] - 2*G[0, -z, 1 - z, y] - G[1, 0, 0, y] - 
      G[1, 0, 1, z] + G[1 - z, 0, 0, y] + G[1 - z, 0, 1 - z, y] - 
      G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y]))/(mh2^3*N*y^2*(1 - z)^2) + 
   (e^2*(-40 - (16*I)*Pi + (7*Pi^2)/3 - 44*G[1, z] - (20*I)*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/2 - 44*G[1 - z, y] - (20*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/2 + 20*G[1, z]*G[1 - z, y] + 
      (6*I)*Pi*G[1, z]*G[1 - z, y] + 20*G[1, 1, z] + (6*I)*Pi*G[1, 1, z] - 
      6*G[1 - z, y]*G[1, 1, z] + 20*G[1 - z, 1 - z, y] + 
      (6*I)*Pi*G[1 - z, 1 - z, y] - 6*G[1, z]*G[1 - z, 1 - z, y] - 
      6*G[1, 1, 1, z] - 6*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*z*(y + z)) + 
   (e^2*(-40*G[1, z] - (16*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/3 - 
      40*G[1 - z, y] - (16*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/3 + 
      16*G[1, z]*G[1 - z, y] + (4*I)*Pi*G[1, z]*G[1 - z, y] + 16*G[1, 1, z] + 
      (4*I)*Pi*G[1, 1, z] - 4*G[1 - z, y]*G[1, 1, z] + 
      16*G[1 - z, 1 - z, y] + (4*I)*Pi*G[1 - z, 1 - z, y] - 
      4*G[1, z]*G[1 - z, 1 - z, y] - 4*G[1, 1, 1, z] - 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*z*(y + z)^2) + 
   (e^2*(-40*G[1, z] - (16*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/3 - 
      40*G[1 - z, y] - (16*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/3 + 
      16*G[1, z]*G[1 - z, y] + (4*I)*Pi*G[1, z]*G[1 - z, y] + 16*G[1, 1, z] + 
      (4*I)*Pi*G[1, 1, z] - 4*G[1 - z, y]*G[1, 1, z] + 
      16*G[1 - z, 1 - z, y] + (4*I)*Pi*G[1 - z, 1 - z, y] - 
      4*G[1, z]*G[1 - z, 1 - z, y] - 4*G[1, 1, 1, z] - 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*z^2*(y + z)) + 
   (e*(-6 - (4*I)*Pi + 4*zeta3 + 4*G[1, z] - (2*I)*Pi*G[1, z] - 
      (2*I)*Pi*G[0, y]*G[1, z] + 4*G[1 - z, y] - (2*I)*Pi*G[1 - z, y] - 
      (2*I)*Pi*G[0, z]*G[1 - z, y] + 2*G[1, z]*G[1 - z, y] + 
      (4*I)*Pi*G[1, z]*G[-z, y] + 2*G[1, z]*G[0, 0, y] + 
      2*G[1 - z, y]*G[0, 0, z] + (2*I)*Pi*G[0, 1, z] - 2*G[0, y]*G[0, 1, z] - 
      2*G[1 - z, y]*G[0, 1, z] - (2*I)*Pi*G[0, 1 - z, y] - 
      2*G[0, z]*G[0, 1 - z, y] + 2*G[1, z]*G[0, 1 - z, y] + 
      (2*I)*Pi*G[1, 0, y] + 2*G[1, 1, z] + 2*G[0, y]*G[1, 1, z] - 
      4*G[-z, y]*G[1, 1, z] - (2*I)*Pi*G[1 - z, 0, y] + 
      2*G[1, z]*G[1 - z, 0, y] + 2*G[1 - z, 1 - z, y] + 
      2*G[0, z]*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, -z, y] + 
      (4*I)*Pi*G[-z, 1 - z, y] - 4*G[1, z]*G[-z, 1 - z, y] + 
      2*G[0, 0, 1, z] + 2*G[0, 0, 1 - z, y] - 2*G[0, 1, 0, y] - 
      2*G[0, 1, 1, z] + 2*G[0, 1 - z, 0, y] + 2*G[0, 1 - z, 1 - z, y] - 
      2*G[1, 0, 0, y] - 2*G[1, 0, 1, z] + 2*G[1 - z, 0, 0, y] + 
      2*G[1 - z, 0, 1 - z, y] - 2*G[1 - z, 1, 0, y] + 
      2*G[1 - z, 1 - z, 0, y] - 4*G[1 - z, -z, 1 - z, y] - 
      4*G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*y^2*z) + 
   (e*(-6 - (4*I)*Pi + 4*zeta3 + 4*G[1, z] - (2*I)*Pi*G[1, z] - 
      (2*I)*Pi*G[0, y]*G[1, z] + 4*G[1 - z, y] - (2*I)*Pi*G[1 - z, y] - 
      G[0, z]*G[1 - z, y] - I*Pi*G[0, z]*G[1 - z, y] + 
      2*G[1, z]*G[1 - z, y] + G[1, z]*G[-z, y] + (3*I)*Pi*G[1, z]*G[-z, y] + 
      2*G[1, z]*G[0, 0, y] + G[1 - z, y]*G[0, 0, z] + (2*I)*Pi*G[0, 1, z] - 
      2*G[0, y]*G[0, 1, z] - 2*G[1 - z, y]*G[0, 1, z] - 
      (2*I)*Pi*G[0, 1 - z, y] - G[0, z]*G[0, 1 - z, y] + 
      2*G[1, z]*G[0, 1 - z, y] - G[1, z]*G[0, -z, y] + (2*I)*Pi*G[1, 0, y] + 
      2*G[1, 1, z] + 2*G[0, y]*G[1, 1, z] - 3*G[-z, y]*G[1, 1, z] - 
      (2*I)*Pi*G[1 - z, 0, y] + 2*G[1, z]*G[1 - z, 0, y] + 
      2*G[1 - z, 1 - z, y] + G[0, z]*G[1 - z, 1 - z, y] - 
      3*G[1, z]*G[1 - z, -z, y] + G[-z, 1 - z, y] + 
      (3*I)*Pi*G[-z, 1 - z, y] - 3*G[1, z]*G[-z, 1 - z, y] + 
      2*G[0, 0, 1, z] + 2*G[0, 0, 1 - z, y] - 2*G[0, 1, 0, y] - 
      2*G[0, 1, 1, z] + 2*G[0, 1 - z, 0, y] + 2*G[0, 1 - z, 1 - z, y] - 
      G[0, -z, 1 - z, y] - 2*G[1, 0, 0, y] - 2*G[1, 0, 1, z] + 
      2*G[1 - z, 0, 0, y] + 2*G[1 - z, 0, 1 - z, y] - 2*G[1 - z, 1, 0, y] + 
      2*G[1 - z, 1 - z, 0, y] - 3*G[1 - z, -z, 1 - z, y] - 
      3*G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*y^2*(1 - z)) + 
   (e*(12 + ((3*I)/2)*Pi + 2*zeta3 + 4*G[0, y] + I*Pi*G[0, y] + G[0, z]/2 + 
      20*G[1, z] + ((9*I)/2)*Pi*G[1, z] + 2*G[0, y]*G[1, z] - 
      I*Pi*G[0, y]*G[1, z] + 20*G[1 - z, y] + ((9*I)/2)*Pi*G[1 - z, y] - 
      I*Pi*G[0, z]*G[1 - z, y] - (9*G[1, z]*G[1 - z, y])/2 - 
      2*G[1, z]*G[-z, y] + (2*I)*Pi*G[1, z]*G[-z, y] - G[0, 0, y] + 
      G[1, z]*G[0, 0, y] + G[1 - z, y]*G[0, 0, z] - 2*G[0, 1, z] + 
      I*Pi*G[0, 1, z] - G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] + 
      2*G[0, 1 - z, y] - I*Pi*G[0, 1 - z, y] - G[0, z]*G[0, 1 - z, y] + 
      G[1, z]*G[0, 1 - z, y] - 2*G[1, 0, y] + I*Pi*G[1, 0, y] - 
      (9*G[1, 1, z])/2 + G[0, y]*G[1, 1, z] - 2*G[-z, y]*G[1, 1, z] + 
      2*G[1 - z, 0, y] - I*Pi*G[1 - z, 0, y] + G[1, z]*G[1 - z, 0, y] - 
      (9*G[1 - z, 1 - z, y])/2 + G[0, z]*G[1 - z, 1 - z, y] - 
      2*G[1, z]*G[1 - z, -z, y] - 2*G[-z, 1 - z, y] + 
      (2*I)*Pi*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, 1 - z, y] + G[0, 0, 1, z] + 
      G[0, 0, 1 - z, y] - G[0, 1, 0, y] - G[0, 1, 1, z] + G[0, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, y] - G[1, 0, 0, y] - G[1, 0, 1, z] + 
      G[1 - z, 0, 0, y] + G[1 - z, 0, 1 - z, y] - G[1 - z, 1, 0, y] + 
      G[1 - z, 1 - z, 0, y] - 2*G[1 - z, -z, 1 - z, y] - 
      2*G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*y*(1 - z)) + 
   (e*(12 + ((3*I)/2)*Pi + 2*zeta3 + 4*G[0, y] + I*Pi*G[0, y] + G[0, z]/2 + 
      20*G[1, z] + ((9*I)/2)*Pi*G[1, z] + 2*G[0, y]*G[1, z] - 
      I*Pi*G[0, y]*G[1, z] + 20*G[1 - z, y] + ((9*I)/2)*Pi*G[1 - z, y] - 
      I*Pi*G[0, z]*G[1 - z, y] - (9*G[1, z]*G[1 - z, y])/2 - 
      2*G[1, z]*G[-z, y] + (2*I)*Pi*G[1, z]*G[-z, y] - G[0, 0, y] + 
      G[1, z]*G[0, 0, y] + G[1 - z, y]*G[0, 0, z] - 2*G[0, 1, z] + 
      I*Pi*G[0, 1, z] - G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] + 
      2*G[0, 1 - z, y] - I*Pi*G[0, 1 - z, y] - G[0, z]*G[0, 1 - z, y] + 
      G[1, z]*G[0, 1 - z, y] - 2*G[1, 0, y] + I*Pi*G[1, 0, y] - 
      (9*G[1, 1, z])/2 + G[0, y]*G[1, 1, z] - 2*G[-z, y]*G[1, 1, z] + 
      2*G[1 - z, 0, y] - I*Pi*G[1 - z, 0, y] + G[1, z]*G[1 - z, 0, y] - 
      (9*G[1 - z, 1 - z, y])/2 + G[0, z]*G[1 - z, 1 - z, y] - 
      2*G[1, z]*G[1 - z, -z, y] - 2*G[-z, 1 - z, y] + 
      (2*I)*Pi*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, 1 - z, y] + G[0, 0, 1, z] + 
      G[0, 0, 1 - z, y] - G[0, 1, 0, y] - G[0, 1, 1, z] + G[0, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, y] - G[1, 0, 0, y] - G[1, 0, 1, z] + 
      G[1 - z, 0, 0, y] + G[1 - z, 0, 1 - z, y] - G[1 - z, 1, 0, y] + 
      G[1 - z, 1 - z, 0, y] - 2*G[1 - z, -z, 1 - z, y] - 
      2*G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*(1 - z)*(1 - y - z)) + 
   (e*(12 + ((3*I)/2)*Pi + 2*zeta3 + 4*G[0, y] + I*Pi*G[0, y] + G[0, z]/2 + 
      20*G[1, z] + ((9*I)/2)*Pi*G[1, z] + 2*G[0, y]*G[1, z] - 
      I*Pi*G[0, y]*G[1, z] + 20*G[1 - z, y] + ((9*I)/2)*Pi*G[1 - z, y] - 
      I*Pi*G[0, z]*G[1 - z, y] - (9*G[1, z]*G[1 - z, y])/2 - 
      2*G[1, z]*G[-z, y] + (2*I)*Pi*G[1, z]*G[-z, y] - G[0, 0, y] + 
      G[1, z]*G[0, 0, y] + G[1 - z, y]*G[0, 0, z] - 2*G[0, 1, z] + 
      I*Pi*G[0, 1, z] - G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] + 
      2*G[0, 1 - z, y] - I*Pi*G[0, 1 - z, y] - G[0, z]*G[0, 1 - z, y] + 
      G[1, z]*G[0, 1 - z, y] - 2*G[1, 0, y] + I*Pi*G[1, 0, y] - 
      (9*G[1, 1, z])/2 + G[0, y]*G[1, 1, z] - 2*G[-z, y]*G[1, 1, z] + 
      2*G[1 - z, 0, y] - I*Pi*G[1 - z, 0, y] + G[1, z]*G[1 - z, 0, y] - 
      (9*G[1 - z, 1 - z, y])/2 + G[0, z]*G[1 - z, 1 - z, y] - 
      2*G[1, z]*G[1 - z, -z, y] - 2*G[-z, 1 - z, y] + 
      (2*I)*Pi*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, 1 - z, y] + G[0, 0, 1, z] + 
      G[0, 0, 1 - z, y] - G[0, 1, 0, y] - G[0, 1, 1, z] + G[0, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, y] - G[1, 0, 0, y] - G[1, 0, 1, z] + 
      G[1 - z, 0, 0, y] + G[1 - z, 0, 1 - z, y] - G[1 - z, 1, 0, y] + 
      G[1 - z, 1 - z, 0, y] - 2*G[1 - z, -z, 1 - z, y] - 
      2*G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*y*z) + 
   (e*(-4 - ((5*I)/2)*Pi + 2*zeta3 + 4*G[0, y] + I*Pi*G[0, y] + G[0, z]/2 - 
      ((3*I)/2)*Pi*G[1, z] + 2*G[0, y]*G[1, z] - I*Pi*G[0, y]*G[1, z] - 
      ((3*I)/2)*Pi*G[1 - z, y] - I*Pi*G[0, z]*G[1 - z, y] + 
      (3*G[1, z]*G[1 - z, y])/2 - 2*G[1, z]*G[-z, y] + 
      (2*I)*Pi*G[1, z]*G[-z, y] - G[0, 0, y] + G[1, z]*G[0, 0, y] + 
      G[1 - z, y]*G[0, 0, z] - 2*G[0, 1, z] + I*Pi*G[0, 1, z] - 
      G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] + 2*G[0, 1 - z, y] - 
      I*Pi*G[0, 1 - z, y] - G[0, z]*G[0, 1 - z, y] + G[1, z]*G[0, 1 - z, y] - 
      2*G[1, 0, y] + I*Pi*G[1, 0, y] + (3*G[1, 1, z])/2 + 
      G[0, y]*G[1, 1, z] - 2*G[-z, y]*G[1, 1, z] + 2*G[1 - z, 0, y] - 
      I*Pi*G[1 - z, 0, y] + G[1, z]*G[1 - z, 0, y] + 
      (3*G[1 - z, 1 - z, y])/2 + G[0, z]*G[1 - z, 1 - z, y] - 
      2*G[1, z]*G[1 - z, -z, y] - 2*G[-z, 1 - z, y] + 
      (2*I)*Pi*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, 1 - z, y] + G[0, 0, 1, z] + 
      G[0, 0, 1 - z, y] - G[0, 1, 0, y] - G[0, 1, 1, z] + G[0, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, y] - G[1, 0, 0, y] - G[1, 0, 1, z] + 
      G[1 - z, 0, 0, y] + G[1 - z, 0, 1 - z, y] - G[1 - z, 1, 0, y] + 
      G[1 - z, 1 - z, 0, y] - 2*G[1 - z, -z, 1 - z, y] - 
      2*G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*(1 - y - z)*z) + 
   (e*(6 + (2*I)*Pi + (3*G[0, y])/2 - (I/2)*Pi*G[0, y] + (5*G[0, z])/2 + 
      I*Pi*G[0, z] + 4*G[1, z] + I*Pi*G[1, z] + 3*G[0, y]*G[1, z] - 
      I*Pi*G[0, y]*G[1, z] + 4*G[1 - z, y] + I*Pi*G[1 - z, y] + 
      2*G[0, z]*G[1 - z, y] - G[1, z]*G[1 - z, y] - 5*G[1, z]*G[-z, y] + 
      I*Pi*G[1, z]*G[-z, y] + G[0, 0, y]/2 + G[1, z]*G[0, 0, y] - 
      G[0, 0, z] - 3*G[0, 1, z] + I*Pi*G[0, 1, z] - G[0, y]*G[0, 1, z] - 
      G[1 - z, y]*G[0, 1, z] + 3*G[0, 1 - z, y] - I*Pi*G[0, 1 - z, y] + 
      G[1, z]*G[0, 1 - z, y] - G[1, z]*G[0, -z, y] - 3*G[1, 0, y] + 
      I*Pi*G[1, 0, y] - G[1, 1, z] + G[0, y]*G[1, 1, z] - 
      G[-z, y]*G[1, 1, z] + 3*G[1 - z, 0, y] - I*Pi*G[1 - z, 0, y] + 
      G[1, z]*G[1 - z, 0, y] - G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, -z, y] - 
      5*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - G[1, z]*G[-z, 1 - z, y] + 
      G[0, 0, 1, z] + G[0, 0, 1 - z, y] - G[0, 1, 0, y] - G[0, 1, 1, z] + 
      G[0, 1 - z, 0, y] + G[0, 1 - z, 1 - z, y] - G[0, -z, 1 - z, y] - 
      G[1, 0, 0, y] - G[1, 0, 1, z] + G[1 - z, 0, 0, y] + 
      G[1 - z, 0, 1 - z, y] - G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y] - 
      G[1 - z, -z, 1 - z, y] - G[-z, 1 - z, 1 - z, y]))/
    (mh2^3*N*y*(1 - z)^2) + (e*(6 + (2*I)*Pi + (3*G[0, y])/2 - 
      (I/2)*Pi*G[0, y] + (5*G[0, z])/2 + I*Pi*G[0, z] + 4*G[1, z] + 
      I*Pi*G[1, z] + 3*G[0, y]*G[1, z] - I*Pi*G[0, y]*G[1, z] + 
      4*G[1 - z, y] + I*Pi*G[1 - z, y] + 2*G[0, z]*G[1 - z, y] - 
      G[1, z]*G[1 - z, y] - 5*G[1, z]*G[-z, y] + I*Pi*G[1, z]*G[-z, y] + 
      G[0, 0, y]/2 + G[1, z]*G[0, 0, y] - G[0, 0, z] - 3*G[0, 1, z] + 
      I*Pi*G[0, 1, z] - G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] + 
      3*G[0, 1 - z, y] - I*Pi*G[0, 1 - z, y] + G[1, z]*G[0, 1 - z, y] - 
      G[1, z]*G[0, -z, y] - 3*G[1, 0, y] + I*Pi*G[1, 0, y] - G[1, 1, z] + 
      G[0, y]*G[1, 1, z] - G[-z, y]*G[1, 1, z] + 3*G[1 - z, 0, y] - 
      I*Pi*G[1 - z, 0, y] + G[1, z]*G[1 - z, 0, y] - G[1 - z, 1 - z, y] - 
      G[1, z]*G[1 - z, -z, y] - 5*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - 
      G[1, z]*G[-z, 1 - z, y] + G[0, 0, 1, z] + G[0, 0, 1 - z, y] - 
      G[0, 1, 0, y] - G[0, 1, 1, z] + G[0, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, y] - G[0, -z, 1 - z, y] - G[1, 0, 0, y] - 
      G[1, 0, 1, z] + G[1 - z, 0, 0, y] + G[1 - z, 0, 1 - z, y] - 
      G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y] - G[1 - z, -z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*(1 - z)^2*(1 - y - z)) + 
   (e*(-4 - ((5*I)/2)*Pi + 2*zeta3 + G[0, y]/2 - 2*G[0, z] + 
      (I/2)*Pi*G[0, z] - ((3*I)/2)*Pi*G[1, z] - I*Pi*G[0, y]*G[1, z] - 
      ((3*I)/2)*Pi*G[1 - z, y] - 3*G[0, z]*G[1 - z, y] + 
      (3*G[1, z]*G[1 - z, y])/2 + 3*G[1, z]*G[-z, y] + 
      I*Pi*G[1, z]*G[-z, y] + G[1, z]*G[0, 0, y] - G[0, 0, z]/2 + 
      I*Pi*G[0, 1, z] - G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] - 
      I*Pi*G[0, 1 - z, y] + G[1, z]*G[0, 1 - z, y] - G[1, z]*G[0, -z, y] + 
      I*Pi*G[1, 0, y] + (3*G[1, 1, z])/2 + G[0, y]*G[1, 1, z] - 
      G[-z, y]*G[1, 1, z] - I*Pi*G[1 - z, 0, y] + G[1, z]*G[1 - z, 0, y] + 
      (3*G[1 - z, 1 - z, y])/2 - G[1, z]*G[1 - z, -z, y] + 
      3*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - G[1, z]*G[-z, 1 - z, y] + 
      G[0, 0, 1, z] + G[0, 0, 1 - z, y] - G[0, 1, 0, y] - G[0, 1, 1, z] + 
      G[0, 1 - z, 0, y] + G[0, 1 - z, 1 - z, y] - G[0, -z, 1 - z, y] - 
      G[1, 0, 0, y] - G[1, 0, 1, z] + G[1 - z, 0, 0, y] + 
      G[1 - z, 0, 1 - z, y] - G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y] - 
      G[1 - z, -z, 1 - z, y] - G[-z, 1 - z, 1 - z, y]))/
    (mh2^3*N*(1 - z)^2*(1 - y - z)^2) + 
   (e*(-8 - (5*I)*Pi + 4*zeta3 + G[0, y] + 6*G[0, z] + ((5*I)/2)*Pi*G[0, z] - 
      (3*I)*Pi*G[1, z] - (2*I)*Pi*G[0, y]*G[1, z] - (3*I)*Pi*G[1 - z, y] - 
      3*G[0, z]*G[1 - z, y] + I*Pi*G[0, z]*G[1 - z, y] + 
      3*G[1, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + I*Pi*G[1, z]*G[-z, y] + 
      2*G[1, z]*G[0, 0, y] - (5*G[0, 0, z])/2 - G[1 - z, y]*G[0, 0, z] + 
      (2*I)*Pi*G[0, 1, z] - 2*G[0, y]*G[0, 1, z] - 2*G[1 - z, y]*G[0, 1, z] - 
      (2*I)*Pi*G[0, 1 - z, y] + G[0, z]*G[0, 1 - z, y] + 
      2*G[1, z]*G[0, 1 - z, y] - 3*G[1, z]*G[0, -z, y] + 
      (2*I)*Pi*G[1, 0, y] + 3*G[1, 1, z] + 2*G[0, y]*G[1, 1, z] - 
      G[-z, y]*G[1, 1, z] - (2*I)*Pi*G[1 - z, 0, y] + 
      2*G[1, z]*G[1 - z, 0, y] + 3*G[1 - z, 1 - z, y] - 
      G[0, z]*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, -z, y] + 
      3*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - G[1, z]*G[-z, 1 - z, y] + 
      2*G[0, 0, 1, z] + 2*G[0, 0, 1 - z, y] - 2*G[0, 1, 0, y] - 
      2*G[0, 1, 1, z] + 2*G[0, 1 - z, 0, y] + 2*G[0, 1 - z, 1 - z, y] - 
      3*G[0, -z, 1 - z, y] - 2*G[1, 0, 0, y] - 2*G[1, 0, 1, z] + 
      2*G[1 - z, 0, 0, y] + 2*G[1 - z, 0, 1 - z, y] - 2*G[1 - z, 1, 0, y] + 
      2*G[1 - z, 1 - z, 0, y] - G[1 - z, -z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*y*(1 - z)^3) + 
   (e*(-8 - (5*I)*Pi + 4*zeta3 + G[0, y] + 6*G[0, z] + ((5*I)/2)*Pi*G[0, z] - 
      (3*I)*Pi*G[1, z] - (2*I)*Pi*G[0, y]*G[1, z] - (3*I)*Pi*G[1 - z, y] - 
      3*G[0, z]*G[1 - z, y] + I*Pi*G[0, z]*G[1 - z, y] + 
      3*G[1, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + I*Pi*G[1, z]*G[-z, y] + 
      2*G[1, z]*G[0, 0, y] - (5*G[0, 0, z])/2 - G[1 - z, y]*G[0, 0, z] + 
      (2*I)*Pi*G[0, 1, z] - 2*G[0, y]*G[0, 1, z] - 2*G[1 - z, y]*G[0, 1, z] - 
      (2*I)*Pi*G[0, 1 - z, y] + G[0, z]*G[0, 1 - z, y] + 
      2*G[1, z]*G[0, 1 - z, y] - 3*G[1, z]*G[0, -z, y] + 
      (2*I)*Pi*G[1, 0, y] + 3*G[1, 1, z] + 2*G[0, y]*G[1, 1, z] - 
      G[-z, y]*G[1, 1, z] - (2*I)*Pi*G[1 - z, 0, y] + 
      2*G[1, z]*G[1 - z, 0, y] + 3*G[1 - z, 1 - z, y] - 
      G[0, z]*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, -z, y] + 
      3*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - G[1, z]*G[-z, 1 - z, y] + 
      2*G[0, 0, 1, z] + 2*G[0, 0, 1 - z, y] - 2*G[0, 1, 0, y] - 
      2*G[0, 1, 1, z] + 2*G[0, 1 - z, 0, y] + 2*G[0, 1 - z, 1 - z, y] - 
      3*G[0, -z, 1 - z, y] - 2*G[1, 0, 0, y] - 2*G[1, 0, 1, z] + 
      2*G[1 - z, 0, 0, y] + 2*G[1 - z, 0, 1 - z, y] - 2*G[1 - z, 1, 0, y] + 
      2*G[1 - z, 1 - z, 0, y] - G[1 - z, -z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*(1 - z)^3*(1 - y - z)) + 
   (e*(3*G[0, z]*G[1 - z, y] + I*Pi*G[0, z]*G[1 - z, y] - 
      3*G[1, z]*G[-z, y] - I*Pi*G[1, z]*G[-z, y] - G[1 - z, y]*G[0, 0, z] + 
      G[0, z]*G[0, 1 - z, y] - G[1, z]*G[0, -z, y] + G[-z, y]*G[1, 1, z] - 
      G[0, z]*G[1 - z, 1 - z, y] + G[1, z]*G[1 - z, -z, y] - 
      3*G[-z, 1 - z, y] - I*Pi*G[-z, 1 - z, y] + G[1, z]*G[-z, 1 - z, y] - 
      G[0, -z, 1 - z, y] + G[1 - z, -z, 1 - z, y] + G[-z, 1 - z, 1 - z, y]))/
    (mh2^3*N*y^3*(1 - z)) + (e*(16*G[1, z] + (4*I)*Pi*G[1, z] + 
      3*G[0, y]*G[1, z] + I*Pi*G[0, y]*G[1, z] + 16*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 3*G[1, z]*G[-z, y] - 
      I*Pi*G[1, z]*G[-z, y] - G[1, z]*G[0, 0, y] - 3*G[0, 1, z] - 
      I*Pi*G[0, 1, z] + G[0, y]*G[0, 1, z] + G[1 - z, y]*G[0, 1, z] + 
      3*G[0, 1 - z, y] + I*Pi*G[0, 1 - z, y] - G[1, z]*G[0, 1 - z, y] + 
      G[1, z]*G[0, -z, y] - 3*G[1, 0, y] - I*Pi*G[1, 0, y] - 4*G[1, 1, z] - 
      G[0, y]*G[1, 1, z] + G[-z, y]*G[1, 1, z] + 3*G[1 - z, 0, y] + 
      I*Pi*G[1 - z, 0, y] - G[1, z]*G[1 - z, 0, y] - 4*G[1 - z, 1 - z, y] + 
      G[1, z]*G[1 - z, -z, y] - 3*G[-z, 1 - z, y] - I*Pi*G[-z, 1 - z, y] + 
      G[1, z]*G[-z, 1 - z, y] - G[0, 0, 1, z] - G[0, 0, 1 - z, y] + 
      G[0, 1, 0, y] + G[0, 1, 1, z] - G[0, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, y] + G[0, -z, 1 - z, y] + G[1, 0, 0, y] + 
      G[1, 0, 1, z] - G[1 - z, 0, 0, y] - G[1 - z, 0, 1 - z, y] + 
      G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y] + G[1 - z, -z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*y*z^2) + 
   (e*(8 + (5*I)*Pi - 4*zeta3 + (3*G[0, y])/2 - (I/2)*Pi*G[0, y] + 
      (3*G[0, z])/2 - (I/2)*Pi*G[0, z] + (3*I)*Pi*G[1, z] + 
      3*G[0, y]*G[1, z] + I*Pi*G[0, y]*G[1, z] + (3*I)*Pi*G[1 - z, y] + 
      3*G[0, z]*G[1 - z, y] + I*Pi*G[0, z]*G[1 - z, y] - 
      3*G[1, z]*G[1 - z, y] - 6*G[1, z]*G[-z, y] - (2*I)*Pi*G[1, z]*
       G[-z, y] + G[0, 0, y]/2 - G[1, z]*G[0, 0, y] + G[0, 0, z]/2 - 
      G[1 - z, y]*G[0, 0, z] - 3*G[0, 1, z] - I*Pi*G[0, 1, z] + 
      G[0, y]*G[0, 1, z] + G[1 - z, y]*G[0, 1, z] + 3*G[0, 1 - z, y] + 
      I*Pi*G[0, 1 - z, y] + G[0, z]*G[0, 1 - z, y] - G[1, z]*G[0, 1 - z, y] - 
      3*G[1, 0, y] - I*Pi*G[1, 0, y] - 3*G[1, 1, z] - G[0, y]*G[1, 1, z] + 
      2*G[-z, y]*G[1, 1, z] + 3*G[1 - z, 0, y] + I*Pi*G[1 - z, 0, y] - 
      G[1, z]*G[1 - z, 0, y] - 3*G[1 - z, 1 - z, y] - 
      G[0, z]*G[1 - z, 1 - z, y] + 2*G[1, z]*G[1 - z, -z, y] - 
      6*G[-z, 1 - z, y] - (2*I)*Pi*G[-z, 1 - z, y] + 
      2*G[1, z]*G[-z, 1 - z, y] - G[0, 0, 1, z] - G[0, 0, 1 - z, y] + 
      G[0, 1, 0, y] + G[0, 1, 1, z] - G[0, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, y] + G[1, 0, 0, y] + G[1, 0, 1, z] - 
      G[1 - z, 0, 0, y] - G[1 - z, 0, 1 - z, y] + G[1 - z, 1, 0, y] - 
      G[1 - z, 1 - z, 0, y] + 2*G[1 - z, -z, 1 - z, y] + 
      2*G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*(1 - z)*(1 - y - z)^2) + 
   (e^2*N*(10 + (6*I)*Pi - (7*Pi^2)/3 + ((11*I)/12)*Pi^3 - (13*Pi^4)/45 - 
      (43*zeta3)/9 - (8*I)*Pi*zeta3 - (35*Pi^2*G[0, y])/18 - 
      (I/3)*Pi^3*G[0, y] + 4*zeta3*G[0, y] - (35*Pi^2*G[0, z])/18 - 
      (I/3)*Pi^3*G[0, z] + 4*zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/6 + 
      (I/3)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/3 + 
      (I/3)*Pi^3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/3 + 
      (Pi^2*G[1, z]*G[1 - z, y])/3 - ((10*I)/3)*Pi*G[0, 0, y] + 
      (Pi^2*G[0, 0, y])/3 - (2*I)*Pi*G[0, z]*G[0, 0, y] - 
      ((10*I)/3)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/3 - 
      (2*I)*Pi*G[0, y]*G[0, 0, z] + 2*G[0, 0, y]*G[0, 0, z] - 
      (Pi^2*G[0, 1, z])/3 - (Pi^2*G[0, 1 - z, y])/3 + (7*Pi^2*G[1, 0, y])/6 + 
      (5*Pi^2*G[1, 0, z])/6 + (2*I)*Pi*G[0, y]*G[1, 0, z] - 
      (2*I)*Pi*G[1 - z, y]*G[1, 0, z] - 2*G[0, 0, y]*G[1, 0, z] + 
      2*G[0, 1 - z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/3 - 
      (Pi^2*G[1 - z, 0, y])/3 + (2*I)*Pi*G[0, z]*G[1 - z, 0, y] - 
      2*G[0, 0, z]*G[1 - z, 0, y] + 2*G[1, 0, z]*G[1 - z, 0, y] + 
      (Pi^2*G[1 - z, 1 - z, y])/3 - 2*G[1, 0, z]*G[1 - z, 1 - z, y] + 
      (10*G[0, 0, 0, y])/3 + 2*G[0, z]*G[0, 0, 0, y] + (10*G[0, 0, 0, z])/3 + 
      2*G[0, y]*G[0, 0, 0, z] + (2*I)*Pi*G[0, 1, 0, y] + 
      (2*I)*Pi*G[0, 1, 0, z] - 2*G[0, y]*G[0, 1, 0, z] + 
      2*G[1 - z, y]*G[0, 1, 0, z] - 2*G[0, z]*G[0, 1 - z, 0, y] + 
      (2*I)*Pi*G[1, 0, 0, y] + (2*I)*Pi*G[1, 0, 0, z] - 
      2*G[0, y]*G[1, 0, 0, z] + 2*G[1 - z, y]*G[1, 0, 0, z] - 
      (2*I)*Pi*G[1, 1, 0, z] + 2*G[0, y]*G[1, 1, 0, z] - 
      2*G[1 - z, y]*G[1, 1, 0, z] - 2*G[0, z]*G[1 - z, 0, 0, y] - 
      (2*I)*Pi*G[1 - z, 1, 0, y] + 2*G[0, z]*G[1 - z, 1 - z, 0, y] - 
      2*G[0, 0, 1, 0, y] - 2*G[0, 0, 1, 0, z] - 2*G[0, 1, 0, 0, y] - 
      2*G[0, 1, 0, 0, z] + 2*G[0, 1, 1, 0, z] + 2*G[0, 1 - z, 1, 0, y] - 
      2*G[1, 0, 0, 0, y] - 2*G[1, 0, 0, 0, z] + 2*G[1, 0, 1, 0, z] + 
      2*G[1, 1, 0, 0, z] - 2*G[1, 1, 1, 0, z] + 2*G[1 - z, 0, 1, 0, y] + 
      2*G[1 - z, 1, 0, 0, y] - 2*G[1 - z, 1 - z, 1, 0, y]))/
    (mh2^3*y^2*(1 - z)) + (e^2*N*(10 + (6*I)*Pi - (7*Pi^2)/3 + 
      ((11*I)/12)*Pi^3 - (13*Pi^4)/45 - (43*zeta3)/9 - (8*I)*Pi*zeta3 - 
      (35*Pi^2*G[0, y])/18 - (I/3)*Pi^3*G[0, y] + 4*zeta3*G[0, y] - 
      (35*Pi^2*G[0, z])/18 - (I/3)*Pi^3*G[0, z] + 4*zeta3*G[0, z] - 
      (5*Pi^2*G[0, y]*G[0, z])/6 + (I/3)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/3 + (I/3)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/3 + (Pi^2*G[1, z]*G[1 - z, y])/3 - 
      ((10*I)/3)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/3 - 
      (2*I)*Pi*G[0, z]*G[0, 0, y] - ((10*I)/3)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/3 - (2*I)*Pi*G[0, y]*G[0, 0, z] + 
      2*G[0, 0, y]*G[0, 0, z] - (Pi^2*G[0, 1, z])/3 - 
      (Pi^2*G[0, 1 - z, y])/3 + (7*Pi^2*G[1, 0, y])/6 + 
      (5*Pi^2*G[1, 0, z])/6 + (2*I)*Pi*G[0, y]*G[1, 0, z] - 
      (2*I)*Pi*G[1 - z, y]*G[1, 0, z] - 2*G[0, 0, y]*G[1, 0, z] + 
      2*G[0, 1 - z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/3 - 
      (Pi^2*G[1 - z, 0, y])/3 + (2*I)*Pi*G[0, z]*G[1 - z, 0, y] - 
      2*G[0, 0, z]*G[1 - z, 0, y] + 2*G[1, 0, z]*G[1 - z, 0, y] + 
      (Pi^2*G[1 - z, 1 - z, y])/3 - 2*G[1, 0, z]*G[1 - z, 1 - z, y] + 
      (10*G[0, 0, 0, y])/3 + 2*G[0, z]*G[0, 0, 0, y] + (10*G[0, 0, 0, z])/3 + 
      2*G[0, y]*G[0, 0, 0, z] + (2*I)*Pi*G[0, 1, 0, y] + 
      (2*I)*Pi*G[0, 1, 0, z] - 2*G[0, y]*G[0, 1, 0, z] + 
      2*G[1 - z, y]*G[0, 1, 0, z] - 2*G[0, z]*G[0, 1 - z, 0, y] + 
      (2*I)*Pi*G[1, 0, 0, y] + (2*I)*Pi*G[1, 0, 0, z] - 
      2*G[0, y]*G[1, 0, 0, z] + 2*G[1 - z, y]*G[1, 0, 0, z] - 
      (2*I)*Pi*G[1, 1, 0, z] + 2*G[0, y]*G[1, 1, 0, z] - 
      2*G[1 - z, y]*G[1, 1, 0, z] - 2*G[0, z]*G[1 - z, 0, 0, y] - 
      (2*I)*Pi*G[1 - z, 1, 0, y] + 2*G[0, z]*G[1 - z, 1 - z, 0, y] - 
      2*G[0, 0, 1, 0, y] - 2*G[0, 0, 1, 0, z] - 2*G[0, 1, 0, 0, y] - 
      2*G[0, 1, 0, 0, z] + 2*G[0, 1, 1, 0, z] + 2*G[0, 1 - z, 1, 0, y] - 
      2*G[1, 0, 0, 0, y] - 2*G[1, 0, 0, 0, z] + 2*G[1, 0, 1, 0, z] + 
      2*G[1, 1, 0, 0, z] - 2*G[1, 1, 1, 0, z] + 2*G[1 - z, 0, 1, 0, y] + 
      2*G[1 - z, 1, 0, 0, y] - 2*G[1 - z, 1 - z, 1, 0, y]))/(mh2^3*y^2*z) + 
   (e^2*N*(6 + (4*I)*Pi - (3*Pi^2)/4 + ((5*I)/4)*Pi^3 - (13*Pi^4)/45 - 
      (43*zeta3)/9 - (8*I)*Pi*zeta3 + 2*G[0, y] + I*Pi*G[0, y] - 
      (41*Pi^2*G[0, y])/18 - (I/3)*Pi^3*G[0, y] + 4*zeta3*G[0, y] - 
      5*G[0, z] - (4*I)*Pi*G[0, z] - (59*Pi^2*G[0, z])/72 - 
      (I/3)*Pi^3*G[0, z] + 4*zeta3*G[0, z] + 6*G[0, y]*G[0, z] + 
      (2*I)*Pi*G[0, y]*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/6 + 
      (Pi^2*G[1, z])/3 + (I/3)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/3 + 
      (Pi^2*G[1 - z, y])/3 + (I/3)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/3 + (Pi^2*G[1, z]*G[1 - z, y])/3 - 
      G[0, 0, y] - ((10*I)/3)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/3 - 
      2*G[0, z]*G[0, 0, y] - (2*I)*Pi*G[0, z]*G[0, 0, y] + 4*G[0, 0, z] - 
      ((5*I)/6)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/3 - 2*G[0, y]*G[0, 0, z] - 
      (2*I)*Pi*G[0, y]*G[0, 0, z] + 2*G[0, 0, y]*G[0, 0, z] - 
      (Pi^2*G[0, 1, z])/3 - (Pi^2*G[0, 1 - z, y])/3 - 6*G[1, 0, y] - 
      (2*I)*Pi*G[1, 0, y] + (7*Pi^2*G[1, 0, y])/6 - 6*G[1, 0, z] - 
      (2*I)*Pi*G[1, 0, z] + (5*Pi^2*G[1, 0, z])/6 + 2*G[0, y]*G[1, 0, z] + 
      (2*I)*Pi*G[0, y]*G[1, 0, z] - 2*G[1 - z, y]*G[1, 0, z] - 
      (2*I)*Pi*G[1 - z, y]*G[1, 0, z] - 2*G[0, 0, y]*G[1, 0, z] + 
      2*G[0, 1 - z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/3 - 
      (Pi^2*G[1 - z, 0, y])/3 + 2*G[0, z]*G[1 - z, 0, y] + 
      (2*I)*Pi*G[0, z]*G[1 - z, 0, y] - 2*G[0, 0, z]*G[1 - z, 0, y] + 
      2*G[1, 0, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1 - z, y])/3 - 
      2*G[1, 0, z]*G[1 - z, 1 - z, y] + (10*G[0, 0, 0, y])/3 + 
      2*G[0, z]*G[0, 0, 0, y] + (5*G[0, 0, 0, z])/6 + 
      2*G[0, y]*G[0, 0, 0, z] + 2*G[0, 1, 0, y] + (2*I)*Pi*G[0, 1, 0, y] + 
      2*G[0, 1, 0, z] + (2*I)*Pi*G[0, 1, 0, z] - 2*G[0, y]*G[0, 1, 0, z] + 
      2*G[1 - z, y]*G[0, 1, 0, z] - 2*G[0, z]*G[0, 1 - z, 0, y] + 
      2*G[1, 0, 0, y] + (2*I)*Pi*G[1, 0, 0, y] + 2*G[1, 0, 0, z] + 
      (2*I)*Pi*G[1, 0, 0, z] - 2*G[0, y]*G[1, 0, 0, z] + 
      2*G[1 - z, y]*G[1, 0, 0, z] - 2*G[1, 1, 0, z] - 
      (2*I)*Pi*G[1, 1, 0, z] + 2*G[0, y]*G[1, 1, 0, z] - 
      2*G[1 - z, y]*G[1, 1, 0, z] - 2*G[0, z]*G[1 - z, 0, 0, y] - 
      2*G[1 - z, 1, 0, y] - (2*I)*Pi*G[1 - z, 1, 0, y] + 
      2*G[0, z]*G[1 - z, 1 - z, 0, y] - 2*G[0, 0, 1, 0, y] - 
      2*G[0, 0, 1, 0, z] - 2*G[0, 1, 0, 0, y] - 2*G[0, 1, 0, 0, z] + 
      2*G[0, 1, 1, 0, z] + 2*G[0, 1 - z, 1, 0, y] - 2*G[1, 0, 0, 0, y] - 
      2*G[1, 0, 0, 0, z] + 2*G[1, 0, 1, 0, z] + 2*G[1, 1, 0, 0, z] - 
      2*G[1, 1, 1, 0, z] + 2*G[1 - z, 0, 1, 0, y] + 2*G[1 - z, 1, 0, 0, y] - 
      2*G[1 - z, 1 - z, 1, 0, y]))/(mh2^3*y*(1 - z)^3) + 
   (e^2*N*(6 + (4*I)*Pi - (3*Pi^2)/4 + ((5*I)/4)*Pi^3 - (13*Pi^4)/45 - 
      (43*zeta3)/9 - (8*I)*Pi*zeta3 + 2*G[0, y] + I*Pi*G[0, y] - 
      (41*Pi^2*G[0, y])/18 - (I/3)*Pi^3*G[0, y] + 4*zeta3*G[0, y] - 
      5*G[0, z] - (4*I)*Pi*G[0, z] - (59*Pi^2*G[0, z])/72 - 
      (I/3)*Pi^3*G[0, z] + 4*zeta3*G[0, z] + 6*G[0, y]*G[0, z] + 
      (2*I)*Pi*G[0, y]*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/6 + 
      (Pi^2*G[1, z])/3 + (I/3)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/3 + 
      (Pi^2*G[1 - z, y])/3 + (I/3)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/3 + (Pi^2*G[1, z]*G[1 - z, y])/3 - 
      G[0, 0, y] - ((10*I)/3)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/3 - 
      2*G[0, z]*G[0, 0, y] - (2*I)*Pi*G[0, z]*G[0, 0, y] + 4*G[0, 0, z] - 
      ((5*I)/6)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/3 - 2*G[0, y]*G[0, 0, z] - 
      (2*I)*Pi*G[0, y]*G[0, 0, z] + 2*G[0, 0, y]*G[0, 0, z] - 
      (Pi^2*G[0, 1, z])/3 - (Pi^2*G[0, 1 - z, y])/3 - 6*G[1, 0, y] - 
      (2*I)*Pi*G[1, 0, y] + (7*Pi^2*G[1, 0, y])/6 - 6*G[1, 0, z] - 
      (2*I)*Pi*G[1, 0, z] + (5*Pi^2*G[1, 0, z])/6 + 2*G[0, y]*G[1, 0, z] + 
      (2*I)*Pi*G[0, y]*G[1, 0, z] - 2*G[1 - z, y]*G[1, 0, z] - 
      (2*I)*Pi*G[1 - z, y]*G[1, 0, z] - 2*G[0, 0, y]*G[1, 0, z] + 
      2*G[0, 1 - z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/3 - 
      (Pi^2*G[1 - z, 0, y])/3 + 2*G[0, z]*G[1 - z, 0, y] + 
      (2*I)*Pi*G[0, z]*G[1 - z, 0, y] - 2*G[0, 0, z]*G[1 - z, 0, y] + 
      2*G[1, 0, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1 - z, y])/3 - 
      2*G[1, 0, z]*G[1 - z, 1 - z, y] + (10*G[0, 0, 0, y])/3 + 
      2*G[0, z]*G[0, 0, 0, y] + (5*G[0, 0, 0, z])/6 + 
      2*G[0, y]*G[0, 0, 0, z] + 2*G[0, 1, 0, y] + (2*I)*Pi*G[0, 1, 0, y] + 
      2*G[0, 1, 0, z] + (2*I)*Pi*G[0, 1, 0, z] - 2*G[0, y]*G[0, 1, 0, z] + 
      2*G[1 - z, y]*G[0, 1, 0, z] - 2*G[0, z]*G[0, 1 - z, 0, y] + 
      2*G[1, 0, 0, y] + (2*I)*Pi*G[1, 0, 0, y] + 2*G[1, 0, 0, z] + 
      (2*I)*Pi*G[1, 0, 0, z] - 2*G[0, y]*G[1, 0, 0, z] + 
      2*G[1 - z, y]*G[1, 0, 0, z] - 2*G[1, 1, 0, z] - 
      (2*I)*Pi*G[1, 1, 0, z] + 2*G[0, y]*G[1, 1, 0, z] - 
      2*G[1 - z, y]*G[1, 1, 0, z] - 2*G[0, z]*G[1 - z, 0, 0, y] - 
      2*G[1 - z, 1, 0, y] - (2*I)*Pi*G[1 - z, 1, 0, y] + 
      2*G[0, z]*G[1 - z, 1 - z, 0, y] - 2*G[0, 0, 1, 0, y] - 
      2*G[0, 0, 1, 0, z] - 2*G[0, 1, 0, 0, y] - 2*G[0, 1, 0, 0, z] + 
      2*G[0, 1, 1, 0, z] + 2*G[0, 1 - z, 1, 0, y] - 2*G[1, 0, 0, 0, y] - 
      2*G[1, 0, 0, 0, z] + 2*G[1, 0, 1, 0, z] + 2*G[1, 1, 0, 0, z] - 
      2*G[1, 1, 1, 0, z] + 2*G[1 - z, 0, 1, 0, y] + 2*G[1 - z, 1, 0, 0, y] - 
      2*G[1 - z, 1 - z, 1, 0, y]))/(mh2^3*(1 - z)^3*(1 - y - z)) + 
   (e^2*N*(3 + (2*I)*Pi - (7*Pi^2)/8 + ((11*I)/24)*Pi^3 - (13*Pi^4)/90 - 
      (43*zeta3)/18 - (4*I)*Pi*zeta3 + G[0, y] + (I/2)*Pi*G[0, y] - 
      (35*Pi^2*G[0, y])/36 - (I/6)*Pi^3*G[0, y] + 2*zeta3*G[0, y] - 
      (35*Pi^2*G[0, z])/36 - (I/6)*Pi^3*G[0, z] + 2*zeta3*G[0, z] - 
      (5*Pi^2*G[0, y]*G[0, z])/12 + (I/6)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/6 + (I/6)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      G[0, 0, y]/2 - ((5*I)/3)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/6 - 
      I*Pi*G[0, z]*G[0, 0, y] - ((5*I)/3)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/6 - I*Pi*G[0, y]*G[0, 0, z] + G[0, 0, y]*G[0, 0, z] - 
      (Pi^2*G[0, 1, z])/6 - (Pi^2*G[0, 1 - z, y])/6 + 
      (7*Pi^2*G[1, 0, y])/12 + (5*Pi^2*G[1, 0, z])/12 + 
      I*Pi*G[0, y]*G[1, 0, z] - I*Pi*G[1 - z, y]*G[1, 0, z] - 
      G[0, 0, y]*G[1, 0, z] + G[0, 1 - z, y]*G[1, 0, z] + 
      (Pi^2*G[1, 1, z])/6 - (Pi^2*G[1 - z, 0, y])/6 + 
      I*Pi*G[0, z]*G[1 - z, 0, y] - G[0, 0, z]*G[1 - z, 0, y] + 
      G[1, 0, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1 - z, y])/6 - 
      G[1, 0, z]*G[1 - z, 1 - z, y] + (5*G[0, 0, 0, y])/3 + 
      G[0, z]*G[0, 0, 0, y] + (5*G[0, 0, 0, z])/3 + G[0, y]*G[0, 0, 0, z] + 
      I*Pi*G[0, 1, 0, y] + I*Pi*G[0, 1, 0, z] - G[0, y]*G[0, 1, 0, z] + 
      G[1 - z, y]*G[0, 1, 0, z] - G[0, z]*G[0, 1 - z, 0, y] + 
      I*Pi*G[1, 0, 0, y] + I*Pi*G[1, 0, 0, z] - G[0, y]*G[1, 0, 0, z] + 
      G[1 - z, y]*G[1, 0, 0, z] - I*Pi*G[1, 1, 0, z] + 
      G[0, y]*G[1, 1, 0, z] - G[1 - z, y]*G[1, 1, 0, z] - 
      G[0, z]*G[1 - z, 0, 0, y] - I*Pi*G[1 - z, 1, 0, y] + 
      G[0, z]*G[1 - z, 1 - z, 0, y] - G[0, 0, 1, 0, y] - G[0, 0, 1, 0, z] - 
      G[0, 1, 0, 0, y] - G[0, 1, 0, 0, z] + G[0, 1, 1, 0, z] + 
      G[0, 1 - z, 1, 0, y] - G[1, 0, 0, 0, y] - G[1, 0, 0, 0, z] + 
      G[1, 0, 1, 0, z] + G[1, 1, 0, 0, z] - G[1, 1, 1, 0, z] + 
      G[1 - z, 0, 1, 0, y] + G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 1, 0, 
       y]))/(mh2^3*y^2*(1 - z)^2) + 
   (e^2*N*(3 + (2*I)*Pi - (7*Pi^2)/8 + ((11*I)/24)*Pi^3 - (13*Pi^4)/90 - 
      (43*zeta3)/18 - (4*I)*Pi*zeta3 - (35*Pi^2*G[0, y])/36 - 
      (I/6)*Pi^3*G[0, y] + 2*zeta3*G[0, y] + G[0, z] + (I/2)*Pi*G[0, z] - 
      (35*Pi^2*G[0, z])/36 - (I/6)*Pi^3*G[0, z] + 2*zeta3*G[0, z] - 
      (5*Pi^2*G[0, y]*G[0, z])/12 + (I/6)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/6 + (I/6)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      ((5*I)/3)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/6 - 
      I*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/2 - ((5*I)/3)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/6 - I*Pi*G[0, y]*G[0, 0, z] + G[0, 0, y]*G[0, 0, z] - 
      (Pi^2*G[0, 1, z])/6 - (Pi^2*G[0, 1 - z, y])/6 + 
      (7*Pi^2*G[1, 0, y])/12 + (5*Pi^2*G[1, 0, z])/12 + 
      I*Pi*G[0, y]*G[1, 0, z] - I*Pi*G[1 - z, y]*G[1, 0, z] - 
      G[0, 0, y]*G[1, 0, z] + G[0, 1 - z, y]*G[1, 0, z] + 
      (Pi^2*G[1, 1, z])/6 - (Pi^2*G[1 - z, 0, y])/6 + 
      I*Pi*G[0, z]*G[1 - z, 0, y] - G[0, 0, z]*G[1 - z, 0, y] + 
      G[1, 0, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1 - z, y])/6 - 
      G[1, 0, z]*G[1 - z, 1 - z, y] + (5*G[0, 0, 0, y])/3 + 
      G[0, z]*G[0, 0, 0, y] + (5*G[0, 0, 0, z])/3 + G[0, y]*G[0, 0, 0, z] + 
      I*Pi*G[0, 1, 0, y] + I*Pi*G[0, 1, 0, z] - G[0, y]*G[0, 1, 0, z] + 
      G[1 - z, y]*G[0, 1, 0, z] - G[0, z]*G[0, 1 - z, 0, y] + 
      I*Pi*G[1, 0, 0, y] + I*Pi*G[1, 0, 0, z] - G[0, y]*G[1, 0, 0, z] + 
      G[1 - z, y]*G[1, 0, 0, z] - I*Pi*G[1, 1, 0, z] + 
      G[0, y]*G[1, 1, 0, z] - G[1 - z, y]*G[1, 1, 0, z] - 
      G[0, z]*G[1 - z, 0, 0, y] - I*Pi*G[1 - z, 1, 0, y] + 
      G[0, z]*G[1 - z, 1 - z, 0, y] - G[0, 0, 1, 0, y] - G[0, 0, 1, 0, z] - 
      G[0, 1, 0, 0, y] - G[0, 1, 0, 0, z] + G[0, 1, 1, 0, z] + 
      G[0, 1 - z, 1, 0, y] - G[1, 0, 0, 0, y] - G[1, 0, 0, 0, z] + 
      G[1, 0, 1, 0, z] + G[1, 1, 0, 0, z] - G[1, 1, 1, 0, z] + 
      G[1 - z, 0, 1, 0, y] + G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 1, 0, 
       y]))/(mh2^3*y*(1 - z)) + 
   (e^2*N*(3 + (2*I)*Pi - (7*Pi^2)/8 + ((11*I)/24)*Pi^3 - (13*Pi^4)/90 - 
      (43*zeta3)/18 - (4*I)*Pi*zeta3 - (35*Pi^2*G[0, y])/36 - 
      (I/6)*Pi^3*G[0, y] + 2*zeta3*G[0, y] + G[0, z] + (I/2)*Pi*G[0, z] - 
      (35*Pi^2*G[0, z])/36 - (I/6)*Pi^3*G[0, z] + 2*zeta3*G[0, z] - 
      (5*Pi^2*G[0, y]*G[0, z])/12 + (I/6)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/6 + (I/6)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      ((5*I)/3)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/6 - 
      I*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/2 - ((5*I)/3)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/6 - I*Pi*G[0, y]*G[0, 0, z] + G[0, 0, y]*G[0, 0, z] - 
      (Pi^2*G[0, 1, z])/6 - (Pi^2*G[0, 1 - z, y])/6 + 
      (7*Pi^2*G[1, 0, y])/12 + (5*Pi^2*G[1, 0, z])/12 + 
      I*Pi*G[0, y]*G[1, 0, z] - I*Pi*G[1 - z, y]*G[1, 0, z] - 
      G[0, 0, y]*G[1, 0, z] + G[0, 1 - z, y]*G[1, 0, z] + 
      (Pi^2*G[1, 1, z])/6 - (Pi^2*G[1 - z, 0, y])/6 + 
      I*Pi*G[0, z]*G[1 - z, 0, y] - G[0, 0, z]*G[1 - z, 0, y] + 
      G[1, 0, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1 - z, y])/6 - 
      G[1, 0, z]*G[1 - z, 1 - z, y] + (5*G[0, 0, 0, y])/3 + 
      G[0, z]*G[0, 0, 0, y] + (5*G[0, 0, 0, z])/3 + G[0, y]*G[0, 0, 0, z] + 
      I*Pi*G[0, 1, 0, y] + I*Pi*G[0, 1, 0, z] - G[0, y]*G[0, 1, 0, z] + 
      G[1 - z, y]*G[0, 1, 0, z] - G[0, z]*G[0, 1 - z, 0, y] + 
      I*Pi*G[1, 0, 0, y] + I*Pi*G[1, 0, 0, z] - G[0, y]*G[1, 0, 0, z] + 
      G[1 - z, y]*G[1, 0, 0, z] - I*Pi*G[1, 1, 0, z] + 
      G[0, y]*G[1, 1, 0, z] - G[1 - z, y]*G[1, 1, 0, z] - 
      G[0, z]*G[1 - z, 0, 0, y] - I*Pi*G[1 - z, 1, 0, y] + 
      G[0, z]*G[1 - z, 1 - z, 0, y] - G[0, 0, 1, 0, y] - G[0, 0, 1, 0, z] - 
      G[0, 1, 0, 0, y] - G[0, 1, 0, 0, z] + G[0, 1, 1, 0, z] + 
      G[0, 1 - z, 1, 0, y] - G[1, 0, 0, 0, y] - G[1, 0, 0, 0, z] + 
      G[1, 0, 1, 0, z] + G[1, 1, 0, 0, z] - G[1, 1, 1, 0, z] + 
      G[1 - z, 0, 1, 0, y] + G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 1, 0, 
       y]))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e^2*N*(3 + (2*I)*Pi - (7*Pi^2)/8 + ((11*I)/24)*Pi^3 - (13*Pi^4)/90 - 
      (43*zeta3)/18 - (4*I)*Pi*zeta3 - (35*Pi^2*G[0, y])/36 - 
      (I/6)*Pi^3*G[0, y] + 2*zeta3*G[0, y] + G[0, z] + (I/2)*Pi*G[0, z] - 
      (35*Pi^2*G[0, z])/36 - (I/6)*Pi^3*G[0, z] + 2*zeta3*G[0, z] - 
      (5*Pi^2*G[0, y]*G[0, z])/12 + (I/6)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/6 + (I/6)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      ((5*I)/3)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/6 - 
      I*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/2 - ((5*I)/3)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/6 - I*Pi*G[0, y]*G[0, 0, z] + G[0, 0, y]*G[0, 0, z] - 
      (Pi^2*G[0, 1, z])/6 - (Pi^2*G[0, 1 - z, y])/6 + 
      (7*Pi^2*G[1, 0, y])/12 + (5*Pi^2*G[1, 0, z])/12 + 
      I*Pi*G[0, y]*G[1, 0, z] - I*Pi*G[1 - z, y]*G[1, 0, z] - 
      G[0, 0, y]*G[1, 0, z] + G[0, 1 - z, y]*G[1, 0, z] + 
      (Pi^2*G[1, 1, z])/6 - (Pi^2*G[1 - z, 0, y])/6 + 
      I*Pi*G[0, z]*G[1 - z, 0, y] - G[0, 0, z]*G[1 - z, 0, y] + 
      G[1, 0, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1 - z, y])/6 - 
      G[1, 0, z]*G[1 - z, 1 - z, y] + (5*G[0, 0, 0, y])/3 + 
      G[0, z]*G[0, 0, 0, y] + (5*G[0, 0, 0, z])/3 + G[0, y]*G[0, 0, 0, z] + 
      I*Pi*G[0, 1, 0, y] + I*Pi*G[0, 1, 0, z] - G[0, y]*G[0, 1, 0, z] + 
      G[1 - z, y]*G[0, 1, 0, z] - G[0, z]*G[0, 1 - z, 0, y] + 
      I*Pi*G[1, 0, 0, y] + I*Pi*G[1, 0, 0, z] - G[0, y]*G[1, 0, 0, z] + 
      G[1 - z, y]*G[1, 0, 0, z] - I*Pi*G[1, 1, 0, z] + 
      G[0, y]*G[1, 1, 0, z] - G[1 - z, y]*G[1, 1, 0, z] - 
      G[0, z]*G[1 - z, 0, 0, y] - I*Pi*G[1 - z, 1, 0, y] + 
      G[0, z]*G[1 - z, 1 - z, 0, y] - G[0, 0, 1, 0, y] - G[0, 0, 1, 0, z] - 
      G[0, 1, 0, 0, y] - G[0, 1, 0, 0, z] + G[0, 1, 1, 0, z] + 
      G[0, 1 - z, 1, 0, y] - G[1, 0, 0, 0, y] - G[1, 0, 0, 0, z] + 
      G[1, 0, 1, 0, z] + G[1, 1, 0, 0, z] - G[1, 1, 1, 0, z] + 
      G[1 - z, 0, 1, 0, y] + G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 1, 0, 
       y]))/(mh2^3*y*z) + (e^2*N*(3 + (2*I)*Pi - (7*Pi^2)/8 + 
      ((11*I)/24)*Pi^3 - (13*Pi^4)/90 - (43*zeta3)/18 - (4*I)*Pi*zeta3 - 
      (35*Pi^2*G[0, y])/36 - (I/6)*Pi^3*G[0, y] + 2*zeta3*G[0, y] + G[0, z] + 
      (I/2)*Pi*G[0, z] - (35*Pi^2*G[0, z])/36 - (I/6)*Pi^3*G[0, z] + 
      2*zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/12 + (I/6)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/6 + (I/6)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      ((5*I)/3)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/6 - 
      I*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/2 - ((5*I)/3)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/6 - I*Pi*G[0, y]*G[0, 0, z] + G[0, 0, y]*G[0, 0, z] - 
      (Pi^2*G[0, 1, z])/6 - (Pi^2*G[0, 1 - z, y])/6 + 
      (7*Pi^2*G[1, 0, y])/12 + (5*Pi^2*G[1, 0, z])/12 + 
      I*Pi*G[0, y]*G[1, 0, z] - I*Pi*G[1 - z, y]*G[1, 0, z] - 
      G[0, 0, y]*G[1, 0, z] + G[0, 1 - z, y]*G[1, 0, z] + 
      (Pi^2*G[1, 1, z])/6 - (Pi^2*G[1 - z, 0, y])/6 + 
      I*Pi*G[0, z]*G[1 - z, 0, y] - G[0, 0, z]*G[1 - z, 0, y] + 
      G[1, 0, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1 - z, y])/6 - 
      G[1, 0, z]*G[1 - z, 1 - z, y] + (5*G[0, 0, 0, y])/3 + 
      G[0, z]*G[0, 0, 0, y] + (5*G[0, 0, 0, z])/3 + G[0, y]*G[0, 0, 0, z] + 
      I*Pi*G[0, 1, 0, y] + I*Pi*G[0, 1, 0, z] - G[0, y]*G[0, 1, 0, z] + 
      G[1 - z, y]*G[0, 1, 0, z] - G[0, z]*G[0, 1 - z, 0, y] + 
      I*Pi*G[1, 0, 0, y] + I*Pi*G[1, 0, 0, z] - G[0, y]*G[1, 0, 0, z] + 
      G[1 - z, y]*G[1, 0, 0, z] - I*Pi*G[1, 1, 0, z] + 
      G[0, y]*G[1, 1, 0, z] - G[1 - z, y]*G[1, 1, 0, z] - 
      G[0, z]*G[1 - z, 0, 0, y] - I*Pi*G[1 - z, 1, 0, y] + 
      G[0, z]*G[1 - z, 1 - z, 0, y] - G[0, 0, 1, 0, y] - G[0, 0, 1, 0, z] - 
      G[0, 1, 0, 0, y] - G[0, 1, 0, 0, z] + G[0, 1, 1, 0, z] + 
      G[0, 1 - z, 1, 0, y] - G[1, 0, 0, 0, y] - G[1, 0, 0, 0, z] + 
      G[1, 0, 1, 0, z] + G[1, 1, 0, 0, z] - G[1, 1, 1, 0, z] + 
      G[1 - z, 0, 1, 0, y] + G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 1, 0, 
       y]))/(mh2^3*(1 - y - z)*z) + 
   (e^2*N*(3 + (2*I)*Pi + Pi^2/8 + ((19*I)/24)*Pi^3 - (13*Pi^4)/90 - 
      (43*zeta3)/18 - (4*I)*Pi*zeta3 + G[0, y] + (I/2)*Pi*G[0, y] - 
      (47*Pi^2*G[0, y])/36 - (I/6)*Pi^3*G[0, y] + 2*zeta3*G[0, y] + 
      5*G[0, z] - (31*Pi^2*G[0, z])/72 - (I/6)*Pi^3*G[0, z] + 
      2*zeta3*G[0, z] + 6*G[0, y]*G[0, z] + (2*I)*Pi*G[0, y]*G[0, z] - 
      (5*Pi^2*G[0, y]*G[0, z])/12 + (Pi^2*G[1, z])/3 + (I/6)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/6 + (Pi^2*G[1 - z, y])/3 + 
      (I/6)*Pi^3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/6 + 
      (Pi^2*G[1, z]*G[1 - z, y])/6 - G[0, 0, y]/2 - ((5*I)/3)*Pi*G[0, 0, y] + 
      (Pi^2*G[0, 0, y])/6 - 2*G[0, z]*G[0, 0, y] - I*Pi*G[0, z]*G[0, 0, y] - 
      (I/6)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/6 - 2*G[0, y]*G[0, 0, z] - 
      I*Pi*G[0, y]*G[0, 0, z] + G[0, 0, y]*G[0, 0, z] - (Pi^2*G[0, 1, z])/6 - 
      (Pi^2*G[0, 1 - z, y])/6 - 6*G[1, 0, y] - (2*I)*Pi*G[1, 0, y] + 
      (7*Pi^2*G[1, 0, y])/12 - 6*G[1, 0, z] - (2*I)*Pi*G[1, 0, z] + 
      (5*Pi^2*G[1, 0, z])/12 + 2*G[0, y]*G[1, 0, z] + 
      I*Pi*G[0, y]*G[1, 0, z] - 2*G[1 - z, y]*G[1, 0, z] - 
      I*Pi*G[1 - z, y]*G[1, 0, z] - G[0, 0, y]*G[1, 0, z] + 
      G[0, 1 - z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/6 - 
      (Pi^2*G[1 - z, 0, y])/6 + 2*G[0, z]*G[1 - z, 0, y] + 
      I*Pi*G[0, z]*G[1 - z, 0, y] - G[0, 0, z]*G[1 - z, 0, y] + 
      G[1, 0, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1 - z, y])/6 - 
      G[1, 0, z]*G[1 - z, 1 - z, y] + (5*G[0, 0, 0, y])/3 + 
      G[0, z]*G[0, 0, 0, y] + G[0, 0, 0, z]/6 + G[0, y]*G[0, 0, 0, z] + 
      2*G[0, 1, 0, y] + I*Pi*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
      I*Pi*G[0, 1, 0, z] - G[0, y]*G[0, 1, 0, z] + 
      G[1 - z, y]*G[0, 1, 0, z] - G[0, z]*G[0, 1 - z, 0, y] + 
      2*G[1, 0, 0, y] + I*Pi*G[1, 0, 0, y] + 2*G[1, 0, 0, z] + 
      I*Pi*G[1, 0, 0, z] - G[0, y]*G[1, 0, 0, z] + 
      G[1 - z, y]*G[1, 0, 0, z] - 2*G[1, 1, 0, z] - I*Pi*G[1, 1, 0, z] + 
      G[0, y]*G[1, 1, 0, z] - G[1 - z, y]*G[1, 1, 0, z] - 
      G[0, z]*G[1 - z, 0, 0, y] - 2*G[1 - z, 1, 0, y] - 
      I*Pi*G[1 - z, 1, 0, y] + G[0, z]*G[1 - z, 1 - z, 0, y] - 
      G[0, 0, 1, 0, y] - G[0, 0, 1, 0, z] - G[0, 1, 0, 0, y] - 
      G[0, 1, 0, 0, z] + G[0, 1, 1, 0, z] + G[0, 1 - z, 1, 0, y] - 
      G[1, 0, 0, 0, y] - G[1, 0, 0, 0, z] + G[1, 0, 1, 0, z] + 
      G[1, 1, 0, 0, z] - G[1, 1, 1, 0, z] + G[1 - z, 0, 1, 0, y] + 
      G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 1, 0, y]))/
    (mh2^3*(1 - z)^2*(1 - y - z)^2) + 
   (e^2*N*(-6 - (4*I)*Pi + (5*Pi^2)/12 - ((19*I)/12)*Pi^3 + (13*Pi^4)/45 + 
      (43*zeta3)/9 + (8*I)*Pi*zeta3 + 10*G[0, y] + ((7*I)/2)*Pi*G[0, y] + 
      (125*Pi^2*G[0, y])/72 + (I/3)*Pi^3*G[0, y] - 4*zeta3*G[0, y] - 
      6*G[0, z] - (I/2)*Pi*G[0, z] + (125*Pi^2*G[0, z])/72 + 
      (I/3)*Pi^3*G[0, z] - 4*zeta3*G[0, z] - 8*G[0, y]*G[0, z] - 
      (4*I)*Pi*G[0, y]*G[0, z] + (5*Pi^2*G[0, y]*G[0, z])/6 - 
      (2*Pi^2*G[1, z])/3 - (I/3)*Pi^3*G[1, z] + (Pi^2*G[0, y]*G[1, z])/3 - 
      (2*Pi^2*G[1 - z, y])/3 - (I/3)*Pi^3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/3 - (Pi^2*G[1, z]*G[1 - z, y])/3 - 
      (7*G[0, 0, y])/2 + ((11*I)/6)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/3 + 
      4*G[0, z]*G[0, 0, y] + (2*I)*Pi*G[0, z]*G[0, 0, y] + G[0, 0, z]/2 + 
      ((11*I)/6)*Pi*G[0, 0, z] - (Pi^2*G[0, 0, z])/3 + 4*G[0, y]*G[0, 0, z] + 
      (2*I)*Pi*G[0, y]*G[0, 0, z] - 2*G[0, 0, y]*G[0, 0, z] + 
      (Pi^2*G[0, 1, z])/3 + (Pi^2*G[0, 1 - z, y])/3 + 8*G[1, 0, y] + 
      (4*I)*Pi*G[1, 0, y] - (7*Pi^2*G[1, 0, y])/6 + 8*G[1, 0, z] + 
      (4*I)*Pi*G[1, 0, z] - (5*Pi^2*G[1, 0, z])/6 - 4*G[0, y]*G[1, 0, z] - 
      (2*I)*Pi*G[0, y]*G[1, 0, z] + 4*G[1 - z, y]*G[1, 0, z] + 
      (2*I)*Pi*G[1 - z, y]*G[1, 0, z] + 2*G[0, 0, y]*G[1, 0, z] - 
      2*G[0, 1 - z, y]*G[1, 0, z] - (Pi^2*G[1, 1, z])/3 + 
      (Pi^2*G[1 - z, 0, y])/3 - 4*G[0, z]*G[1 - z, 0, y] - 
      (2*I)*Pi*G[0, z]*G[1 - z, 0, y] + 2*G[0, 0, z]*G[1 - z, 0, y] - 
      2*G[1, 0, z]*G[1 - z, 0, y] - (Pi^2*G[1 - z, 1 - z, y])/3 + 
      2*G[1, 0, z]*G[1 - z, 1 - z, y] - (11*G[0, 0, 0, y])/6 - 
      2*G[0, z]*G[0, 0, 0, y] - (11*G[0, 0, 0, z])/6 - 
      2*G[0, y]*G[0, 0, 0, z] - 4*G[0, 1, 0, y] - (2*I)*Pi*G[0, 1, 0, y] - 
      4*G[0, 1, 0, z] - (2*I)*Pi*G[0, 1, 0, z] + 2*G[0, y]*G[0, 1, 0, z] - 
      2*G[1 - z, y]*G[0, 1, 0, z] + 2*G[0, z]*G[0, 1 - z, 0, y] - 
      4*G[1, 0, 0, y] - (2*I)*Pi*G[1, 0, 0, y] - 4*G[1, 0, 0, z] - 
      (2*I)*Pi*G[1, 0, 0, z] + 2*G[0, y]*G[1, 0, 0, z] - 
      2*G[1 - z, y]*G[1, 0, 0, z] + 4*G[1, 1, 0, z] + 
      (2*I)*Pi*G[1, 1, 0, z] - 2*G[0, y]*G[1, 1, 0, z] + 
      2*G[1 - z, y]*G[1, 1, 0, z] + 2*G[0, z]*G[1 - z, 0, 0, y] + 
      4*G[1 - z, 1, 0, y] + (2*I)*Pi*G[1 - z, 1, 0, y] - 
      2*G[0, z]*G[1 - z, 1 - z, 0, y] + 2*G[0, 0, 1, 0, y] + 
      2*G[0, 0, 1, 0, z] + 2*G[0, 1, 0, 0, y] + 2*G[0, 1, 0, 0, z] - 
      2*G[0, 1, 1, 0, z] - 2*G[0, 1 - z, 1, 0, y] + 2*G[1, 0, 0, 0, y] + 
      2*G[1, 0, 0, 0, z] - 2*G[1, 0, 1, 0, z] - 2*G[1, 1, 0, 0, z] + 
      2*G[1, 1, 1, 0, z] - 2*G[1 - z, 0, 1, 0, y] - 2*G[1 - z, 1, 0, 0, y] + 
      2*G[1 - z, 1 - z, 1, 0, y]))/(mh2^3*(1 - z)*(1 - y - z)^2) + 
   (e^2*(-7 - (4*I)*Pi + (35*Pi^2)/24 + Pi^4/30 + 3*zeta3 + (2*I)*Pi*zeta3 + 
      G[0, y] + (I/2)*Pi*G[0, y] + 10*G[0, z] + (4*I)*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/12 + (7*Pi^2*G[1, z])/8 - 2*zeta3*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/12 + (7*Pi^2*G[1 - z, y])/8 - 
      2*zeta3*G[1 - z, y] - (7*Pi^2*G[0, z]*G[1 - z, y])/12 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, y] - G[0, 0, y]/2 + 
      I*Pi*G[1, z]*G[0, 0, y] - 4*G[0, 0, z] - I*Pi*G[0, 0, z] - 
      I*Pi*G[1 - z, y]*G[0, 0, z] - (7*Pi^2*G[0, 1, z])/12 - 
      I*Pi*G[0, y]*G[0, 1, z] - I*Pi*G[1 - z, y]*G[0, 1, z] + 
      G[0, 0, y]*G[0, 1, z] + (7*Pi^2*G[0, 1 - z, y])/12 + 
      I*Pi*G[0, z]*G[0, 1 - z, y] + I*Pi*G[1, z]*G[0, 1 - z, y] - 
      G[0, 0, z]*G[0, 1 - z, y] + G[0, 1, z]*G[0, 1 - z, y] - 
      (2*I)*Pi*G[1, z]*G[0, -z, y] - (7*Pi^2*G[1, 0, y])/12 + 
      ((3*I)/2)*Pi*G[1, 1, z] + I*Pi*G[0, y]*G[1, 1, z] - 
      (3*G[1 - z, y]*G[1, 1, z])/2 - G[0, 0, y]*G[1, 1, z] - 
      G[0, 1 - z, y]*G[1, 1, z] + 2*G[0, -z, y]*G[1, 1, z] + 
      (7*Pi^2*G[1 - z, 0, y])/12 + I*Pi*G[1, z]*G[1 - z, 0, y] + 
      G[0, 1, z]*G[1 - z, 0, y] - G[1, 1, z]*G[1 - z, 0, y] + 
      ((3*I)/2)*Pi*G[1 - z, 1 - z, y] - I*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 1 - z, y])/2 + G[0, 0, z]*G[1 - z, 1 - z, y] + 
      G[0, 1, z]*G[1 - z, 1 - z, y] - G[1, z]*G[0, 0, 0, y] + G[0, 0, 0, z] + 
      G[1 - z, y]*G[0, 0, 0, z] + I*Pi*G[0, 0, 1, z] - 
      G[0, y]*G[0, 0, 1, z] - G[1 - z, y]*G[0, 0, 1, z] + 
      I*Pi*G[0, 0, 1 - z, y] + G[0, z]*G[0, 0, 1 - z, y] - 
      G[1, z]*G[0, 0, 1 - z, y] - I*Pi*G[0, 1, 0, y] - I*Pi*G[0, 1, 1, z] + 
      G[0, y]*G[0, 1, 1, z] + G[1 - z, y]*G[0, 1, 1, z] + 
      I*Pi*G[0, 1 - z, 0, y] - G[1, z]*G[0, 1 - z, 0, y] + 
      I*Pi*G[0, 1 - z, 1 - z, y] - G[0, z]*G[0, 1 - z, 1 - z, y] - 
      G[1, z]*G[0, 1 - z, 1 - z, y] + 2*G[1, z]*G[0, 1 - z, -z, y] - 
      (2*I)*Pi*G[0, -z, 1 - z, y] + 2*G[1, z]*G[0, -z, 1 - z, y] - 
      I*Pi*G[1, 0, 0, y] - I*Pi*G[1, 0, 1, z] + G[0, y]*G[1, 0, 1, z] + 
      G[1 - z, y]*G[1, 0, 1, z] - (3*G[1, 1, 1, z])/2 - 
      G[0, y]*G[1, 1, 1, z] + I*Pi*G[1 - z, 0, 0, y] - 
      G[1, z]*G[1 - z, 0, 0, y] + I*Pi*G[1 - z, 0, 1 - z, y] - 
      G[0, z]*G[1 - z, 0, 1 - z, y] - G[1, z]*G[1 - z, 0, 1 - z, y] + 
      2*G[1, z]*G[1 - z, 0, -z, y] - I*Pi*G[1 - z, 1, 0, y] + 
      I*Pi*G[1 - z, 1 - z, 0, y] - G[1, z]*G[1 - z, 1 - z, 0, y] - 
      (3*G[1 - z, 1 - z, 1 - z, y])/2 + G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 
      G[0, 0, 0, 1, z] - G[0, 0, 0, 1 - z, y] + G[0, 0, 1, 0, y] - 
      G[0, 0, 1, 1, z] - G[0, 0, 1 - z, 0, y] - G[0, 0, 1 - z, 1 - z, y] + 
      G[0, 1, 0, 0, y] - G[0, 1, 0, 1, z] + G[0, 1, 1, 1, z] - 
      G[0, 1 - z, 0, 0, y] - G[0, 1 - z, 0, 1 - z, y] + 
      G[0, 1 - z, 1, 0, y] - G[0, 1 - z, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, 1 - z, y] + 2*G[0, 1 - z, -z, 1 - z, y] + 
      2*G[0, -z, 1 - z, 1 - z, y] + G[1, 0, 0, 0, y] - G[1, 0, 0, 1, z] + 
      G[1, 0, 1, 1, z] + G[1, 1, 0, 1, z] - G[1 - z, 0, 0, 0, y] - 
      G[1 - z, 0, 0, 1 - z, y] + G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 0, 1 - z, 0, y] - G[1 - z, 0, 1 - z, 1 - z, y] + 
      2*G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1, 0, 0, y] - 
      G[1 - z, 1 - z, 0, 0, y] - G[1 - z, 1 - z, 0, 1 - z, y] + 
      G[1 - z, 1 - z, 1, 0, y] - G[1 - z, 1 - z, 1 - z, 0, y]))/
    (mh2^3*N*y^2*(1 - z)^2) + (e^2*(14 + (8*I)*Pi - (35*Pi^2)/12 - Pi^4/15 - 
      6*zeta3 - (4*I)*Pi*zeta3 + 6*G[0, y] + ((3*I)/2)*Pi*G[0, y] + 
      (7*Pi^2*G[0, y])/24 + 6*G[0, z] + ((3*I)/2)*Pi*G[0, z] + 
      (7*Pi^2*G[0, z])/24 - (7*Pi^2*G[1, z])/4 + 4*zeta3*G[1, z] + 
      6*G[0, y]*G[1, z] + (3*I)*Pi*G[0, y]*G[1, z] - (7*Pi^2*G[0, y]*G[1, z])/
       12 - (7*Pi^2*G[1 - z, y])/4 + 4*zeta3*G[1 - z, y] + 
      6*G[0, z]*G[1 - z, y] + (3*I)*Pi*G[0, z]*G[1 - z, y] - 
      (7*Pi^2*G[0, z]*G[1 - z, y])/12 - (3*I)*Pi*G[1, z]*G[1 - z, y] - 
      12*G[1, z]*G[-z, y] - (6*I)*Pi*G[1, z]*G[-z, y] + 
      (7*Pi^2*G[1, z]*G[-z, y])/6 - (3*G[0, 0, y])/2 + (I/2)*Pi*G[0, 0, y] - 
      3*G[1, z]*G[0, 0, y] - I*Pi*G[1, z]*G[0, 0, y] - (3*G[0, 0, z])/2 + 
      (I/2)*Pi*G[0, 0, z] - 3*G[1 - z, y]*G[0, 0, z] - 
      I*Pi*G[1 - z, y]*G[0, 0, z] - 6*G[0, 1, z] - (3*I)*Pi*G[0, 1, z] + 
      (7*Pi^2*G[0, 1, z])/12 + 3*G[0, y]*G[0, 1, z] + 
      I*Pi*G[0, y]*G[0, 1, z] + 3*G[1 - z, y]*G[0, 1, z] + 
      I*Pi*G[1 - z, y]*G[0, 1, z] - G[0, 0, y]*G[0, 1, z] + 
      6*G[0, 1 - z, y] + (3*I)*Pi*G[0, 1 - z, y] - (7*Pi^2*G[0, 1 - z, y])/
       12 + 3*G[0, z]*G[0, 1 - z, y] + I*Pi*G[0, z]*G[0, 1 - z, y] - 
      3*G[1, z]*G[0, 1 - z, y] - I*Pi*G[1, z]*G[0, 1 - z, y] - 
      G[0, 0, z]*G[0, 1 - z, y] - G[0, 1, z]*G[0, 1 - z, y] - 6*G[1, 0, y] - 
      (3*I)*Pi*G[1, 0, y] + (7*Pi^2*G[1, 0, y])/12 - (3*I)*Pi*G[1, 1, z] - 
      3*G[0, y]*G[1, 1, z] - I*Pi*G[0, y]*G[1, 1, z] + 
      3*G[1 - z, y]*G[1, 1, z] + 6*G[-z, y]*G[1, 1, z] + 
      (2*I)*Pi*G[-z, y]*G[1, 1, z] + G[0, 0, y]*G[1, 1, z] + 
      G[0, 1 - z, y]*G[1, 1, z] + 6*G[1 - z, 0, y] + 
      (3*I)*Pi*G[1 - z, 0, y] - (7*Pi^2*G[1 - z, 0, y])/12 - 
      3*G[1, z]*G[1 - z, 0, y] - I*Pi*G[1, z]*G[1 - z, 0, y] - 
      G[0, 1, z]*G[1 - z, 0, y] + G[1, 1, z]*G[1 - z, 0, y] - 
      (3*I)*Pi*G[1 - z, 1 - z, y] - 3*G[0, z]*G[1 - z, 1 - z, y] - 
      I*Pi*G[0, z]*G[1 - z, 1 - z, y] + 3*G[1, z]*G[1 - z, 1 - z, y] + 
      G[0, 0, z]*G[1 - z, 1 - z, y] - G[0, 1, z]*G[1 - z, 1 - z, y] + 
      6*G[1, z]*G[1 - z, -z, y] + (2*I)*Pi*G[1, z]*G[1 - z, -z, y] - 
      2*G[1, 1, z]*G[1 - z, -z, y] - 12*G[-z, 1 - z, y] - 
      (6*I)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/6 + 
      6*G[1, z]*G[-z, 1 - z, y] + (2*I)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      2*G[1, 1, z]*G[-z, 1 - z, y] - G[0, 0, 0, y]/2 + 
      G[1, z]*G[0, 0, 0, y] - G[0, 0, 0, z]/2 + G[1 - z, y]*G[0, 0, 0, z] - 
      3*G[0, 0, 1, z] - I*Pi*G[0, 0, 1, z] + G[0, y]*G[0, 0, 1, z] + 
      G[1 - z, y]*G[0, 0, 1, z] - 3*G[0, 0, 1 - z, y] - 
      I*Pi*G[0, 0, 1 - z, y] + G[0, z]*G[0, 0, 1 - z, y] + 
      G[1, z]*G[0, 0, 1 - z, y] - 2*G[1, z]*G[0, 0, -z, y] + 
      3*G[0, 1, 0, y] + I*Pi*G[0, 1, 0, y] + 3*G[0, 1, 1, z] + 
      I*Pi*G[0, 1, 1, z] - G[0, y]*G[0, 1, 1, z] - 
      G[1 - z, y]*G[0, 1, 1, z] - 3*G[0, 1 - z, 0, y] - 
      I*Pi*G[0, 1 - z, 0, y] + G[1, z]*G[0, 1 - z, 0, y] - 
      3*G[0, 1 - z, 1 - z, y] - I*Pi*G[0, 1 - z, 1 - z, y] - 
      G[0, z]*G[0, 1 - z, 1 - z, y] + G[1, z]*G[0, 1 - z, 1 - z, y] + 
      3*G[1, 0, 0, y] + I*Pi*G[1, 0, 0, y] + 3*G[1, 0, 1, z] + 
      I*Pi*G[1, 0, 1, z] - G[0, y]*G[1, 0, 1, z] - 
      G[1 - z, y]*G[1, 0, 1, z] + 3*G[1, 1, 1, z] + G[0, y]*G[1, 1, 1, z] - 
      2*G[-z, y]*G[1, 1, 1, z] - 3*G[1 - z, 0, 0, y] - 
      I*Pi*G[1 - z, 0, 0, y] + G[1, z]*G[1 - z, 0, 0, y] - 
      3*G[1 - z, 0, 1 - z, y] - I*Pi*G[1 - z, 0, 1 - z, y] - 
      G[0, z]*G[1 - z, 0, 1 - z, y] + G[1, z]*G[1 - z, 0, 1 - z, y] + 
      3*G[1 - z, 1, 0, y] + I*Pi*G[1 - z, 1, 0, y] - 
      3*G[1 - z, 1 - z, 0, y] - I*Pi*G[1 - z, 1 - z, 0, y] + 
      G[1, z]*G[1 - z, 1 - z, 0, y] + 3*G[1 - z, 1 - z, 1 - z, y] + 
      G[0, z]*G[1 - z, 1 - z, 1 - z, y] - 2*G[1, z]*G[1 - z, 1 - z, -z, y] + 
      6*G[1 - z, -z, 1 - z, y] + (2*I)*Pi*G[1 - z, -z, 1 - z, y] - 
      2*G[1, z]*G[1 - z, -z, 1 - z, y] + 6*G[-z, 1 - z, 1 - z, y] + 
      (2*I)*Pi*G[-z, 1 - z, 1 - z, y] - 2*G[1, z]*G[-z, 1 - z, 1 - z, y] - 
      G[0, 0, 0, 1, z] + G[0, 0, 0, 1 - z, y] - G[0, 0, 1, 0, y] + 
      G[0, 0, 1, 1, z] + G[0, 0, 1 - z, 0, y] + G[0, 0, 1 - z, 1 - z, y] - 
      2*G[0, 0, -z, 1 - z, y] - G[0, 1, 0, 0, y] + G[0, 1, 0, 1, z] - 
      G[0, 1, 1, 1, z] + G[0, 1 - z, 0, 0, y] + G[0, 1 - z, 0, 1 - z, y] - 
      G[0, 1 - z, 1, 0, y] + G[0, 1 - z, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, 1 - z, y] - G[1, 0, 0, 0, y] + G[1, 0, 0, 1, z] - 
      G[1, 0, 1, 1, z] - G[1, 1, 0, 1, z] + G[1 - z, 0, 0, 0, y] + 
      G[1 - z, 0, 0, 1 - z, y] - G[1 - z, 0, 1, 0, y] + 
      G[1 - z, 0, 1 - z, 0, y] + G[1 - z, 0, 1 - z, 1 - z, y] - 
      G[1 - z, 1, 0, 0, y] + G[1 - z, 1 - z, 0, 0, y] + 
      G[1 - z, 1 - z, 0, 1 - z, y] - G[1 - z, 1 - z, 1, 0, y] + 
      G[1 - z, 1 - z, 1 - z, 0, y] - 2*G[1 - z, 1 - z, -z, 1 - z, y] - 
      2*G[1 - z, -z, 1 - z, 1 - z, y] - 2*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*N*(1 - z)*(1 - y - z)^2) + 
   (e^2*(6*G[0, z]*G[1 - z, y] + (3*I)*Pi*G[0, z]*G[1 - z, y] - 
      (7*Pi^2*G[0, z]*G[1 - z, y])/12 - 6*G[1, z]*G[-z, y] - 
      (3*I)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/12 - 
      3*G[1 - z, y]*G[0, 0, z] - I*Pi*G[1 - z, y]*G[0, 0, z] + 
      3*G[0, z]*G[0, 1 - z, y] + I*Pi*G[0, z]*G[0, 1 - z, y] - 
      G[0, 0, z]*G[0, 1 - z, y] - 3*G[1, z]*G[0, -z, y] - 
      I*Pi*G[1, z]*G[0, -z, y] + 3*G[-z, y]*G[1, 1, z] + 
      I*Pi*G[-z, y]*G[1, 1, z] + G[0, -z, y]*G[1, 1, z] - 
      3*G[0, z]*G[1 - z, 1 - z, y] - I*Pi*G[0, z]*G[1 - z, 1 - z, y] + 
      G[0, 0, z]*G[1 - z, 1 - z, y] + 3*G[1, z]*G[1 - z, -z, y] + 
      I*Pi*G[1, z]*G[1 - z, -z, y] - G[1, 1, z]*G[1 - z, -z, y] - 
      6*G[-z, 1 - z, y] - (3*I)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/
       12 + 3*G[1, z]*G[-z, 1 - z, y] + I*Pi*G[1, z]*G[-z, 1 - z, y] - 
      G[1, 1, z]*G[-z, 1 - z, y] + G[1 - z, y]*G[0, 0, 0, z] + 
      G[0, z]*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, -z, y] - 
      G[0, z]*G[0, 1 - z, 1 - z, y] + G[1, z]*G[0, 1 - z, -z, y] - 
      3*G[0, -z, 1 - z, y] - I*Pi*G[0, -z, 1 - z, y] + 
      G[1, z]*G[0, -z, 1 - z, y] - G[-z, y]*G[1, 1, 1, z] - 
      G[0, z]*G[1 - z, 0, 1 - z, y] + G[1, z]*G[1 - z, 0, -z, y] + 
      G[0, z]*G[1 - z, 1 - z, 1 - z, y] - G[1, z]*G[1 - z, 1 - z, -z, y] + 
      3*G[1 - z, -z, 1 - z, y] + I*Pi*G[1 - z, -z, 1 - z, y] - 
      G[1, z]*G[1 - z, -z, 1 - z, y] + 3*G[-z, 1 - z, 1 - z, y] + 
      I*Pi*G[-z, 1 - z, 1 - z, y] - G[1, z]*G[-z, 1 - z, 1 - z, y] - 
      G[0, 0, -z, 1 - z, y] + G[0, 1 - z, -z, 1 - z, y] + 
      G[0, -z, 1 - z, 1 - z, y] + G[1 - z, 0, -z, 1 - z, y] - 
      G[1 - z, 1 - z, -z, 1 - z, y] - G[1 - z, -z, 1 - z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*y^3*(1 - z)) + 
   (e^2*(40*G[1, z] + (16*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/3 + 
      6*G[0, y]*G[1, z] + (3*I)*Pi*G[0, y]*G[1, z] - (7*Pi^2*G[0, y]*G[1, z])/
       12 + 40*G[1 - z, y] + (16*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/3 - 
      16*G[1, z]*G[1 - z, y] - (4*I)*Pi*G[1, z]*G[1 - z, y] - 
      6*G[1, z]*G[-z, y] - (3*I)*Pi*G[1, z]*G[-z, y] + 
      (7*Pi^2*G[1, z]*G[-z, y])/12 - 3*G[1, z]*G[0, 0, y] - 
      I*Pi*G[1, z]*G[0, 0, y] - 6*G[0, 1, z] - (3*I)*Pi*G[0, 1, z] + 
      (7*Pi^2*G[0, 1, z])/12 + 3*G[0, y]*G[0, 1, z] + 
      I*Pi*G[0, y]*G[0, 1, z] + 3*G[1 - z, y]*G[0, 1, z] + 
      I*Pi*G[1 - z, y]*G[0, 1, z] - G[0, 0, y]*G[0, 1, z] + 
      6*G[0, 1 - z, y] + (3*I)*Pi*G[0, 1 - z, y] - (7*Pi^2*G[0, 1 - z, y])/
       12 - 3*G[1, z]*G[0, 1 - z, y] - I*Pi*G[1, z]*G[0, 1 - z, y] - 
      G[0, 1, z]*G[0, 1 - z, y] + 3*G[1, z]*G[0, -z, y] + 
      I*Pi*G[1, z]*G[0, -z, y] - 6*G[1, 0, y] - (3*I)*Pi*G[1, 0, y] + 
      (7*Pi^2*G[1, 0, y])/12 - 16*G[1, 1, z] - (4*I)*Pi*G[1, 1, z] - 
      3*G[0, y]*G[1, 1, z] - I*Pi*G[0, y]*G[1, 1, z] + 
      4*G[1 - z, y]*G[1, 1, z] + 3*G[-z, y]*G[1, 1, z] + 
      I*Pi*G[-z, y]*G[1, 1, z] + G[0, 0, y]*G[1, 1, z] + 
      G[0, 1 - z, y]*G[1, 1, z] - G[0, -z, y]*G[1, 1, z] + 6*G[1 - z, 0, y] + 
      (3*I)*Pi*G[1 - z, 0, y] - (7*Pi^2*G[1 - z, 0, y])/12 - 
      3*G[1, z]*G[1 - z, 0, y] - I*Pi*G[1, z]*G[1 - z, 0, y] - 
      G[0, 1, z]*G[1 - z, 0, y] + G[1, 1, z]*G[1 - z, 0, y] - 
      16*G[1 - z, 1 - z, y] - (4*I)*Pi*G[1 - z, 1 - z, y] + 
      4*G[1, z]*G[1 - z, 1 - z, y] - G[0, 1, z]*G[1 - z, 1 - z, y] + 
      3*G[1, z]*G[1 - z, -z, y] + I*Pi*G[1, z]*G[1 - z, -z, y] - 
      G[1, 1, z]*G[1 - z, -z, y] - 6*G[-z, 1 - z, y] - 
      (3*I)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/12 + 
      3*G[1, z]*G[-z, 1 - z, y] + I*Pi*G[1, z]*G[-z, 1 - z, y] - 
      G[1, 1, z]*G[-z, 1 - z, y] + G[1, z]*G[0, 0, 0, y] - 3*G[0, 0, 1, z] - 
      I*Pi*G[0, 0, 1, z] + G[0, y]*G[0, 0, 1, z] + 
      G[1 - z, y]*G[0, 0, 1, z] - 3*G[0, 0, 1 - z, y] - 
      I*Pi*G[0, 0, 1 - z, y] + G[1, z]*G[0, 0, 1 - z, y] - 
      G[1, z]*G[0, 0, -z, y] + 3*G[0, 1, 0, y] + I*Pi*G[0, 1, 0, y] + 
      3*G[0, 1, 1, z] + I*Pi*G[0, 1, 1, z] - G[0, y]*G[0, 1, 1, z] - 
      G[1 - z, y]*G[0, 1, 1, z] - 3*G[0, 1 - z, 0, y] - 
      I*Pi*G[0, 1 - z, 0, y] + G[1, z]*G[0, 1 - z, 0, y] - 
      3*G[0, 1 - z, 1 - z, y] - I*Pi*G[0, 1 - z, 1 - z, y] + 
      G[1, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, -z, y] + 
      3*G[0, -z, 1 - z, y] + I*Pi*G[0, -z, 1 - z, y] - 
      G[1, z]*G[0, -z, 1 - z, y] + 3*G[1, 0, 0, y] + I*Pi*G[1, 0, 0, y] + 
      3*G[1, 0, 1, z] + I*Pi*G[1, 0, 1, z] - G[0, y]*G[1, 0, 1, z] - 
      G[1 - z, y]*G[1, 0, 1, z] + 4*G[1, 1, 1, z] + G[0, y]*G[1, 1, 1, z] - 
      G[-z, y]*G[1, 1, 1, z] - 3*G[1 - z, 0, 0, y] - I*Pi*G[1 - z, 0, 0, y] + 
      G[1, z]*G[1 - z, 0, 0, y] - 3*G[1 - z, 0, 1 - z, y] - 
      I*Pi*G[1 - z, 0, 1 - z, y] + G[1, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, -z, y] + 3*G[1 - z, 1, 0, y] + 
      I*Pi*G[1 - z, 1, 0, y] - 3*G[1 - z, 1 - z, 0, y] - 
      I*Pi*G[1 - z, 1 - z, 0, y] + G[1, z]*G[1 - z, 1 - z, 0, y] + 
      4*G[1 - z, 1 - z, 1 - z, y] - G[1, z]*G[1 - z, 1 - z, -z, y] + 
      3*G[1 - z, -z, 1 - z, y] + I*Pi*G[1 - z, -z, 1 - z, y] - 
      G[1, z]*G[1 - z, -z, 1 - z, y] + 3*G[-z, 1 - z, 1 - z, y] + 
      I*Pi*G[-z, 1 - z, 1 - z, y] - G[1, z]*G[-z, 1 - z, 1 - z, y] - 
      G[0, 0, 0, 1, z] + G[0, 0, 0, 1 - z, y] - G[0, 0, 1, 0, y] + 
      G[0, 0, 1, 1, z] + G[0, 0, 1 - z, 0, y] + G[0, 0, 1 - z, 1 - z, y] - 
      G[0, 0, -z, 1 - z, y] - G[0, 1, 0, 0, y] + G[0, 1, 0, 1, z] - 
      G[0, 1, 1, 1, z] + G[0, 1 - z, 0, 0, y] + G[0, 1 - z, 0, 1 - z, y] - 
      G[0, 1 - z, 1, 0, y] + G[0, 1 - z, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, 1 - z, y] - G[0, 1 - z, -z, 1 - z, y] - 
      G[0, -z, 1 - z, 1 - z, y] - G[1, 0, 0, 0, y] + G[1, 0, 0, 1, z] - 
      G[1, 0, 1, 1, z] - G[1, 1, 0, 1, z] + G[1 - z, 0, 0, 0, y] + 
      G[1 - z, 0, 0, 1 - z, y] - G[1 - z, 0, 1, 0, y] + 
      G[1 - z, 0, 1 - z, 0, y] + G[1 - z, 0, 1 - z, 1 - z, y] - 
      G[1 - z, 0, -z, 1 - z, y] - G[1 - z, 1, 0, 0, y] + 
      G[1 - z, 1 - z, 0, 0, y] + G[1 - z, 1 - z, 0, 1 - z, y] - 
      G[1 - z, 1 - z, 1, 0, y] + G[1 - z, 1 - z, 1 - z, 0, y] - 
      G[1 - z, 1 - z, -z, 1 - z, y] - G[1 - z, -z, 1 - z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*y*z^2) + 
   (e^2*(-14 - (8*I)*Pi + (35*Pi^2)/12 + Pi^4/15 + 6*zeta3 + (4*I)*Pi*zeta3 + 
      2*G[0, y] + I*Pi*G[0, y] + 13*G[0, z] + (6*I)*Pi*G[0, z] - 
      (35*Pi^2*G[0, z])/24 + (7*Pi^2*G[1, z])/4 - 4*zeta3*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/6 + (7*Pi^2*G[1 - z, y])/4 - 
      4*zeta3*G[1 - z, y] - 6*G[0, z]*G[1 - z, y] - 
      (3*I)*Pi*G[0, z]*G[1 - z, y] - (7*Pi^2*G[0, z]*G[1 - z, y])/12 + 
      (3*I)*Pi*G[1, z]*G[1 - z, y] + 6*G[1, z]*G[-z, y] + 
      (3*I)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/12 - G[0, 0, y] + 
      (2*I)*Pi*G[1, z]*G[0, 0, y] - 6*G[0, 0, z] - ((5*I)/2)*Pi*G[0, 0, z] + 
      3*G[1 - z, y]*G[0, 0, z] - I*Pi*G[1 - z, y]*G[0, 0, z] - 
      (7*Pi^2*G[0, 1, z])/6 - (2*I)*Pi*G[0, y]*G[0, 1, z] - 
      (2*I)*Pi*G[1 - z, y]*G[0, 1, z] + 2*G[0, 0, y]*G[0, 1, z] + 
      (7*Pi^2*G[0, 1 - z, y])/6 - 3*G[0, z]*G[0, 1 - z, y] + 
      I*Pi*G[0, z]*G[0, 1 - z, y] + (2*I)*Pi*G[1, z]*G[0, 1 - z, y] - 
      G[0, 0, z]*G[0, 1 - z, y] + 2*G[0, 1, z]*G[0, 1 - z, y] + 
      3*G[1, z]*G[0, -z, y] - (3*I)*Pi*G[1, z]*G[0, -z, y] - 
      (7*Pi^2*G[1, 0, y])/6 + (3*I)*Pi*G[1, 1, z] + 
      (2*I)*Pi*G[0, y]*G[1, 1, z] - 3*G[1 - z, y]*G[1, 1, z] - 
      3*G[-z, y]*G[1, 1, z] - I*Pi*G[-z, y]*G[1, 1, z] - 
      2*G[0, 0, y]*G[1, 1, z] - 2*G[0, 1 - z, y]*G[1, 1, z] + 
      3*G[0, -z, y]*G[1, 1, z] + (7*Pi^2*G[1 - z, 0, y])/6 + 
      (2*I)*Pi*G[1, z]*G[1 - z, 0, y] + 2*G[0, 1, z]*G[1 - z, 0, y] - 
      2*G[1, 1, z]*G[1 - z, 0, y] + (3*I)*Pi*G[1 - z, 1 - z, y] + 
      3*G[0, z]*G[1 - z, 1 - z, y] - I*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      3*G[1, z]*G[1 - z, 1 - z, y] + G[0, 0, z]*G[1 - z, 1 - z, y] + 
      2*G[0, 1, z]*G[1 - z, 1 - z, y] - 3*G[1, z]*G[1 - z, -z, y] - 
      I*Pi*G[1, z]*G[1 - z, -z, y] + G[1, 1, z]*G[1 - z, -z, y] + 
      6*G[-z, 1 - z, y] + (3*I)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       12 - 3*G[1, z]*G[-z, 1 - z, y] - I*Pi*G[1, z]*G[-z, 1 - z, y] + 
      G[1, 1, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[0, 0, 0, y] + 
      (5*G[0, 0, 0, z])/2 + G[1 - z, y]*G[0, 0, 0, z] + 
      (2*I)*Pi*G[0, 0, 1, z] - 2*G[0, y]*G[0, 0, 1, z] - 
      2*G[1 - z, y]*G[0, 0, 1, z] + (2*I)*Pi*G[0, 0, 1 - z, y] + 
      G[0, z]*G[0, 0, 1 - z, y] - 2*G[1, z]*G[0, 0, 1 - z, y] + 
      G[1, z]*G[0, 0, -z, y] - (2*I)*Pi*G[0, 1, 0, y] - 
      (2*I)*Pi*G[0, 1, 1, z] + 2*G[0, y]*G[0, 1, 1, z] + 
      2*G[1 - z, y]*G[0, 1, 1, z] + (2*I)*Pi*G[0, 1 - z, 0, y] - 
      2*G[1, z]*G[0, 1 - z, 0, y] + (2*I)*Pi*G[0, 1 - z, 1 - z, y] - 
      G[0, z]*G[0, 1 - z, 1 - z, y] - 2*G[1, z]*G[0, 1 - z, 1 - z, y] + 
      3*G[1, z]*G[0, 1 - z, -z, y] + 3*G[0, -z, 1 - z, y] - 
      (3*I)*Pi*G[0, -z, 1 - z, y] + 3*G[1, z]*G[0, -z, 1 - z, y] - 
      (2*I)*Pi*G[1, 0, 0, y] - (2*I)*Pi*G[1, 0, 1, z] + 
      2*G[0, y]*G[1, 0, 1, z] + 2*G[1 - z, y]*G[1, 0, 1, z] - 
      3*G[1, 1, 1, z] - 2*G[0, y]*G[1, 1, 1, z] + G[-z, y]*G[1, 1, 1, z] + 
      (2*I)*Pi*G[1 - z, 0, 0, y] - 2*G[1, z]*G[1 - z, 0, 0, y] + 
      (2*I)*Pi*G[1 - z, 0, 1 - z, y] - G[0, z]*G[1 - z, 0, 1 - z, y] - 
      2*G[1, z]*G[1 - z, 0, 1 - z, y] + 3*G[1, z]*G[1 - z, 0, -z, y] - 
      (2*I)*Pi*G[1 - z, 1, 0, y] + (2*I)*Pi*G[1 - z, 1 - z, 0, y] - 
      2*G[1, z]*G[1 - z, 1 - z, 0, y] - 3*G[1 - z, 1 - z, 1 - z, y] + 
      G[0, z]*G[1 - z, 1 - z, 1 - z, y] + G[1, z]*G[1 - z, 1 - z, -z, y] - 
      3*G[1 - z, -z, 1 - z, y] - I*Pi*G[1 - z, -z, 1 - z, y] + 
      G[1, z]*G[1 - z, -z, 1 - z, y] - 3*G[-z, 1 - z, 1 - z, y] - 
      I*Pi*G[-z, 1 - z, 1 - z, y] + G[1, z]*G[-z, 1 - z, 1 - z, y] + 
      2*G[0, 0, 0, 1, z] - 2*G[0, 0, 0, 1 - z, y] + 2*G[0, 0, 1, 0, y] - 
      2*G[0, 0, 1, 1, z] - 2*G[0, 0, 1 - z, 0, y] - 
      2*G[0, 0, 1 - z, 1 - z, y] + G[0, 0, -z, 1 - z, y] + 
      2*G[0, 1, 0, 0, y] - 2*G[0, 1, 0, 1, z] + 2*G[0, 1, 1, 1, z] - 
      2*G[0, 1 - z, 0, 0, y] - 2*G[0, 1 - z, 0, 1 - z, y] + 
      2*G[0, 1 - z, 1, 0, y] - 2*G[0, 1 - z, 1 - z, 0, y] - 
      2*G[0, 1 - z, 1 - z, 1 - z, y] + 3*G[0, 1 - z, -z, 1 - z, y] + 
      3*G[0, -z, 1 - z, 1 - z, y] + 2*G[1, 0, 0, 0, y] - 2*G[1, 0, 0, 1, z] + 
      2*G[1, 0, 1, 1, z] + 2*G[1, 1, 0, 1, z] - 2*G[1 - z, 0, 0, 0, y] - 
      2*G[1 - z, 0, 0, 1 - z, y] + 2*G[1 - z, 0, 1, 0, y] - 
      2*G[1 - z, 0, 1 - z, 0, y] - 2*G[1 - z, 0, 1 - z, 1 - z, y] + 
      3*G[1 - z, 0, -z, 1 - z, y] + 2*G[1 - z, 1, 0, 0, y] - 
      2*G[1 - z, 1 - z, 0, 0, y] - 2*G[1 - z, 1 - z, 0, 1 - z, y] + 
      2*G[1 - z, 1 - z, 1, 0, y] - 2*G[1 - z, 1 - z, 1 - z, 0, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[1 - z, -z, 1 - z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*y*(1 - z)^3) + 
   (e^2*(-14 - (8*I)*Pi + (35*Pi^2)/12 + Pi^4/15 + 6*zeta3 + (4*I)*Pi*zeta3 + 
      2*G[0, y] + I*Pi*G[0, y] + 13*G[0, z] + (6*I)*Pi*G[0, z] - 
      (35*Pi^2*G[0, z])/24 + (7*Pi^2*G[1, z])/4 - 4*zeta3*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/6 + (7*Pi^2*G[1 - z, y])/4 - 
      4*zeta3*G[1 - z, y] - 6*G[0, z]*G[1 - z, y] - 
      (3*I)*Pi*G[0, z]*G[1 - z, y] - (7*Pi^2*G[0, z]*G[1 - z, y])/12 + 
      (3*I)*Pi*G[1, z]*G[1 - z, y] + 6*G[1, z]*G[-z, y] + 
      (3*I)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/12 - G[0, 0, y] + 
      (2*I)*Pi*G[1, z]*G[0, 0, y] - 6*G[0, 0, z] - ((5*I)/2)*Pi*G[0, 0, z] + 
      3*G[1 - z, y]*G[0, 0, z] - I*Pi*G[1 - z, y]*G[0, 0, z] - 
      (7*Pi^2*G[0, 1, z])/6 - (2*I)*Pi*G[0, y]*G[0, 1, z] - 
      (2*I)*Pi*G[1 - z, y]*G[0, 1, z] + 2*G[0, 0, y]*G[0, 1, z] + 
      (7*Pi^2*G[0, 1 - z, y])/6 - 3*G[0, z]*G[0, 1 - z, y] + 
      I*Pi*G[0, z]*G[0, 1 - z, y] + (2*I)*Pi*G[1, z]*G[0, 1 - z, y] - 
      G[0, 0, z]*G[0, 1 - z, y] + 2*G[0, 1, z]*G[0, 1 - z, y] + 
      3*G[1, z]*G[0, -z, y] - (3*I)*Pi*G[1, z]*G[0, -z, y] - 
      (7*Pi^2*G[1, 0, y])/6 + (3*I)*Pi*G[1, 1, z] + 
      (2*I)*Pi*G[0, y]*G[1, 1, z] - 3*G[1 - z, y]*G[1, 1, z] - 
      3*G[-z, y]*G[1, 1, z] - I*Pi*G[-z, y]*G[1, 1, z] - 
      2*G[0, 0, y]*G[1, 1, z] - 2*G[0, 1 - z, y]*G[1, 1, z] + 
      3*G[0, -z, y]*G[1, 1, z] + (7*Pi^2*G[1 - z, 0, y])/6 + 
      (2*I)*Pi*G[1, z]*G[1 - z, 0, y] + 2*G[0, 1, z]*G[1 - z, 0, y] - 
      2*G[1, 1, z]*G[1 - z, 0, y] + (3*I)*Pi*G[1 - z, 1 - z, y] + 
      3*G[0, z]*G[1 - z, 1 - z, y] - I*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      3*G[1, z]*G[1 - z, 1 - z, y] + G[0, 0, z]*G[1 - z, 1 - z, y] + 
      2*G[0, 1, z]*G[1 - z, 1 - z, y] - 3*G[1, z]*G[1 - z, -z, y] - 
      I*Pi*G[1, z]*G[1 - z, -z, y] + G[1, 1, z]*G[1 - z, -z, y] + 
      6*G[-z, 1 - z, y] + (3*I)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       12 - 3*G[1, z]*G[-z, 1 - z, y] - I*Pi*G[1, z]*G[-z, 1 - z, y] + 
      G[1, 1, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[0, 0, 0, y] + 
      (5*G[0, 0, 0, z])/2 + G[1 - z, y]*G[0, 0, 0, z] + 
      (2*I)*Pi*G[0, 0, 1, z] - 2*G[0, y]*G[0, 0, 1, z] - 
      2*G[1 - z, y]*G[0, 0, 1, z] + (2*I)*Pi*G[0, 0, 1 - z, y] + 
      G[0, z]*G[0, 0, 1 - z, y] - 2*G[1, z]*G[0, 0, 1 - z, y] + 
      G[1, z]*G[0, 0, -z, y] - (2*I)*Pi*G[0, 1, 0, y] - 
      (2*I)*Pi*G[0, 1, 1, z] + 2*G[0, y]*G[0, 1, 1, z] + 
      2*G[1 - z, y]*G[0, 1, 1, z] + (2*I)*Pi*G[0, 1 - z, 0, y] - 
      2*G[1, z]*G[0, 1 - z, 0, y] + (2*I)*Pi*G[0, 1 - z, 1 - z, y] - 
      G[0, z]*G[0, 1 - z, 1 - z, y] - 2*G[1, z]*G[0, 1 - z, 1 - z, y] + 
      3*G[1, z]*G[0, 1 - z, -z, y] + 3*G[0, -z, 1 - z, y] - 
      (3*I)*Pi*G[0, -z, 1 - z, y] + 3*G[1, z]*G[0, -z, 1 - z, y] - 
      (2*I)*Pi*G[1, 0, 0, y] - (2*I)*Pi*G[1, 0, 1, z] + 
      2*G[0, y]*G[1, 0, 1, z] + 2*G[1 - z, y]*G[1, 0, 1, z] - 
      3*G[1, 1, 1, z] - 2*G[0, y]*G[1, 1, 1, z] + G[-z, y]*G[1, 1, 1, z] + 
      (2*I)*Pi*G[1 - z, 0, 0, y] - 2*G[1, z]*G[1 - z, 0, 0, y] + 
      (2*I)*Pi*G[1 - z, 0, 1 - z, y] - G[0, z]*G[1 - z, 0, 1 - z, y] - 
      2*G[1, z]*G[1 - z, 0, 1 - z, y] + 3*G[1, z]*G[1 - z, 0, -z, y] - 
      (2*I)*Pi*G[1 - z, 1, 0, y] + (2*I)*Pi*G[1 - z, 1 - z, 0, y] - 
      2*G[1, z]*G[1 - z, 1 - z, 0, y] - 3*G[1 - z, 1 - z, 1 - z, y] + 
      G[0, z]*G[1 - z, 1 - z, 1 - z, y] + G[1, z]*G[1 - z, 1 - z, -z, y] - 
      3*G[1 - z, -z, 1 - z, y] - I*Pi*G[1 - z, -z, 1 - z, y] + 
      G[1, z]*G[1 - z, -z, 1 - z, y] - 3*G[-z, 1 - z, 1 - z, y] - 
      I*Pi*G[-z, 1 - z, 1 - z, y] + G[1, z]*G[-z, 1 - z, 1 - z, y] + 
      2*G[0, 0, 0, 1, z] - 2*G[0, 0, 0, 1 - z, y] + 2*G[0, 0, 1, 0, y] - 
      2*G[0, 0, 1, 1, z] - 2*G[0, 0, 1 - z, 0, y] - 
      2*G[0, 0, 1 - z, 1 - z, y] + G[0, 0, -z, 1 - z, y] + 
      2*G[0, 1, 0, 0, y] - 2*G[0, 1, 0, 1, z] + 2*G[0, 1, 1, 1, z] - 
      2*G[0, 1 - z, 0, 0, y] - 2*G[0, 1 - z, 0, 1 - z, y] + 
      2*G[0, 1 - z, 1, 0, y] - 2*G[0, 1 - z, 1 - z, 0, y] - 
      2*G[0, 1 - z, 1 - z, 1 - z, y] + 3*G[0, 1 - z, -z, 1 - z, y] + 
      3*G[0, -z, 1 - z, 1 - z, y] + 2*G[1, 0, 0, 0, y] - 2*G[1, 0, 0, 1, z] + 
      2*G[1, 0, 1, 1, z] + 2*G[1, 1, 0, 1, z] - 2*G[1 - z, 0, 0, 0, y] - 
      2*G[1 - z, 0, 0, 1 - z, y] + 2*G[1 - z, 0, 1, 0, y] - 
      2*G[1 - z, 0, 1 - z, 0, y] - 2*G[1 - z, 0, 1 - z, 1 - z, y] + 
      3*G[1 - z, 0, -z, 1 - z, y] + 2*G[1 - z, 1, 0, 0, y] - 
      2*G[1 - z, 1 - z, 0, 0, y] - 2*G[1 - z, 1 - z, 0, 1 - z, y] + 
      2*G[1 - z, 1 - z, 1, 0, y] - 2*G[1 - z, 1 - z, 1 - z, 0, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[1 - z, -z, 1 - z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*(1 - z)^3*(1 - y - z)) + 
   (e^2*(-7 - (4*I)*Pi + (35*Pi^2)/24 + Pi^4/30 + 3*zeta3 + (2*I)*Pi*zeta3 + 
      G[0, y] + (I/2)*Pi*G[0, y] - 7*G[0, z] - (2*I)*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/24 + (7*Pi^2*G[1, z])/8 - 2*zeta3*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/12 + (7*Pi^2*G[1 - z, y])/8 - 
      2*zeta3*G[1 - z, y] - 6*G[0, z]*G[1 - z, y] - 
      (3*I)*Pi*G[0, z]*G[1 - z, y] + ((3*I)/2)*Pi*G[1, z]*G[1 - z, y] + 
      6*G[1, z]*G[-z, y] + (3*I)*Pi*G[1, z]*G[-z, y] - 
      (7*Pi^2*G[1, z]*G[-z, y])/12 - G[0, 0, y]/2 + I*Pi*G[1, z]*G[0, 0, y] + 
      2*G[0, 0, z] - (I/2)*Pi*G[0, 0, z] + 3*G[1 - z, y]*G[0, 0, z] - 
      (7*Pi^2*G[0, 1, z])/12 - I*Pi*G[0, y]*G[0, 1, z] - 
      I*Pi*G[1 - z, y]*G[0, 1, z] + G[0, 0, y]*G[0, 1, z] + 
      (7*Pi^2*G[0, 1 - z, y])/12 - 3*G[0, z]*G[0, 1 - z, y] + 
      I*Pi*G[1, z]*G[0, 1 - z, y] + G[0, 1, z]*G[0, 1 - z, y] + 
      3*G[1, z]*G[0, -z, y] - I*Pi*G[1, z]*G[0, -z, y] - 
      (7*Pi^2*G[1, 0, y])/12 + ((3*I)/2)*Pi*G[1, 1, z] + 
      I*Pi*G[0, y]*G[1, 1, z] - (3*G[1 - z, y]*G[1, 1, z])/2 - 
      3*G[-z, y]*G[1, 1, z] - I*Pi*G[-z, y]*G[1, 1, z] - 
      G[0, 0, y]*G[1, 1, z] - G[0, 1 - z, y]*G[1, 1, z] + 
      G[0, -z, y]*G[1, 1, z] + (7*Pi^2*G[1 - z, 0, y])/12 + 
      I*Pi*G[1, z]*G[1 - z, 0, y] + G[0, 1, z]*G[1 - z, 0, y] - 
      G[1, 1, z]*G[1 - z, 0, y] + ((3*I)/2)*Pi*G[1 - z, 1 - z, y] + 
      3*G[0, z]*G[1 - z, 1 - z, y] - (3*G[1, z]*G[1 - z, 1 - z, y])/2 + 
      G[0, 1, z]*G[1 - z, 1 - z, y] - 3*G[1, z]*G[1 - z, -z, y] - 
      I*Pi*G[1, z]*G[1 - z, -z, y] + G[1, 1, z]*G[1 - z, -z, y] + 
      6*G[-z, 1 - z, y] + (3*I)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       12 - 3*G[1, z]*G[-z, 1 - z, y] - I*Pi*G[1, z]*G[-z, 1 - z, y] + 
      G[1, 1, z]*G[-z, 1 - z, y] - G[1, z]*G[0, 0, 0, y] + G[0, 0, 0, z]/2 + 
      I*Pi*G[0, 0, 1, z] - G[0, y]*G[0, 0, 1, z] - 
      G[1 - z, y]*G[0, 0, 1, z] + I*Pi*G[0, 0, 1 - z, y] - 
      G[1, z]*G[0, 0, 1 - z, y] + G[1, z]*G[0, 0, -z, y] - 
      I*Pi*G[0, 1, 0, y] - I*Pi*G[0, 1, 1, z] + G[0, y]*G[0, 1, 1, z] + 
      G[1 - z, y]*G[0, 1, 1, z] + I*Pi*G[0, 1 - z, 0, y] - 
      G[1, z]*G[0, 1 - z, 0, y] + I*Pi*G[0, 1 - z, 1 - z, y] - 
      G[1, z]*G[0, 1 - z, 1 - z, y] + G[1, z]*G[0, 1 - z, -z, y] + 
      3*G[0, -z, 1 - z, y] - I*Pi*G[0, -z, 1 - z, y] + 
      G[1, z]*G[0, -z, 1 - z, y] - I*Pi*G[1, 0, 0, y] - I*Pi*G[1, 0, 1, z] + 
      G[0, y]*G[1, 0, 1, z] + G[1 - z, y]*G[1, 0, 1, z] - 
      (3*G[1, 1, 1, z])/2 - G[0, y]*G[1, 1, 1, z] + G[-z, y]*G[1, 1, 1, z] + 
      I*Pi*G[1 - z, 0, 0, y] - G[1, z]*G[1 - z, 0, 0, y] + 
      I*Pi*G[1 - z, 0, 1 - z, y] - G[1, z]*G[1 - z, 0, 1 - z, y] + 
      G[1, z]*G[1 - z, 0, -z, y] - I*Pi*G[1 - z, 1, 0, y] + 
      I*Pi*G[1 - z, 1 - z, 0, y] - G[1, z]*G[1 - z, 1 - z, 0, y] - 
      (3*G[1 - z, 1 - z, 1 - z, y])/2 + G[1, z]*G[1 - z, 1 - z, -z, y] - 
      3*G[1 - z, -z, 1 - z, y] - I*Pi*G[1 - z, -z, 1 - z, y] + 
      G[1, z]*G[1 - z, -z, 1 - z, y] - 3*G[-z, 1 - z, 1 - z, y] - 
      I*Pi*G[-z, 1 - z, 1 - z, y] + G[1, z]*G[-z, 1 - z, 1 - z, y] + 
      G[0, 0, 0, 1, z] - G[0, 0, 0, 1 - z, y] + G[0, 0, 1, 0, y] - 
      G[0, 0, 1, 1, z] - G[0, 0, 1 - z, 0, y] - G[0, 0, 1 - z, 1 - z, y] + 
      G[0, 0, -z, 1 - z, y] + G[0, 1, 0, 0, y] - G[0, 1, 0, 1, z] + 
      G[0, 1, 1, 1, z] - G[0, 1 - z, 0, 0, y] - G[0, 1 - z, 0, 1 - z, y] + 
      G[0, 1 - z, 1, 0, y] - G[0, 1 - z, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, 1 - z, y] + G[0, 1 - z, -z, 1 - z, y] + 
      G[0, -z, 1 - z, 1 - z, y] + G[1, 0, 0, 0, y] - G[1, 0, 0, 1, z] + 
      G[1, 0, 1, 1, z] + G[1, 1, 0, 1, z] - G[1 - z, 0, 0, 0, y] - 
      G[1 - z, 0, 0, 1 - z, y] + G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 0, 1 - z, 0, y] - G[1 - z, 0, 1 - z, 1 - z, y] + 
      G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1, 0, 0, y] - 
      G[1 - z, 1 - z, 0, 0, y] - G[1 - z, 1 - z, 0, 1 - z, y] + 
      G[1 - z, 1 - z, 1, 0, y] - G[1 - z, 1 - z, 1 - z, 0, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[1 - z, -z, 1 - z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*(1 - z)^2*(1 - y - z)^2) + 
   (e^2*(14 + (6*I)*Pi - (7*Pi^2)/6 + 6*G[0, y] + ((3*I)/2)*Pi*G[0, y] + 
      (7*Pi^2*G[0, y])/24 + 5*G[0, z] + ((5*I)/2)*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/12 + 10*G[1, z] + (4*I)*Pi*G[1, z] - 
      (7*Pi^2*G[1, z])/12 + 6*G[0, y]*G[1, z] + (3*I)*Pi*G[0, y]*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/12 + 10*G[1 - z, y] + (4*I)*Pi*G[1 - z, y] - 
      (7*Pi^2*G[1 - z, y])/12 + 4*G[0, z]*G[1 - z, y] + 
      (2*I)*Pi*G[0, z]*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 
      I*Pi*G[1, z]*G[1 - z, y] - 10*G[1, z]*G[-z, y] - 
      (5*I)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/12 - 
      (3*G[0, 0, y])/2 + (I/2)*Pi*G[0, 0, y] - 3*G[1, z]*G[0, 0, y] + 
      I*Pi*G[1, z]*G[0, 0, y] - (5*G[0, 0, z])/2 - I*Pi*G[0, 0, z] - 
      2*G[1 - z, y]*G[0, 0, z] - 6*G[0, 1, z] - (3*I)*Pi*G[0, 1, z] - 
      (7*Pi^2*G[0, 1, z])/12 + 3*G[0, y]*G[0, 1, z] - 
      I*Pi*G[0, y]*G[0, 1, z] + 3*G[1 - z, y]*G[0, 1, z] - 
      I*Pi*G[1 - z, y]*G[0, 1, z] + G[0, 0, y]*G[0, 1, z] + 
      6*G[0, 1 - z, y] + (3*I)*Pi*G[0, 1 - z, y] + (7*Pi^2*G[0, 1 - z, y])/
       12 + 2*G[0, z]*G[0, 1 - z, y] - 3*G[1, z]*G[0, 1 - z, y] + 
      I*Pi*G[1, z]*G[0, 1 - z, y] + G[0, 1, z]*G[0, 1 - z, y] + 
      G[1, z]*G[0, -z, y] - I*Pi*G[1, z]*G[0, -z, y] - 6*G[1, 0, y] - 
      (3*I)*Pi*G[1, 0, y] - (7*Pi^2*G[1, 0, y])/12 - 4*G[1, 1, z] - 
      I*Pi*G[1, 1, z] - 3*G[0, y]*G[1, 1, z] + I*Pi*G[0, y]*G[1, 1, z] + 
      G[1 - z, y]*G[1, 1, z] + 5*G[-z, y]*G[1, 1, z] - 
      I*Pi*G[-z, y]*G[1, 1, z] - G[0, 0, y]*G[1, 1, z] - 
      G[0, 1 - z, y]*G[1, 1, z] + G[0, -z, y]*G[1, 1, z] + 6*G[1 - z, 0, y] + 
      (3*I)*Pi*G[1 - z, 0, y] + (7*Pi^2*G[1 - z, 0, y])/12 - 
      3*G[1, z]*G[1 - z, 0, y] + I*Pi*G[1, z]*G[1 - z, 0, y] + 
      G[0, 1, z]*G[1 - z, 0, y] - G[1, 1, z]*G[1 - z, 0, y] - 
      4*G[1 - z, 1 - z, y] - I*Pi*G[1 - z, 1 - z, y] - 
      2*G[0, z]*G[1 - z, 1 - z, y] + G[1, z]*G[1 - z, 1 - z, y] + 
      G[0, 1, z]*G[1 - z, 1 - z, y] + 5*G[1, z]*G[1 - z, -z, y] - 
      I*Pi*G[1, z]*G[1 - z, -z, y] + G[1, 1, z]*G[1 - z, -z, y] - 
      10*G[-z, 1 - z, y] - (5*I)*Pi*G[-z, 1 - z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/12 + 5*G[1, z]*G[-z, 1 - z, y] - 
      I*Pi*G[1, z]*G[-z, 1 - z, y] + G[1, 1, z]*G[-z, 1 - z, y] - 
      G[0, 0, 0, y]/2 - G[1, z]*G[0, 0, 0, y] + G[0, 0, 0, z] - 
      3*G[0, 0, 1, z] + I*Pi*G[0, 0, 1, z] - G[0, y]*G[0, 0, 1, z] - 
      G[1 - z, y]*G[0, 0, 1, z] - 3*G[0, 0, 1 - z, y] + 
      I*Pi*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, 1 - z, y] + 
      G[1, z]*G[0, 0, -z, y] + 3*G[0, 1, 0, y] - I*Pi*G[0, 1, 0, y] + 
      3*G[0, 1, 1, z] - I*Pi*G[0, 1, 1, z] + G[0, y]*G[0, 1, 1, z] + 
      G[1 - z, y]*G[0, 1, 1, z] - 3*G[0, 1 - z, 0, y] + 
      I*Pi*G[0, 1 - z, 0, y] - G[1, z]*G[0, 1 - z, 0, y] - 
      3*G[0, 1 - z, 1 - z, y] + I*Pi*G[0, 1 - z, 1 - z, y] - 
      G[1, z]*G[0, 1 - z, 1 - z, y] + G[1, z]*G[0, 1 - z, -z, y] + 
      G[0, -z, 1 - z, y] - I*Pi*G[0, -z, 1 - z, y] + 
      G[1, z]*G[0, -z, 1 - z, y] + 3*G[1, 0, 0, y] - I*Pi*G[1, 0, 0, y] + 
      3*G[1, 0, 1, z] - I*Pi*G[1, 0, 1, z] + G[0, y]*G[1, 0, 1, z] + 
      G[1 - z, y]*G[1, 0, 1, z] + G[1, 1, 1, z] - G[0, y]*G[1, 1, 1, z] + 
      G[-z, y]*G[1, 1, 1, z] - 3*G[1 - z, 0, 0, y] + I*Pi*G[1 - z, 0, 0, y] - 
      G[1, z]*G[1 - z, 0, 0, y] - 3*G[1 - z, 0, 1 - z, y] + 
      I*Pi*G[1 - z, 0, 1 - z, y] - G[1, z]*G[1 - z, 0, 1 - z, y] + 
      G[1, z]*G[1 - z, 0, -z, y] + 3*G[1 - z, 1, 0, y] - 
      I*Pi*G[1 - z, 1, 0, y] - 3*G[1 - z, 1 - z, 0, y] + 
      I*Pi*G[1 - z, 1 - z, 0, y] - G[1, z]*G[1 - z, 1 - z, 0, y] + 
      G[1 - z, 1 - z, 1 - z, y] + G[1, z]*G[1 - z, 1 - z, -z, y] + 
      5*G[1 - z, -z, 1 - z, y] - I*Pi*G[1 - z, -z, 1 - z, y] + 
      G[1, z]*G[1 - z, -z, 1 - z, y] + 5*G[-z, 1 - z, 1 - z, y] - 
      I*Pi*G[-z, 1 - z, 1 - z, y] + G[1, z]*G[-z, 1 - z, 1 - z, y] + 
      G[0, 0, 0, 1, z] - G[0, 0, 0, 1 - z, y] + G[0, 0, 1, 0, y] - 
      G[0, 0, 1, 1, z] - G[0, 0, 1 - z, 0, y] - G[0, 0, 1 - z, 1 - z, y] + 
      G[0, 0, -z, 1 - z, y] + G[0, 1, 0, 0, y] - G[0, 1, 0, 1, z] + 
      G[0, 1, 1, 1, z] - G[0, 1 - z, 0, 0, y] - G[0, 1 - z, 0, 1 - z, y] + 
      G[0, 1 - z, 1, 0, y] - G[0, 1 - z, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, 1 - z, y] + G[0, 1 - z, -z, 1 - z, y] + 
      G[0, -z, 1 - z, 1 - z, y] + G[1, 0, 0, 0, y] - G[1, 0, 0, 1, z] + 
      G[1, 0, 1, 1, z] + G[1, 1, 0, 1, z] - G[1 - z, 0, 0, 0, y] - 
      G[1 - z, 0, 0, 1 - z, y] + G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 0, 1 - z, 0, y] - G[1 - z, 0, 1 - z, 1 - z, y] + 
      G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1, 0, 0, y] - 
      G[1 - z, 1 - z, 0, 0, y] - G[1 - z, 1 - z, 0, 1 - z, y] + 
      G[1 - z, 1 - z, 1, 0, y] - G[1 - z, 1 - z, 1 - z, 0, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[1 - z, -z, 1 - z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*y*(1 - z)^2) + 
   (e^2*(14 + (6*I)*Pi - (7*Pi^2)/6 + 6*G[0, y] + ((3*I)/2)*Pi*G[0, y] + 
      (7*Pi^2*G[0, y])/24 + 5*G[0, z] + ((5*I)/2)*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/12 + 10*G[1, z] + (4*I)*Pi*G[1, z] - 
      (7*Pi^2*G[1, z])/12 + 6*G[0, y]*G[1, z] + (3*I)*Pi*G[0, y]*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/12 + 10*G[1 - z, y] + (4*I)*Pi*G[1 - z, y] - 
      (7*Pi^2*G[1 - z, y])/12 + 4*G[0, z]*G[1 - z, y] + 
      (2*I)*Pi*G[0, z]*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 
      I*Pi*G[1, z]*G[1 - z, y] - 10*G[1, z]*G[-z, y] - 
      (5*I)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/12 - 
      (3*G[0, 0, y])/2 + (I/2)*Pi*G[0, 0, y] - 3*G[1, z]*G[0, 0, y] + 
      I*Pi*G[1, z]*G[0, 0, y] - (5*G[0, 0, z])/2 - I*Pi*G[0, 0, z] - 
      2*G[1 - z, y]*G[0, 0, z] - 6*G[0, 1, z] - (3*I)*Pi*G[0, 1, z] - 
      (7*Pi^2*G[0, 1, z])/12 + 3*G[0, y]*G[0, 1, z] - 
      I*Pi*G[0, y]*G[0, 1, z] + 3*G[1 - z, y]*G[0, 1, z] - 
      I*Pi*G[1 - z, y]*G[0, 1, z] + G[0, 0, y]*G[0, 1, z] + 
      6*G[0, 1 - z, y] + (3*I)*Pi*G[0, 1 - z, y] + (7*Pi^2*G[0, 1 - z, y])/
       12 + 2*G[0, z]*G[0, 1 - z, y] - 3*G[1, z]*G[0, 1 - z, y] + 
      I*Pi*G[1, z]*G[0, 1 - z, y] + G[0, 1, z]*G[0, 1 - z, y] + 
      G[1, z]*G[0, -z, y] - I*Pi*G[1, z]*G[0, -z, y] - 6*G[1, 0, y] - 
      (3*I)*Pi*G[1, 0, y] - (7*Pi^2*G[1, 0, y])/12 - 4*G[1, 1, z] - 
      I*Pi*G[1, 1, z] - 3*G[0, y]*G[1, 1, z] + I*Pi*G[0, y]*G[1, 1, z] + 
      G[1 - z, y]*G[1, 1, z] + 5*G[-z, y]*G[1, 1, z] - 
      I*Pi*G[-z, y]*G[1, 1, z] - G[0, 0, y]*G[1, 1, z] - 
      G[0, 1 - z, y]*G[1, 1, z] + G[0, -z, y]*G[1, 1, z] + 6*G[1 - z, 0, y] + 
      (3*I)*Pi*G[1 - z, 0, y] + (7*Pi^2*G[1 - z, 0, y])/12 - 
      3*G[1, z]*G[1 - z, 0, y] + I*Pi*G[1, z]*G[1 - z, 0, y] + 
      G[0, 1, z]*G[1 - z, 0, y] - G[1, 1, z]*G[1 - z, 0, y] - 
      4*G[1 - z, 1 - z, y] - I*Pi*G[1 - z, 1 - z, y] - 
      2*G[0, z]*G[1 - z, 1 - z, y] + G[1, z]*G[1 - z, 1 - z, y] + 
      G[0, 1, z]*G[1 - z, 1 - z, y] + 5*G[1, z]*G[1 - z, -z, y] - 
      I*Pi*G[1, z]*G[1 - z, -z, y] + G[1, 1, z]*G[1 - z, -z, y] - 
      10*G[-z, 1 - z, y] - (5*I)*Pi*G[-z, 1 - z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/12 + 5*G[1, z]*G[-z, 1 - z, y] - 
      I*Pi*G[1, z]*G[-z, 1 - z, y] + G[1, 1, z]*G[-z, 1 - z, y] - 
      G[0, 0, 0, y]/2 - G[1, z]*G[0, 0, 0, y] + G[0, 0, 0, z] - 
      3*G[0, 0, 1, z] + I*Pi*G[0, 0, 1, z] - G[0, y]*G[0, 0, 1, z] - 
      G[1 - z, y]*G[0, 0, 1, z] - 3*G[0, 0, 1 - z, y] + 
      I*Pi*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, 1 - z, y] + 
      G[1, z]*G[0, 0, -z, y] + 3*G[0, 1, 0, y] - I*Pi*G[0, 1, 0, y] + 
      3*G[0, 1, 1, z] - I*Pi*G[0, 1, 1, z] + G[0, y]*G[0, 1, 1, z] + 
      G[1 - z, y]*G[0, 1, 1, z] - 3*G[0, 1 - z, 0, y] + 
      I*Pi*G[0, 1 - z, 0, y] - G[1, z]*G[0, 1 - z, 0, y] - 
      3*G[0, 1 - z, 1 - z, y] + I*Pi*G[0, 1 - z, 1 - z, y] - 
      G[1, z]*G[0, 1 - z, 1 - z, y] + G[1, z]*G[0, 1 - z, -z, y] + 
      G[0, -z, 1 - z, y] - I*Pi*G[0, -z, 1 - z, y] + 
      G[1, z]*G[0, -z, 1 - z, y] + 3*G[1, 0, 0, y] - I*Pi*G[1, 0, 0, y] + 
      3*G[1, 0, 1, z] - I*Pi*G[1, 0, 1, z] + G[0, y]*G[1, 0, 1, z] + 
      G[1 - z, y]*G[1, 0, 1, z] + G[1, 1, 1, z] - G[0, y]*G[1, 1, 1, z] + 
      G[-z, y]*G[1, 1, 1, z] - 3*G[1 - z, 0, 0, y] + I*Pi*G[1 - z, 0, 0, y] - 
      G[1, z]*G[1 - z, 0, 0, y] - 3*G[1 - z, 0, 1 - z, y] + 
      I*Pi*G[1 - z, 0, 1 - z, y] - G[1, z]*G[1 - z, 0, 1 - z, y] + 
      G[1, z]*G[1 - z, 0, -z, y] + 3*G[1 - z, 1, 0, y] - 
      I*Pi*G[1 - z, 1, 0, y] - 3*G[1 - z, 1 - z, 0, y] + 
      I*Pi*G[1 - z, 1 - z, 0, y] - G[1, z]*G[1 - z, 1 - z, 0, y] + 
      G[1 - z, 1 - z, 1 - z, y] + G[1, z]*G[1 - z, 1 - z, -z, y] + 
      5*G[1 - z, -z, 1 - z, y] - I*Pi*G[1 - z, -z, 1 - z, y] + 
      G[1, z]*G[1 - z, -z, 1 - z, y] + 5*G[-z, 1 - z, 1 - z, y] - 
      I*Pi*G[-z, 1 - z, 1 - z, y] + G[1, z]*G[-z, 1 - z, 1 - z, y] + 
      G[0, 0, 0, 1, z] - G[0, 0, 0, 1 - z, y] + G[0, 0, 1, 0, y] - 
      G[0, 0, 1, 1, z] - G[0, 0, 1 - z, 0, y] - G[0, 0, 1 - z, 1 - z, y] + 
      G[0, 0, -z, 1 - z, y] + G[0, 1, 0, 0, y] - G[0, 1, 0, 1, z] + 
      G[0, 1, 1, 1, z] - G[0, 1 - z, 0, 0, y] - G[0, 1 - z, 0, 1 - z, y] + 
      G[0, 1 - z, 1, 0, y] - G[0, 1 - z, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, 1 - z, y] + G[0, 1 - z, -z, 1 - z, y] + 
      G[0, -z, 1 - z, 1 - z, y] + G[1, 0, 0, 0, y] - G[1, 0, 0, 1, z] + 
      G[1, 0, 1, 1, z] + G[1, 1, 0, 1, z] - G[1 - z, 0, 0, 0, y] - 
      G[1 - z, 0, 0, 1 - z, y] + G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 0, 1 - z, 0, y] - G[1 - z, 0, 1 - z, 1 - z, y] + 
      G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1, 0, 0, y] - 
      G[1 - z, 1 - z, 0, 0, y] - G[1 - z, 1 - z, 0, 1 - z, y] + 
      G[1 - z, 1 - z, 1, 0, y] - G[1 - z, 1 - z, 1 - z, 0, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[1 - z, -z, 1 - z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*(1 - z)^2*(1 - y - z)) + 
   (e^2*(-7 - (4*I)*Pi + (35*Pi^2)/24 + Pi^4/30 + 3*zeta3 + (2*I)*Pi*zeta3 + 
      10*G[0, y] + (4*I)*Pi*G[0, y] - (7*Pi^2*G[0, y])/12 + G[0, z] + 
      (I/2)*Pi*G[0, z] + (7*Pi^2*G[1, z])/8 - 2*zeta3*G[1, z] + 
      4*G[0, y]*G[1, z] + (2*I)*Pi*G[0, y]*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/
       12 + (7*Pi^2*G[1 - z, y])/8 - 2*zeta3*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/12 + ((3*I)/2)*Pi*G[1, z]*G[1 - z, y] - 
      4*G[1, z]*G[-z, y] - (2*I)*Pi*G[1, z]*G[-z, y] - 
      (7*Pi^2*G[1, z]*G[-z, y])/6 - 4*G[0, 0, y] - I*Pi*G[0, 0, y] - 
      2*G[1, z]*G[0, 0, y] + I*Pi*G[1, z]*G[0, 0, y] - G[0, 0, z]/2 + 
      I*Pi*G[1 - z, y]*G[0, 0, z] - 4*G[0, 1, z] - (2*I)*Pi*G[0, 1, z] - 
      (7*Pi^2*G[0, 1, z])/12 + 2*G[0, y]*G[0, 1, z] - 
      I*Pi*G[0, y]*G[0, 1, z] + 2*G[1 - z, y]*G[0, 1, z] - 
      I*Pi*G[1 - z, y]*G[0, 1, z] + G[0, 0, y]*G[0, 1, z] + 
      4*G[0, 1 - z, y] + (2*I)*Pi*G[0, 1 - z, y] + (7*Pi^2*G[0, 1 - z, y])/
       12 - I*Pi*G[0, z]*G[0, 1 - z, y] - 2*G[1, z]*G[0, 1 - z, y] + 
      I*Pi*G[1, z]*G[0, 1 - z, y] + G[0, 0, z]*G[0, 1 - z, y] + 
      G[0, 1, z]*G[0, 1 - z, y] + 2*G[1, z]*G[0, -z, y] - 4*G[1, 0, y] - 
      (2*I)*Pi*G[1, 0, y] - (7*Pi^2*G[1, 0, y])/12 + 
      ((3*I)/2)*Pi*G[1, 1, z] - 2*G[0, y]*G[1, 1, z] + 
      I*Pi*G[0, y]*G[1, 1, z] - (3*G[1 - z, y]*G[1, 1, z])/2 + 
      2*G[-z, y]*G[1, 1, z] - (2*I)*Pi*G[-z, y]*G[1, 1, z] - 
      G[0, 0, y]*G[1, 1, z] - G[0, 1 - z, y]*G[1, 1, z] + 4*G[1 - z, 0, y] + 
      (2*I)*Pi*G[1 - z, 0, y] + (7*Pi^2*G[1 - z, 0, y])/12 - 
      2*G[1, z]*G[1 - z, 0, y] + I*Pi*G[1, z]*G[1 - z, 0, y] + 
      G[0, 1, z]*G[1 - z, 0, y] - G[1, 1, z]*G[1 - z, 0, y] + 
      ((3*I)/2)*Pi*G[1 - z, 1 - z, y] + I*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 1 - z, y])/2 - G[0, 0, z]*G[1 - z, 1 - z, y] + 
      G[0, 1, z]*G[1 - z, 1 - z, y] + 2*G[1, z]*G[1 - z, -z, y] - 
      (2*I)*Pi*G[1, z]*G[1 - z, -z, y] + 2*G[1, 1, z]*G[1 - z, -z, y] - 
      4*G[-z, 1 - z, y] - (2*I)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       6 + 2*G[1, z]*G[-z, 1 - z, y] - (2*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      2*G[1, 1, z]*G[-z, 1 - z, y] + G[0, 0, 0, y] - G[1, z]*G[0, 0, 0, y] - 
      G[1 - z, y]*G[0, 0, 0, z] - 2*G[0, 0, 1, z] + I*Pi*G[0, 0, 1, z] - 
      G[0, y]*G[0, 0, 1, z] - G[1 - z, y]*G[0, 0, 1, z] - 
      2*G[0, 0, 1 - z, y] + I*Pi*G[0, 0, 1 - z, y] - 
      G[0, z]*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, 1 - z, y] + 
      2*G[1, z]*G[0, 0, -z, y] + 2*G[0, 1, 0, y] - I*Pi*G[0, 1, 0, y] + 
      2*G[0, 1, 1, z] - I*Pi*G[0, 1, 1, z] + G[0, y]*G[0, 1, 1, z] + 
      G[1 - z, y]*G[0, 1, 1, z] - 2*G[0, 1 - z, 0, y] + 
      I*Pi*G[0, 1 - z, 0, y] - G[1, z]*G[0, 1 - z, 0, y] - 
      2*G[0, 1 - z, 1 - z, y] + I*Pi*G[0, 1 - z, 1 - z, y] + 
      G[0, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, 1 - z, y] + 
      2*G[0, -z, 1 - z, y] + 2*G[1, 0, 0, y] - I*Pi*G[1, 0, 0, y] + 
      2*G[1, 0, 1, z] - I*Pi*G[1, 0, 1, z] + G[0, y]*G[1, 0, 1, z] + 
      G[1 - z, y]*G[1, 0, 1, z] - (3*G[1, 1, 1, z])/2 - 
      G[0, y]*G[1, 1, 1, z] + 2*G[-z, y]*G[1, 1, 1, z] - 
      2*G[1 - z, 0, 0, y] + I*Pi*G[1 - z, 0, 0, y] - 
      G[1, z]*G[1 - z, 0, 0, y] - 2*G[1 - z, 0, 1 - z, y] + 
      I*Pi*G[1 - z, 0, 1 - z, y] + G[0, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, 1 - z, y] + 2*G[1 - z, 1, 0, y] - 
      I*Pi*G[1 - z, 1, 0, y] - 2*G[1 - z, 1 - z, 0, y] + 
      I*Pi*G[1 - z, 1 - z, 0, y] - G[1, z]*G[1 - z, 1 - z, 0, y] - 
      (3*G[1 - z, 1 - z, 1 - z, y])/2 - G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 
      2*G[1, z]*G[1 - z, 1 - z, -z, y] + 2*G[1 - z, -z, 1 - z, y] - 
      (2*I)*Pi*G[1 - z, -z, 1 - z, y] + 2*G[1, z]*G[1 - z, -z, 1 - z, y] + 
      2*G[-z, 1 - z, 1 - z, y] - (2*I)*Pi*G[-z, 1 - z, 1 - z, y] + 
      2*G[1, z]*G[-z, 1 - z, 1 - z, y] + G[0, 0, 0, 1, z] - 
      G[0, 0, 0, 1 - z, y] + G[0, 0, 1, 0, y] - G[0, 0, 1, 1, z] - 
      G[0, 0, 1 - z, 0, y] - G[0, 0, 1 - z, 1 - z, y] + 
      2*G[0, 0, -z, 1 - z, y] + G[0, 1, 0, 0, y] - G[0, 1, 0, 1, z] + 
      G[0, 1, 1, 1, z] - G[0, 1 - z, 0, 0, y] - G[0, 1 - z, 0, 1 - z, y] + 
      G[0, 1 - z, 1, 0, y] - G[0, 1 - z, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, 1 - z, y] + G[1, 0, 0, 0, y] - G[1, 0, 0, 1, z] + 
      G[1, 0, 1, 1, z] + G[1, 1, 0, 1, z] - G[1 - z, 0, 0, 0, y] - 
      G[1 - z, 0, 0, 1 - z, y] + G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 0, 1 - z, 0, y] - G[1 - z, 0, 1 - z, 1 - z, y] + 
      G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 0, 0, y] - 
      G[1 - z, 1 - z, 0, 1 - z, y] + G[1 - z, 1 - z, 1, 0, y] - 
      G[1 - z, 1 - z, 1 - z, 0, y] + 2*G[1 - z, 1 - z, -z, 1 - z, y] + 
      2*G[1 - z, -z, 1 - z, 1 - z, y] + 2*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*N*(1 - y - z)*z) + (e^2*(33 + (12*I)*Pi - (7*Pi^2)/8 + Pi^4/30 + 
      3*zeta3 + (2*I)*Pi*zeta3 + 10*G[0, y] + (4*I)*Pi*G[0, y] - 
      (7*Pi^2*G[0, y])/12 + G[0, z] + (I/2)*Pi*G[0, z] + 44*G[1, z] + 
      (20*I)*Pi*G[1, z] - (21*Pi^2*G[1, z])/8 - 2*zeta3*G[1, z] + 
      4*G[0, y]*G[1, z] + (2*I)*Pi*G[0, y]*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/
       12 + 44*G[1 - z, y] + (20*I)*Pi*G[1 - z, y] - 
      (21*Pi^2*G[1 - z, y])/8 - 2*zeta3*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/12 - 20*G[1, z]*G[1 - z, y] - 
      ((9*I)/2)*Pi*G[1, z]*G[1 - z, y] - 4*G[1, z]*G[-z, y] - 
      (2*I)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/6 - 
      4*G[0, 0, y] - I*Pi*G[0, 0, y] - 2*G[1, z]*G[0, 0, y] + 
      I*Pi*G[1, z]*G[0, 0, y] - G[0, 0, z]/2 + I*Pi*G[1 - z, y]*G[0, 0, z] - 
      4*G[0, 1, z] - (2*I)*Pi*G[0, 1, z] - (7*Pi^2*G[0, 1, z])/12 + 
      2*G[0, y]*G[0, 1, z] - I*Pi*G[0, y]*G[0, 1, z] + 
      2*G[1 - z, y]*G[0, 1, z] - I*Pi*G[1 - z, y]*G[0, 1, z] + 
      G[0, 0, y]*G[0, 1, z] + 4*G[0, 1 - z, y] + (2*I)*Pi*G[0, 1 - z, y] + 
      (7*Pi^2*G[0, 1 - z, y])/12 - I*Pi*G[0, z]*G[0, 1 - z, y] - 
      2*G[1, z]*G[0, 1 - z, y] + I*Pi*G[1, z]*G[0, 1 - z, y] + 
      G[0, 0, z]*G[0, 1 - z, y] + G[0, 1, z]*G[0, 1 - z, y] + 
      2*G[1, z]*G[0, -z, y] - 4*G[1, 0, y] - (2*I)*Pi*G[1, 0, y] - 
      (7*Pi^2*G[1, 0, y])/12 - 20*G[1, 1, z] - ((9*I)/2)*Pi*G[1, 1, z] - 
      2*G[0, y]*G[1, 1, z] + I*Pi*G[0, y]*G[1, 1, z] + 
      (9*G[1 - z, y]*G[1, 1, z])/2 + 2*G[-z, y]*G[1, 1, z] - 
      (2*I)*Pi*G[-z, y]*G[1, 1, z] - G[0, 0, y]*G[1, 1, z] - 
      G[0, 1 - z, y]*G[1, 1, z] + 4*G[1 - z, 0, y] + 
      (2*I)*Pi*G[1 - z, 0, y] + (7*Pi^2*G[1 - z, 0, y])/12 - 
      2*G[1, z]*G[1 - z, 0, y] + I*Pi*G[1, z]*G[1 - z, 0, y] + 
      G[0, 1, z]*G[1 - z, 0, y] - G[1, 1, z]*G[1 - z, 0, y] - 
      20*G[1 - z, 1 - z, y] - ((9*I)/2)*Pi*G[1 - z, 1 - z, y] + 
      I*Pi*G[0, z]*G[1 - z, 1 - z, y] + (9*G[1, z]*G[1 - z, 1 - z, y])/2 - 
      G[0, 0, z]*G[1 - z, 1 - z, y] + G[0, 1, z]*G[1 - z, 1 - z, y] + 
      2*G[1, z]*G[1 - z, -z, y] - (2*I)*Pi*G[1, z]*G[1 - z, -z, y] + 
      2*G[1, 1, z]*G[1 - z, -z, y] - 4*G[-z, 1 - z, y] - 
      (2*I)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/6 + 
      2*G[1, z]*G[-z, 1 - z, y] - (2*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      2*G[1, 1, z]*G[-z, 1 - z, y] + G[0, 0, 0, y] - G[1, z]*G[0, 0, 0, y] - 
      G[1 - z, y]*G[0, 0, 0, z] - 2*G[0, 0, 1, z] + I*Pi*G[0, 0, 1, z] - 
      G[0, y]*G[0, 0, 1, z] - G[1 - z, y]*G[0, 0, 1, z] - 
      2*G[0, 0, 1 - z, y] + I*Pi*G[0, 0, 1 - z, y] - 
      G[0, z]*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, 1 - z, y] + 
      2*G[1, z]*G[0, 0, -z, y] + 2*G[0, 1, 0, y] - I*Pi*G[0, 1, 0, y] + 
      2*G[0, 1, 1, z] - I*Pi*G[0, 1, 1, z] + G[0, y]*G[0, 1, 1, z] + 
      G[1 - z, y]*G[0, 1, 1, z] - 2*G[0, 1 - z, 0, y] + 
      I*Pi*G[0, 1 - z, 0, y] - G[1, z]*G[0, 1 - z, 0, y] - 
      2*G[0, 1 - z, 1 - z, y] + I*Pi*G[0, 1 - z, 1 - z, y] + 
      G[0, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, 1 - z, y] + 
      2*G[0, -z, 1 - z, y] + 2*G[1, 0, 0, y] - I*Pi*G[1, 0, 0, y] + 
      2*G[1, 0, 1, z] - I*Pi*G[1, 0, 1, z] + G[0, y]*G[1, 0, 1, z] + 
      G[1 - z, y]*G[1, 0, 1, z] + (9*G[1, 1, 1, z])/2 - 
      G[0, y]*G[1, 1, 1, z] + 2*G[-z, y]*G[1, 1, 1, z] - 
      2*G[1 - z, 0, 0, y] + I*Pi*G[1 - z, 0, 0, y] - 
      G[1, z]*G[1 - z, 0, 0, y] - 2*G[1 - z, 0, 1 - z, y] + 
      I*Pi*G[1 - z, 0, 1 - z, y] + G[0, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, 1 - z, y] + 2*G[1 - z, 1, 0, y] - 
      I*Pi*G[1 - z, 1, 0, y] - 2*G[1 - z, 1 - z, 0, y] + 
      I*Pi*G[1 - z, 1 - z, 0, y] - G[1, z]*G[1 - z, 1 - z, 0, y] + 
      (9*G[1 - z, 1 - z, 1 - z, y])/2 - G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 
      2*G[1, z]*G[1 - z, 1 - z, -z, y] + 2*G[1 - z, -z, 1 - z, y] - 
      (2*I)*Pi*G[1 - z, -z, 1 - z, y] + 2*G[1, z]*G[1 - z, -z, 1 - z, y] + 
      2*G[-z, 1 - z, 1 - z, y] - (2*I)*Pi*G[-z, 1 - z, 1 - z, y] + 
      2*G[1, z]*G[-z, 1 - z, 1 - z, y] + G[0, 0, 0, 1, z] - 
      G[0, 0, 0, 1 - z, y] + G[0, 0, 1, 0, y] - G[0, 0, 1, 1, z] - 
      G[0, 0, 1 - z, 0, y] - G[0, 0, 1 - z, 1 - z, y] + 
      2*G[0, 0, -z, 1 - z, y] + G[0, 1, 0, 0, y] - G[0, 1, 0, 1, z] + 
      G[0, 1, 1, 1, z] - G[0, 1 - z, 0, 0, y] - G[0, 1 - z, 0, 1 - z, y] + 
      G[0, 1 - z, 1, 0, y] - G[0, 1 - z, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, 1 - z, y] + G[1, 0, 0, 0, y] - G[1, 0, 0, 1, z] + 
      G[1, 0, 1, 1, z] + G[1, 1, 0, 1, z] - G[1 - z, 0, 0, 0, y] - 
      G[1 - z, 0, 0, 1 - z, y] + G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 0, 1 - z, 0, y] - G[1 - z, 0, 1 - z, 1 - z, y] + 
      G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 0, 0, y] - 
      G[1 - z, 1 - z, 0, 1 - z, y] + G[1 - z, 1 - z, 1, 0, y] - 
      G[1 - z, 1 - z, 1 - z, 0, y] + 2*G[1 - z, 1 - z, -z, 1 - z, y] + 
      2*G[1 - z, -z, 1 - z, 1 - z, y] + 2*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*N*y*(1 - z)) + (e^2*(33 + (12*I)*Pi - (7*Pi^2)/8 + Pi^4/30 + 
      3*zeta3 + (2*I)*Pi*zeta3 + 10*G[0, y] + (4*I)*Pi*G[0, y] - 
      (7*Pi^2*G[0, y])/12 + G[0, z] + (I/2)*Pi*G[0, z] + 44*G[1, z] + 
      (20*I)*Pi*G[1, z] - (21*Pi^2*G[1, z])/8 - 2*zeta3*G[1, z] + 
      4*G[0, y]*G[1, z] + (2*I)*Pi*G[0, y]*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/
       12 + 44*G[1 - z, y] + (20*I)*Pi*G[1 - z, y] - 
      (21*Pi^2*G[1 - z, y])/8 - 2*zeta3*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/12 - 20*G[1, z]*G[1 - z, y] - 
      ((9*I)/2)*Pi*G[1, z]*G[1 - z, y] - 4*G[1, z]*G[-z, y] - 
      (2*I)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/6 - 
      4*G[0, 0, y] - I*Pi*G[0, 0, y] - 2*G[1, z]*G[0, 0, y] + 
      I*Pi*G[1, z]*G[0, 0, y] - G[0, 0, z]/2 + I*Pi*G[1 - z, y]*G[0, 0, z] - 
      4*G[0, 1, z] - (2*I)*Pi*G[0, 1, z] - (7*Pi^2*G[0, 1, z])/12 + 
      2*G[0, y]*G[0, 1, z] - I*Pi*G[0, y]*G[0, 1, z] + 
      2*G[1 - z, y]*G[0, 1, z] - I*Pi*G[1 - z, y]*G[0, 1, z] + 
      G[0, 0, y]*G[0, 1, z] + 4*G[0, 1 - z, y] + (2*I)*Pi*G[0, 1 - z, y] + 
      (7*Pi^2*G[0, 1 - z, y])/12 - I*Pi*G[0, z]*G[0, 1 - z, y] - 
      2*G[1, z]*G[0, 1 - z, y] + I*Pi*G[1, z]*G[0, 1 - z, y] + 
      G[0, 0, z]*G[0, 1 - z, y] + G[0, 1, z]*G[0, 1 - z, y] + 
      2*G[1, z]*G[0, -z, y] - 4*G[1, 0, y] - (2*I)*Pi*G[1, 0, y] - 
      (7*Pi^2*G[1, 0, y])/12 - 20*G[1, 1, z] - ((9*I)/2)*Pi*G[1, 1, z] - 
      2*G[0, y]*G[1, 1, z] + I*Pi*G[0, y]*G[1, 1, z] + 
      (9*G[1 - z, y]*G[1, 1, z])/2 + 2*G[-z, y]*G[1, 1, z] - 
      (2*I)*Pi*G[-z, y]*G[1, 1, z] - G[0, 0, y]*G[1, 1, z] - 
      G[0, 1 - z, y]*G[1, 1, z] + 4*G[1 - z, 0, y] + 
      (2*I)*Pi*G[1 - z, 0, y] + (7*Pi^2*G[1 - z, 0, y])/12 - 
      2*G[1, z]*G[1 - z, 0, y] + I*Pi*G[1, z]*G[1 - z, 0, y] + 
      G[0, 1, z]*G[1 - z, 0, y] - G[1, 1, z]*G[1 - z, 0, y] - 
      20*G[1 - z, 1 - z, y] - ((9*I)/2)*Pi*G[1 - z, 1 - z, y] + 
      I*Pi*G[0, z]*G[1 - z, 1 - z, y] + (9*G[1, z]*G[1 - z, 1 - z, y])/2 - 
      G[0, 0, z]*G[1 - z, 1 - z, y] + G[0, 1, z]*G[1 - z, 1 - z, y] + 
      2*G[1, z]*G[1 - z, -z, y] - (2*I)*Pi*G[1, z]*G[1 - z, -z, y] + 
      2*G[1, 1, z]*G[1 - z, -z, y] - 4*G[-z, 1 - z, y] - 
      (2*I)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/6 + 
      2*G[1, z]*G[-z, 1 - z, y] - (2*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      2*G[1, 1, z]*G[-z, 1 - z, y] + G[0, 0, 0, y] - G[1, z]*G[0, 0, 0, y] - 
      G[1 - z, y]*G[0, 0, 0, z] - 2*G[0, 0, 1, z] + I*Pi*G[0, 0, 1, z] - 
      G[0, y]*G[0, 0, 1, z] - G[1 - z, y]*G[0, 0, 1, z] - 
      2*G[0, 0, 1 - z, y] + I*Pi*G[0, 0, 1 - z, y] - 
      G[0, z]*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, 1 - z, y] + 
      2*G[1, z]*G[0, 0, -z, y] + 2*G[0, 1, 0, y] - I*Pi*G[0, 1, 0, y] + 
      2*G[0, 1, 1, z] - I*Pi*G[0, 1, 1, z] + G[0, y]*G[0, 1, 1, z] + 
      G[1 - z, y]*G[0, 1, 1, z] - 2*G[0, 1 - z, 0, y] + 
      I*Pi*G[0, 1 - z, 0, y] - G[1, z]*G[0, 1 - z, 0, y] - 
      2*G[0, 1 - z, 1 - z, y] + I*Pi*G[0, 1 - z, 1 - z, y] + 
      G[0, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, 1 - z, y] + 
      2*G[0, -z, 1 - z, y] + 2*G[1, 0, 0, y] - I*Pi*G[1, 0, 0, y] + 
      2*G[1, 0, 1, z] - I*Pi*G[1, 0, 1, z] + G[0, y]*G[1, 0, 1, z] + 
      G[1 - z, y]*G[1, 0, 1, z] + (9*G[1, 1, 1, z])/2 - 
      G[0, y]*G[1, 1, 1, z] + 2*G[-z, y]*G[1, 1, 1, z] - 
      2*G[1 - z, 0, 0, y] + I*Pi*G[1 - z, 0, 0, y] - 
      G[1, z]*G[1 - z, 0, 0, y] - 2*G[1 - z, 0, 1 - z, y] + 
      I*Pi*G[1 - z, 0, 1 - z, y] + G[0, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, 1 - z, y] + 2*G[1 - z, 1, 0, y] - 
      I*Pi*G[1 - z, 1, 0, y] - 2*G[1 - z, 1 - z, 0, y] + 
      I*Pi*G[1 - z, 1 - z, 0, y] - G[1, z]*G[1 - z, 1 - z, 0, y] + 
      (9*G[1 - z, 1 - z, 1 - z, y])/2 - G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 
      2*G[1, z]*G[1 - z, 1 - z, -z, y] + 2*G[1 - z, -z, 1 - z, y] - 
      (2*I)*Pi*G[1 - z, -z, 1 - z, y] + 2*G[1, z]*G[1 - z, -z, 1 - z, y] + 
      2*G[-z, 1 - z, 1 - z, y] - (2*I)*Pi*G[-z, 1 - z, 1 - z, y] + 
      2*G[1, z]*G[-z, 1 - z, 1 - z, y] + G[0, 0, 0, 1, z] - 
      G[0, 0, 0, 1 - z, y] + G[0, 0, 1, 0, y] - G[0, 0, 1, 1, z] - 
      G[0, 0, 1 - z, 0, y] - G[0, 0, 1 - z, 1 - z, y] + 
      2*G[0, 0, -z, 1 - z, y] + G[0, 1, 0, 0, y] - G[0, 1, 0, 1, z] + 
      G[0, 1, 1, 1, z] - G[0, 1 - z, 0, 0, y] - G[0, 1 - z, 0, 1 - z, y] + 
      G[0, 1 - z, 1, 0, y] - G[0, 1 - z, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, 1 - z, y] + G[1, 0, 0, 0, y] - G[1, 0, 0, 1, z] + 
      G[1, 0, 1, 1, z] + G[1, 1, 0, 1, z] - G[1 - z, 0, 0, 0, y] - 
      G[1 - z, 0, 0, 1 - z, y] + G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 0, 1 - z, 0, y] - G[1 - z, 0, 1 - z, 1 - z, y] + 
      G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 0, 0, y] - 
      G[1 - z, 1 - z, 0, 1 - z, y] + G[1 - z, 1 - z, 1, 0, y] - 
      G[1 - z, 1 - z, 1 - z, 0, y] + 2*G[1 - z, 1 - z, -z, 1 - z, y] + 
      2*G[1 - z, -z, 1 - z, 1 - z, y] + 2*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*N*(1 - z)*(1 - y - z)) + 
   (e^2*(33 + (12*I)*Pi - (7*Pi^2)/8 + Pi^4/30 + 3*zeta3 + (2*I)*Pi*zeta3 + 
      10*G[0, y] + (4*I)*Pi*G[0, y] - (7*Pi^2*G[0, y])/12 + G[0, z] + 
      (I/2)*Pi*G[0, z] + 44*G[1, z] + (20*I)*Pi*G[1, z] - 
      (21*Pi^2*G[1, z])/8 - 2*zeta3*G[1, z] + 4*G[0, y]*G[1, z] + 
      (2*I)*Pi*G[0, y]*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/12 + 
      44*G[1 - z, y] + (20*I)*Pi*G[1 - z, y] - (21*Pi^2*G[1 - z, y])/8 - 
      2*zeta3*G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/12 - 
      20*G[1, z]*G[1 - z, y] - ((9*I)/2)*Pi*G[1, z]*G[1 - z, y] - 
      4*G[1, z]*G[-z, y] - (2*I)*Pi*G[1, z]*G[-z, y] - 
      (7*Pi^2*G[1, z]*G[-z, y])/6 - 4*G[0, 0, y] - I*Pi*G[0, 0, y] - 
      2*G[1, z]*G[0, 0, y] + I*Pi*G[1, z]*G[0, 0, y] - G[0, 0, z]/2 + 
      I*Pi*G[1 - z, y]*G[0, 0, z] - 4*G[0, 1, z] - (2*I)*Pi*G[0, 1, z] - 
      (7*Pi^2*G[0, 1, z])/12 + 2*G[0, y]*G[0, 1, z] - 
      I*Pi*G[0, y]*G[0, 1, z] + 2*G[1 - z, y]*G[0, 1, z] - 
      I*Pi*G[1 - z, y]*G[0, 1, z] + G[0, 0, y]*G[0, 1, z] + 
      4*G[0, 1 - z, y] + (2*I)*Pi*G[0, 1 - z, y] + (7*Pi^2*G[0, 1 - z, y])/
       12 - I*Pi*G[0, z]*G[0, 1 - z, y] - 2*G[1, z]*G[0, 1 - z, y] + 
      I*Pi*G[1, z]*G[0, 1 - z, y] + G[0, 0, z]*G[0, 1 - z, y] + 
      G[0, 1, z]*G[0, 1 - z, y] + 2*G[1, z]*G[0, -z, y] - 4*G[1, 0, y] - 
      (2*I)*Pi*G[1, 0, y] - (7*Pi^2*G[1, 0, y])/12 - 20*G[1, 1, z] - 
      ((9*I)/2)*Pi*G[1, 1, z] - 2*G[0, y]*G[1, 1, z] + 
      I*Pi*G[0, y]*G[1, 1, z] + (9*G[1 - z, y]*G[1, 1, z])/2 + 
      2*G[-z, y]*G[1, 1, z] - (2*I)*Pi*G[-z, y]*G[1, 1, z] - 
      G[0, 0, y]*G[1, 1, z] - G[0, 1 - z, y]*G[1, 1, z] + 4*G[1 - z, 0, y] + 
      (2*I)*Pi*G[1 - z, 0, y] + (7*Pi^2*G[1 - z, 0, y])/12 - 
      2*G[1, z]*G[1 - z, 0, y] + I*Pi*G[1, z]*G[1 - z, 0, y] + 
      G[0, 1, z]*G[1 - z, 0, y] - G[1, 1, z]*G[1 - z, 0, y] - 
      20*G[1 - z, 1 - z, y] - ((9*I)/2)*Pi*G[1 - z, 1 - z, y] + 
      I*Pi*G[0, z]*G[1 - z, 1 - z, y] + (9*G[1, z]*G[1 - z, 1 - z, y])/2 - 
      G[0, 0, z]*G[1 - z, 1 - z, y] + G[0, 1, z]*G[1 - z, 1 - z, y] + 
      2*G[1, z]*G[1 - z, -z, y] - (2*I)*Pi*G[1, z]*G[1 - z, -z, y] + 
      2*G[1, 1, z]*G[1 - z, -z, y] - 4*G[-z, 1 - z, y] - 
      (2*I)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/6 + 
      2*G[1, z]*G[-z, 1 - z, y] - (2*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      2*G[1, 1, z]*G[-z, 1 - z, y] + G[0, 0, 0, y] - G[1, z]*G[0, 0, 0, y] - 
      G[1 - z, y]*G[0, 0, 0, z] - 2*G[0, 0, 1, z] + I*Pi*G[0, 0, 1, z] - 
      G[0, y]*G[0, 0, 1, z] - G[1 - z, y]*G[0, 0, 1, z] - 
      2*G[0, 0, 1 - z, y] + I*Pi*G[0, 0, 1 - z, y] - 
      G[0, z]*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, 1 - z, y] + 
      2*G[1, z]*G[0, 0, -z, y] + 2*G[0, 1, 0, y] - I*Pi*G[0, 1, 0, y] + 
      2*G[0, 1, 1, z] - I*Pi*G[0, 1, 1, z] + G[0, y]*G[0, 1, 1, z] + 
      G[1 - z, y]*G[0, 1, 1, z] - 2*G[0, 1 - z, 0, y] + 
      I*Pi*G[0, 1 - z, 0, y] - G[1, z]*G[0, 1 - z, 0, y] - 
      2*G[0, 1 - z, 1 - z, y] + I*Pi*G[0, 1 - z, 1 - z, y] + 
      G[0, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, 1 - z, y] + 
      2*G[0, -z, 1 - z, y] + 2*G[1, 0, 0, y] - I*Pi*G[1, 0, 0, y] + 
      2*G[1, 0, 1, z] - I*Pi*G[1, 0, 1, z] + G[0, y]*G[1, 0, 1, z] + 
      G[1 - z, y]*G[1, 0, 1, z] + (9*G[1, 1, 1, z])/2 - 
      G[0, y]*G[1, 1, 1, z] + 2*G[-z, y]*G[1, 1, 1, z] - 
      2*G[1 - z, 0, 0, y] + I*Pi*G[1 - z, 0, 0, y] - 
      G[1, z]*G[1 - z, 0, 0, y] - 2*G[1 - z, 0, 1 - z, y] + 
      I*Pi*G[1 - z, 0, 1 - z, y] + G[0, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, 1 - z, y] + 2*G[1 - z, 1, 0, y] - 
      I*Pi*G[1 - z, 1, 0, y] - 2*G[1 - z, 1 - z, 0, y] + 
      I*Pi*G[1 - z, 1 - z, 0, y] - G[1, z]*G[1 - z, 1 - z, 0, y] + 
      (9*G[1 - z, 1 - z, 1 - z, y])/2 - G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 
      2*G[1, z]*G[1 - z, 1 - z, -z, y] + 2*G[1 - z, -z, 1 - z, y] - 
      (2*I)*Pi*G[1 - z, -z, 1 - z, y] + 2*G[1, z]*G[1 - z, -z, 1 - z, y] + 
      2*G[-z, 1 - z, 1 - z, y] - (2*I)*Pi*G[-z, 1 - z, 1 - z, y] + 
      2*G[1, z]*G[-z, 1 - z, 1 - z, y] + G[0, 0, 0, 1, z] - 
      G[0, 0, 0, 1 - z, y] + G[0, 0, 1, 0, y] - G[0, 0, 1, 1, z] - 
      G[0, 0, 1 - z, 0, y] - G[0, 0, 1 - z, 1 - z, y] + 
      2*G[0, 0, -z, 1 - z, y] + G[0, 1, 0, 0, y] - G[0, 1, 0, 1, z] + 
      G[0, 1, 1, 1, z] - G[0, 1 - z, 0, 0, y] - G[0, 1 - z, 0, 1 - z, y] + 
      G[0, 1 - z, 1, 0, y] - G[0, 1 - z, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, 1 - z, y] + G[1, 0, 0, 0, y] - G[1, 0, 0, 1, z] + 
      G[1, 0, 1, 1, z] + G[1, 1, 0, 1, z] - G[1 - z, 0, 0, 0, y] - 
      G[1 - z, 0, 0, 1 - z, y] + G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 0, 1 - z, 0, y] - G[1 - z, 0, 1 - z, 1 - z, y] + 
      G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 0, 0, y] - 
      G[1 - z, 1 - z, 0, 1 - z, y] + G[1 - z, 1 - z, 1, 0, y] - 
      G[1 - z, 1 - z, 1 - z, 0, y] + 2*G[1 - z, 1 - z, -z, 1 - z, y] + 
      2*G[1 - z, -z, 1 - z, 1 - z, y] + 2*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*N*y*z) + (e^2*(-10 - (6*I)*Pi + (7*Pi^2)/3 + Pi^4/15 + 6*zeta3 + 
      (4*I)*Pi*zeta3 + 10*G[1, z] + (4*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/6 - 
      4*zeta3*G[1, z] + (7*Pi^2*G[0, y]*G[1, z])/6 + 10*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/6 - 4*zeta3*G[1 - z, y] - 
      2*G[0, z]*G[1 - z, y] - I*Pi*G[0, z]*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/12 - 4*G[1, z]*G[1 - z, y] + 
      (2*I)*Pi*G[1, z]*G[1 - z, y] + 2*G[1, z]*G[-z, y] + 
      I*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/4 + 
      (2*I)*Pi*G[1, z]*G[0, 0, y] + G[1 - z, y]*G[0, 0, z] + 
      I*Pi*G[1 - z, y]*G[0, 0, z] - (7*Pi^2*G[0, 1, z])/6 - 
      (2*I)*Pi*G[0, y]*G[0, 1, z] - (2*I)*Pi*G[1 - z, y]*G[0, 1, z] + 
      2*G[0, 0, y]*G[0, 1, z] + (7*Pi^2*G[0, 1 - z, y])/6 - 
      G[0, z]*G[0, 1 - z, y] - I*Pi*G[0, z]*G[0, 1 - z, y] + 
      (2*I)*Pi*G[1, z]*G[0, 1 - z, y] + G[0, 0, z]*G[0, 1 - z, y] + 
      2*G[0, 1, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] - 
      I*Pi*G[1, z]*G[0, -z, y] - (7*Pi^2*G[1, 0, y])/6 - 4*G[1, 1, z] + 
      (2*I)*Pi*G[1, 1, z] + (2*I)*Pi*G[0, y]*G[1, 1, z] - 
      2*G[1 - z, y]*G[1, 1, z] - G[-z, y]*G[1, 1, z] - 
      (3*I)*Pi*G[-z, y]*G[1, 1, z] - 2*G[0, 0, y]*G[1, 1, z] - 
      2*G[0, 1 - z, y]*G[1, 1, z] + G[0, -z, y]*G[1, 1, z] + 
      (7*Pi^2*G[1 - z, 0, y])/6 + (2*I)*Pi*G[1, z]*G[1 - z, 0, y] + 
      2*G[0, 1, z]*G[1 - z, 0, y] - 2*G[1, 1, z]*G[1 - z, 0, y] - 
      4*G[1 - z, 1 - z, y] + (2*I)*Pi*G[1 - z, 1 - z, y] + 
      G[0, z]*G[1 - z, 1 - z, y] + I*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      2*G[1, z]*G[1 - z, 1 - z, y] - G[0, 0, z]*G[1 - z, 1 - z, y] + 
      2*G[0, 1, z]*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, -z, y] - 
      (3*I)*Pi*G[1, z]*G[1 - z, -z, y] + 3*G[1, 1, z]*G[1 - z, -z, y] + 
      2*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/4 - 
      G[1, z]*G[-z, 1 - z, y] - (3*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      3*G[1, 1, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[0, 0, 0, y] - 
      G[1 - z, y]*G[0, 0, 0, z] + (2*I)*Pi*G[0, 0, 1, z] - 
      2*G[0, y]*G[0, 0, 1, z] - 2*G[1 - z, y]*G[0, 0, 1, z] + 
      (2*I)*Pi*G[0, 0, 1 - z, y] - G[0, z]*G[0, 0, 1 - z, y] - 
      2*G[1, z]*G[0, 0, 1 - z, y] + 3*G[1, z]*G[0, 0, -z, y] - 
      (2*I)*Pi*G[0, 1, 0, y] - (2*I)*Pi*G[0, 1, 1, z] + 
      2*G[0, y]*G[0, 1, 1, z] + 2*G[1 - z, y]*G[0, 1, 1, z] + 
      (2*I)*Pi*G[0, 1 - z, 0, y] - 2*G[1, z]*G[0, 1 - z, 0, y] + 
      (2*I)*Pi*G[0, 1 - z, 1 - z, y] + G[0, z]*G[0, 1 - z, 1 - z, y] - 
      2*G[1, z]*G[0, 1 - z, 1 - z, y] + G[1, z]*G[0, 1 - z, -z, y] + 
      G[0, -z, 1 - z, y] - I*Pi*G[0, -z, 1 - z, y] + 
      G[1, z]*G[0, -z, 1 - z, y] - (2*I)*Pi*G[1, 0, 0, y] - 
      (2*I)*Pi*G[1, 0, 1, z] + 2*G[0, y]*G[1, 0, 1, z] + 
      2*G[1 - z, y]*G[1, 0, 1, z] - 2*G[1, 1, 1, z] - 
      2*G[0, y]*G[1, 1, 1, z] + 3*G[-z, y]*G[1, 1, 1, z] + 
      (2*I)*Pi*G[1 - z, 0, 0, y] - 2*G[1, z]*G[1 - z, 0, 0, y] + 
      (2*I)*Pi*G[1 - z, 0, 1 - z, y] + G[0, z]*G[1 - z, 0, 1 - z, y] - 
      2*G[1, z]*G[1 - z, 0, 1 - z, y] + G[1, z]*G[1 - z, 0, -z, y] - 
      (2*I)*Pi*G[1 - z, 1, 0, y] + (2*I)*Pi*G[1 - z, 1 - z, 0, y] - 
      2*G[1, z]*G[1 - z, 1 - z, 0, y] - 2*G[1 - z, 1 - z, 1 - z, y] - 
      G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 3*G[1, z]*G[1 - z, 1 - z, -z, y] - 
      G[1 - z, -z, 1 - z, y] - (3*I)*Pi*G[1 - z, -z, 1 - z, y] + 
      3*G[1, z]*G[1 - z, -z, 1 - z, y] - G[-z, 1 - z, 1 - z, y] - 
      (3*I)*Pi*G[-z, 1 - z, 1 - z, y] + 3*G[1, z]*G[-z, 1 - z, 1 - z, y] + 
      2*G[0, 0, 0, 1, z] - 2*G[0, 0, 0, 1 - z, y] + 2*G[0, 0, 1, 0, y] - 
      2*G[0, 0, 1, 1, z] - 2*G[0, 0, 1 - z, 0, y] - 
      2*G[0, 0, 1 - z, 1 - z, y] + 3*G[0, 0, -z, 1 - z, y] + 
      2*G[0, 1, 0, 0, y] - 2*G[0, 1, 0, 1, z] + 2*G[0, 1, 1, 1, z] - 
      2*G[0, 1 - z, 0, 0, y] - 2*G[0, 1 - z, 0, 1 - z, y] + 
      2*G[0, 1 - z, 1, 0, y] - 2*G[0, 1 - z, 1 - z, 0, y] - 
      2*G[0, 1 - z, 1 - z, 1 - z, y] + G[0, 1 - z, -z, 1 - z, y] + 
      G[0, -z, 1 - z, 1 - z, y] + 2*G[1, 0, 0, 0, y] - 2*G[1, 0, 0, 1, z] + 
      2*G[1, 0, 1, 1, z] + 2*G[1, 1, 0, 1, z] - 2*G[1 - z, 0, 0, 0, y] - 
      2*G[1 - z, 0, 0, 1 - z, y] + 2*G[1 - z, 0, 1, 0, y] - 
      2*G[1 - z, 0, 1 - z, 0, y] - 2*G[1 - z, 0, 1 - z, 1 - z, y] + 
      G[1 - z, 0, -z, 1 - z, y] + 2*G[1 - z, 1, 0, 0, y] - 
      2*G[1 - z, 1 - z, 0, 0, y] - 2*G[1 - z, 1 - z, 0, 1 - z, y] + 
      2*G[1 - z, 1 - z, 1, 0, y] - 2*G[1 - z, 1 - z, 1 - z, 0, y] + 
      3*G[1 - z, 1 - z, -z, 1 - z, y] + 3*G[1 - z, -z, 1 - z, 1 - z, y] + 
      3*G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*y^2*(1 - z)) + 
   (e^2*(-10 - (6*I)*Pi + (7*Pi^2)/3 + Pi^4/15 + 6*zeta3 + (4*I)*Pi*zeta3 + 
      10*G[1, z] + (4*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/6 - 4*zeta3*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/6 + 10*G[1 - z, y] + (4*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/6 - 4*zeta3*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/6 - 4*G[1, z]*G[1 - z, y] + 
      (2*I)*Pi*G[1, z]*G[1 - z, y] - (7*Pi^2*G[1, z]*G[-z, y])/3 + 
      (2*I)*Pi*G[1, z]*G[0, 0, y] + (2*I)*Pi*G[1 - z, y]*G[0, 0, z] - 
      (7*Pi^2*G[0, 1, z])/6 - (2*I)*Pi*G[0, y]*G[0, 1, z] - 
      (2*I)*Pi*G[1 - z, y]*G[0, 1, z] + 2*G[0, 0, y]*G[0, 1, z] + 
      (7*Pi^2*G[0, 1 - z, y])/6 - (2*I)*Pi*G[0, z]*G[0, 1 - z, y] + 
      (2*I)*Pi*G[1, z]*G[0, 1 - z, y] + 2*G[0, 0, z]*G[0, 1 - z, y] + 
      2*G[0, 1, z]*G[0, 1 - z, y] - (7*Pi^2*G[1, 0, y])/6 - 4*G[1, 1, z] + 
      (2*I)*Pi*G[1, 1, z] + (2*I)*Pi*G[0, y]*G[1, 1, z] - 
      2*G[1 - z, y]*G[1, 1, z] - (4*I)*Pi*G[-z, y]*G[1, 1, z] - 
      2*G[0, 0, y]*G[1, 1, z] - 2*G[0, 1 - z, y]*G[1, 1, z] + 
      (7*Pi^2*G[1 - z, 0, y])/6 + (2*I)*Pi*G[1, z]*G[1 - z, 0, y] + 
      2*G[0, 1, z]*G[1 - z, 0, y] - 2*G[1, 1, z]*G[1 - z, 0, y] - 
      4*G[1 - z, 1 - z, y] + (2*I)*Pi*G[1 - z, 1 - z, y] + 
      (2*I)*Pi*G[0, z]*G[1 - z, 1 - z, y] - 2*G[1, z]*G[1 - z, 1 - z, y] - 
      2*G[0, 0, z]*G[1 - z, 1 - z, y] + 2*G[0, 1, z]*G[1 - z, 1 - z, y] - 
      (4*I)*Pi*G[1, z]*G[1 - z, -z, y] + 4*G[1, 1, z]*G[1 - z, -z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/3 - (4*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      4*G[1, 1, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[0, 0, 0, y] - 
      2*G[1 - z, y]*G[0, 0, 0, z] + (2*I)*Pi*G[0, 0, 1, z] - 
      2*G[0, y]*G[0, 0, 1, z] - 2*G[1 - z, y]*G[0, 0, 1, z] + 
      (2*I)*Pi*G[0, 0, 1 - z, y] - 2*G[0, z]*G[0, 0, 1 - z, y] - 
      2*G[1, z]*G[0, 0, 1 - z, y] + 4*G[1, z]*G[0, 0, -z, y] - 
      (2*I)*Pi*G[0, 1, 0, y] - (2*I)*Pi*G[0, 1, 1, z] + 
      2*G[0, y]*G[0, 1, 1, z] + 2*G[1 - z, y]*G[0, 1, 1, z] + 
      (2*I)*Pi*G[0, 1 - z, 0, y] - 2*G[1, z]*G[0, 1 - z, 0, y] + 
      (2*I)*Pi*G[0, 1 - z, 1 - z, y] + 2*G[0, z]*G[0, 1 - z, 1 - z, y] - 
      2*G[1, z]*G[0, 1 - z, 1 - z, y] - (2*I)*Pi*G[1, 0, 0, y] - 
      (2*I)*Pi*G[1, 0, 1, z] + 2*G[0, y]*G[1, 0, 1, z] + 
      2*G[1 - z, y]*G[1, 0, 1, z] - 2*G[1, 1, 1, z] - 
      2*G[0, y]*G[1, 1, 1, z] + 4*G[-z, y]*G[1, 1, 1, z] + 
      (2*I)*Pi*G[1 - z, 0, 0, y] - 2*G[1, z]*G[1 - z, 0, 0, y] + 
      (2*I)*Pi*G[1 - z, 0, 1 - z, y] + 2*G[0, z]*G[1 - z, 0, 1 - z, y] - 
      2*G[1, z]*G[1 - z, 0, 1 - z, y] - (2*I)*Pi*G[1 - z, 1, 0, y] + 
      (2*I)*Pi*G[1 - z, 1 - z, 0, y] - 2*G[1, z]*G[1 - z, 1 - z, 0, y] - 
      2*G[1 - z, 1 - z, 1 - z, y] - 2*G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 
      4*G[1, z]*G[1 - z, 1 - z, -z, y] - (4*I)*Pi*G[1 - z, -z, 1 - z, y] + 
      4*G[1, z]*G[1 - z, -z, 1 - z, y] - (4*I)*Pi*G[-z, 1 - z, 1 - z, y] + 
      4*G[1, z]*G[-z, 1 - z, 1 - z, y] + 2*G[0, 0, 0, 1, z] - 
      2*G[0, 0, 0, 1 - z, y] + 2*G[0, 0, 1, 0, y] - 2*G[0, 0, 1, 1, z] - 
      2*G[0, 0, 1 - z, 0, y] - 2*G[0, 0, 1 - z, 1 - z, y] + 
      4*G[0, 0, -z, 1 - z, y] + 2*G[0, 1, 0, 0, y] - 2*G[0, 1, 0, 1, z] + 
      2*G[0, 1, 1, 1, z] - 2*G[0, 1 - z, 0, 0, y] - 
      2*G[0, 1 - z, 0, 1 - z, y] + 2*G[0, 1 - z, 1, 0, y] - 
      2*G[0, 1 - z, 1 - z, 0, y] - 2*G[0, 1 - z, 1 - z, 1 - z, y] + 
      2*G[1, 0, 0, 0, y] - 2*G[1, 0, 0, 1, z] + 2*G[1, 0, 1, 1, z] + 
      2*G[1, 1, 0, 1, z] - 2*G[1 - z, 0, 0, 0, y] - 
      2*G[1 - z, 0, 0, 1 - z, y] + 2*G[1 - z, 0, 1, 0, y] - 
      2*G[1 - z, 0, 1 - z, 0, y] - 2*G[1 - z, 0, 1 - z, 1 - z, y] + 
      2*G[1 - z, 1, 0, 0, y] - 2*G[1 - z, 1 - z, 0, 0, y] - 
      2*G[1 - z, 1 - z, 0, 1 - z, y] + 2*G[1 - z, 1 - z, 1, 0, y] - 
      2*G[1 - z, 1 - z, 1 - z, 0, y] + 4*G[1 - z, 1 - z, -z, 1 - z, y] + 
      4*G[1 - z, -z, 1 - z, 1 - z, y] + 4*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*N*y^2*z), G[4, 1, "PSm0"] -> 
  (-4 - 4*G[1, z] - 4*G[1 - z, y])/(mh2^3*y*(1 - z)) + 
   (-4 - 4*G[1, z] - 4*G[1 - z, y])/(mh2^3*(1 - z)*(1 - y - z)) + 
   (-4 - 4*G[1, z] - 4*G[1 - z, y])/(mh2^3*y*z) + 
   (-4*G[1, z] - 4*G[1 - z, y])/(mh2^3*y*z^2) + (4*G[1, z] + 4*G[1 - z, y])/
    (mh2^3*z*(y + z)^2) + (4*G[1, z] + 4*G[1 - z, y])/(mh2^3*z^2*(y + z)) + 
   (4 + 4*G[1, z] + 4*G[1 - z, y])/(mh2^3*z*(y + z)) + 
   (e*(12 + (4*I)*Pi + 8*G[1, z] + (4*I)*Pi*G[1, z] + 8*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - 
      4*G[1 - z, 1 - z, y]))/(mh2^3*z*(y + z)) + 
   (e*(12*G[1, z] + (4*I)*Pi*G[1, z] + 12*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - 
      4*G[1 - z, 1 - z, y]))/(mh2^3*z*(y + z)^2) + 
   (e*(12*G[1, z] + (4*I)*Pi*G[1, z] + 12*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - 
      4*G[1 - z, 1 - z, y]))/(mh2^3*z^2*(y + z)) + 
   (e*(-12*G[1, z] - (4*I)*Pi*G[1, z] - 12*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*y*z^2) + 
   (e*(-12 - (4*I)*Pi - 8*G[1, z] - (4*I)*Pi*G[1, z] - 8*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*y*(1 - z)) + 
   (e*(-12 - (4*I)*Pi - 8*G[1, z] - (4*I)*Pi*G[1, z] - 8*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e*(-12 - (4*I)*Pi - 8*G[1, z] - (4*I)*Pi*G[1, z] - 8*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*y*z) + 
   (e^2*(-28 - (12*I)*Pi + (7*Pi^2)/3 - 16*G[1, z] - (8*I)*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/3 - 16*G[1 - z, y] - (8*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/3 + 8*G[1, z]*G[1 - z, y] + 
      (4*I)*Pi*G[1, z]*G[1 - z, y] + 8*G[1, 1, z] + (4*I)*Pi*G[1, 1, z] - 
      4*G[1 - z, y]*G[1, 1, z] + 8*G[1 - z, 1 - z, y] + 
      (4*I)*Pi*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, 1 - z, y] - 
      4*G[1, 1, 1, z] - 4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*y*(1 - z)) + 
   (e^2*(-28 - (12*I)*Pi + (7*Pi^2)/3 - 16*G[1, z] - (8*I)*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/3 - 16*G[1 - z, y] - (8*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/3 + 8*G[1, z]*G[1 - z, y] + 
      (4*I)*Pi*G[1, z]*G[1 - z, y] + 8*G[1, 1, z] + (4*I)*Pi*G[1, 1, z] - 
      4*G[1 - z, y]*G[1, 1, z] + 8*G[1 - z, 1 - z, y] + 
      (4*I)*Pi*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, 1 - z, y] - 
      4*G[1, 1, 1, z] - 4*G[1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*(1 - z)*(1 - y - z)) + 
   (e^2*(-28 - (12*I)*Pi + (7*Pi^2)/3 - 16*G[1, z] - (8*I)*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/3 - 16*G[1 - z, y] - (8*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/3 + 8*G[1, z]*G[1 - z, y] + 
      (4*I)*Pi*G[1, z]*G[1 - z, y] + 8*G[1, 1, z] + (4*I)*Pi*G[1, 1, z] - 
      4*G[1 - z, y]*G[1, 1, z] + 8*G[1 - z, 1 - z, y] + 
      (4*I)*Pi*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, 1 - z, y] - 
      4*G[1, 1, 1, z] - 4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*y*z) + 
   (e^2*(-28*G[1, z] - (12*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/3 - 
      28*G[1 - z, y] - (12*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/3 + 
      12*G[1, z]*G[1 - z, y] + (4*I)*Pi*G[1, z]*G[1 - z, y] + 12*G[1, 1, z] + 
      (4*I)*Pi*G[1, 1, z] - 4*G[1 - z, y]*G[1, 1, z] + 
      12*G[1 - z, 1 - z, y] + (4*I)*Pi*G[1 - z, 1 - z, y] - 
      4*G[1, z]*G[1 - z, 1 - z, y] - 4*G[1, 1, 1, z] - 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*y*z^2) + 
   (e^2*(28*G[1, z] + (12*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/3 + 
      28*G[1 - z, y] + (12*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/3 - 
      12*G[1, z]*G[1 - z, y] - (4*I)*Pi*G[1, z]*G[1 - z, y] - 12*G[1, 1, z] - 
      (4*I)*Pi*G[1, 1, z] + 4*G[1 - z, y]*G[1, 1, z] - 
      12*G[1 - z, 1 - z, y] - (4*I)*Pi*G[1 - z, 1 - z, y] + 
      4*G[1, z]*G[1 - z, 1 - z, y] + 4*G[1, 1, 1, z] + 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*z*(y + z)^2) + 
   (e^2*(28*G[1, z] + (12*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/3 + 
      28*G[1 - z, y] + (12*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/3 - 
      12*G[1, z]*G[1 - z, y] - (4*I)*Pi*G[1, z]*G[1 - z, y] - 12*G[1, 1, z] - 
      (4*I)*Pi*G[1, 1, z] + 4*G[1 - z, y]*G[1, 1, z] - 
      12*G[1 - z, 1 - z, y] - (4*I)*Pi*G[1 - z, 1 - z, y] + 
      4*G[1, z]*G[1 - z, 1 - z, y] + 4*G[1, 1, 1, z] + 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*z^2*(y + z)) + 
   (e^2*(28 + (12*I)*Pi - (7*Pi^2)/3 + 16*G[1, z] + (8*I)*Pi*G[1, z] - 
      (7*Pi^2*G[1, z])/3 + 16*G[1 - z, y] + (8*I)*Pi*G[1 - z, y] - 
      (7*Pi^2*G[1 - z, y])/3 - 8*G[1, z]*G[1 - z, y] - 
      (4*I)*Pi*G[1, z]*G[1 - z, y] - 8*G[1, 1, z] - (4*I)*Pi*G[1, 1, z] + 
      4*G[1 - z, y]*G[1, 1, z] - 8*G[1 - z, 1 - z, y] - 
      (4*I)*Pi*G[1 - z, 1 - z, y] + 4*G[1, z]*G[1 - z, 1 - z, y] + 
      4*G[1, 1, 1, z] + 4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*z*(y + z)), 
 G[4, 1, "PSmt"] -> -1/3*1/(mh2^2*mt2*y*(1 - z)) - 
   1/(3*mh2^2*mt2*(1 - z)*(1 - y - z)) + (e*Log[mt2/mh2])/
    (3*mh2^2*mt2*y*(1 - z)) + (e*Log[mt2/mh2])/(3*mh2^2*mt2*(1 - z)*
     (1 - y - z)) + (e^2*(-1/36*Pi^2/mt2 - Log[mt2/mh2]^2/(6*mt2)))/
    (mh2^2*y*(1 - z)) + (e^2*(-1/36*Pi^2/mt2 - Log[mt2/mh2]^2/(6*mt2)))/
    (mh2^2*(1 - z)*(1 - y - z)), G[5, 1, "NS"] -> 
  (-1 - (5*G[0, y])/2)/(mh2^3*N*(1 - y)*z) - 
   (3*G[0, y])/(2*mh2^3*N*(1 - y)*z^2) - (N*G[0, y])/(2*mh2^3*(1 - y)*z^2) + 
   (N*G[0, y])/(2*mh2^3*(1 - y - z)*z^2) - G[0, y]/(mh2^3*N*(1 - y)^2*z) + 
   (N*G[0, y])/(mh2^3*(1 - y)^2*z) + (N*(1 + (5*G[0, y])/2))/
    (mh2^3*(1 - y)*z) + (Nf*(I*Pi - G[0, y]/2 - G[0, z]/2))/
    (mh2^3*y*(1 - z)) + (Nf*(I*Pi - G[0, y]/2 - G[0, z]/2))/
    (mh2^3*(1 - z)*(1 - y - z)) + (Nf*(I*Pi - G[0, y]/2 - G[0, z]/2))/
    (mh2^3*y*z) + (Nf*(I*Pi - G[0, y]/2 - G[0, z]/2))/(mh2^3*(1 - y - z)*z) + 
   (Nf*(((2*I)/3)*Pi - G[0, y]/3 - G[0, z]/3))/(mh2^3*y^2*z) + 
   (Nf*((I/3)*Pi - G[0, y]/6 - G[0, z]/6))/(mh2^3*y^2*(1 - z)) + 
   (Nf*((I/3)*Pi - G[0, y]/6 - G[0, z]/6))/(mh2^3*(1 - y - z)^2*z) + 
   (Nf*((-1/3*I)*Pi + G[0, y]/6 + G[0, z]/6))/(mh2^3*(1 - z)*(1 - y - z)^2) + 
   (3*N*G[0, z])/(2*mh2^3*y*(1 - z)^2) + (3*N*G[0, z])/
    (2*mh2^3*(1 - z)^2*(1 - y - z)) + (-4 - 6*G[1, z] - 6*G[1 - z, y])/
    (mh2^3*N*z*(y + z)) + (-4*G[1, z] - 4*G[1 - z, y])/
    (mh2^3*N*z*(y + z)^2) + (-4*G[1, z] - 4*G[1 - z, y])/
    (mh2^3*N*z^2*(y + z)) + 
   (e*N*(4 + I*Pi + 5*G[0, y] + ((5*I)/2)*Pi*G[0, y] - (5*G[0, 0, y])/2))/
    (mh2^3*(1 - y)*z) + (e*N*(4*G[0, y] + I*Pi*G[0, y] - G[0, 0, y]))/
    (mh2^3*(1 - y)^2*z) + (e*N*(-4*G[0, y] + (I/2)*Pi*G[0, y] - 
      G[0, 0, y]/2))/(mh2^3*(1 - y - z)*z^2) + 
   (e*N*(4*G[0, y] - (I/2)*Pi*G[0, y] + G[0, 0, y]/2))/(mh2^3*(1 - y)*z^2) + 
   (e*(-4*G[0, y] - I*Pi*G[0, y] + G[0, 0, y]))/(mh2^3*N*(1 - y)^2*z) + 
   (e*(-10*G[0, y] - ((3*I)/2)*Pi*G[0, y] + (3*G[0, 0, y])/2))/
    (mh2^3*N*(1 - y)*z^2) + 
   (e*(-4 - I*Pi - 5*G[0, y] - ((5*I)/2)*Pi*G[0, y] + (5*G[0, 0, y])/2))/
    (mh2^3*N*(1 - y)*z) + (e*Nf*((7*Pi^2)/36 + (I/6)*Pi*G[0, y] + 
      (I/6)*Pi*G[0, z] - G[0, 0, y]/6 - G[0, 0, z]/6))/
    (mh2^3*(1 - z)*(1 - y - z)^2) + 
   (e*Nf*((-7*Pi^2)/36 - (I/6)*Pi*G[0, y] - (I/6)*Pi*G[0, z] + G[0, 0, y]/6 + 
      G[0, 0, z]/6))/(mh2^3*y^2*(1 - z)) + 
   (e*Nf*((-7*Pi^2)/36 - (I/6)*Pi*G[0, y] - (I/6)*Pi*G[0, z] + G[0, 0, y]/6 + 
      G[0, 0, z]/6))/(mh2^3*(1 - y - z)^2*z) + 
   (e*Nf*((-7*Pi^2)/18 - (I/3)*Pi*G[0, y] - (I/3)*Pi*G[0, z] + G[0, 0, y]/3 + 
      G[0, 0, z]/3))/(mh2^3*y^2*z) + 
   (e*Nf*((-7*Pi^2)/12 - (I/2)*Pi*G[0, y] - (I/2)*Pi*G[0, z] + G[0, 0, y]/2 + 
      G[0, 0, z]/2))/(mh2^3*y*(1 - z)) + 
   (e*Nf*((-7*Pi^2)/12 - (I/2)*Pi*G[0, y] - (I/2)*Pi*G[0, z] + G[0, 0, y]/2 + 
      G[0, 0, z]/2))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e*Nf*((-7*Pi^2)/12 - (I/2)*Pi*G[0, y] - (I/2)*Pi*G[0, z] + G[0, 0, y]/2 + 
      G[0, 0, z]/2))/(mh2^3*y*z) + 
   (e*Nf*((-7*Pi^2)/12 - (I/2)*Pi*G[0, y] - (I/2)*Pi*G[0, z] + G[0, 0, y]/2 + 
      G[0, 0, z]/2))/(mh2^3*(1 - y - z)*z) + 
   (N*(21/2 - ((11*I)/2)*Pi + Pi^2/2 + (5*G[0, y])/2 + 5*G[0, z] + 
      3*G[0, y]*G[0, z] - 3*G[1, 0, y] - 3*G[1, 0, z]))/(mh2^3*y*(1 - z)) + 
   (N*(21/2 - ((11*I)/2)*Pi + Pi^2/2 + (5*G[0, y])/2 + 5*G[0, z] + 
      3*G[0, y]*G[0, z] - 3*G[1, 0, y] - 3*G[1, 0, z]))/
    (mh2^3*(1 - z)*(1 - y - z)) + 
   (N*(21/2 - ((11*I)/2)*Pi + Pi^2/2 + (5*G[0, y])/2 + 5*G[0, z] + 
      3*G[0, y]*G[0, z] - 3*G[1, 0, y] - 3*G[1, 0, z]))/
    (mh2^3*(1 - y - z)*z) + (N*(23/2 - ((11*I)/2)*Pi + Pi^2/2 + 5*G[0, y] + 
      5*G[0, z] + 3*G[0, y]*G[0, z] - 3*G[1, 0, y] - 3*G[1, 0, z]))/
    (mh2^3*y*z) + (e*N*(Pi^2/3 + 2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 
      2*G[1, 0, z]))/(mh2^3*(1 - y - z)^3) + 
   (N*(8 - ((11*I)/3)*Pi + Pi^2/3 + (10*G[0, y])/3 + (10*G[0, z])/3 + 
      2*G[0, y]*G[0, z] - 2*G[1, 0, y] - 2*G[1, 0, z]))/(mh2^3*y^2*z) + 
   (N*(7/2 - ((11*I)/6)*Pi + Pi^2/6 + G[0, y]/6 + (5*G[0, z])/3 + 
      G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/(mh2^3*(1 - y - z)^2*z) + 
   (N*(7/2 - ((11*I)/6)*Pi + Pi^2/6 + (5*G[0, y])/3 + (5*G[0, z])/3 + 
      G[0, y]*G[0, z] - G[1, 0, y] - G[1, 0, z]))/(mh2^3*y^2*(1 - z)) + 
   (N*(-7/2 + ((11*I)/6)*Pi - Pi^2/6 - (5*G[0, y])/3 - G[0, z]/6 - 
      G[0, y]*G[0, z] + G[1, 0, y] + G[1, 0, z]))/
    (mh2^3*(1 - z)*(1 - y - z)^2) + 
   (e*N*(-1/3*Pi^2 + 4*G[0, z] + ((3*I)/2)*Pi*G[0, z] - 2*G[0, y]*G[0, z] - 
      (3*G[0, 0, z])/2 + 2*G[1, 0, y] + 2*G[1, 0, z]))/(mh2^3*y*(1 - z)^2) + 
   (e*N*(-1/3*Pi^2 + 4*G[0, z] + ((3*I)/2)*Pi*G[0, z] - 2*G[0, y]*G[0, z] - 
      (3*G[0, 0, z])/2 + 2*G[1, 0, y] + 2*G[1, 0, z]))/
    (mh2^3*(1 - z)^2*(1 - y - z)) + 
   (e*(-16*G[1, z] - (4*I)*Pi*G[1, z] - 16*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*N*z*(y + z)^2) + 
   (e*(-16*G[1, z] - (4*I)*Pi*G[1, z] - 16*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*N*z^2*(y + z)) + 
   (e*(-16 - (4*I)*Pi - 20*G[1, z] - (6*I)*Pi*G[1, z] - 20*G[1 - z, y] - 
      (6*I)*Pi*G[1 - z, y] + 6*G[1, z]*G[1 - z, y] + 6*G[1, 1, z] + 
      6*G[1 - z, 1 - z, y]))/(mh2^3*N*z*(y + z)) + 
   (G[0, z]*G[1 - z, y] - G[1, z]*G[-z, y] - G[-z, 1 - z, y])/(mh2^3*N*y^3) + 
   ((3*G[0, y])/2 + G[0, y]*G[1, z] - G[1, z]*G[-z, y] - G[0, 1, z] + 
     G[0, 1 - z, y] - G[1, 0, y] + G[1 - z, 0, y] - G[-z, 1 - z, y])/
    (mh2^3*N*(1 - y - z)*z^2) + (9/2 - G[0, z]/2 + (3*G[1, z])/2 + 
     G[0, y]*G[1, z] + (3*G[1 - z, y])/2 - G[1, z]*G[-z, y] - G[0, 1, z] + 
     G[0, 1 - z, y] - G[1, 0, y] + G[1 - z, 0, y] - G[-z, 1 - z, y])/
    (mh2^3*N*(1 - z)*(1 - y - z)^2) + 
   (4*G[1, z] + G[0, y]*G[1, z] + 4*G[1 - z, y] - G[1, z]*G[-z, y] - 
     G[0, 1, z] + G[0, 1 - z, y] - G[1, 0, y] + G[1 - z, 0, y] - 
     G[-z, 1 - z, y])/(mh2^3*N*y*z^2) + 
   (G[0, z]/2 - G[0, z]*G[1 - z, y] + G[1, z]*G[-z, y] + G[-z, 1 - z, y])/
    (mh2^3*N*y*(1 - z)^2) + (G[0, z]/2 - G[0, z]*G[1 - z, y] + 
     G[1, z]*G[-z, y] + G[-z, 1 - z, y])/(mh2^3*N*(1 - z)^2*(1 - y - z)) + 
   (-9/2 + G[0, y]/2 - (3*G[1, z])/2 - (3*G[1 - z, y])/2 - 
     G[0, z]*G[1 - z, y] + G[1, z]*G[-z, y] + G[-z, 1 - z, y])/
    (mh2^3*N*(1 - y - z)^2*z) + (-9/2 + G[0, z] - (3*G[1, z])/2 - 
     G[0, y]*G[1, z] - (3*G[1 - z, y])/2 - G[0, z]*G[1 - z, y] + 
     2*G[1, z]*G[-z, y] + G[0, 1, z] - G[0, 1 - z, y] + G[1, 0, y] - 
     G[1 - z, 0, y] + 2*G[-z, 1 - z, y])/(mh2^3*N*y^2*(1 - z)) + 
   (-23/2 + (7*G[0, y])/2 - (7*G[1, z])/2 - (7*G[1 - z, y])/2 - 
     3*G[0, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 3*G[-z, 1 - z, y])/
    (mh2^3*N*(1 - y - z)*z) + (-17/2 + G[0, y] + (5*G[1, z])/2 + 
     (5*G[1 - z, y])/2 - 3*G[0, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
     3*G[-z, 1 - z, y])/(mh2^3*N*y*z) + 
   (-15/2 + (7*G[0, y])/2 + (5*G[1, z])/2 + (5*G[1 - z, y])/2 - 
     3*G[0, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 3*G[-z, 1 - z, y])/
    (mh2^3*N*y*(1 - z)) + (-15/2 + (7*G[0, y])/2 + (5*G[1, z])/2 + 
     (5*G[1 - z, y])/2 - 3*G[0, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
     3*G[-z, 1 - z, y])/(mh2^3*N*(1 - z)*(1 - y - z)) + 
   (-8 - 2*G[1, z] - 2*G[0, y]*G[1, z] - 2*G[1 - z, y] - 
     2*G[0, z]*G[1 - z, y] + 4*G[1, z]*G[-z, y] + 2*G[0, 1, z] - 
     2*G[0, 1 - z, y] + 2*G[1, 0, y] - 2*G[1 - z, 0, y] + 4*G[-z, 1 - z, y])/
    (mh2^3*N*y^2*z) + (e^2*(-10 - (4*I)*Pi + (7*Pi^2)/12 - 9*G[0, y] - 
      (5*I)*Pi*G[0, y] + (35*Pi^2*G[0, y])/24 + 5*G[0, 0, y] + 
      ((5*I)/2)*Pi*G[0, 0, y] - (5*G[0, 0, 0, y])/2))/(mh2^3*N*(1 - y)*z) + 
   (e^2*(-27*G[0, y] - (10*I)*Pi*G[0, y] + (7*Pi^2*G[0, y])/8 + 
      10*G[0, 0, y] + ((3*I)/2)*Pi*G[0, 0, y] - (3*G[0, 0, 0, y])/2))/
    (mh2^3*N*(1 - y)*z^2) + (e^2*(-10*G[0, y] - (4*I)*Pi*G[0, y] + 
      (7*Pi^2*G[0, y])/12 + 4*G[0, 0, y] + I*Pi*G[0, 0, y] - G[0, 0, 0, y]))/
    (mh2^3*N*(1 - y)^2*z) + (e^2*N*(15*G[0, y] + (4*I)*Pi*G[0, y] + 
      (7*Pi^2*G[0, y])/24 - 4*G[0, 0, y] + (I/2)*Pi*G[0, 0, y] - 
      G[0, 0, 0, y]/2))/(mh2^3*(1 - y)*z^2) + 
   (e^2*N*(-15*G[0, y] - (4*I)*Pi*G[0, y] - (7*Pi^2*G[0, y])/24 + 
      4*G[0, 0, y] - (I/2)*Pi*G[0, 0, y] + G[0, 0, 0, y]/2))/
    (mh2^3*(1 - y - z)*z^2) + 
   (e^2*N*(10*G[0, y] + (4*I)*Pi*G[0, y] - (7*Pi^2*G[0, y])/12 - 
      4*G[0, 0, y] - I*Pi*G[0, 0, y] + G[0, 0, 0, y]))/(mh2^3*(1 - y)^2*z) + 
   (e^2*N*(10 + (4*I)*Pi - (7*Pi^2)/12 + 9*G[0, y] + (5*I)*Pi*G[0, y] - 
      (35*Pi^2*G[0, y])/24 - 5*G[0, 0, y] - ((5*I)/2)*Pi*G[0, 0, y] + 
      (5*G[0, 0, 0, y])/2))/(mh2^3*(1 - y)*z) + 
   (e^2*Nf*((-1/4*I)*Pi^3 - zeta3/3 + (7*Pi^2*G[0, y])/24 + 
      (7*Pi^2*G[0, z])/24 + (I/2)*Pi*G[0, 0, y] + (I/2)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/2 - G[0, 0, 0, z]/2))/(mh2^3*y*(1 - z)) + 
   (e^2*Nf*((-1/4*I)*Pi^3 - zeta3/3 + (7*Pi^2*G[0, y])/24 + 
      (7*Pi^2*G[0, z])/24 + (I/2)*Pi*G[0, 0, y] + (I/2)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/2 - G[0, 0, 0, z]/2))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e^2*Nf*((-1/4*I)*Pi^3 - zeta3/3 + (7*Pi^2*G[0, y])/24 + 
      (7*Pi^2*G[0, z])/24 + (I/2)*Pi*G[0, 0, y] + (I/2)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/2 - G[0, 0, 0, z]/2))/(mh2^3*y*z) + 
   (e^2*Nf*((-1/4*I)*Pi^3 - zeta3/3 + (7*Pi^2*G[0, y])/24 + 
      (7*Pi^2*G[0, z])/24 + (I/2)*Pi*G[0, 0, y] + (I/2)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/2 - G[0, 0, 0, z]/2))/(mh2^3*(1 - y - z)*z) + 
   (e^2*Nf*((-1/6*I)*Pi^3 - (2*zeta3)/9 + (7*Pi^2*G[0, y])/36 + 
      (7*Pi^2*G[0, z])/36 + (I/3)*Pi*G[0, 0, y] + (I/3)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/3 - G[0, 0, 0, z]/3))/(mh2^3*y^2*z) + 
   (e^2*Nf*((-1/12*I)*Pi^3 - zeta3/9 + (7*Pi^2*G[0, y])/72 + 
      (7*Pi^2*G[0, z])/72 + (I/6)*Pi*G[0, 0, y] + (I/6)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/6 - G[0, 0, 0, z]/6))/(mh2^3*y^2*(1 - z)) + 
   (e^2*Nf*((-1/12*I)*Pi^3 - zeta3/9 + (7*Pi^2*G[0, y])/72 + 
      (7*Pi^2*G[0, z])/72 + (I/6)*Pi*G[0, 0, y] + (I/6)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/6 - G[0, 0, 0, z]/6))/(mh2^3*(1 - y - z)^2*z) + 
   (e^2*Nf*((I/12)*Pi^3 + zeta3/9 - (7*Pi^2*G[0, y])/72 - 
      (7*Pi^2*G[0, z])/72 - (I/6)*Pi*G[0, 0, y] - (I/6)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/6 + G[0, 0, 0, z]/6))/(mh2^3*(1 - z)*(1 - y - z)^2) + 
   (e*N*(8 + ((11*I)/2)*Pi + (77*Pi^2)/24 + (I/2)*Pi^3 - 12*zeta3 + 
      (5*I)*Pi*G[0, y] - (Pi^2*G[0, y])/2 + G[0, z]/2 + (5*I)*Pi*G[0, z] - 
      (Pi^2*G[0, z])/2 + (3*I)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/2 + 
      (Pi^2*G[1 - z, y])/2 - 5*G[0, 0, y] - 3*G[0, z]*G[0, 0, y] - 
      5*G[0, 0, z] - 3*G[0, y]*G[0, 0, z] - (3*I)*Pi*G[1, 0, y] - 
      (3*I)*Pi*G[1, 0, z] + 3*G[0, y]*G[1, 0, z] - 3*G[1 - z, y]*G[1, 0, z] + 
      3*G[0, z]*G[1 - z, 0, y] + 3*G[0, 1, 0, y] + 3*G[0, 1, 0, z] + 
      3*G[1, 0, 0, y] + 3*G[1, 0, 0, z] - 3*G[1, 1, 0, z] - 
      3*G[1 - z, 1, 0, y]))/(mh2^3*y*z) + 
   (e*N*(4 + ((9*I)/2)*Pi + (77*Pi^2)/24 + (I/2)*Pi^3 - 12*zeta3 - 
      5*G[0, y] + ((5*I)/2)*Pi*G[0, y] - (Pi^2*G[0, y])/2 + G[0, z]/2 + 
      (5*I)*Pi*G[0, z] - (Pi^2*G[0, z])/2 + (3*I)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/2 + (Pi^2*G[1 - z, y])/2 - (5*G[0, 0, y])/2 - 
      3*G[0, z]*G[0, 0, y] - 5*G[0, 0, z] - 3*G[0, y]*G[0, 0, z] - 
      (3*I)*Pi*G[1, 0, y] - (3*I)*Pi*G[1, 0, z] + 3*G[0, y]*G[1, 0, z] - 
      3*G[1 - z, y]*G[1, 0, z] + 3*G[0, z]*G[1 - z, 0, y] + 3*G[0, 1, 0, y] + 
      3*G[0, 1, 0, z] + 3*G[1, 0, 0, y] + 3*G[1, 0, 0, z] - 3*G[1, 1, 0, z] - 
      3*G[1 - z, 1, 0, y]))/(mh2^3*y*(1 - z)) + 
   (e*N*(4 + ((9*I)/2)*Pi + (77*Pi^2)/24 + (I/2)*Pi^3 - 12*zeta3 - 
      5*G[0, y] + ((5*I)/2)*Pi*G[0, y] - (Pi^2*G[0, y])/2 + G[0, z]/2 + 
      (5*I)*Pi*G[0, z] - (Pi^2*G[0, z])/2 + (3*I)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/2 + (Pi^2*G[1 - z, y])/2 - (5*G[0, 0, y])/2 - 
      3*G[0, z]*G[0, 0, y] - 5*G[0, 0, z] - 3*G[0, y]*G[0, 0, z] - 
      (3*I)*Pi*G[1, 0, y] - (3*I)*Pi*G[1, 0, z] + 3*G[0, y]*G[1, 0, z] - 
      3*G[1 - z, y]*G[1, 0, z] + 3*G[0, z]*G[1 - z, 0, y] + 3*G[0, 1, 0, y] + 
      3*G[0, 1, 0, z] + 3*G[1, 0, 0, y] + 3*G[1, 0, 0, z] - 3*G[1, 1, 0, z] - 
      3*G[1 - z, 1, 0, y]))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e*N*(4 + ((9*I)/2)*Pi + (77*Pi^2)/24 + (I/2)*Pi^3 - 12*zeta3 - 
      5*G[0, y] + ((5*I)/2)*Pi*G[0, y] - (Pi^2*G[0, y])/2 + G[0, z]/2 + 
      (5*I)*Pi*G[0, z] - (Pi^2*G[0, z])/2 + (3*I)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/2 + (Pi^2*G[1 - z, y])/2 - (5*G[0, 0, y])/2 - 
      3*G[0, z]*G[0, 0, y] - 5*G[0, 0, z] - 3*G[0, y]*G[0, 0, z] - 
      (3*I)*Pi*G[1, 0, y] - (3*I)*Pi*G[1, 0, z] + 3*G[0, y]*G[1, 0, z] - 
      3*G[1 - z, y]*G[1, 0, z] + 3*G[0, z]*G[1 - z, 0, y] + 3*G[0, 1, 0, y] + 
      3*G[0, 1, 0, z] + 3*G[1, 0, 0, y] + 3*G[1, 0, 0, z] - 3*G[1, 1, 0, z] - 
      3*G[1 - z, 1, 0, y]))/(mh2^3*(1 - y - z)*z) + 
   (e*N*(6 + (4*I)*Pi + (77*Pi^2)/36 + (I/3)*Pi^3 - 8*zeta3 + 
      ((10*I)/3)*Pi*G[0, y] - (Pi^2*G[0, y])/3 + ((10*I)/3)*Pi*G[0, z] - 
      (Pi^2*G[0, z])/3 + (2*I)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/3 + 
      (Pi^2*G[1 - z, y])/3 - (10*G[0, 0, y])/3 - 2*G[0, z]*G[0, 0, y] - 
      (10*G[0, 0, z])/3 - 2*G[0, y]*G[0, 0, z] - (2*I)*Pi*G[1, 0, y] - 
      (2*I)*Pi*G[1, 0, z] + 2*G[0, y]*G[1, 0, z] - 2*G[1 - z, y]*G[1, 0, z] + 
      2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
      2*G[1, 0, 0, y] + 2*G[1, 0, 0, z] - 2*G[1, 1, 0, z] - 
      2*G[1 - z, 1, 0, y]))/(mh2^3*y^2*z) + 
   (e^2*N*(Pi^2 + (I/3)*Pi^3 - (Pi^2*G[0, y])/3 - (Pi^2*G[0, z])/3 + 
      6*G[0, y]*G[0, z] + (2*I)*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/3 + 
      (Pi^2*G[1 - z, y])/3 - 2*G[0, z]*G[0, 0, y] - 2*G[0, y]*G[0, 0, z] - 
      6*G[1, 0, y] - (2*I)*Pi*G[1, 0, y] - 6*G[1, 0, z] - 
      (2*I)*Pi*G[1, 0, z] + 2*G[0, y]*G[1, 0, z] - 2*G[1 - z, y]*G[1, 0, z] + 
      2*G[0, z]*G[1 - z, 0, y] + 2*G[0, 1, 0, y] + 2*G[0, 1, 0, z] + 
      2*G[1, 0, 0, y] + 2*G[1, 0, 0, z] - 2*G[1, 1, 0, z] - 
      2*G[1 - z, 1, 0, y]))/(mh2^3*(1 - y - z)^3) + 
   (e*N*(2 + ((3*I)/2)*Pi + (77*Pi^2)/72 + (I/6)*Pi^3 - 4*zeta3 + G[0, y]/2 + 
      ((5*I)/3)*Pi*G[0, y] - (Pi^2*G[0, y])/6 + ((5*I)/3)*Pi*G[0, z] - 
      (Pi^2*G[0, z])/6 + I*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/6 + 
      (Pi^2*G[1 - z, y])/6 - (5*G[0, 0, y])/3 - G[0, z]*G[0, 0, y] - 
      (5*G[0, 0, z])/3 - G[0, y]*G[0, 0, z] - I*Pi*G[1, 0, y] - 
      I*Pi*G[1, 0, z] + G[0, y]*G[1, 0, z] - G[1 - z, y]*G[1, 0, z] + 
      G[0, z]*G[1 - z, 0, y] + G[0, 1, 0, y] + G[0, 1, 0, z] + 
      G[1, 0, 0, y] + G[1, 0, 0, z] - G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/
    (mh2^3*y^2*(1 - z)) + (e*N*(2 + ((3*I)/2)*Pi + (77*Pi^2)/72 + 
      (I/6)*Pi^3 - 4*zeta3 + (I/6)*Pi*G[0, y] - (Pi^2*G[0, y])/6 + 
      G[0, z]/2 + ((5*I)/3)*Pi*G[0, z] - (Pi^2*G[0, z])/6 + 
      I*Pi*G[0, y]*G[0, z] + (Pi^2*G[1, z])/6 + (Pi^2*G[1 - z, y])/6 - 
      G[0, 0, y]/6 - G[0, z]*G[0, 0, y] - (5*G[0, 0, z])/3 - 
      G[0, y]*G[0, 0, z] - I*Pi*G[1, 0, y] - I*Pi*G[1, 0, z] + 
      G[0, y]*G[1, 0, z] - G[1 - z, y]*G[1, 0, z] + G[0, z]*G[1 - z, 0, y] + 
      G[0, 1, 0, y] + G[0, 1, 0, z] + G[1, 0, 0, y] + G[1, 0, 0, z] - 
      G[1, 1, 0, z] - G[1 - z, 1, 0, y]))/(mh2^3*(1 - y - z)^2*z) + 
   (e*N*(-2 - ((3*I)/2)*Pi - (101*Pi^2)/72 - (I/6)*Pi^3 + 4*zeta3 - 
      G[0, y]/2 - ((5*I)/3)*Pi*G[0, y] + (Pi^2*G[0, y])/6 + 4*G[0, z] - 
      (I/6)*Pi*G[0, z] + (Pi^2*G[0, z])/6 - 2*G[0, y]*G[0, z] - 
      I*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, z])/6 - (Pi^2*G[1 - z, y])/6 + 
      (5*G[0, 0, y])/3 + G[0, z]*G[0, 0, y] + G[0, 0, z]/6 + 
      G[0, y]*G[0, 0, z] + 2*G[1, 0, y] + I*Pi*G[1, 0, y] + 2*G[1, 0, z] + 
      I*Pi*G[1, 0, z] - G[0, y]*G[1, 0, z] + G[1 - z, y]*G[1, 0, z] - 
      G[0, z]*G[1 - z, 0, y] - G[0, 1, 0, y] - G[0, 1, 0, z] - 
      G[1, 0, 0, y] - G[1, 0, 0, z] + G[1, 1, 0, z] + G[1 - z, 1, 0, y]))/
    (mh2^3*(1 - z)*(1 - y - z)^2) + 
   (e^2*N*(-1/3*Pi^2 - (I/3)*Pi^3 + (Pi^2*G[0, y])/3 + 11*G[0, z] + 
      (4*I)*Pi*G[0, z] - (13*Pi^2*G[0, z])/24 - 2*G[0, y]*G[0, z] - 
      (2*I)*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, z])/3 - (Pi^2*G[1 - z, y])/3 + 
      2*G[0, z]*G[0, 0, y] - 4*G[0, 0, z] - ((3*I)/2)*Pi*G[0, 0, z] + 
      2*G[0, y]*G[0, 0, z] + 2*G[1, 0, y] + (2*I)*Pi*G[1, 0, y] + 
      2*G[1, 0, z] + (2*I)*Pi*G[1, 0, z] - 2*G[0, y]*G[1, 0, z] + 
      2*G[1 - z, y]*G[1, 0, z] - 2*G[0, z]*G[1 - z, 0, y] + 
      (3*G[0, 0, 0, z])/2 - 2*G[0, 1, 0, y] - 2*G[0, 1, 0, z] - 
      2*G[1, 0, 0, y] - 2*G[1, 0, 0, z] + 2*G[1, 1, 0, z] + 
      2*G[1 - z, 1, 0, y]))/(mh2^3*y*(1 - z)^2) + 
   (e^2*N*(-1/3*Pi^2 - (I/3)*Pi^3 + (Pi^2*G[0, y])/3 + 11*G[0, z] + 
      (4*I)*Pi*G[0, z] - (13*Pi^2*G[0, z])/24 - 2*G[0, y]*G[0, z] - 
      (2*I)*Pi*G[0, y]*G[0, z] - (Pi^2*G[1, z])/3 - (Pi^2*G[1 - z, y])/3 + 
      2*G[0, z]*G[0, 0, y] - 4*G[0, 0, z] - ((3*I)/2)*Pi*G[0, 0, z] + 
      2*G[0, y]*G[0, 0, z] + 2*G[1, 0, y] + (2*I)*Pi*G[1, 0, y] + 
      2*G[1, 0, z] + (2*I)*Pi*G[1, 0, z] - 2*G[0, y]*G[1, 0, z] + 
      2*G[1 - z, y]*G[1, 0, z] - 2*G[0, z]*G[1 - z, 0, y] + 
      (3*G[0, 0, 0, z])/2 - 2*G[0, 1, 0, y] - 2*G[0, 1, 0, z] - 
      2*G[1, 0, 0, y] - 2*G[1, 0, 0, z] + 2*G[1, 1, 0, z] + 
      2*G[1 - z, 1, 0, y]))/(mh2^3*(1 - z)^2*(1 - y - z)) + 
   (e^2*(-40 - (16*I)*Pi + (7*Pi^2)/3 - 44*G[1, z] - (20*I)*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/2 - 44*G[1 - z, y] - (20*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/2 + 20*G[1, z]*G[1 - z, y] + 
      (6*I)*Pi*G[1, z]*G[1 - z, y] + 20*G[1, 1, z] + (6*I)*Pi*G[1, 1, z] - 
      6*G[1 - z, y]*G[1, 1, z] + 20*G[1 - z, 1 - z, y] + 
      (6*I)*Pi*G[1 - z, 1 - z, y] - 6*G[1, z]*G[1 - z, 1 - z, y] - 
      6*G[1, 1, 1, z] - 6*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*z*(y + z)) + 
   (e^2*(-40*G[1, z] - (16*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/3 - 
      40*G[1 - z, y] - (16*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/3 + 
      16*G[1, z]*G[1 - z, y] + (4*I)*Pi*G[1, z]*G[1 - z, y] + 16*G[1, 1, z] + 
      (4*I)*Pi*G[1, 1, z] - 4*G[1 - z, y]*G[1, 1, z] + 
      16*G[1 - z, 1 - z, y] + (4*I)*Pi*G[1 - z, 1 - z, y] - 
      4*G[1, z]*G[1 - z, 1 - z, y] - 4*G[1, 1, 1, z] - 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*z*(y + z)^2) + 
   (e^2*(-40*G[1, z] - (16*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/3 - 
      40*G[1 - z, y] - (16*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/3 + 
      16*G[1, z]*G[1 - z, y] + (4*I)*Pi*G[1, z]*G[1 - z, y] + 16*G[1, 1, z] + 
      (4*I)*Pi*G[1, 1, z] - 4*G[1 - z, y]*G[1, 1, z] + 
      16*G[1 - z, 1 - z, y] + (4*I)*Pi*G[1 - z, 1 - z, y] - 
      4*G[1, z]*G[1 - z, 1 - z, y] - 4*G[1, 1, 1, z] - 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*z^2*(y + z)) + 
   (e*(-6 - (4*I)*Pi + 4*zeta3 + 4*G[1, z] - (2*I)*Pi*G[1, z] - 
      (2*I)*Pi*G[0, y]*G[1, z] + 4*G[1 - z, y] - (2*I)*Pi*G[1 - z, y] - 
      (2*I)*Pi*G[0, z]*G[1 - z, y] + 2*G[1, z]*G[1 - z, y] + 
      (4*I)*Pi*G[1, z]*G[-z, y] + 2*G[1, z]*G[0, 0, y] + 
      2*G[1 - z, y]*G[0, 0, z] + (2*I)*Pi*G[0, 1, z] - 2*G[0, y]*G[0, 1, z] - 
      2*G[1 - z, y]*G[0, 1, z] - (2*I)*Pi*G[0, 1 - z, y] - 
      2*G[0, z]*G[0, 1 - z, y] + 2*G[1, z]*G[0, 1 - z, y] + 
      (2*I)*Pi*G[1, 0, y] + 2*G[1, 1, z] + 2*G[0, y]*G[1, 1, z] - 
      4*G[-z, y]*G[1, 1, z] - (2*I)*Pi*G[1 - z, 0, y] + 
      2*G[1, z]*G[1 - z, 0, y] + 2*G[1 - z, 1 - z, y] + 
      2*G[0, z]*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, -z, y] + 
      (4*I)*Pi*G[-z, 1 - z, y] - 4*G[1, z]*G[-z, 1 - z, y] + 
      2*G[0, 0, 1, z] + 2*G[0, 0, 1 - z, y] - 2*G[0, 1, 0, y] - 
      2*G[0, 1, 1, z] + 2*G[0, 1 - z, 0, y] + 2*G[0, 1 - z, 1 - z, y] - 
      2*G[1, 0, 0, y] - 2*G[1, 0, 1, z] + 2*G[1 - z, 0, 0, y] + 
      2*G[1 - z, 0, 1 - z, y] - 2*G[1 - z, 1, 0, y] + 
      2*G[1 - z, 1 - z, 0, y] - 4*G[1 - z, -z, 1 - z, y] - 
      4*G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*y^2*z) + 
   (e*(10 - ((3*I)/2)*Pi + 6*zeta3 + 9*G[0, y] + ((7*I)/2)*Pi*G[0, y] + 
      G[0, z]/2 + 24*G[1, z] + ((5*I)/2)*Pi*G[1, z] - G[0, y]*G[1, z] + 
      24*G[1 - z, y] + ((5*I)/2)*Pi*G[1 - z, y] - (3*I)*Pi*G[0, z]*
       G[1 - z, y] - (5*G[1, z]*G[1 - z, y])/2 + G[1, z]*G[-z, y] + 
      (3*I)*Pi*G[1, z]*G[-z, y] - (7*G[0, 0, y])/2 + 
      3*G[1 - z, y]*G[0, 0, z] + G[0, 1, z] - G[0, 1 - z, y] - 
      3*G[0, z]*G[0, 1 - z, y] + 3*G[1, z]*G[0, -z, y] + G[1, 0, y] - 
      (5*G[1, 1, z])/2 - 3*G[-z, y]*G[1, 1, z] - G[1 - z, 0, y] - 
      (5*G[1 - z, 1 - z, y])/2 + 3*G[0, z]*G[1 - z, 1 - z, y] - 
      3*G[1, z]*G[1 - z, -z, y] + G[-z, 1 - z, y] + 
      (3*I)*Pi*G[-z, 1 - z, y] - 3*G[1, z]*G[-z, 1 - z, y] + 
      3*G[0, -z, 1 - z, y] - 3*G[1 - z, -z, 1 - z, y] - 
      3*G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*y*(1 - z)) + 
   (e*(10 - ((3*I)/2)*Pi + 6*zeta3 + 9*G[0, y] + ((7*I)/2)*Pi*G[0, y] + 
      G[0, z]/2 + 24*G[1, z] + ((5*I)/2)*Pi*G[1, z] - G[0, y]*G[1, z] + 
      24*G[1 - z, y] + ((5*I)/2)*Pi*G[1 - z, y] - (3*I)*Pi*G[0, z]*
       G[1 - z, y] - (5*G[1, z]*G[1 - z, y])/2 + G[1, z]*G[-z, y] + 
      (3*I)*Pi*G[1, z]*G[-z, y] - (7*G[0, 0, y])/2 + 
      3*G[1 - z, y]*G[0, 0, z] + G[0, 1, z] - G[0, 1 - z, y] - 
      3*G[0, z]*G[0, 1 - z, y] + 3*G[1, z]*G[0, -z, y] + G[1, 0, y] - 
      (5*G[1, 1, z])/2 - 3*G[-z, y]*G[1, 1, z] - G[1 - z, 0, y] - 
      (5*G[1 - z, 1 - z, y])/2 + 3*G[0, z]*G[1 - z, 1 - z, y] - 
      3*G[1, z]*G[1 - z, -z, y] + G[-z, 1 - z, y] + 
      (3*I)*Pi*G[-z, 1 - z, y] - 3*G[1, z]*G[-z, 1 - z, y] + 
      3*G[0, -z, 1 - z, y] - 3*G[1 - z, -z, 1 - z, y] - 
      3*G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*(1 - z)*(1 - y - z)) + 
   (e*(6 - ((5*I)/2)*Pi + 6*zeta3 + 4*G[0, y] + I*Pi*G[0, y] + G[0, z]/2 + 
      24*G[1, z] + ((5*I)/2)*Pi*G[1, z] - G[0, y]*G[1, z] + 24*G[1 - z, y] + 
      ((5*I)/2)*Pi*G[1 - z, y] - (3*I)*Pi*G[0, z]*G[1 - z, y] - 
      (5*G[1, z]*G[1 - z, y])/2 + G[1, z]*G[-z, y] + 
      (3*I)*Pi*G[1, z]*G[-z, y] - G[0, 0, y] + 3*G[1 - z, y]*G[0, 0, z] + 
      G[0, 1, z] - G[0, 1 - z, y] - 3*G[0, z]*G[0, 1 - z, y] + 
      3*G[1, z]*G[0, -z, y] + G[1, 0, y] - (5*G[1, 1, z])/2 - 
      3*G[-z, y]*G[1, 1, z] - G[1 - z, 0, y] - (5*G[1 - z, 1 - z, y])/2 + 
      3*G[0, z]*G[1 - z, 1 - z, y] - 3*G[1, z]*G[1 - z, -z, y] + 
      G[-z, 1 - z, y] + (3*I)*Pi*G[-z, 1 - z, y] - 
      3*G[1, z]*G[-z, 1 - z, y] + 3*G[0, -z, 1 - z, y] - 
      3*G[1 - z, -z, 1 - z, y] - 3*G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*y*z) + 
   (e*(-6 - ((11*I)/2)*Pi + 6*zeta3 + 9*G[0, y] + ((7*I)/2)*Pi*G[0, y] + 
      G[0, z]/2 + 4*G[1, z] - ((7*I)/2)*Pi*G[1, z] - G[0, y]*G[1, z] + 
      4*G[1 - z, y] - ((7*I)/2)*Pi*G[1 - z, y] - (3*I)*Pi*G[0, z]*
       G[1 - z, y] + (7*G[1, z]*G[1 - z, y])/2 + G[1, z]*G[-z, y] + 
      (3*I)*Pi*G[1, z]*G[-z, y] - (7*G[0, 0, y])/2 + 
      3*G[1 - z, y]*G[0, 0, z] + G[0, 1, z] - G[0, 1 - z, y] - 
      3*G[0, z]*G[0, 1 - z, y] + 3*G[1, z]*G[0, -z, y] + G[1, 0, y] + 
      (7*G[1, 1, z])/2 - 3*G[-z, y]*G[1, 1, z] - G[1 - z, 0, y] + 
      (7*G[1 - z, 1 - z, y])/2 + 3*G[0, z]*G[1 - z, 1 - z, y] - 
      3*G[1, z]*G[1 - z, -z, y] + G[-z, 1 - z, y] + 
      (3*I)*Pi*G[-z, 1 - z, y] - 3*G[1, z]*G[-z, 1 - z, y] + 
      3*G[0, -z, 1 - z, y] - 3*G[1 - z, -z, 1 - z, y] - 
      3*G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*(1 - y - z)*z) + 
   (e*(-4 - ((5*I)/2)*Pi + 2*zeta3 + G[0, y]/2 + 4*G[0, z] + I*Pi*G[0, z] - 
      ((3*I)/2)*Pi*G[1, z] - I*Pi*G[0, y]*G[1, z] - 
      ((3*I)/2)*Pi*G[1 - z, y] + 2*G[0, z]*G[1 - z, y] - 
      I*Pi*G[0, z]*G[1 - z, y] + (3*G[1, z]*G[1 - z, y])/2 - 
      2*G[1, z]*G[-z, y] + (2*I)*Pi*G[1, z]*G[-z, y] + G[1, z]*G[0, 0, y] - 
      G[0, 0, z] + G[1 - z, y]*G[0, 0, z] + I*Pi*G[0, 1, z] - 
      G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] - I*Pi*G[0, 1 - z, y] - 
      G[0, z]*G[0, 1 - z, y] + G[1, z]*G[0, 1 - z, y] + I*Pi*G[1, 0, y] + 
      (3*G[1, 1, z])/2 + G[0, y]*G[1, 1, z] - 2*G[-z, y]*G[1, 1, z] - 
      I*Pi*G[1 - z, 0, y] + G[1, z]*G[1 - z, 0, y] + 
      (3*G[1 - z, 1 - z, y])/2 + G[0, z]*G[1 - z, 1 - z, y] - 
      2*G[1, z]*G[1 - z, -z, y] - 2*G[-z, 1 - z, y] + 
      (2*I)*Pi*G[-z, 1 - z, y] - 2*G[1, z]*G[-z, 1 - z, y] + G[0, 0, 1, z] + 
      G[0, 0, 1 - z, y] - G[0, 1, 0, y] - G[0, 1, 1, z] + G[0, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, y] - G[1, 0, 0, y] - G[1, 0, 1, z] + 
      G[1 - z, 0, 0, y] + G[1 - z, 0, 1 - z, y] - G[1 - z, 1, 0, y] + 
      G[1 - z, 1 - z, 0, y] - 2*G[1 - z, -z, 1 - z, y] - 
      2*G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*y^2*(1 - z)) + 
   (e*(6*G[0, z] + (I/2)*Pi*G[0, z] + 5*G[0, z]*G[1 - z, y] - 
      I*Pi*G[0, z]*G[1 - z, y] - 5*G[1, z]*G[-z, y] + I*Pi*G[1, z]*G[-z, y] - 
      G[0, 0, z]/2 + G[1 - z, y]*G[0, 0, z] - G[0, z]*G[0, 1 - z, y] + 
      G[1, z]*G[0, -z, y] - G[-z, y]*G[1, 1, z] + 
      G[0, z]*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, -z, y] - 
      5*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - G[1, z]*G[-z, 1 - z, y] + 
      G[0, -z, 1 - z, y] - G[1 - z, -z, 1 - z, y] - G[-z, 1 - z, 1 - z, y]))/
    (mh2^3*N*y*(1 - z)^2) + (e*(6*G[0, z] + (I/2)*Pi*G[0, z] + 
      5*G[0, z]*G[1 - z, y] - I*Pi*G[0, z]*G[1 - z, y] - 5*G[1, z]*G[-z, y] + 
      I*Pi*G[1, z]*G[-z, y] - G[0, 0, z]/2 + G[1 - z, y]*G[0, 0, z] - 
      G[0, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] - G[-z, y]*G[1, 1, z] + 
      G[0, z]*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, -z, y] - 
      5*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - G[1, z]*G[-z, 1 - z, y] + 
      G[0, -z, 1 - z, y] - G[1 - z, -z, 1 - z, y] - G[-z, 1 - z, 1 - z, y]))/
    (mh2^3*N*(1 - z)^2*(1 - y - z)) + 
   (e*(-4 - ((5*I)/2)*Pi + 2*zeta3 - 2*G[0, y] + (I/2)*Pi*G[0, y] + 
      G[0, z]/2 - ((3*I)/2)*Pi*G[1, z] - 3*G[0, y]*G[1, z] - 
      ((3*I)/2)*Pi*G[1 - z, y] - I*Pi*G[0, z]*G[1 - z, y] + 
      (3*G[1, z]*G[1 - z, y])/2 + 3*G[1, z]*G[-z, y] + 
      I*Pi*G[1, z]*G[-z, y] - G[0, 0, y]/2 + G[1 - z, y]*G[0, 0, z] + 
      3*G[0, 1, z] - 3*G[0, 1 - z, y] - G[0, z]*G[0, 1 - z, y] + 
      G[1, z]*G[0, -z, y] + 3*G[1, 0, y] + (3*G[1, 1, z])/2 - 
      G[-z, y]*G[1, 1, z] - 3*G[1 - z, 0, y] + (3*G[1 - z, 1 - z, y])/2 + 
      G[0, z]*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, -z, y] + 
      3*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - G[1, z]*G[-z, 1 - z, y] + 
      G[0, -z, 1 - z, y] - G[1 - z, -z, 1 - z, y] - G[-z, 1 - z, 1 - z, y]))/
    (mh2^3*N*(1 - y - z)^2*z) + 
   (e*(3*G[0, z]*G[1 - z, y] + I*Pi*G[0, z]*G[1 - z, y] - 
      3*G[1, z]*G[-z, y] - I*Pi*G[1, z]*G[-z, y] - G[1 - z, y]*G[0, 0, z] + 
      G[0, z]*G[0, 1 - z, y] - G[1, z]*G[0, -z, y] + G[-z, y]*G[1, 1, z] - 
      G[0, z]*G[1 - z, 1 - z, y] + G[1, z]*G[1 - z, -z, y] - 
      3*G[-z, 1 - z, y] - I*Pi*G[-z, 1 - z, y] + G[1, z]*G[-z, 1 - z, y] - 
      G[0, -z, 1 - z, y] + G[1 - z, -z, 1 - z, y] + G[-z, 1 - z, 1 - z, y]))/
    (mh2^3*N*y^3) + (e*(10*G[0, y] + ((3*I)/2)*Pi*G[0, y] + 
      3*G[0, y]*G[1, z] + I*Pi*G[0, y]*G[1, z] - 3*G[1, z]*G[-z, y] - 
      I*Pi*G[1, z]*G[-z, y] - (3*G[0, 0, y])/2 - G[1, z]*G[0, 0, y] - 
      3*G[0, 1, z] - I*Pi*G[0, 1, z] + G[0, y]*G[0, 1, z] + 
      G[1 - z, y]*G[0, 1, z] + 3*G[0, 1 - z, y] + I*Pi*G[0, 1 - z, y] - 
      G[1, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] - 3*G[1, 0, y] - 
      I*Pi*G[1, 0, y] - G[0, y]*G[1, 1, z] + G[-z, y]*G[1, 1, z] + 
      3*G[1 - z, 0, y] + I*Pi*G[1 - z, 0, y] - G[1, z]*G[1 - z, 0, y] + 
      G[1, z]*G[1 - z, -z, y] - 3*G[-z, 1 - z, y] - I*Pi*G[-z, 1 - z, y] + 
      G[1, z]*G[-z, 1 - z, y] - G[0, 0, 1, z] - G[0, 0, 1 - z, y] + 
      G[0, 1, 0, y] + G[0, 1, 1, z] - G[0, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, y] + G[0, -z, 1 - z, y] + G[1, 0, 0, y] + 
      G[1, 0, 1, z] - G[1 - z, 0, 0, y] - G[1 - z, 0, 1 - z, y] + 
      G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y] + G[1 - z, -z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*(1 - y - z)*z^2) + 
   (e*(16*G[1, z] + (4*I)*Pi*G[1, z] + 3*G[0, y]*G[1, z] + 
      I*Pi*G[0, y]*G[1, z] + 16*G[1 - z, y] + (4*I)*Pi*G[1 - z, y] - 
      4*G[1, z]*G[1 - z, y] - 3*G[1, z]*G[-z, y] - I*Pi*G[1, z]*G[-z, y] - 
      G[1, z]*G[0, 0, y] - 3*G[0, 1, z] - I*Pi*G[0, 1, z] + 
      G[0, y]*G[0, 1, z] + G[1 - z, y]*G[0, 1, z] + 3*G[0, 1 - z, y] + 
      I*Pi*G[0, 1 - z, y] - G[1, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] - 
      3*G[1, 0, y] - I*Pi*G[1, 0, y] - 4*G[1, 1, z] - G[0, y]*G[1, 1, z] + 
      G[-z, y]*G[1, 1, z] + 3*G[1 - z, 0, y] + I*Pi*G[1 - z, 0, y] - 
      G[1, z]*G[1 - z, 0, y] - 4*G[1 - z, 1 - z, y] + 
      G[1, z]*G[1 - z, -z, y] - 3*G[-z, 1 - z, y] - I*Pi*G[-z, 1 - z, y] + 
      G[1, z]*G[-z, 1 - z, y] - G[0, 0, 1, z] - G[0, 0, 1 - z, y] + 
      G[0, 1, 0, y] + G[0, 1, 1, z] - G[0, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, y] + G[0, -z, 1 - z, y] + G[1, 0, 0, y] + 
      G[1, 0, 1, z] - G[1 - z, 0, 0, y] - G[1 - z, 0, 1 - z, y] + 
      G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y] + G[1 - z, -z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, y]))/(mh2^3*N*y*z^2) + 
   (e*(4 + ((5*I)/2)*Pi - 2*zeta3 - G[0, y]/2 + 2*G[0, z] - 
      (I/2)*Pi*G[0, z] + ((3*I)/2)*Pi*G[1, z] + I*Pi*G[0, y]*G[1, z] + 
      ((3*I)/2)*Pi*G[1 - z, y] + 3*G[0, z]*G[1 - z, y] - 
      (3*G[1, z]*G[1 - z, y])/2 - 3*G[1, z]*G[-z, y] - 
      I*Pi*G[1, z]*G[-z, y] - G[1, z]*G[0, 0, y] + G[0, 0, z]/2 - 
      I*Pi*G[0, 1, z] + G[0, y]*G[0, 1, z] + G[1 - z, y]*G[0, 1, z] + 
      I*Pi*G[0, 1 - z, y] - G[1, z]*G[0, 1 - z, y] + G[1, z]*G[0, -z, y] - 
      I*Pi*G[1, 0, y] - (3*G[1, 1, z])/2 - G[0, y]*G[1, 1, z] + 
      G[-z, y]*G[1, 1, z] + I*Pi*G[1 - z, 0, y] - G[1, z]*G[1 - z, 0, y] - 
      (3*G[1 - z, 1 - z, y])/2 + G[1, z]*G[1 - z, -z, y] - 
      3*G[-z, 1 - z, y] - I*Pi*G[-z, 1 - z, y] + G[1, z]*G[-z, 1 - z, y] - 
      G[0, 0, 1, z] - G[0, 0, 1 - z, y] + G[0, 1, 0, y] + G[0, 1, 1, z] - 
      G[0, 1 - z, 0, y] - G[0, 1 - z, 1 - z, y] + G[0, -z, 1 - z, y] + 
      G[1, 0, 0, y] + G[1, 0, 1, z] - G[1 - z, 0, 0, y] - 
      G[1 - z, 0, 1 - z, y] + G[1 - z, 1, 0, y] - G[1 - z, 1 - z, 0, y] + 
      G[1 - z, -z, 1 - z, y] + G[-z, 1 - z, 1 - z, y]))/
    (mh2^3*N*(1 - z)*(1 - y - z)^2) + 
   (e^2*N*(3 + (4*I)*Pi - (21*Pi^2)/8 + ((11*I)/8)*Pi^3 - (13*Pi^4)/30 - 
      (43*zeta3)/6 - (12*I)*Pi*zeta3 - 9*G[0, y] - (5*I)*Pi*G[0, y] - 
      (35*Pi^2*G[0, y])/24 - (I/2)*Pi^3*G[0, y] + 6*zeta3*G[0, y] + G[0, z] + 
      (I/2)*Pi*G[0, z] - (35*Pi^2*G[0, z])/12 - (I/2)*Pi^3*G[0, z] + 
      6*zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/4 + (I/2)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/2 + (I/2)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/2 + (Pi^2*G[1, z]*G[1 - z, y])/2 + 
      5*G[0, 0, y] - ((5*I)/2)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/2 - 
      (3*I)*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/2 - (5*I)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/2 - (3*I)*Pi*G[0, y]*G[0, 0, z] + 
      3*G[0, 0, y]*G[0, 0, z] - (Pi^2*G[0, 1, z])/2 - 
      (Pi^2*G[0, 1 - z, y])/2 + (7*Pi^2*G[1, 0, y])/4 + 
      (5*Pi^2*G[1, 0, z])/4 + (3*I)*Pi*G[0, y]*G[1, 0, z] - 
      (3*I)*Pi*G[1 - z, y]*G[1, 0, z] - 3*G[0, 0, y]*G[1, 0, z] + 
      3*G[0, 1 - z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/2 - 
      (Pi^2*G[1 - z, 0, y])/2 + (3*I)*Pi*G[0, z]*G[1 - z, 0, y] - 
      3*G[0, 0, z]*G[1 - z, 0, y] + 3*G[1, 0, z]*G[1 - z, 0, y] + 
      (Pi^2*G[1 - z, 1 - z, y])/2 - 3*G[1, 0, z]*G[1 - z, 1 - z, y] + 
      (5*G[0, 0, 0, y])/2 + 3*G[0, z]*G[0, 0, 0, y] + 5*G[0, 0, 0, z] + 
      3*G[0, y]*G[0, 0, 0, z] + (3*I)*Pi*G[0, 1, 0, y] + 
      (3*I)*Pi*G[0, 1, 0, z] - 3*G[0, y]*G[0, 1, 0, z] + 
      3*G[1 - z, y]*G[0, 1, 0, z] - 3*G[0, z]*G[0, 1 - z, 0, y] + 
      (3*I)*Pi*G[1, 0, 0, y] + (3*I)*Pi*G[1, 0, 0, z] - 
      3*G[0, y]*G[1, 0, 0, z] + 3*G[1 - z, y]*G[1, 0, 0, z] - 
      (3*I)*Pi*G[1, 1, 0, z] + 3*G[0, y]*G[1, 1, 0, z] - 
      3*G[1 - z, y]*G[1, 1, 0, z] - 3*G[0, z]*G[1 - z, 0, 0, y] - 
      (3*I)*Pi*G[1 - z, 1, 0, y] + 3*G[0, z]*G[1 - z, 1 - z, 0, y] - 
      3*G[0, 0, 1, 0, y] - 3*G[0, 0, 1, 0, z] - 3*G[0, 1, 0, 0, y] - 
      3*G[0, 1, 0, 0, z] + 3*G[0, 1, 1, 0, z] + 3*G[0, 1 - z, 1, 0, y] - 
      3*G[1, 0, 0, 0, y] - 3*G[1, 0, 0, 0, z] + 3*G[1, 0, 1, 0, z] + 
      3*G[1, 1, 0, 0, z] - 3*G[1, 1, 1, 0, z] + 3*G[1 - z, 0, 1, 0, y] + 
      3*G[1 - z, 1, 0, 0, y] - 3*G[1 - z, 1 - z, 1, 0, y]))/
    (mh2^3*y*(1 - z)) + (e^2*N*(3 + (4*I)*Pi - (21*Pi^2)/8 + 
      ((11*I)/8)*Pi^3 - (13*Pi^4)/30 - (43*zeta3)/6 - (12*I)*Pi*zeta3 - 
      9*G[0, y] - (5*I)*Pi*G[0, y] - (35*Pi^2*G[0, y])/24 - 
      (I/2)*Pi^3*G[0, y] + 6*zeta3*G[0, y] + G[0, z] + (I/2)*Pi*G[0, z] - 
      (35*Pi^2*G[0, z])/12 - (I/2)*Pi^3*G[0, z] + 6*zeta3*G[0, z] - 
      (5*Pi^2*G[0, y]*G[0, z])/4 + (I/2)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/2 + (I/2)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/2 + (Pi^2*G[1, z]*G[1 - z, y])/2 + 
      5*G[0, 0, y] - ((5*I)/2)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/2 - 
      (3*I)*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/2 - (5*I)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/2 - (3*I)*Pi*G[0, y]*G[0, 0, z] + 
      3*G[0, 0, y]*G[0, 0, z] - (Pi^2*G[0, 1, z])/2 - 
      (Pi^2*G[0, 1 - z, y])/2 + (7*Pi^2*G[1, 0, y])/4 + 
      (5*Pi^2*G[1, 0, z])/4 + (3*I)*Pi*G[0, y]*G[1, 0, z] - 
      (3*I)*Pi*G[1 - z, y]*G[1, 0, z] - 3*G[0, 0, y]*G[1, 0, z] + 
      3*G[0, 1 - z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/2 - 
      (Pi^2*G[1 - z, 0, y])/2 + (3*I)*Pi*G[0, z]*G[1 - z, 0, y] - 
      3*G[0, 0, z]*G[1 - z, 0, y] + 3*G[1, 0, z]*G[1 - z, 0, y] + 
      (Pi^2*G[1 - z, 1 - z, y])/2 - 3*G[1, 0, z]*G[1 - z, 1 - z, y] + 
      (5*G[0, 0, 0, y])/2 + 3*G[0, z]*G[0, 0, 0, y] + 5*G[0, 0, 0, z] + 
      3*G[0, y]*G[0, 0, 0, z] + (3*I)*Pi*G[0, 1, 0, y] + 
      (3*I)*Pi*G[0, 1, 0, z] - 3*G[0, y]*G[0, 1, 0, z] + 
      3*G[1 - z, y]*G[0, 1, 0, z] - 3*G[0, z]*G[0, 1 - z, 0, y] + 
      (3*I)*Pi*G[1, 0, 0, y] + (3*I)*Pi*G[1, 0, 0, z] - 
      3*G[0, y]*G[1, 0, 0, z] + 3*G[1 - z, y]*G[1, 0, 0, z] - 
      (3*I)*Pi*G[1, 1, 0, z] + 3*G[0, y]*G[1, 1, 0, z] - 
      3*G[1 - z, y]*G[1, 1, 0, z] - 3*G[0, z]*G[1 - z, 0, 0, y] - 
      (3*I)*Pi*G[1 - z, 1, 0, y] + 3*G[0, z]*G[1 - z, 1 - z, 0, y] - 
      3*G[0, 0, 1, 0, y] - 3*G[0, 0, 1, 0, z] - 3*G[0, 1, 0, 0, y] - 
      3*G[0, 1, 0, 0, z] + 3*G[0, 1, 1, 0, z] + 3*G[0, 1 - z, 1, 0, y] - 
      3*G[1, 0, 0, 0, y] - 3*G[1, 0, 0, 0, z] + 3*G[1, 0, 1, 0, z] + 
      3*G[1, 1, 0, 0, z] - 3*G[1, 1, 1, 0, z] + 3*G[1 - z, 0, 1, 0, y] + 
      3*G[1 - z, 1, 0, 0, y] - 3*G[1 - z, 1 - z, 1, 0, y]))/
    (mh2^3*(1 - z)*(1 - y - z)) + 
   (e^2*N*(3 + (4*I)*Pi - (21*Pi^2)/8 + ((11*I)/8)*Pi^3 - (13*Pi^4)/30 - 
      (43*zeta3)/6 - (12*I)*Pi*zeta3 - 9*G[0, y] - (5*I)*Pi*G[0, y] - 
      (35*Pi^2*G[0, y])/24 - (I/2)*Pi^3*G[0, y] + 6*zeta3*G[0, y] + G[0, z] + 
      (I/2)*Pi*G[0, z] - (35*Pi^2*G[0, z])/12 - (I/2)*Pi^3*G[0, z] + 
      6*zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/4 + (I/2)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/2 + (I/2)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/2 + (Pi^2*G[1, z]*G[1 - z, y])/2 + 
      5*G[0, 0, y] - ((5*I)/2)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/2 - 
      (3*I)*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/2 - (5*I)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/2 - (3*I)*Pi*G[0, y]*G[0, 0, z] + 
      3*G[0, 0, y]*G[0, 0, z] - (Pi^2*G[0, 1, z])/2 - 
      (Pi^2*G[0, 1 - z, y])/2 + (7*Pi^2*G[1, 0, y])/4 + 
      (5*Pi^2*G[1, 0, z])/4 + (3*I)*Pi*G[0, y]*G[1, 0, z] - 
      (3*I)*Pi*G[1 - z, y]*G[1, 0, z] - 3*G[0, 0, y]*G[1, 0, z] + 
      3*G[0, 1 - z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/2 - 
      (Pi^2*G[1 - z, 0, y])/2 + (3*I)*Pi*G[0, z]*G[1 - z, 0, y] - 
      3*G[0, 0, z]*G[1 - z, 0, y] + 3*G[1, 0, z]*G[1 - z, 0, y] + 
      (Pi^2*G[1 - z, 1 - z, y])/2 - 3*G[1, 0, z]*G[1 - z, 1 - z, y] + 
      (5*G[0, 0, 0, y])/2 + 3*G[0, z]*G[0, 0, 0, y] + 5*G[0, 0, 0, z] + 
      3*G[0, y]*G[0, 0, 0, z] + (3*I)*Pi*G[0, 1, 0, y] + 
      (3*I)*Pi*G[0, 1, 0, z] - 3*G[0, y]*G[0, 1, 0, z] + 
      3*G[1 - z, y]*G[0, 1, 0, z] - 3*G[0, z]*G[0, 1 - z, 0, y] + 
      (3*I)*Pi*G[1, 0, 0, y] + (3*I)*Pi*G[1, 0, 0, z] - 
      3*G[0, y]*G[1, 0, 0, z] + 3*G[1 - z, y]*G[1, 0, 0, z] - 
      (3*I)*Pi*G[1, 1, 0, z] + 3*G[0, y]*G[1, 1, 0, z] - 
      3*G[1 - z, y]*G[1, 1, 0, z] - 3*G[0, z]*G[1 - z, 0, 0, y] - 
      (3*I)*Pi*G[1 - z, 1, 0, y] + 3*G[0, z]*G[1 - z, 1 - z, 0, y] - 
      3*G[0, 0, 1, 0, y] - 3*G[0, 0, 1, 0, z] - 3*G[0, 1, 0, 0, y] - 
      3*G[0, 1, 0, 0, z] + 3*G[0, 1, 1, 0, z] + 3*G[0, 1 - z, 1, 0, y] - 
      3*G[1, 0, 0, 0, y] - 3*G[1, 0, 0, 0, z] + 3*G[1, 0, 1, 0, z] + 
      3*G[1, 1, 0, 0, z] - 3*G[1, 1, 1, 0, z] + 3*G[1 - z, 0, 1, 0, y] + 
      3*G[1 - z, 1, 0, 0, y] - 3*G[1 - z, 1 - z, 1, 0, y]))/
    (mh2^3*(1 - y - z)*z) + (e^2*N*(13 + (8*I)*Pi - (77*Pi^2)/24 + 
      ((11*I)/8)*Pi^3 - (13*Pi^4)/30 - (43*zeta3)/6 - (12*I)*Pi*zeta3 - 
      (35*Pi^2*G[0, y])/12 - (I/2)*Pi^3*G[0, y] + 6*zeta3*G[0, y] + G[0, z] + 
      (I/2)*Pi*G[0, z] - (35*Pi^2*G[0, z])/12 - (I/2)*Pi^3*G[0, z] + 
      6*zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/4 + (I/2)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/2 + (I/2)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/2 + (Pi^2*G[1, z]*G[1 - z, y])/2 - 
      (5*I)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/2 - (3*I)*Pi*G[0, z]*
       G[0, 0, y] - G[0, 0, z]/2 - (5*I)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/2 - (3*I)*Pi*G[0, y]*G[0, 0, z] + 
      3*G[0, 0, y]*G[0, 0, z] - (Pi^2*G[0, 1, z])/2 - 
      (Pi^2*G[0, 1 - z, y])/2 + (7*Pi^2*G[1, 0, y])/4 + 
      (5*Pi^2*G[1, 0, z])/4 + (3*I)*Pi*G[0, y]*G[1, 0, z] - 
      (3*I)*Pi*G[1 - z, y]*G[1, 0, z] - 3*G[0, 0, y]*G[1, 0, z] + 
      3*G[0, 1 - z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/2 - 
      (Pi^2*G[1 - z, 0, y])/2 + (3*I)*Pi*G[0, z]*G[1 - z, 0, y] - 
      3*G[0, 0, z]*G[1 - z, 0, y] + 3*G[1, 0, z]*G[1 - z, 0, y] + 
      (Pi^2*G[1 - z, 1 - z, y])/2 - 3*G[1, 0, z]*G[1 - z, 1 - z, y] + 
      5*G[0, 0, 0, y] + 3*G[0, z]*G[0, 0, 0, y] + 5*G[0, 0, 0, z] + 
      3*G[0, y]*G[0, 0, 0, z] + (3*I)*Pi*G[0, 1, 0, y] + 
      (3*I)*Pi*G[0, 1, 0, z] - 3*G[0, y]*G[0, 1, 0, z] + 
      3*G[1 - z, y]*G[0, 1, 0, z] - 3*G[0, z]*G[0, 1 - z, 0, y] + 
      (3*I)*Pi*G[1, 0, 0, y] + (3*I)*Pi*G[1, 0, 0, z] - 
      3*G[0, y]*G[1, 0, 0, z] + 3*G[1 - z, y]*G[1, 0, 0, z] - 
      (3*I)*Pi*G[1, 1, 0, z] + 3*G[0, y]*G[1, 1, 0, z] - 
      3*G[1 - z, y]*G[1, 1, 0, z] - 3*G[0, z]*G[1 - z, 0, 0, y] - 
      (3*I)*Pi*G[1 - z, 1, 0, y] + 3*G[0, z]*G[1 - z, 1 - z, 0, y] - 
      3*G[0, 0, 1, 0, y] - 3*G[0, 0, 1, 0, z] - 3*G[0, 1, 0, 0, y] - 
      3*G[0, 1, 0, 0, z] + 3*G[0, 1, 1, 0, z] + 3*G[0, 1 - z, 1, 0, y] - 
      3*G[1, 0, 0, 0, y] - 3*G[1, 0, 0, 0, z] + 3*G[1, 0, 1, 0, z] + 
      3*G[1, 1, 0, 0, z] - 3*G[1, 1, 1, 0, z] + 3*G[1 - z, 0, 1, 0, y] + 
      3*G[1 - z, 1, 0, 0, y] - 3*G[1 - z, 1 - z, 1, 0, y]))/(mh2^3*y*z) + 
   (e^2*N*(10 + (6*I)*Pi - (7*Pi^2)/3 + ((11*I)/12)*Pi^3 - (13*Pi^4)/45 - 
      (43*zeta3)/9 - (8*I)*Pi*zeta3 - (35*Pi^2*G[0, y])/18 - 
      (I/3)*Pi^3*G[0, y] + 4*zeta3*G[0, y] - (35*Pi^2*G[0, z])/18 - 
      (I/3)*Pi^3*G[0, z] + 4*zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/6 + 
      (I/3)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/3 + 
      (I/3)*Pi^3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/3 + 
      (Pi^2*G[1, z]*G[1 - z, y])/3 - ((10*I)/3)*Pi*G[0, 0, y] + 
      (Pi^2*G[0, 0, y])/3 - (2*I)*Pi*G[0, z]*G[0, 0, y] - 
      ((10*I)/3)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/3 - 
      (2*I)*Pi*G[0, y]*G[0, 0, z] + 2*G[0, 0, y]*G[0, 0, z] - 
      (Pi^2*G[0, 1, z])/3 - (Pi^2*G[0, 1 - z, y])/3 + (7*Pi^2*G[1, 0, y])/6 + 
      (5*Pi^2*G[1, 0, z])/6 + (2*I)*Pi*G[0, y]*G[1, 0, z] - 
      (2*I)*Pi*G[1 - z, y]*G[1, 0, z] - 2*G[0, 0, y]*G[1, 0, z] + 
      2*G[0, 1 - z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/3 - 
      (Pi^2*G[1 - z, 0, y])/3 + (2*I)*Pi*G[0, z]*G[1 - z, 0, y] - 
      2*G[0, 0, z]*G[1 - z, 0, y] + 2*G[1, 0, z]*G[1 - z, 0, y] + 
      (Pi^2*G[1 - z, 1 - z, y])/3 - 2*G[1, 0, z]*G[1 - z, 1 - z, y] + 
      (10*G[0, 0, 0, y])/3 + 2*G[0, z]*G[0, 0, 0, y] + (10*G[0, 0, 0, z])/3 + 
      2*G[0, y]*G[0, 0, 0, z] + (2*I)*Pi*G[0, 1, 0, y] + 
      (2*I)*Pi*G[0, 1, 0, z] - 2*G[0, y]*G[0, 1, 0, z] + 
      2*G[1 - z, y]*G[0, 1, 0, z] - 2*G[0, z]*G[0, 1 - z, 0, y] + 
      (2*I)*Pi*G[1, 0, 0, y] + (2*I)*Pi*G[1, 0, 0, z] - 
      2*G[0, y]*G[1, 0, 0, z] + 2*G[1 - z, y]*G[1, 0, 0, z] - 
      (2*I)*Pi*G[1, 1, 0, z] + 2*G[0, y]*G[1, 1, 0, z] - 
      2*G[1 - z, y]*G[1, 1, 0, z] - 2*G[0, z]*G[1 - z, 0, 0, y] - 
      (2*I)*Pi*G[1 - z, 1, 0, y] + 2*G[0, z]*G[1 - z, 1 - z, 0, y] - 
      2*G[0, 0, 1, 0, y] - 2*G[0, 0, 1, 0, z] - 2*G[0, 1, 0, 0, y] - 
      2*G[0, 1, 0, 0, z] + 2*G[0, 1, 1, 0, z] + 2*G[0, 1 - z, 1, 0, y] - 
      2*G[1, 0, 0, 0, y] - 2*G[1, 0, 0, 0, z] + 2*G[1, 0, 1, 0, z] + 
      2*G[1, 1, 0, 0, z] - 2*G[1, 1, 1, 0, z] + 2*G[1 - z, 0, 1, 0, y] + 
      2*G[1 - z, 1, 0, 0, y] - 2*G[1 - z, 1 - z, 1, 0, y]))/(mh2^3*y^2*z) + 
   (e^2*N*(3 + (2*I)*Pi - (7*Pi^2)/8 + ((11*I)/24)*Pi^3 - (13*Pi^4)/90 - 
      (43*zeta3)/18 - (4*I)*Pi*zeta3 + 5*G[0, y] - (7*Pi^2*G[0, y])/72 - 
      (I/6)*Pi^3*G[0, y] + 2*zeta3*G[0, y] + G[0, z] + (I/2)*Pi*G[0, z] - 
      (35*Pi^2*G[0, z])/36 - (I/6)*Pi^3*G[0, z] + 2*zeta3*G[0, z] - 
      (5*Pi^2*G[0, y]*G[0, z])/12 + (I/6)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/6 + (I/6)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      (I/6)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/6 - I*Pi*G[0, z]*G[0, 0, y] - 
      G[0, 0, z]/2 - ((5*I)/3)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/6 - 
      I*Pi*G[0, y]*G[0, 0, z] + G[0, 0, y]*G[0, 0, z] - (Pi^2*G[0, 1, z])/6 - 
      (Pi^2*G[0, 1 - z, y])/6 + (7*Pi^2*G[1, 0, y])/12 + 
      (5*Pi^2*G[1, 0, z])/12 + I*Pi*G[0, y]*G[1, 0, z] - 
      I*Pi*G[1 - z, y]*G[1, 0, z] - G[0, 0, y]*G[1, 0, z] + 
      G[0, 1 - z, y]*G[1, 0, z] + (Pi^2*G[1, 1, z])/6 - 
      (Pi^2*G[1 - z, 0, y])/6 + I*Pi*G[0, z]*G[1 - z, 0, y] - 
      G[0, 0, z]*G[1 - z, 0, y] + G[1, 0, z]*G[1 - z, 0, y] + 
      (Pi^2*G[1 - z, 1 - z, y])/6 - G[1, 0, z]*G[1 - z, 1 - z, y] + 
      G[0, 0, 0, y]/6 + G[0, z]*G[0, 0, 0, y] + (5*G[0, 0, 0, z])/3 + 
      G[0, y]*G[0, 0, 0, z] + I*Pi*G[0, 1, 0, y] + I*Pi*G[0, 1, 0, z] - 
      G[0, y]*G[0, 1, 0, z] + G[1 - z, y]*G[0, 1, 0, z] - 
      G[0, z]*G[0, 1 - z, 0, y] + I*Pi*G[1, 0, 0, y] + I*Pi*G[1, 0, 0, z] - 
      G[0, y]*G[1, 0, 0, z] + G[1 - z, y]*G[1, 0, 0, z] - 
      I*Pi*G[1, 1, 0, z] + G[0, y]*G[1, 1, 0, z] - 
      G[1 - z, y]*G[1, 1, 0, z] - G[0, z]*G[1 - z, 0, 0, y] - 
      I*Pi*G[1 - z, 1, 0, y] + G[0, z]*G[1 - z, 1 - z, 0, y] - 
      G[0, 0, 1, 0, y] - G[0, 0, 1, 0, z] - G[0, 1, 0, 0, y] - 
      G[0, 1, 0, 0, z] + G[0, 1, 1, 0, z] + G[0, 1 - z, 1, 0, y] - 
      G[1, 0, 0, 0, y] - G[1, 0, 0, 0, z] + G[1, 0, 1, 0, z] + 
      G[1, 1, 0, 0, z] - G[1, 1, 1, 0, z] + G[1 - z, 0, 1, 0, y] + 
      G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 1, 0, y]))/
    (mh2^3*(1 - y - z)^2*z) + 
   (e^2*N*(3 + (2*I)*Pi - (7*Pi^2)/8 + ((11*I)/24)*Pi^3 - (13*Pi^4)/90 - 
      (43*zeta3)/18 - (4*I)*Pi*zeta3 + G[0, y] + (I/2)*Pi*G[0, y] - 
      (35*Pi^2*G[0, y])/36 - (I/6)*Pi^3*G[0, y] + 2*zeta3*G[0, y] - 
      (35*Pi^2*G[0, z])/36 - (I/6)*Pi^3*G[0, z] + 2*zeta3*G[0, z] - 
      (5*Pi^2*G[0, y]*G[0, z])/12 + (I/6)*Pi^3*G[1, z] - 
      (Pi^2*G[0, y]*G[1, z])/6 + (I/6)*Pi^3*G[1 - z, y] - 
      (Pi^2*G[0, z]*G[1 - z, y])/6 + (Pi^2*G[1, z]*G[1 - z, y])/6 - 
      G[0, 0, y]/2 - ((5*I)/3)*Pi*G[0, 0, y] + (Pi^2*G[0, 0, y])/6 - 
      I*Pi*G[0, z]*G[0, 0, y] - ((5*I)/3)*Pi*G[0, 0, z] + 
      (Pi^2*G[0, 0, z])/6 - I*Pi*G[0, y]*G[0, 0, z] + G[0, 0, y]*G[0, 0, z] - 
      (Pi^2*G[0, 1, z])/6 - (Pi^2*G[0, 1 - z, y])/6 + 
      (7*Pi^2*G[1, 0, y])/12 + (5*Pi^2*G[1, 0, z])/12 + 
      I*Pi*G[0, y]*G[1, 0, z] - I*Pi*G[1 - z, y]*G[1, 0, z] - 
      G[0, 0, y]*G[1, 0, z] + G[0, 1 - z, y]*G[1, 0, z] + 
      (Pi^2*G[1, 1, z])/6 - (Pi^2*G[1 - z, 0, y])/6 + 
      I*Pi*G[0, z]*G[1 - z, 0, y] - G[0, 0, z]*G[1 - z, 0, y] + 
      G[1, 0, z]*G[1 - z, 0, y] + (Pi^2*G[1 - z, 1 - z, y])/6 - 
      G[1, 0, z]*G[1 - z, 1 - z, y] + (5*G[0, 0, 0, y])/3 + 
      G[0, z]*G[0, 0, 0, y] + (5*G[0, 0, 0, z])/3 + G[0, y]*G[0, 0, 0, z] + 
      I*Pi*G[0, 1, 0, y] + I*Pi*G[0, 1, 0, z] - G[0, y]*G[0, 1, 0, z] + 
      G[1 - z, y]*G[0, 1, 0, z] - G[0, z]*G[0, 1 - z, 0, y] + 
      I*Pi*G[1, 0, 0, y] + I*Pi*G[1, 0, 0, z] - G[0, y]*G[1, 0, 0, z] + 
      G[1 - z, y]*G[1, 0, 0, z] - I*Pi*G[1, 1, 0, z] + 
      G[0, y]*G[1, 1, 0, z] - G[1 - z, y]*G[1, 1, 0, z] - 
      G[0, z]*G[1 - z, 0, 0, y] - I*Pi*G[1 - z, 1, 0, y] + 
      G[0, z]*G[1 - z, 1 - z, 0, y] - G[0, 0, 1, 0, y] - G[0, 0, 1, 0, z] - 
      G[0, 1, 0, 0, y] - G[0, 1, 0, 0, z] + G[0, 1, 1, 0, z] + 
      G[0, 1 - z, 1, 0, y] - G[1, 0, 0, 0, y] - G[1, 0, 0, 0, z] + 
      G[1, 0, 1, 0, z] + G[1, 1, 0, 0, z] - G[1, 1, 1, 0, z] + 
      G[1 - z, 0, 1, 0, y] + G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 1, 0, 
       y]))/(mh2^3*y^2*(1 - z)) + 
   (e^2*N*(-3 - (2*I)*Pi + (13*Pi^2)/24 - ((19*I)/24)*Pi^3 + (13*Pi^4)/90 + 
      (43*zeta3)/18 + (4*I)*Pi*zeta3 - G[0, y] - (I/2)*Pi*G[0, y] + 
      (47*Pi^2*G[0, y])/36 + (I/6)*Pi^3*G[0, y] - 2*zeta3*G[0, y] + 
      11*G[0, z] + (4*I)*Pi*G[0, z] + (31*Pi^2*G[0, z])/72 + 
      (I/6)*Pi^3*G[0, z] - 2*zeta3*G[0, z] - 2*G[0, y]*G[0, z] - 
      (2*I)*Pi*G[0, y]*G[0, z] + (5*Pi^2*G[0, y]*G[0, z])/12 - 
      (Pi^2*G[1, z])/3 - (I/6)*Pi^3*G[1, z] + (Pi^2*G[0, y]*G[1, z])/6 - 
      (Pi^2*G[1 - z, y])/3 - (I/6)*Pi^3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/6 - (Pi^2*G[1, z]*G[1 - z, y])/6 + 
      G[0, 0, y]/2 + ((5*I)/3)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/6 + 
      2*G[0, z]*G[0, 0, y] + I*Pi*G[0, z]*G[0, 0, y] - 4*G[0, 0, z] + 
      (I/6)*Pi*G[0, 0, z] - (Pi^2*G[0, 0, z])/6 + 2*G[0, y]*G[0, 0, z] + 
      I*Pi*G[0, y]*G[0, 0, z] - G[0, 0, y]*G[0, 0, z] + (Pi^2*G[0, 1, z])/6 + 
      (Pi^2*G[0, 1 - z, y])/6 + 2*G[1, 0, y] + (2*I)*Pi*G[1, 0, y] - 
      (7*Pi^2*G[1, 0, y])/12 + 2*G[1, 0, z] + (2*I)*Pi*G[1, 0, z] - 
      (5*Pi^2*G[1, 0, z])/12 - 2*G[0, y]*G[1, 0, z] - 
      I*Pi*G[0, y]*G[1, 0, z] + 2*G[1 - z, y]*G[1, 0, z] + 
      I*Pi*G[1 - z, y]*G[1, 0, z] + G[0, 0, y]*G[1, 0, z] - 
      G[0, 1 - z, y]*G[1, 0, z] - (Pi^2*G[1, 1, z])/6 + 
      (Pi^2*G[1 - z, 0, y])/6 - 2*G[0, z]*G[1 - z, 0, y] - 
      I*Pi*G[0, z]*G[1 - z, 0, y] + G[0, 0, z]*G[1 - z, 0, y] - 
      G[1, 0, z]*G[1 - z, 0, y] - (Pi^2*G[1 - z, 1 - z, y])/6 + 
      G[1, 0, z]*G[1 - z, 1 - z, y] - (5*G[0, 0, 0, y])/3 - 
      G[0, z]*G[0, 0, 0, y] - G[0, 0, 0, z]/6 - G[0, y]*G[0, 0, 0, z] - 
      2*G[0, 1, 0, y] - I*Pi*G[0, 1, 0, y] - 2*G[0, 1, 0, z] - 
      I*Pi*G[0, 1, 0, z] + G[0, y]*G[0, 1, 0, z] - 
      G[1 - z, y]*G[0, 1, 0, z] + G[0, z]*G[0, 1 - z, 0, y] - 
      2*G[1, 0, 0, y] - I*Pi*G[1, 0, 0, y] - 2*G[1, 0, 0, z] - 
      I*Pi*G[1, 0, 0, z] + G[0, y]*G[1, 0, 0, z] - 
      G[1 - z, y]*G[1, 0, 0, z] + 2*G[1, 1, 0, z] + I*Pi*G[1, 1, 0, z] - 
      G[0, y]*G[1, 1, 0, z] + G[1 - z, y]*G[1, 1, 0, z] + 
      G[0, z]*G[1 - z, 0, 0, y] + 2*G[1 - z, 1, 0, y] + 
      I*Pi*G[1 - z, 1, 0, y] - G[0, z]*G[1 - z, 1 - z, 0, y] + 
      G[0, 0, 1, 0, y] + G[0, 0, 1, 0, z] + G[0, 1, 0, 0, y] + 
      G[0, 1, 0, 0, z] - G[0, 1, 1, 0, z] - G[0, 1 - z, 1, 0, y] + 
      G[1, 0, 0, 0, y] + G[1, 0, 0, 0, z] - G[1, 0, 1, 0, z] - 
      G[1, 1, 0, 0, z] + G[1, 1, 1, 0, z] - G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 1, 0, 0, y] + G[1 - z, 1 - z, 1, 0, y]))/
    (mh2^3*(1 - z)*(1 - y - z)^2) + 
   (e^2*(6*G[0, z]*G[1 - z, y] + (3*I)*Pi*G[0, z]*G[1 - z, y] - 
      (7*Pi^2*G[0, z]*G[1 - z, y])/12 - 6*G[1, z]*G[-z, y] - 
      (3*I)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/12 - 
      3*G[1 - z, y]*G[0, 0, z] - I*Pi*G[1 - z, y]*G[0, 0, z] + 
      3*G[0, z]*G[0, 1 - z, y] + I*Pi*G[0, z]*G[0, 1 - z, y] - 
      G[0, 0, z]*G[0, 1 - z, y] - 3*G[1, z]*G[0, -z, y] - 
      I*Pi*G[1, z]*G[0, -z, y] + 3*G[-z, y]*G[1, 1, z] + 
      I*Pi*G[-z, y]*G[1, 1, z] + G[0, -z, y]*G[1, 1, z] - 
      3*G[0, z]*G[1 - z, 1 - z, y] - I*Pi*G[0, z]*G[1 - z, 1 - z, y] + 
      G[0, 0, z]*G[1 - z, 1 - z, y] + 3*G[1, z]*G[1 - z, -z, y] + 
      I*Pi*G[1, z]*G[1 - z, -z, y] - G[1, 1, z]*G[1 - z, -z, y] - 
      6*G[-z, 1 - z, y] - (3*I)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/
       12 + 3*G[1, z]*G[-z, 1 - z, y] + I*Pi*G[1, z]*G[-z, 1 - z, y] - 
      G[1, 1, z]*G[-z, 1 - z, y] + G[1 - z, y]*G[0, 0, 0, z] + 
      G[0, z]*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, -z, y] - 
      G[0, z]*G[0, 1 - z, 1 - z, y] + G[1, z]*G[0, 1 - z, -z, y] - 
      3*G[0, -z, 1 - z, y] - I*Pi*G[0, -z, 1 - z, y] + 
      G[1, z]*G[0, -z, 1 - z, y] - G[-z, y]*G[1, 1, 1, z] - 
      G[0, z]*G[1 - z, 0, 1 - z, y] + G[1, z]*G[1 - z, 0, -z, y] + 
      G[0, z]*G[1 - z, 1 - z, 1 - z, y] - G[1, z]*G[1 - z, 1 - z, -z, y] + 
      3*G[1 - z, -z, 1 - z, y] + I*Pi*G[1 - z, -z, 1 - z, y] - 
      G[1, z]*G[1 - z, -z, 1 - z, y] + 3*G[-z, 1 - z, 1 - z, y] + 
      I*Pi*G[-z, 1 - z, 1 - z, y] - G[1, z]*G[-z, 1 - z, 1 - z, y] - 
      G[0, 0, -z, 1 - z, y] + G[0, 1 - z, -z, 1 - z, y] + 
      G[0, -z, 1 - z, 1 - z, y] + G[1 - z, 0, -z, 1 - z, y] - 
      G[1 - z, 1 - z, -z, 1 - z, y] - G[1 - z, -z, 1 - z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*y^3) + 
   (e^2*(27*G[0, y] + (10*I)*Pi*G[0, y] - (7*Pi^2*G[0, y])/8 + 
      6*G[0, y]*G[1, z] + (3*I)*Pi*G[0, y]*G[1, z] - (7*Pi^2*G[0, y]*G[1, z])/
       12 - 6*G[1, z]*G[-z, y] - (3*I)*Pi*G[1, z]*G[-z, y] + 
      (7*Pi^2*G[1, z]*G[-z, y])/12 - 10*G[0, 0, y] - 
      ((3*I)/2)*Pi*G[0, 0, y] - 3*G[1, z]*G[0, 0, y] - 
      I*Pi*G[1, z]*G[0, 0, y] - 6*G[0, 1, z] - (3*I)*Pi*G[0, 1, z] + 
      (7*Pi^2*G[0, 1, z])/12 + 3*G[0, y]*G[0, 1, z] + 
      I*Pi*G[0, y]*G[0, 1, z] + 3*G[1 - z, y]*G[0, 1, z] + 
      I*Pi*G[1 - z, y]*G[0, 1, z] - G[0, 0, y]*G[0, 1, z] + 
      6*G[0, 1 - z, y] + (3*I)*Pi*G[0, 1 - z, y] - (7*Pi^2*G[0, 1 - z, y])/
       12 - 3*G[1, z]*G[0, 1 - z, y] - I*Pi*G[1, z]*G[0, 1 - z, y] - 
      G[0, 1, z]*G[0, 1 - z, y] + 3*G[1, z]*G[0, -z, y] + 
      I*Pi*G[1, z]*G[0, -z, y] - 6*G[1, 0, y] - (3*I)*Pi*G[1, 0, y] + 
      (7*Pi^2*G[1, 0, y])/12 - 3*G[0, y]*G[1, 1, z] - 
      I*Pi*G[0, y]*G[1, 1, z] + 3*G[-z, y]*G[1, 1, z] + 
      I*Pi*G[-z, y]*G[1, 1, z] + G[0, 0, y]*G[1, 1, z] + 
      G[0, 1 - z, y]*G[1, 1, z] - G[0, -z, y]*G[1, 1, z] + 6*G[1 - z, 0, y] + 
      (3*I)*Pi*G[1 - z, 0, y] - (7*Pi^2*G[1 - z, 0, y])/12 - 
      3*G[1, z]*G[1 - z, 0, y] - I*Pi*G[1, z]*G[1 - z, 0, y] - 
      G[0, 1, z]*G[1 - z, 0, y] + G[1, 1, z]*G[1 - z, 0, y] - 
      G[0, 1, z]*G[1 - z, 1 - z, y] + 3*G[1, z]*G[1 - z, -z, y] + 
      I*Pi*G[1, z]*G[1 - z, -z, y] - G[1, 1, z]*G[1 - z, -z, y] - 
      6*G[-z, 1 - z, y] - (3*I)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/
       12 + 3*G[1, z]*G[-z, 1 - z, y] + I*Pi*G[1, z]*G[-z, 1 - z, y] - 
      G[1, 1, z]*G[-z, 1 - z, y] + (3*G[0, 0, 0, y])/2 + 
      G[1, z]*G[0, 0, 0, y] - 3*G[0, 0, 1, z] - I*Pi*G[0, 0, 1, z] + 
      G[0, y]*G[0, 0, 1, z] + G[1 - z, y]*G[0, 0, 1, z] - 
      3*G[0, 0, 1 - z, y] - I*Pi*G[0, 0, 1 - z, y] + 
      G[1, z]*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, -z, y] + 3*G[0, 1, 0, y] + 
      I*Pi*G[0, 1, 0, y] + 3*G[0, 1, 1, z] + I*Pi*G[0, 1, 1, z] - 
      G[0, y]*G[0, 1, 1, z] - G[1 - z, y]*G[0, 1, 1, z] - 
      3*G[0, 1 - z, 0, y] - I*Pi*G[0, 1 - z, 0, y] + 
      G[1, z]*G[0, 1 - z, 0, y] - 3*G[0, 1 - z, 1 - z, y] - 
      I*Pi*G[0, 1 - z, 1 - z, y] + G[1, z]*G[0, 1 - z, 1 - z, y] - 
      G[1, z]*G[0, 1 - z, -z, y] + 3*G[0, -z, 1 - z, y] + 
      I*Pi*G[0, -z, 1 - z, y] - G[1, z]*G[0, -z, 1 - z, y] + 
      3*G[1, 0, 0, y] + I*Pi*G[1, 0, 0, y] + 3*G[1, 0, 1, z] + 
      I*Pi*G[1, 0, 1, z] - G[0, y]*G[1, 0, 1, z] - 
      G[1 - z, y]*G[1, 0, 1, z] + G[0, y]*G[1, 1, 1, z] - 
      G[-z, y]*G[1, 1, 1, z] - 3*G[1 - z, 0, 0, y] - I*Pi*G[1 - z, 0, 0, y] + 
      G[1, z]*G[1 - z, 0, 0, y] - 3*G[1 - z, 0, 1 - z, y] - 
      I*Pi*G[1 - z, 0, 1 - z, y] + G[1, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, -z, y] + 3*G[1 - z, 1, 0, y] + 
      I*Pi*G[1 - z, 1, 0, y] - 3*G[1 - z, 1 - z, 0, y] - 
      I*Pi*G[1 - z, 1 - z, 0, y] + G[1, z]*G[1 - z, 1 - z, 0, y] - 
      G[1, z]*G[1 - z, 1 - z, -z, y] + 3*G[1 - z, -z, 1 - z, y] + 
      I*Pi*G[1 - z, -z, 1 - z, y] - G[1, z]*G[1 - z, -z, 1 - z, y] + 
      3*G[-z, 1 - z, 1 - z, y] + I*Pi*G[-z, 1 - z, 1 - z, y] - 
      G[1, z]*G[-z, 1 - z, 1 - z, y] - G[0, 0, 0, 1, z] + 
      G[0, 0, 0, 1 - z, y] - G[0, 0, 1, 0, y] + G[0, 0, 1, 1, z] + 
      G[0, 0, 1 - z, 0, y] + G[0, 0, 1 - z, 1 - z, y] - 
      G[0, 0, -z, 1 - z, y] - G[0, 1, 0, 0, y] + G[0, 1, 0, 1, z] - 
      G[0, 1, 1, 1, z] + G[0, 1 - z, 0, 0, y] + G[0, 1 - z, 0, 1 - z, y] - 
      G[0, 1 - z, 1, 0, y] + G[0, 1 - z, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, 1 - z, y] - G[0, 1 - z, -z, 1 - z, y] - 
      G[0, -z, 1 - z, 1 - z, y] - G[1, 0, 0, 0, y] + G[1, 0, 0, 1, z] - 
      G[1, 0, 1, 1, z] - G[1, 1, 0, 1, z] + G[1 - z, 0, 0, 0, y] + 
      G[1 - z, 0, 0, 1 - z, y] - G[1 - z, 0, 1, 0, y] + 
      G[1 - z, 0, 1 - z, 0, y] + G[1 - z, 0, 1 - z, 1 - z, y] - 
      G[1 - z, 0, -z, 1 - z, y] - G[1 - z, 1, 0, 0, y] + 
      G[1 - z, 1 - z, 0, 0, y] + G[1 - z, 1 - z, 0, 1 - z, y] - 
      G[1 - z, 1 - z, 1, 0, y] + G[1 - z, 1 - z, 1 - z, 0, y] - 
      G[1 - z, 1 - z, -z, 1 - z, y] - G[1 - z, -z, 1 - z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*(1 - y - z)*z^2) + 
   (e^2*(7 + (4*I)*Pi - (35*Pi^2)/24 - Pi^4/30 - 3*zeta3 - (2*I)*Pi*zeta3 - 
      G[0, y] - (I/2)*Pi*G[0, y] + 7*G[0, z] + (2*I)*Pi*G[0, z] + 
      (7*Pi^2*G[0, z])/24 - (7*Pi^2*G[1, z])/8 + 2*zeta3*G[1, z] - 
      (7*Pi^2*G[0, y]*G[1, z])/12 - (7*Pi^2*G[1 - z, y])/8 + 
      2*zeta3*G[1 - z, y] + 6*G[0, z]*G[1 - z, y] + 
      (3*I)*Pi*G[0, z]*G[1 - z, y] - ((3*I)/2)*Pi*G[1, z]*G[1 - z, y] - 
      6*G[1, z]*G[-z, y] - (3*I)*Pi*G[1, z]*G[-z, y] + 
      (7*Pi^2*G[1, z]*G[-z, y])/12 + G[0, 0, y]/2 - I*Pi*G[1, z]*G[0, 0, y] - 
      2*G[0, 0, z] + (I/2)*Pi*G[0, 0, z] - 3*G[1 - z, y]*G[0, 0, z] + 
      (7*Pi^2*G[0, 1, z])/12 + I*Pi*G[0, y]*G[0, 1, z] + 
      I*Pi*G[1 - z, y]*G[0, 1, z] - G[0, 0, y]*G[0, 1, z] - 
      (7*Pi^2*G[0, 1 - z, y])/12 + 3*G[0, z]*G[0, 1 - z, y] - 
      I*Pi*G[1, z]*G[0, 1 - z, y] - G[0, 1, z]*G[0, 1 - z, y] - 
      3*G[1, z]*G[0, -z, y] + I*Pi*G[1, z]*G[0, -z, y] + 
      (7*Pi^2*G[1, 0, y])/12 - ((3*I)/2)*Pi*G[1, 1, z] - 
      I*Pi*G[0, y]*G[1, 1, z] + (3*G[1 - z, y]*G[1, 1, z])/2 + 
      3*G[-z, y]*G[1, 1, z] + I*Pi*G[-z, y]*G[1, 1, z] + 
      G[0, 0, y]*G[1, 1, z] + G[0, 1 - z, y]*G[1, 1, z] - 
      G[0, -z, y]*G[1, 1, z] - (7*Pi^2*G[1 - z, 0, y])/12 - 
      I*Pi*G[1, z]*G[1 - z, 0, y] - G[0, 1, z]*G[1 - z, 0, y] + 
      G[1, 1, z]*G[1 - z, 0, y] - ((3*I)/2)*Pi*G[1 - z, 1 - z, y] - 
      3*G[0, z]*G[1 - z, 1 - z, y] + (3*G[1, z]*G[1 - z, 1 - z, y])/2 - 
      G[0, 1, z]*G[1 - z, 1 - z, y] + 3*G[1, z]*G[1 - z, -z, y] + 
      I*Pi*G[1, z]*G[1 - z, -z, y] - G[1, 1, z]*G[1 - z, -z, y] - 
      6*G[-z, 1 - z, y] - (3*I)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/
       12 + 3*G[1, z]*G[-z, 1 - z, y] + I*Pi*G[1, z]*G[-z, 1 - z, y] - 
      G[1, 1, z]*G[-z, 1 - z, y] + G[1, z]*G[0, 0, 0, y] - G[0, 0, 0, z]/2 - 
      I*Pi*G[0, 0, 1, z] + G[0, y]*G[0, 0, 1, z] + 
      G[1 - z, y]*G[0, 0, 1, z] - I*Pi*G[0, 0, 1 - z, y] + 
      G[1, z]*G[0, 0, 1 - z, y] - G[1, z]*G[0, 0, -z, y] + 
      I*Pi*G[0, 1, 0, y] + I*Pi*G[0, 1, 1, z] - G[0, y]*G[0, 1, 1, z] - 
      G[1 - z, y]*G[0, 1, 1, z] - I*Pi*G[0, 1 - z, 0, y] + 
      G[1, z]*G[0, 1 - z, 0, y] - I*Pi*G[0, 1 - z, 1 - z, y] + 
      G[1, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, -z, y] - 
      3*G[0, -z, 1 - z, y] + I*Pi*G[0, -z, 1 - z, y] - 
      G[1, z]*G[0, -z, 1 - z, y] + I*Pi*G[1, 0, 0, y] + I*Pi*G[1, 0, 1, z] - 
      G[0, y]*G[1, 0, 1, z] - G[1 - z, y]*G[1, 0, 1, z] + 
      (3*G[1, 1, 1, z])/2 + G[0, y]*G[1, 1, 1, z] - G[-z, y]*G[1, 1, 1, z] - 
      I*Pi*G[1 - z, 0, 0, y] + G[1, z]*G[1 - z, 0, 0, y] - 
      I*Pi*G[1 - z, 0, 1 - z, y] + G[1, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, -z, y] + I*Pi*G[1 - z, 1, 0, y] - 
      I*Pi*G[1 - z, 1 - z, 0, y] + G[1, z]*G[1 - z, 1 - z, 0, y] + 
      (3*G[1 - z, 1 - z, 1 - z, y])/2 - G[1, z]*G[1 - z, 1 - z, -z, y] + 
      3*G[1 - z, -z, 1 - z, y] + I*Pi*G[1 - z, -z, 1 - z, y] - 
      G[1, z]*G[1 - z, -z, 1 - z, y] + 3*G[-z, 1 - z, 1 - z, y] + 
      I*Pi*G[-z, 1 - z, 1 - z, y] - G[1, z]*G[-z, 1 - z, 1 - z, y] - 
      G[0, 0, 0, 1, z] + G[0, 0, 0, 1 - z, y] - G[0, 0, 1, 0, y] + 
      G[0, 0, 1, 1, z] + G[0, 0, 1 - z, 0, y] + G[0, 0, 1 - z, 1 - z, y] - 
      G[0, 0, -z, 1 - z, y] - G[0, 1, 0, 0, y] + G[0, 1, 0, 1, z] - 
      G[0, 1, 1, 1, z] + G[0, 1 - z, 0, 0, y] + G[0, 1 - z, 0, 1 - z, y] - 
      G[0, 1 - z, 1, 0, y] + G[0, 1 - z, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, 1 - z, y] - G[0, 1 - z, -z, 1 - z, y] - 
      G[0, -z, 1 - z, 1 - z, y] - G[1, 0, 0, 0, y] + G[1, 0, 0, 1, z] - 
      G[1, 0, 1, 1, z] - G[1, 1, 0, 1, z] + G[1 - z, 0, 0, 0, y] + 
      G[1 - z, 0, 0, 1 - z, y] - G[1 - z, 0, 1, 0, y] + 
      G[1 - z, 0, 1 - z, 0, y] + G[1 - z, 0, 1 - z, 1 - z, y] - 
      G[1 - z, 0, -z, 1 - z, y] - G[1 - z, 1, 0, 0, y] + 
      G[1 - z, 1 - z, 0, 0, y] + G[1 - z, 1 - z, 0, 1 - z, y] - 
      G[1 - z, 1 - z, 1, 0, y] + G[1 - z, 1 - z, 1 - z, 0, y] - 
      G[1 - z, 1 - z, -z, 1 - z, y] - G[1 - z, -z, 1 - z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*(1 - z)*(1 - y - z)^2) + 
   (e^2*(40*G[1, z] + (16*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/3 + 
      6*G[0, y]*G[1, z] + (3*I)*Pi*G[0, y]*G[1, z] - (7*Pi^2*G[0, y]*G[1, z])/
       12 + 40*G[1 - z, y] + (16*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/3 - 
      16*G[1, z]*G[1 - z, y] - (4*I)*Pi*G[1, z]*G[1 - z, y] - 
      6*G[1, z]*G[-z, y] - (3*I)*Pi*G[1, z]*G[-z, y] + 
      (7*Pi^2*G[1, z]*G[-z, y])/12 - 3*G[1, z]*G[0, 0, y] - 
      I*Pi*G[1, z]*G[0, 0, y] - 6*G[0, 1, z] - (3*I)*Pi*G[0, 1, z] + 
      (7*Pi^2*G[0, 1, z])/12 + 3*G[0, y]*G[0, 1, z] + 
      I*Pi*G[0, y]*G[0, 1, z] + 3*G[1 - z, y]*G[0, 1, z] + 
      I*Pi*G[1 - z, y]*G[0, 1, z] - G[0, 0, y]*G[0, 1, z] + 
      6*G[0, 1 - z, y] + (3*I)*Pi*G[0, 1 - z, y] - (7*Pi^2*G[0, 1 - z, y])/
       12 - 3*G[1, z]*G[0, 1 - z, y] - I*Pi*G[1, z]*G[0, 1 - z, y] - 
      G[0, 1, z]*G[0, 1 - z, y] + 3*G[1, z]*G[0, -z, y] + 
      I*Pi*G[1, z]*G[0, -z, y] - 6*G[1, 0, y] - (3*I)*Pi*G[1, 0, y] + 
      (7*Pi^2*G[1, 0, y])/12 - 16*G[1, 1, z] - (4*I)*Pi*G[1, 1, z] - 
      3*G[0, y]*G[1, 1, z] - I*Pi*G[0, y]*G[1, 1, z] + 
      4*G[1 - z, y]*G[1, 1, z] + 3*G[-z, y]*G[1, 1, z] + 
      I*Pi*G[-z, y]*G[1, 1, z] + G[0, 0, y]*G[1, 1, z] + 
      G[0, 1 - z, y]*G[1, 1, z] - G[0, -z, y]*G[1, 1, z] + 6*G[1 - z, 0, y] + 
      (3*I)*Pi*G[1 - z, 0, y] - (7*Pi^2*G[1 - z, 0, y])/12 - 
      3*G[1, z]*G[1 - z, 0, y] - I*Pi*G[1, z]*G[1 - z, 0, y] - 
      G[0, 1, z]*G[1 - z, 0, y] + G[1, 1, z]*G[1 - z, 0, y] - 
      16*G[1 - z, 1 - z, y] - (4*I)*Pi*G[1 - z, 1 - z, y] + 
      4*G[1, z]*G[1 - z, 1 - z, y] - G[0, 1, z]*G[1 - z, 1 - z, y] + 
      3*G[1, z]*G[1 - z, -z, y] + I*Pi*G[1, z]*G[1 - z, -z, y] - 
      G[1, 1, z]*G[1 - z, -z, y] - 6*G[-z, 1 - z, y] - 
      (3*I)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/12 + 
      3*G[1, z]*G[-z, 1 - z, y] + I*Pi*G[1, z]*G[-z, 1 - z, y] - 
      G[1, 1, z]*G[-z, 1 - z, y] + G[1, z]*G[0, 0, 0, y] - 3*G[0, 0, 1, z] - 
      I*Pi*G[0, 0, 1, z] + G[0, y]*G[0, 0, 1, z] + 
      G[1 - z, y]*G[0, 0, 1, z] - 3*G[0, 0, 1 - z, y] - 
      I*Pi*G[0, 0, 1 - z, y] + G[1, z]*G[0, 0, 1 - z, y] - 
      G[1, z]*G[0, 0, -z, y] + 3*G[0, 1, 0, y] + I*Pi*G[0, 1, 0, y] + 
      3*G[0, 1, 1, z] + I*Pi*G[0, 1, 1, z] - G[0, y]*G[0, 1, 1, z] - 
      G[1 - z, y]*G[0, 1, 1, z] - 3*G[0, 1 - z, 0, y] - 
      I*Pi*G[0, 1 - z, 0, y] + G[1, z]*G[0, 1 - z, 0, y] - 
      3*G[0, 1 - z, 1 - z, y] - I*Pi*G[0, 1 - z, 1 - z, y] + 
      G[1, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, -z, y] + 
      3*G[0, -z, 1 - z, y] + I*Pi*G[0, -z, 1 - z, y] - 
      G[1, z]*G[0, -z, 1 - z, y] + 3*G[1, 0, 0, y] + I*Pi*G[1, 0, 0, y] + 
      3*G[1, 0, 1, z] + I*Pi*G[1, 0, 1, z] - G[0, y]*G[1, 0, 1, z] - 
      G[1 - z, y]*G[1, 0, 1, z] + 4*G[1, 1, 1, z] + G[0, y]*G[1, 1, 1, z] - 
      G[-z, y]*G[1, 1, 1, z] - 3*G[1 - z, 0, 0, y] - I*Pi*G[1 - z, 0, 0, y] + 
      G[1, z]*G[1 - z, 0, 0, y] - 3*G[1 - z, 0, 1 - z, y] - 
      I*Pi*G[1 - z, 0, 1 - z, y] + G[1, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, -z, y] + 3*G[1 - z, 1, 0, y] + 
      I*Pi*G[1 - z, 1, 0, y] - 3*G[1 - z, 1 - z, 0, y] - 
      I*Pi*G[1 - z, 1 - z, 0, y] + G[1, z]*G[1 - z, 1 - z, 0, y] + 
      4*G[1 - z, 1 - z, 1 - z, y] - G[1, z]*G[1 - z, 1 - z, -z, y] + 
      3*G[1 - z, -z, 1 - z, y] + I*Pi*G[1 - z, -z, 1 - z, y] - 
      G[1, z]*G[1 - z, -z, 1 - z, y] + 3*G[-z, 1 - z, 1 - z, y] + 
      I*Pi*G[-z, 1 - z, 1 - z, y] - G[1, z]*G[-z, 1 - z, 1 - z, y] - 
      G[0, 0, 0, 1, z] + G[0, 0, 0, 1 - z, y] - G[0, 0, 1, 0, y] + 
      G[0, 0, 1, 1, z] + G[0, 0, 1 - z, 0, y] + G[0, 0, 1 - z, 1 - z, y] - 
      G[0, 0, -z, 1 - z, y] - G[0, 1, 0, 0, y] + G[0, 1, 0, 1, z] - 
      G[0, 1, 1, 1, z] + G[0, 1 - z, 0, 0, y] + G[0, 1 - z, 0, 1 - z, y] - 
      G[0, 1 - z, 1, 0, y] + G[0, 1 - z, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, 1 - z, y] - G[0, 1 - z, -z, 1 - z, y] - 
      G[0, -z, 1 - z, 1 - z, y] - G[1, 0, 0, 0, y] + G[1, 0, 0, 1, z] - 
      G[1, 0, 1, 1, z] - G[1, 1, 0, 1, z] + G[1 - z, 0, 0, 0, y] + 
      G[1 - z, 0, 0, 1 - z, y] - G[1 - z, 0, 1, 0, y] + 
      G[1 - z, 0, 1 - z, 0, y] + G[1 - z, 0, 1 - z, 1 - z, y] - 
      G[1 - z, 0, -z, 1 - z, y] - G[1 - z, 1, 0, 0, y] + 
      G[1 - z, 1 - z, 0, 0, y] + G[1 - z, 1 - z, 0, 1 - z, y] - 
      G[1 - z, 1 - z, 1, 0, y] + G[1 - z, 1 - z, 1 - z, 0, y] - 
      G[1 - z, 1 - z, -z, 1 - z, y] - G[1 - z, -z, 1 - z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*y*z^2) + 
   (e^2*(-7 - (4*I)*Pi + (35*Pi^2)/24 + Pi^4/30 + 3*zeta3 + (2*I)*Pi*zeta3 - 
      7*G[0, y] - (2*I)*Pi*G[0, y] - (7*Pi^2*G[0, y])/24 + G[0, z] + 
      (I/2)*Pi*G[0, z] + (7*Pi^2*G[1, z])/8 - 2*zeta3*G[1, z] - 
      6*G[0, y]*G[1, z] - (3*I)*Pi*G[0, y]*G[1, z] + (7*Pi^2*G[1 - z, y])/8 - 
      2*zeta3*G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/12 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, y] + 6*G[1, z]*G[-z, y] + 
      (3*I)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/12 + 
      2*G[0, 0, y] - (I/2)*Pi*G[0, 0, y] + 3*G[1, z]*G[0, 0, y] - 
      G[0, 0, z]/2 + I*Pi*G[1 - z, y]*G[0, 0, z] + 6*G[0, 1, z] + 
      (3*I)*Pi*G[0, 1, z] - 3*G[0, y]*G[0, 1, z] - 3*G[1 - z, y]*G[0, 1, z] - 
      6*G[0, 1 - z, y] - (3*I)*Pi*G[0, 1 - z, y] - 
      I*Pi*G[0, z]*G[0, 1 - z, y] + 3*G[1, z]*G[0, 1 - z, y] + 
      G[0, 0, z]*G[0, 1 - z, y] - 3*G[1, z]*G[0, -z, y] + 
      I*Pi*G[1, z]*G[0, -z, y] + 6*G[1, 0, y] + (3*I)*Pi*G[1, 0, y] + 
      ((3*I)/2)*Pi*G[1, 1, z] + 3*G[0, y]*G[1, 1, z] - 
      (3*G[1 - z, y]*G[1, 1, z])/2 - 3*G[-z, y]*G[1, 1, z] - 
      I*Pi*G[-z, y]*G[1, 1, z] - G[0, -z, y]*G[1, 1, z] - 6*G[1 - z, 0, y] - 
      (3*I)*Pi*G[1 - z, 0, y] + 3*G[1, z]*G[1 - z, 0, y] + 
      ((3*I)/2)*Pi*G[1 - z, 1 - z, y] + I*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 1 - z, y])/2 - G[0, 0, z]*G[1 - z, 1 - z, y] - 
      3*G[1, z]*G[1 - z, -z, y] - I*Pi*G[1, z]*G[1 - z, -z, y] + 
      G[1, 1, z]*G[1 - z, -z, y] + 6*G[-z, 1 - z, y] + 
      (3*I)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/12 - 
      3*G[1, z]*G[-z, 1 - z, y] - I*Pi*G[1, z]*G[-z, 1 - z, y] + 
      G[1, 1, z]*G[-z, 1 - z, y] + G[0, 0, 0, y]/2 - 
      G[1 - z, y]*G[0, 0, 0, z] + 3*G[0, 0, 1, z] + 3*G[0, 0, 1 - z, y] - 
      G[0, z]*G[0, 0, 1 - z, y] + G[1, z]*G[0, 0, -z, y] - 3*G[0, 1, 0, y] - 
      3*G[0, 1, 1, z] + 3*G[0, 1 - z, 0, y] + 3*G[0, 1 - z, 1 - z, y] + 
      G[0, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, -z, y] - 
      3*G[0, -z, 1 - z, y] + I*Pi*G[0, -z, 1 - z, y] - 
      G[1, z]*G[0, -z, 1 - z, y] - 3*G[1, 0, 0, y] - 3*G[1, 0, 1, z] - 
      (3*G[1, 1, 1, z])/2 + G[-z, y]*G[1, 1, 1, z] + 3*G[1 - z, 0, 0, y] + 
      3*G[1 - z, 0, 1 - z, y] + G[0, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, -z, y] - 3*G[1 - z, 1, 0, y] + 
      3*G[1 - z, 1 - z, 0, y] - (3*G[1 - z, 1 - z, 1 - z, y])/2 - 
      G[0, z]*G[1 - z, 1 - z, 1 - z, y] + G[1, z]*G[1 - z, 1 - z, -z, y] - 
      3*G[1 - z, -z, 1 - z, y] - I*Pi*G[1 - z, -z, 1 - z, y] + 
      G[1, z]*G[1 - z, -z, 1 - z, y] - 3*G[-z, 1 - z, 1 - z, y] - 
      I*Pi*G[-z, 1 - z, 1 - z, y] + G[1, z]*G[-z, 1 - z, 1 - z, y] + 
      G[0, 0, -z, 1 - z, y] - G[0, 1 - z, -z, 1 - z, y] - 
      G[0, -z, 1 - z, 1 - z, y] - G[1 - z, 0, -z, 1 - z, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[1 - z, -z, 1 - z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*(1 - y - z)^2*z) + 
   (e^2*(17*G[0, z] + (6*I)*Pi*G[0, z] - (7*Pi^2*G[0, z])/24 + 
      10*G[0, z]*G[1 - z, y] + (5*I)*Pi*G[0, z]*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/12 - 10*G[1, z]*G[-z, y] - 
      (5*I)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/12 - 
      6*G[0, 0, z] - (I/2)*Pi*G[0, 0, z] - 5*G[1 - z, y]*G[0, 0, z] + 
      I*Pi*G[1 - z, y]*G[0, 0, z] + 5*G[0, z]*G[0, 1 - z, y] - 
      I*Pi*G[0, z]*G[0, 1 - z, y] + G[0, 0, z]*G[0, 1 - z, y] - 
      5*G[1, z]*G[0, -z, y] + I*Pi*G[1, z]*G[0, -z, y] + 
      5*G[-z, y]*G[1, 1, z] - I*Pi*G[-z, y]*G[1, 1, z] - 
      G[0, -z, y]*G[1, 1, z] - 5*G[0, z]*G[1 - z, 1 - z, y] + 
      I*Pi*G[0, z]*G[1 - z, 1 - z, y] - G[0, 0, z]*G[1 - z, 1 - z, y] + 
      5*G[1, z]*G[1 - z, -z, y] - I*Pi*G[1, z]*G[1 - z, -z, y] + 
      G[1, 1, z]*G[1 - z, -z, y] - 10*G[-z, 1 - z, y] - 
      (5*I)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/12 + 
      5*G[1, z]*G[-z, 1 - z, y] - I*Pi*G[1, z]*G[-z, 1 - z, y] + 
      G[1, 1, z]*G[-z, 1 - z, y] + G[0, 0, 0, z]/2 - 
      G[1 - z, y]*G[0, 0, 0, z] - G[0, z]*G[0, 0, 1 - z, y] + 
      G[1, z]*G[0, 0, -z, y] + G[0, z]*G[0, 1 - z, 1 - z, y] - 
      G[1, z]*G[0, 1 - z, -z, y] - 5*G[0, -z, 1 - z, y] + 
      I*Pi*G[0, -z, 1 - z, y] - G[1, z]*G[0, -z, 1 - z, y] + 
      G[-z, y]*G[1, 1, 1, z] + G[0, z]*G[1 - z, 0, 1 - z, y] - 
      G[1, z]*G[1 - z, 0, -z, y] - G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 
      G[1, z]*G[1 - z, 1 - z, -z, y] + 5*G[1 - z, -z, 1 - z, y] - 
      I*Pi*G[1 - z, -z, 1 - z, y] + G[1, z]*G[1 - z, -z, 1 - z, y] + 
      5*G[-z, 1 - z, 1 - z, y] - I*Pi*G[-z, 1 - z, 1 - z, y] + 
      G[1, z]*G[-z, 1 - z, 1 - z, y] + G[0, 0, -z, 1 - z, y] - 
      G[0, 1 - z, -z, 1 - z, y] - G[0, -z, 1 - z, 1 - z, y] - 
      G[1 - z, 0, -z, 1 - z, y] + G[1 - z, 1 - z, -z, 1 - z, y] + 
      G[1 - z, -z, 1 - z, 1 - z, y] + G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*N*y*(1 - z)^2) + (e^2*(17*G[0, z] + (6*I)*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/24 + 10*G[0, z]*G[1 - z, y] + 
      (5*I)*Pi*G[0, z]*G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/12 - 
      10*G[1, z]*G[-z, y] - (5*I)*Pi*G[1, z]*G[-z, y] - 
      (7*Pi^2*G[1, z]*G[-z, y])/12 - 6*G[0, 0, z] - (I/2)*Pi*G[0, 0, z] - 
      5*G[1 - z, y]*G[0, 0, z] + I*Pi*G[1 - z, y]*G[0, 0, z] + 
      5*G[0, z]*G[0, 1 - z, y] - I*Pi*G[0, z]*G[0, 1 - z, y] + 
      G[0, 0, z]*G[0, 1 - z, y] - 5*G[1, z]*G[0, -z, y] + 
      I*Pi*G[1, z]*G[0, -z, y] + 5*G[-z, y]*G[1, 1, z] - 
      I*Pi*G[-z, y]*G[1, 1, z] - G[0, -z, y]*G[1, 1, z] - 
      5*G[0, z]*G[1 - z, 1 - z, y] + I*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      G[0, 0, z]*G[1 - z, 1 - z, y] + 5*G[1, z]*G[1 - z, -z, y] - 
      I*Pi*G[1, z]*G[1 - z, -z, y] + G[1, 1, z]*G[1 - z, -z, y] - 
      10*G[-z, 1 - z, y] - (5*I)*Pi*G[-z, 1 - z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/12 + 5*G[1, z]*G[-z, 1 - z, y] - 
      I*Pi*G[1, z]*G[-z, 1 - z, y] + G[1, 1, z]*G[-z, 1 - z, y] + 
      G[0, 0, 0, z]/2 - G[1 - z, y]*G[0, 0, 0, z] - 
      G[0, z]*G[0, 0, 1 - z, y] + G[1, z]*G[0, 0, -z, y] + 
      G[0, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, -z, y] - 
      5*G[0, -z, 1 - z, y] + I*Pi*G[0, -z, 1 - z, y] - 
      G[1, z]*G[0, -z, 1 - z, y] + G[-z, y]*G[1, 1, 1, z] + 
      G[0, z]*G[1 - z, 0, 1 - z, y] - G[1, z]*G[1 - z, 0, -z, y] - 
      G[0, z]*G[1 - z, 1 - z, 1 - z, y] + G[1, z]*G[1 - z, 1 - z, -z, y] + 
      5*G[1 - z, -z, 1 - z, y] - I*Pi*G[1 - z, -z, 1 - z, y] + 
      G[1, z]*G[1 - z, -z, 1 - z, y] + 5*G[-z, 1 - z, 1 - z, y] - 
      I*Pi*G[-z, 1 - z, 1 - z, y] + G[1, z]*G[-z, 1 - z, 1 - z, y] + 
      G[0, 0, -z, 1 - z, y] - G[0, 1 - z, -z, 1 - z, y] - 
      G[0, -z, 1 - z, 1 - z, y] - G[1 - z, 0, -z, 1 - z, y] + 
      G[1 - z, 1 - z, -z, 1 - z, y] + G[1 - z, -z, 1 - z, 1 - z, y] + 
      G[-z, 1 - z, 1 - z, 1 - z, y]))/(mh2^3*N*(1 - z)^2*(1 - y - z)) + 
   (e^2*(-7 - (4*I)*Pi + (35*Pi^2)/24 + Pi^4/30 + 3*zeta3 + (2*I)*Pi*zeta3 + 
      G[0, y] + (I/2)*Pi*G[0, y] + 10*G[0, z] + (4*I)*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/12 + (7*Pi^2*G[1, z])/8 - 2*zeta3*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/12 + (7*Pi^2*G[1 - z, y])/8 - 
      2*zeta3*G[1 - z, y] + 4*G[0, z]*G[1 - z, y] + 
      (2*I)*Pi*G[0, z]*G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/12 + 
      ((3*I)/2)*Pi*G[1, z]*G[1 - z, y] - 4*G[1, z]*G[-z, y] - 
      (2*I)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/6 - 
      G[0, 0, y]/2 + I*Pi*G[1, z]*G[0, 0, y] - 4*G[0, 0, z] - 
      I*Pi*G[0, 0, z] - 2*G[1 - z, y]*G[0, 0, z] + I*Pi*G[1 - z, y]*
       G[0, 0, z] - (7*Pi^2*G[0, 1, z])/12 - I*Pi*G[0, y]*G[0, 1, z] - 
      I*Pi*G[1 - z, y]*G[0, 1, z] + G[0, 0, y]*G[0, 1, z] + 
      (7*Pi^2*G[0, 1 - z, y])/12 + 2*G[0, z]*G[0, 1 - z, y] - 
      I*Pi*G[0, z]*G[0, 1 - z, y] + I*Pi*G[1, z]*G[0, 1 - z, y] + 
      G[0, 0, z]*G[0, 1 - z, y] + G[0, 1, z]*G[0, 1 - z, y] - 
      2*G[1, z]*G[0, -z, y] - (7*Pi^2*G[1, 0, y])/12 + 
      ((3*I)/2)*Pi*G[1, 1, z] + I*Pi*G[0, y]*G[1, 1, z] - 
      (3*G[1 - z, y]*G[1, 1, z])/2 + 2*G[-z, y]*G[1, 1, z] - 
      (2*I)*Pi*G[-z, y]*G[1, 1, z] - G[0, 0, y]*G[1, 1, z] - 
      G[0, 1 - z, y]*G[1, 1, z] + (7*Pi^2*G[1 - z, 0, y])/12 + 
      I*Pi*G[1, z]*G[1 - z, 0, y] + G[0, 1, z]*G[1 - z, 0, y] - 
      G[1, 1, z]*G[1 - z, 0, y] + ((3*I)/2)*Pi*G[1 - z, 1 - z, y] - 
      2*G[0, z]*G[1 - z, 1 - z, y] + I*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 1 - z, y])/2 - G[0, 0, z]*G[1 - z, 1 - z, y] + 
      G[0, 1, z]*G[1 - z, 1 - z, y] + 2*G[1, z]*G[1 - z, -z, y] - 
      (2*I)*Pi*G[1, z]*G[1 - z, -z, y] + 2*G[1, 1, z]*G[1 - z, -z, y] - 
      4*G[-z, 1 - z, y] - (2*I)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/
       6 + 2*G[1, z]*G[-z, 1 - z, y] - (2*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      2*G[1, 1, z]*G[-z, 1 - z, y] - G[1, z]*G[0, 0, 0, y] + G[0, 0, 0, z] - 
      G[1 - z, y]*G[0, 0, 0, z] + I*Pi*G[0, 0, 1, z] - 
      G[0, y]*G[0, 0, 1, z] - G[1 - z, y]*G[0, 0, 1, z] + 
      I*Pi*G[0, 0, 1 - z, y] - G[0, z]*G[0, 0, 1 - z, y] - 
      G[1, z]*G[0, 0, 1 - z, y] + 2*G[1, z]*G[0, 0, -z, y] - 
      I*Pi*G[0, 1, 0, y] - I*Pi*G[0, 1, 1, z] + G[0, y]*G[0, 1, 1, z] + 
      G[1 - z, y]*G[0, 1, 1, z] + I*Pi*G[0, 1 - z, 0, y] - 
      G[1, z]*G[0, 1 - z, 0, y] + I*Pi*G[0, 1 - z, 1 - z, y] + 
      G[0, z]*G[0, 1 - z, 1 - z, y] - G[1, z]*G[0, 1 - z, 1 - z, y] - 
      2*G[0, -z, 1 - z, y] - I*Pi*G[1, 0, 0, y] - I*Pi*G[1, 0, 1, z] + 
      G[0, y]*G[1, 0, 1, z] + G[1 - z, y]*G[1, 0, 1, z] - 
      (3*G[1, 1, 1, z])/2 - G[0, y]*G[1, 1, 1, z] + 
      2*G[-z, y]*G[1, 1, 1, z] + I*Pi*G[1 - z, 0, 0, y] - 
      G[1, z]*G[1 - z, 0, 0, y] + I*Pi*G[1 - z, 0, 1 - z, y] + 
      G[0, z]*G[1 - z, 0, 1 - z, y] - G[1, z]*G[1 - z, 0, 1 - z, y] - 
      I*Pi*G[1 - z, 1, 0, y] + I*Pi*G[1 - z, 1 - z, 0, y] - 
      G[1, z]*G[1 - z, 1 - z, 0, y] - (3*G[1 - z, 1 - z, 1 - z, y])/2 - 
      G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 2*G[1, z]*G[1 - z, 1 - z, -z, y] + 
      2*G[1 - z, -z, 1 - z, y] - (2*I)*Pi*G[1 - z, -z, 1 - z, y] + 
      2*G[1, z]*G[1 - z, -z, 1 - z, y] + 2*G[-z, 1 - z, 1 - z, y] - 
      (2*I)*Pi*G[-z, 1 - z, 1 - z, y] + 2*G[1, z]*G[-z, 1 - z, 1 - z, y] + 
      G[0, 0, 0, 1, z] - G[0, 0, 0, 1 - z, y] + G[0, 0, 1, 0, y] - 
      G[0, 0, 1, 1, z] - G[0, 0, 1 - z, 0, y] - G[0, 0, 1 - z, 1 - z, y] + 
      2*G[0, 0, -z, 1 - z, y] + G[0, 1, 0, 0, y] - G[0, 1, 0, 1, z] + 
      G[0, 1, 1, 1, z] - G[0, 1 - z, 0, 0, y] - G[0, 1 - z, 0, 1 - z, y] + 
      G[0, 1 - z, 1, 0, y] - G[0, 1 - z, 1 - z, 0, y] - 
      G[0, 1 - z, 1 - z, 1 - z, y] + G[1, 0, 0, 0, y] - G[1, 0, 0, 1, z] + 
      G[1, 0, 1, 1, z] + G[1, 1, 0, 1, z] - G[1 - z, 0, 0, 0, y] - 
      G[1 - z, 0, 0, 1 - z, y] + G[1 - z, 0, 1, 0, y] - 
      G[1 - z, 0, 1 - z, 0, y] - G[1 - z, 0, 1 - z, 1 - z, y] + 
      G[1 - z, 1, 0, 0, y] - G[1 - z, 1 - z, 0, 0, y] - 
      G[1 - z, 1 - z, 0, 1 - z, y] + G[1 - z, 1 - z, 1, 0, y] - 
      G[1 - z, 1 - z, 1 - z, 0, y] + 2*G[1 - z, 1 - z, -z, 1 - z, y] + 
      2*G[1 - z, -z, 1 - z, 1 - z, y] + 2*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*N*y^2*(1 - z)) + (e^2*(-7 - (6*I)*Pi + (77*Pi^2)/24 + Pi^4/10 + 
      9*zeta3 + (6*I)*Pi*zeta3 + 19*G[0, y] + (9*I)*Pi*G[0, y] - 
      (49*Pi^2*G[0, y])/24 + G[0, z] + (I/2)*Pi*G[0, z] + 10*G[1, z] + 
      (4*I)*Pi*G[1, z] + (49*Pi^2*G[1, z])/24 - 6*zeta3*G[1, z] - 
      2*G[0, y]*G[1, z] - I*Pi*G[0, y]*G[1, z] + 10*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] + (49*Pi^2*G[1 - z, y])/24 - 6*zeta3*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/4 - 4*G[1, z]*G[1 - z, y] + 
      ((7*I)/2)*Pi*G[1, z]*G[1 - z, y] + 2*G[1, z]*G[-z, y] + 
      I*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/4 - 9*G[0, 0, y] - 
      ((7*I)/2)*Pi*G[0, 0, y] + G[1, z]*G[0, 0, y] - G[0, 0, z]/2 + 
      (3*I)*Pi*G[1 - z, y]*G[0, 0, z] + 2*G[0, 1, z] + I*Pi*G[0, 1, z] - 
      G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] - 2*G[0, 1 - z, y] - 
      I*Pi*G[0, 1 - z, y] - (3*I)*Pi*G[0, z]*G[0, 1 - z, y] + 
      G[1, z]*G[0, 1 - z, y] + 3*G[0, 0, z]*G[0, 1 - z, y] - 
      G[1, z]*G[0, -z, y] + (3*I)*Pi*G[1, z]*G[0, -z, y] + 2*G[1, 0, y] + 
      I*Pi*G[1, 0, y] - 4*G[1, 1, z] + ((7*I)/2)*Pi*G[1, 1, z] + 
      G[0, y]*G[1, 1, z] - (7*G[1 - z, y]*G[1, 1, z])/2 - 
      G[-z, y]*G[1, 1, z] - (3*I)*Pi*G[-z, y]*G[1, 1, z] - 
      3*G[0, -z, y]*G[1, 1, z] - 2*G[1 - z, 0, y] - I*Pi*G[1 - z, 0, y] + 
      G[1, z]*G[1 - z, 0, y] - 4*G[1 - z, 1 - z, y] + 
      ((7*I)/2)*Pi*G[1 - z, 1 - z, y] + (3*I)*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      (7*G[1, z]*G[1 - z, 1 - z, y])/2 - 3*G[0, 0, z]*G[1 - z, 1 - z, y] - 
      G[1, z]*G[1 - z, -z, y] - (3*I)*Pi*G[1, z]*G[1 - z, -z, y] + 
      3*G[1, 1, z]*G[1 - z, -z, y] + 2*G[-z, 1 - z, y] + 
      I*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/4 - 
      G[1, z]*G[-z, 1 - z, y] - (3*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      3*G[1, 1, z]*G[-z, 1 - z, y] + (7*G[0, 0, 0, y])/2 - 
      3*G[1 - z, y]*G[0, 0, 0, z] + G[0, 0, 1, z] + G[0, 0, 1 - z, y] - 
      3*G[0, z]*G[0, 0, 1 - z, y] + 3*G[1, z]*G[0, 0, -z, y] - 
      G[0, 1, 0, y] - G[0, 1, 1, z] + G[0, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, y] + 3*G[0, z]*G[0, 1 - z, 1 - z, y] - 
      3*G[1, z]*G[0, 1 - z, -z, y] - G[0, -z, 1 - z, y] + 
      (3*I)*Pi*G[0, -z, 1 - z, y] - 3*G[1, z]*G[0, -z, 1 - z, y] - 
      G[1, 0, 0, y] - G[1, 0, 1, z] - (7*G[1, 1, 1, z])/2 + 
      3*G[-z, y]*G[1, 1, 1, z] + G[1 - z, 0, 0, y] + G[1 - z, 0, 1 - z, y] + 
      3*G[0, z]*G[1 - z, 0, 1 - z, y] - 3*G[1, z]*G[1 - z, 0, -z, y] - 
      G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y] - 
      (7*G[1 - z, 1 - z, 1 - z, y])/2 - 3*G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 
      3*G[1, z]*G[1 - z, 1 - z, -z, y] - G[1 - z, -z, 1 - z, y] - 
      (3*I)*Pi*G[1 - z, -z, 1 - z, y] + 3*G[1, z]*G[1 - z, -z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, y] - (3*I)*Pi*G[-z, 1 - z, 1 - z, y] + 
      3*G[1, z]*G[-z, 1 - z, 1 - z, y] + 3*G[0, 0, -z, 1 - z, y] - 
      3*G[0, 1 - z, -z, 1 - z, y] - 3*G[0, -z, 1 - z, 1 - z, y] - 
      3*G[1 - z, 0, -z, 1 - z, y] + 3*G[1 - z, 1 - z, -z, 1 - z, y] + 
      3*G[1 - z, -z, 1 - z, 1 - z, y] + 3*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*N*(1 - y - z)*z) + (e^2*(23 + (6*I)*Pi + (35*Pi^2)/24 + Pi^4/10 + 
      9*zeta3 + (6*I)*Pi*zeta3 + 10*G[0, y] + (4*I)*Pi*G[0, y] - 
      (7*Pi^2*G[0, y])/12 + G[0, z] + (I/2)*Pi*G[0, z] + 54*G[1, z] + 
      (24*I)*Pi*G[1, z] - (35*Pi^2*G[1, z])/24 - 6*zeta3*G[1, z] - 
      2*G[0, y]*G[1, z] - I*Pi*G[0, y]*G[1, z] + 54*G[1 - z, y] + 
      (24*I)*Pi*G[1 - z, y] - (35*Pi^2*G[1 - z, y])/24 - 
      6*zeta3*G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/4 - 
      24*G[1, z]*G[1 - z, y] - ((5*I)/2)*Pi*G[1, z]*G[1 - z, y] + 
      2*G[1, z]*G[-z, y] + I*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/
       4 - 4*G[0, 0, y] - I*Pi*G[0, 0, y] + G[1, z]*G[0, 0, y] - 
      G[0, 0, z]/2 + (3*I)*Pi*G[1 - z, y]*G[0, 0, z] + 2*G[0, 1, z] + 
      I*Pi*G[0, 1, z] - G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] - 
      2*G[0, 1 - z, y] - I*Pi*G[0, 1 - z, y] - (3*I)*Pi*G[0, z]*
       G[0, 1 - z, y] + G[1, z]*G[0, 1 - z, y] + 
      3*G[0, 0, z]*G[0, 1 - z, y] - G[1, z]*G[0, -z, y] + 
      (3*I)*Pi*G[1, z]*G[0, -z, y] + 2*G[1, 0, y] + I*Pi*G[1, 0, y] - 
      24*G[1, 1, z] - ((5*I)/2)*Pi*G[1, 1, z] + G[0, y]*G[1, 1, z] + 
      (5*G[1 - z, y]*G[1, 1, z])/2 - G[-z, y]*G[1, 1, z] - 
      (3*I)*Pi*G[-z, y]*G[1, 1, z] - 3*G[0, -z, y]*G[1, 1, z] - 
      2*G[1 - z, 0, y] - I*Pi*G[1 - z, 0, y] + G[1, z]*G[1 - z, 0, y] - 
      24*G[1 - z, 1 - z, y] - ((5*I)/2)*Pi*G[1 - z, 1 - z, y] + 
      (3*I)*Pi*G[0, z]*G[1 - z, 1 - z, y] + (5*G[1, z]*G[1 - z, 1 - z, y])/
       2 - 3*G[0, 0, z]*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, -z, y] - 
      (3*I)*Pi*G[1, z]*G[1 - z, -z, y] + 3*G[1, 1, z]*G[1 - z, -z, y] + 
      2*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/4 - 
      G[1, z]*G[-z, 1 - z, y] - (3*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      3*G[1, 1, z]*G[-z, 1 - z, y] + G[0, 0, 0, y] - 
      3*G[1 - z, y]*G[0, 0, 0, z] + G[0, 0, 1, z] + G[0, 0, 1 - z, y] - 
      3*G[0, z]*G[0, 0, 1 - z, y] + 3*G[1, z]*G[0, 0, -z, y] - 
      G[0, 1, 0, y] - G[0, 1, 1, z] + G[0, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, y] + 3*G[0, z]*G[0, 1 - z, 1 - z, y] - 
      3*G[1, z]*G[0, 1 - z, -z, y] - G[0, -z, 1 - z, y] + 
      (3*I)*Pi*G[0, -z, 1 - z, y] - 3*G[1, z]*G[0, -z, 1 - z, y] - 
      G[1, 0, 0, y] - G[1, 0, 1, z] + (5*G[1, 1, 1, z])/2 + 
      3*G[-z, y]*G[1, 1, 1, z] + G[1 - z, 0, 0, y] + G[1 - z, 0, 1 - z, y] + 
      3*G[0, z]*G[1 - z, 0, 1 - z, y] - 3*G[1, z]*G[1 - z, 0, -z, y] - 
      G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y] + 
      (5*G[1 - z, 1 - z, 1 - z, y])/2 - 3*G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 
      3*G[1, z]*G[1 - z, 1 - z, -z, y] - G[1 - z, -z, 1 - z, y] - 
      (3*I)*Pi*G[1 - z, -z, 1 - z, y] + 3*G[1, z]*G[1 - z, -z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, y] - (3*I)*Pi*G[-z, 1 - z, 1 - z, y] + 
      3*G[1, z]*G[-z, 1 - z, 1 - z, y] + 3*G[0, 0, -z, 1 - z, y] - 
      3*G[0, 1 - z, -z, 1 - z, y] - 3*G[0, -z, 1 - z, 1 - z, y] - 
      3*G[1 - z, 0, -z, 1 - z, y] + 3*G[1 - z, 1 - z, -z, 1 - z, y] + 
      3*G[1 - z, -z, 1 - z, 1 - z, y] + 3*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*N*y*z) + (e^2*(33 + (10*I)*Pi + (7*Pi^2)/8 + Pi^4/10 + 9*zeta3 + 
      (6*I)*Pi*zeta3 + 19*G[0, y] + (9*I)*Pi*G[0, y] - (49*Pi^2*G[0, y])/24 + 
      G[0, z] + (I/2)*Pi*G[0, z] + 54*G[1, z] + (24*I)*Pi*G[1, z] - 
      (35*Pi^2*G[1, z])/24 - 6*zeta3*G[1, z] - 2*G[0, y]*G[1, z] - 
      I*Pi*G[0, y]*G[1, z] + 54*G[1 - z, y] + (24*I)*Pi*G[1 - z, y] - 
      (35*Pi^2*G[1 - z, y])/24 - 6*zeta3*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/4 - 24*G[1, z]*G[1 - z, y] - 
      ((5*I)/2)*Pi*G[1, z]*G[1 - z, y] + 2*G[1, z]*G[-z, y] + 
      I*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/4 - 9*G[0, 0, y] - 
      ((7*I)/2)*Pi*G[0, 0, y] + G[1, z]*G[0, 0, y] - G[0, 0, z]/2 + 
      (3*I)*Pi*G[1 - z, y]*G[0, 0, z] + 2*G[0, 1, z] + I*Pi*G[0, 1, z] - 
      G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] - 2*G[0, 1 - z, y] - 
      I*Pi*G[0, 1 - z, y] - (3*I)*Pi*G[0, z]*G[0, 1 - z, y] + 
      G[1, z]*G[0, 1 - z, y] + 3*G[0, 0, z]*G[0, 1 - z, y] - 
      G[1, z]*G[0, -z, y] + (3*I)*Pi*G[1, z]*G[0, -z, y] + 2*G[1, 0, y] + 
      I*Pi*G[1, 0, y] - 24*G[1, 1, z] - ((5*I)/2)*Pi*G[1, 1, z] + 
      G[0, y]*G[1, 1, z] + (5*G[1 - z, y]*G[1, 1, z])/2 - 
      G[-z, y]*G[1, 1, z] - (3*I)*Pi*G[-z, y]*G[1, 1, z] - 
      3*G[0, -z, y]*G[1, 1, z] - 2*G[1 - z, 0, y] - I*Pi*G[1 - z, 0, y] + 
      G[1, z]*G[1 - z, 0, y] - 24*G[1 - z, 1 - z, y] - 
      ((5*I)/2)*Pi*G[1 - z, 1 - z, y] + (3*I)*Pi*G[0, z]*G[1 - z, 1 - z, y] + 
      (5*G[1, z]*G[1 - z, 1 - z, y])/2 - 3*G[0, 0, z]*G[1 - z, 1 - z, y] - 
      G[1, z]*G[1 - z, -z, y] - (3*I)*Pi*G[1, z]*G[1 - z, -z, y] + 
      3*G[1, 1, z]*G[1 - z, -z, y] + 2*G[-z, 1 - z, y] + 
      I*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/4 - 
      G[1, z]*G[-z, 1 - z, y] - (3*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      3*G[1, 1, z]*G[-z, 1 - z, y] + (7*G[0, 0, 0, y])/2 - 
      3*G[1 - z, y]*G[0, 0, 0, z] + G[0, 0, 1, z] + G[0, 0, 1 - z, y] - 
      3*G[0, z]*G[0, 0, 1 - z, y] + 3*G[1, z]*G[0, 0, -z, y] - 
      G[0, 1, 0, y] - G[0, 1, 1, z] + G[0, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, y] + 3*G[0, z]*G[0, 1 - z, 1 - z, y] - 
      3*G[1, z]*G[0, 1 - z, -z, y] - G[0, -z, 1 - z, y] + 
      (3*I)*Pi*G[0, -z, 1 - z, y] - 3*G[1, z]*G[0, -z, 1 - z, y] - 
      G[1, 0, 0, y] - G[1, 0, 1, z] + (5*G[1, 1, 1, z])/2 + 
      3*G[-z, y]*G[1, 1, 1, z] + G[1 - z, 0, 0, y] + G[1 - z, 0, 1 - z, y] + 
      3*G[0, z]*G[1 - z, 0, 1 - z, y] - 3*G[1, z]*G[1 - z, 0, -z, y] - 
      G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y] + 
      (5*G[1 - z, 1 - z, 1 - z, y])/2 - 3*G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 
      3*G[1, z]*G[1 - z, 1 - z, -z, y] - G[1 - z, -z, 1 - z, y] - 
      (3*I)*Pi*G[1 - z, -z, 1 - z, y] + 3*G[1, z]*G[1 - z, -z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, y] - (3*I)*Pi*G[-z, 1 - z, 1 - z, y] + 
      3*G[1, z]*G[-z, 1 - z, 1 - z, y] + 3*G[0, 0, -z, 1 - z, y] - 
      3*G[0, 1 - z, -z, 1 - z, y] - 3*G[0, -z, 1 - z, 1 - z, y] - 
      3*G[1 - z, 0, -z, 1 - z, y] + 3*G[1 - z, 1 - z, -z, 1 - z, y] + 
      3*G[1 - z, -z, 1 - z, 1 - z, y] + 3*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*N*y*(1 - z)) + (e^2*(33 + (10*I)*Pi + (7*Pi^2)/8 + Pi^4/10 + 
      9*zeta3 + (6*I)*Pi*zeta3 + 19*G[0, y] + (9*I)*Pi*G[0, y] - 
      (49*Pi^2*G[0, y])/24 + G[0, z] + (I/2)*Pi*G[0, z] + 54*G[1, z] + 
      (24*I)*Pi*G[1, z] - (35*Pi^2*G[1, z])/24 - 6*zeta3*G[1, z] - 
      2*G[0, y]*G[1, z] - I*Pi*G[0, y]*G[1, z] + 54*G[1 - z, y] + 
      (24*I)*Pi*G[1 - z, y] - (35*Pi^2*G[1 - z, y])/24 - 
      6*zeta3*G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/4 - 
      24*G[1, z]*G[1 - z, y] - ((5*I)/2)*Pi*G[1, z]*G[1 - z, y] + 
      2*G[1, z]*G[-z, y] + I*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/
       4 - 9*G[0, 0, y] - ((7*I)/2)*Pi*G[0, 0, y] + G[1, z]*G[0, 0, y] - 
      G[0, 0, z]/2 + (3*I)*Pi*G[1 - z, y]*G[0, 0, z] + 2*G[0, 1, z] + 
      I*Pi*G[0, 1, z] - G[0, y]*G[0, 1, z] - G[1 - z, y]*G[0, 1, z] - 
      2*G[0, 1 - z, y] - I*Pi*G[0, 1 - z, y] - (3*I)*Pi*G[0, z]*
       G[0, 1 - z, y] + G[1, z]*G[0, 1 - z, y] + 
      3*G[0, 0, z]*G[0, 1 - z, y] - G[1, z]*G[0, -z, y] + 
      (3*I)*Pi*G[1, z]*G[0, -z, y] + 2*G[1, 0, y] + I*Pi*G[1, 0, y] - 
      24*G[1, 1, z] - ((5*I)/2)*Pi*G[1, 1, z] + G[0, y]*G[1, 1, z] + 
      (5*G[1 - z, y]*G[1, 1, z])/2 - G[-z, y]*G[1, 1, z] - 
      (3*I)*Pi*G[-z, y]*G[1, 1, z] - 3*G[0, -z, y]*G[1, 1, z] - 
      2*G[1 - z, 0, y] - I*Pi*G[1 - z, 0, y] + G[1, z]*G[1 - z, 0, y] - 
      24*G[1 - z, 1 - z, y] - ((5*I)/2)*Pi*G[1 - z, 1 - z, y] + 
      (3*I)*Pi*G[0, z]*G[1 - z, 1 - z, y] + (5*G[1, z]*G[1 - z, 1 - z, y])/
       2 - 3*G[0, 0, z]*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, -z, y] - 
      (3*I)*Pi*G[1, z]*G[1 - z, -z, y] + 3*G[1, 1, z]*G[1 - z, -z, y] + 
      2*G[-z, 1 - z, y] + I*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/4 - 
      G[1, z]*G[-z, 1 - z, y] - (3*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      3*G[1, 1, z]*G[-z, 1 - z, y] + (7*G[0, 0, 0, y])/2 - 
      3*G[1 - z, y]*G[0, 0, 0, z] + G[0, 0, 1, z] + G[0, 0, 1 - z, y] - 
      3*G[0, z]*G[0, 0, 1 - z, y] + 3*G[1, z]*G[0, 0, -z, y] - 
      G[0, 1, 0, y] - G[0, 1, 1, z] + G[0, 1 - z, 0, y] + 
      G[0, 1 - z, 1 - z, y] + 3*G[0, z]*G[0, 1 - z, 1 - z, y] - 
      3*G[1, z]*G[0, 1 - z, -z, y] - G[0, -z, 1 - z, y] + 
      (3*I)*Pi*G[0, -z, 1 - z, y] - 3*G[1, z]*G[0, -z, 1 - z, y] - 
      G[1, 0, 0, y] - G[1, 0, 1, z] + (5*G[1, 1, 1, z])/2 + 
      3*G[-z, y]*G[1, 1, 1, z] + G[1 - z, 0, 0, y] + G[1 - z, 0, 1 - z, y] + 
      3*G[0, z]*G[1 - z, 0, 1 - z, y] - 3*G[1, z]*G[1 - z, 0, -z, y] - 
      G[1 - z, 1, 0, y] + G[1 - z, 1 - z, 0, y] + 
      (5*G[1 - z, 1 - z, 1 - z, y])/2 - 3*G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 
      3*G[1, z]*G[1 - z, 1 - z, -z, y] - G[1 - z, -z, 1 - z, y] - 
      (3*I)*Pi*G[1 - z, -z, 1 - z, y] + 3*G[1, z]*G[1 - z, -z, 1 - z, y] - 
      G[-z, 1 - z, 1 - z, y] - (3*I)*Pi*G[-z, 1 - z, 1 - z, y] + 
      3*G[1, z]*G[-z, 1 - z, 1 - z, y] + 3*G[0, 0, -z, 1 - z, y] - 
      3*G[0, 1 - z, -z, 1 - z, y] - 3*G[0, -z, 1 - z, 1 - z, y] - 
      3*G[1 - z, 0, -z, 1 - z, y] + 3*G[1 - z, 1 - z, -z, 1 - z, y] + 
      3*G[1 - z, -z, 1 - z, 1 - z, y] + 3*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*N*(1 - z)*(1 - y - z)) + 
   (e^2*(-10 - (6*I)*Pi + (7*Pi^2)/3 + Pi^4/15 + 6*zeta3 + (4*I)*Pi*zeta3 + 
      10*G[1, z] + (4*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/6 - 4*zeta3*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/6 + 10*G[1 - z, y] + (4*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/6 - 4*zeta3*G[1 - z, y] + 
      (7*Pi^2*G[0, z]*G[1 - z, y])/6 - 4*G[1, z]*G[1 - z, y] + 
      (2*I)*Pi*G[1, z]*G[1 - z, y] - (7*Pi^2*G[1, z]*G[-z, y])/3 + 
      (2*I)*Pi*G[1, z]*G[0, 0, y] + (2*I)*Pi*G[1 - z, y]*G[0, 0, z] - 
      (7*Pi^2*G[0, 1, z])/6 - (2*I)*Pi*G[0, y]*G[0, 1, z] - 
      (2*I)*Pi*G[1 - z, y]*G[0, 1, z] + 2*G[0, 0, y]*G[0, 1, z] + 
      (7*Pi^2*G[0, 1 - z, y])/6 - (2*I)*Pi*G[0, z]*G[0, 1 - z, y] + 
      (2*I)*Pi*G[1, z]*G[0, 1 - z, y] + 2*G[0, 0, z]*G[0, 1 - z, y] + 
      2*G[0, 1, z]*G[0, 1 - z, y] - (7*Pi^2*G[1, 0, y])/6 - 4*G[1, 1, z] + 
      (2*I)*Pi*G[1, 1, z] + (2*I)*Pi*G[0, y]*G[1, 1, z] - 
      2*G[1 - z, y]*G[1, 1, z] - (4*I)*Pi*G[-z, y]*G[1, 1, z] - 
      2*G[0, 0, y]*G[1, 1, z] - 2*G[0, 1 - z, y]*G[1, 1, z] + 
      (7*Pi^2*G[1 - z, 0, y])/6 + (2*I)*Pi*G[1, z]*G[1 - z, 0, y] + 
      2*G[0, 1, z]*G[1 - z, 0, y] - 2*G[1, 1, z]*G[1 - z, 0, y] - 
      4*G[1 - z, 1 - z, y] + (2*I)*Pi*G[1 - z, 1 - z, y] + 
      (2*I)*Pi*G[0, z]*G[1 - z, 1 - z, y] - 2*G[1, z]*G[1 - z, 1 - z, y] - 
      2*G[0, 0, z]*G[1 - z, 1 - z, y] + 2*G[0, 1, z]*G[1 - z, 1 - z, y] - 
      (4*I)*Pi*G[1, z]*G[1 - z, -z, y] + 4*G[1, 1, z]*G[1 - z, -z, y] - 
      (7*Pi^2*G[-z, 1 - z, y])/3 - (4*I)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      4*G[1, 1, z]*G[-z, 1 - z, y] - 2*G[1, z]*G[0, 0, 0, y] - 
      2*G[1 - z, y]*G[0, 0, 0, z] + (2*I)*Pi*G[0, 0, 1, z] - 
      2*G[0, y]*G[0, 0, 1, z] - 2*G[1 - z, y]*G[0, 0, 1, z] + 
      (2*I)*Pi*G[0, 0, 1 - z, y] - 2*G[0, z]*G[0, 0, 1 - z, y] - 
      2*G[1, z]*G[0, 0, 1 - z, y] + 4*G[1, z]*G[0, 0, -z, y] - 
      (2*I)*Pi*G[0, 1, 0, y] - (2*I)*Pi*G[0, 1, 1, z] + 
      2*G[0, y]*G[0, 1, 1, z] + 2*G[1 - z, y]*G[0, 1, 1, z] + 
      (2*I)*Pi*G[0, 1 - z, 0, y] - 2*G[1, z]*G[0, 1 - z, 0, y] + 
      (2*I)*Pi*G[0, 1 - z, 1 - z, y] + 2*G[0, z]*G[0, 1 - z, 1 - z, y] - 
      2*G[1, z]*G[0, 1 - z, 1 - z, y] - (2*I)*Pi*G[1, 0, 0, y] - 
      (2*I)*Pi*G[1, 0, 1, z] + 2*G[0, y]*G[1, 0, 1, z] + 
      2*G[1 - z, y]*G[1, 0, 1, z] - 2*G[1, 1, 1, z] - 
      2*G[0, y]*G[1, 1, 1, z] + 4*G[-z, y]*G[1, 1, 1, z] + 
      (2*I)*Pi*G[1 - z, 0, 0, y] - 2*G[1, z]*G[1 - z, 0, 0, y] + 
      (2*I)*Pi*G[1 - z, 0, 1 - z, y] + 2*G[0, z]*G[1 - z, 0, 1 - z, y] - 
      2*G[1, z]*G[1 - z, 0, 1 - z, y] - (2*I)*Pi*G[1 - z, 1, 0, y] + 
      (2*I)*Pi*G[1 - z, 1 - z, 0, y] - 2*G[1, z]*G[1 - z, 1 - z, 0, y] - 
      2*G[1 - z, 1 - z, 1 - z, y] - 2*G[0, z]*G[1 - z, 1 - z, 1 - z, y] + 
      4*G[1, z]*G[1 - z, 1 - z, -z, y] - (4*I)*Pi*G[1 - z, -z, 1 - z, y] + 
      4*G[1, z]*G[1 - z, -z, 1 - z, y] - (4*I)*Pi*G[-z, 1 - z, 1 - z, y] + 
      4*G[1, z]*G[-z, 1 - z, 1 - z, y] + 2*G[0, 0, 0, 1, z] - 
      2*G[0, 0, 0, 1 - z, y] + 2*G[0, 0, 1, 0, y] - 2*G[0, 0, 1, 1, z] - 
      2*G[0, 0, 1 - z, 0, y] - 2*G[0, 0, 1 - z, 1 - z, y] + 
      4*G[0, 0, -z, 1 - z, y] + 2*G[0, 1, 0, 0, y] - 2*G[0, 1, 0, 1, z] + 
      2*G[0, 1, 1, 1, z] - 2*G[0, 1 - z, 0, 0, y] - 
      2*G[0, 1 - z, 0, 1 - z, y] + 2*G[0, 1 - z, 1, 0, y] - 
      2*G[0, 1 - z, 1 - z, 0, y] - 2*G[0, 1 - z, 1 - z, 1 - z, y] + 
      2*G[1, 0, 0, 0, y] - 2*G[1, 0, 0, 1, z] + 2*G[1, 0, 1, 1, z] + 
      2*G[1, 1, 0, 1, z] - 2*G[1 - z, 0, 0, 0, y] - 
      2*G[1 - z, 0, 0, 1 - z, y] + 2*G[1 - z, 0, 1, 0, y] - 
      2*G[1 - z, 0, 1 - z, 0, y] - 2*G[1 - z, 0, 1 - z, 1 - z, y] + 
      2*G[1 - z, 1, 0, 0, y] - 2*G[1 - z, 1 - z, 0, 0, y] - 
      2*G[1 - z, 1 - z, 0, 1 - z, y] + 2*G[1 - z, 1 - z, 1, 0, y] - 
      2*G[1 - z, 1 - z, 1 - z, 0, y] + 4*G[1 - z, 1 - z, -z, 1 - z, y] + 
      4*G[1 - z, -z, 1 - z, 1 - z, y] + 4*G[-z, 1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*N*y^2*z), G[5, 1, "PSm0"] -> 
  (-4 - 4*G[1, z] - 4*G[1 - z, y])/(mh2^3*y*(1 - z)) + 
   (-4 - 4*G[1, z] - 4*G[1 - z, y])/(mh2^3*(1 - z)*(1 - y - z)) + 
   (-4 - 4*G[1, z] - 4*G[1 - z, y])/(mh2^3*y*z) + 
   (-4*G[1, z] - 4*G[1 - z, y])/(mh2^3*y*z^2) + (4*G[1, z] + 4*G[1 - z, y])/
    (mh2^3*z*(y + z)^2) + (4*G[1, z] + 4*G[1 - z, y])/(mh2^3*z^2*(y + z)) + 
   (4 + 4*G[1, z] + 4*G[1 - z, y])/(mh2^3*z*(y + z)) + 
   (e*(12 + (4*I)*Pi + 8*G[1, z] + (4*I)*Pi*G[1, z] + 8*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - 
      4*G[1 - z, 1 - z, y]))/(mh2^3*z*(y + z)) + 
   (e*(12*G[1, z] + (4*I)*Pi*G[1, z] + 12*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - 
      4*G[1 - z, 1 - z, y]))/(mh2^3*z*(y + z)^2) + 
   (e*(12*G[1, z] + (4*I)*Pi*G[1, z] + 12*G[1 - z, y] + 
      (4*I)*Pi*G[1 - z, y] - 4*G[1, z]*G[1 - z, y] - 4*G[1, 1, z] - 
      4*G[1 - z, 1 - z, y]))/(mh2^3*z^2*(y + z)) + 
   (e*(-12*G[1, z] - (4*I)*Pi*G[1, z] - 12*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*y*z^2) + 
   (e*(-12 - (4*I)*Pi - 8*G[1, z] - (4*I)*Pi*G[1, z] - 8*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*y*(1 - z)) + 
   (e*(-12 - (4*I)*Pi - 8*G[1, z] - (4*I)*Pi*G[1, z] - 8*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*(1 - z)*(1 - y - z)) + 
   (e*(-12 - (4*I)*Pi - 8*G[1, z] - (4*I)*Pi*G[1, z] - 8*G[1 - z, y] - 
      (4*I)*Pi*G[1 - z, y] + 4*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      4*G[1 - z, 1 - z, y]))/(mh2^3*y*z) + 
   (e^2*(-28 - (12*I)*Pi + (7*Pi^2)/3 - 16*G[1, z] - (8*I)*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/3 - 16*G[1 - z, y] - (8*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/3 + 8*G[1, z]*G[1 - z, y] + 
      (4*I)*Pi*G[1, z]*G[1 - z, y] + 8*G[1, 1, z] + (4*I)*Pi*G[1, 1, z] - 
      4*G[1 - z, y]*G[1, 1, z] + 8*G[1 - z, 1 - z, y] + 
      (4*I)*Pi*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, 1 - z, y] - 
      4*G[1, 1, 1, z] - 4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*y*(1 - z)) + 
   (e^2*(-28 - (12*I)*Pi + (7*Pi^2)/3 - 16*G[1, z] - (8*I)*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/3 - 16*G[1 - z, y] - (8*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/3 + 8*G[1, z]*G[1 - z, y] + 
      (4*I)*Pi*G[1, z]*G[1 - z, y] + 8*G[1, 1, z] + (4*I)*Pi*G[1, 1, z] - 
      4*G[1 - z, y]*G[1, 1, z] + 8*G[1 - z, 1 - z, y] + 
      (4*I)*Pi*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, 1 - z, y] - 
      4*G[1, 1, 1, z] - 4*G[1 - z, 1 - z, 1 - z, y]))/
    (mh2^3*(1 - z)*(1 - y - z)) + 
   (e^2*(-28 - (12*I)*Pi + (7*Pi^2)/3 - 16*G[1, z] - (8*I)*Pi*G[1, z] + 
      (7*Pi^2*G[1, z])/3 - 16*G[1 - z, y] - (8*I)*Pi*G[1 - z, y] + 
      (7*Pi^2*G[1 - z, y])/3 + 8*G[1, z]*G[1 - z, y] + 
      (4*I)*Pi*G[1, z]*G[1 - z, y] + 8*G[1, 1, z] + (4*I)*Pi*G[1, 1, z] - 
      4*G[1 - z, y]*G[1, 1, z] + 8*G[1 - z, 1 - z, y] + 
      (4*I)*Pi*G[1 - z, 1 - z, y] - 4*G[1, z]*G[1 - z, 1 - z, y] - 
      4*G[1, 1, 1, z] - 4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*y*z) + 
   (e^2*(-28*G[1, z] - (12*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/3 - 
      28*G[1 - z, y] - (12*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/3 + 
      12*G[1, z]*G[1 - z, y] + (4*I)*Pi*G[1, z]*G[1 - z, y] + 12*G[1, 1, z] + 
      (4*I)*Pi*G[1, 1, z] - 4*G[1 - z, y]*G[1, 1, z] + 
      12*G[1 - z, 1 - z, y] + (4*I)*Pi*G[1 - z, 1 - z, y] - 
      4*G[1, z]*G[1 - z, 1 - z, y] - 4*G[1, 1, 1, z] - 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*y*z^2) + 
   (e^2*(28*G[1, z] + (12*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/3 + 
      28*G[1 - z, y] + (12*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/3 - 
      12*G[1, z]*G[1 - z, y] - (4*I)*Pi*G[1, z]*G[1 - z, y] - 12*G[1, 1, z] - 
      (4*I)*Pi*G[1, 1, z] + 4*G[1 - z, y]*G[1, 1, z] - 
      12*G[1 - z, 1 - z, y] - (4*I)*Pi*G[1 - z, 1 - z, y] + 
      4*G[1, z]*G[1 - z, 1 - z, y] + 4*G[1, 1, 1, z] + 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*z*(y + z)^2) + 
   (e^2*(28*G[1, z] + (12*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/3 + 
      28*G[1 - z, y] + (12*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/3 - 
      12*G[1, z]*G[1 - z, y] - (4*I)*Pi*G[1, z]*G[1 - z, y] - 12*G[1, 1, z] - 
      (4*I)*Pi*G[1, 1, z] + 4*G[1 - z, y]*G[1, 1, z] - 
      12*G[1 - z, 1 - z, y] - (4*I)*Pi*G[1 - z, 1 - z, y] + 
      4*G[1, z]*G[1 - z, 1 - z, y] + 4*G[1, 1, 1, z] + 
      4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*z^2*(y + z)) + 
   (e^2*(28 + (12*I)*Pi - (7*Pi^2)/3 + 16*G[1, z] + (8*I)*Pi*G[1, z] - 
      (7*Pi^2*G[1, z])/3 + 16*G[1 - z, y] + (8*I)*Pi*G[1 - z, y] - 
      (7*Pi^2*G[1 - z, y])/3 - 8*G[1, z]*G[1 - z, y] - 
      (4*I)*Pi*G[1, z]*G[1 - z, y] - 8*G[1, 1, z] - (4*I)*Pi*G[1, 1, z] + 
      4*G[1 - z, y]*G[1, 1, z] - 8*G[1 - z, 1 - z, y] - 
      (4*I)*Pi*G[1 - z, 1 - z, y] + 4*G[1, z]*G[1 - z, 1 - z, y] + 
      4*G[1, 1, 1, z] + 4*G[1 - z, 1 - z, 1 - z, y]))/(mh2^3*z*(y + z)), 
 G[5, 1, "PSmt"] -> -1/3*1/(mh2^2*mt2*y*(1 - z)) - 
   1/(3*mh2^2*mt2*(1 - z)*(1 - y - z)) + (e*Log[mt2/mh2])/
    (3*mh2^2*mt2*y*(1 - z)) + (e*Log[mt2/mh2])/(3*mh2^2*mt2*(1 - z)*
     (1 - y - z)) + (e^2*(-1/36*Pi^2/mt2 - Log[mt2/mh2]^2/(6*mt2)))/
    (mh2^2*y*(1 - z)) + (e^2*(-1/36*Pi^2/mt2 - Log[mt2/mh2]^2/(6*mt2)))/
    (mh2^2*(1 - z)*(1 - y - z)), G[6, 1, "NS"] -> 
  (-3*G[0, y])/(4*mh2^2*N*(1 - y)*z) + (3*N*G[0, y])/(4*mh2^2*(1 - y)*z) + 
   (Nf*((I/6)*Pi - G[0, y]/12 - G[0, z]/12))/(mh2^2*(1 - y - z)*z) + 
   (Nf*((-1/6*I)*Pi + G[0, y]/12 + G[0, z]/12))/(mh2^2*y*(1 - z)) + 
   (Nf*((-1/6*I)*Pi + G[0, y]/12 + G[0, z]/12))/(mh2^2*(1 - z)*(1 - y - z)) + 
   (-G[1, z] - G[1 - z, y])/(mh2^2*N*z*(y + z)) + 
   (G[1, z]/2 + G[1 - z, y]/2)/(mh2^2*N*y*z) + 
   (e*N*(G[0, y] + ((3*I)/4)*Pi*G[0, y] - (3*G[0, 0, y])/4))/
    (mh2^2*(1 - y)*z) + (e*(-G[0, y] - ((3*I)/4)*Pi*G[0, y] + 
      (3*G[0, 0, y])/4))/(mh2^2*N*(1 - y)*z) + 
   (e*Nf*((7*Pi^2)/72 + (I/12)*Pi*G[0, y] + (I/12)*Pi*G[0, z] - 
      G[0, 0, y]/12 - G[0, 0, z]/12))/(mh2^2*y*(1 - z)) + 
   (e*Nf*((7*Pi^2)/72 + (I/12)*Pi*G[0, y] + (I/12)*Pi*G[0, z] - 
      G[0, 0, y]/12 - G[0, 0, z]/12))/(mh2^2*(1 - z)*(1 - y - z)) + 
   (e*Nf*((-7*Pi^2)/72 - (I/12)*Pi*G[0, y] - (I/12)*Pi*G[0, z] + 
      G[0, 0, y]/12 + G[0, 0, z]/12))/(mh2^2*(1 - y - z)*z) + 
   (N*(7/4 - ((11*I)/12)*Pi + Pi^2/12 + G[0, y]/12 + (5*G[0, z])/6 + 
      (G[0, y]*G[0, z])/2 - G[1, 0, y]/2 - G[1, 0, z]/2))/
    (mh2^2*(1 - y - z)*z) + (N*(-7/4 + ((11*I)/12)*Pi - Pi^2/12 - 
      (5*G[0, y])/6 - (5*G[0, z])/6 - (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + 
      G[1, 0, z]/2))/(mh2^2*y*(1 - z)) + 
   (N*(-7/4 + ((11*I)/12)*Pi - Pi^2/12 - (5*G[0, y])/6 - G[0, z]/12 - 
      (G[0, y]*G[0, z])/2 + G[1, 0, y]/2 + G[1, 0, z]/2))/
    (mh2^2*(1 - z)*(1 - y - z)) + 
   (e*(2*G[1, z] + (I/2)*Pi*G[1, z] + 2*G[1 - z, y] + (I/2)*Pi*G[1 - z, y] - 
      (G[1, z]*G[1 - z, y])/2 - G[1, 1, z]/2 - G[1 - z, 1 - z, y]/2))/
    (mh2^2*N*y*z) + (e*(-4*G[1, z] - I*Pi*G[1, z] - 4*G[1 - z, y] - 
      I*Pi*G[1 - z, y] + G[1, z]*G[1 - z, y] + G[1, 1, z] + 
      G[1 - z, 1 - z, y]))/(mh2^2*N*z*(y + z)) + 
   ((G[0, z]*G[1 - z, y])/2 - (G[1, z]*G[-z, y])/2 - G[-z, 1 - z, y]/2)/
    (mh2^2*N*y^2) + (9/4 - G[0, z]/4 + (3*G[1, z])/4 + (G[0, y]*G[1, z])/2 + 
     (3*G[1 - z, y])/4 - (G[1, z]*G[-z, y])/2 - G[0, 1, z]/2 + 
     G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2 - G[-z, 1 - z, y]/2)/
    (mh2^2*N*(1 - z)*(1 - y - z)) + (9/4 + G[0, z]/2 + (3*G[1, z])/4 + 
     (G[0, y]*G[1, z])/2 + (3*G[1 - z, y])/4 - (G[1, z]*G[-z, y])/2 - 
     G[0, 1, z]/2 + G[0, 1 - z, y]/2 - G[1, 0, y]/2 + G[1 - z, 0, y]/2 - 
     G[-z, 1 - z, y]/2)/(mh2^2*N*y*(1 - z)) + 
   (-9/4 + G[0, y]/4 - (3*G[1, z])/4 - (3*G[1 - z, y])/4 - 
     (G[0, z]*G[1 - z, y])/2 + (G[1, z]*G[-z, y])/2 + G[-z, 1 - z, y]/2)/
    (mh2^2*N*(1 - y - z)*z) + (-1/2*(G[0, y]*G[1, z]) + 
     (G[1, z]*G[-z, y])/2 + G[0, 1, z]/2 - G[0, 1 - z, y]/2 + G[1, 0, y]/2 - 
     G[1 - z, 0, y]/2 + G[-z, 1 - z, y]/2)/(mh2^2*N*z^2) + 
   (e^2*((-3*G[0, y])/2 - I*Pi*G[0, y] + (7*Pi^2*G[0, y])/16 + G[0, 0, y] + 
      ((3*I)/4)*Pi*G[0, 0, y] - (3*G[0, 0, 0, y])/4))/(mh2^2*N*(1 - y)*z) + 
   (e^2*N*((3*G[0, y])/2 + I*Pi*G[0, y] - (7*Pi^2*G[0, y])/16 - G[0, 0, y] - 
      ((3*I)/4)*Pi*G[0, 0, y] + (3*G[0, 0, 0, y])/4))/(mh2^2*(1 - y)*z) + 
   (e^2*Nf*((-1/24*I)*Pi^3 - zeta3/18 + (7*Pi^2*G[0, y])/144 + 
      (7*Pi^2*G[0, z])/144 + (I/12)*Pi*G[0, 0, y] + (I/12)*Pi*G[0, 0, z] - 
      G[0, 0, 0, y]/12 - G[0, 0, 0, z]/12))/(mh2^2*(1 - y - z)*z) + 
   (e^2*Nf*((I/24)*Pi^3 + zeta3/18 - (7*Pi^2*G[0, y])/144 - 
      (7*Pi^2*G[0, z])/144 - (I/12)*Pi*G[0, 0, y] - (I/12)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/12 + G[0, 0, 0, z]/12))/(mh2^2*y*(1 - z)) + 
   (e^2*Nf*((I/24)*Pi^3 + zeta3/18 - (7*Pi^2*G[0, y])/144 - 
      (7*Pi^2*G[0, z])/144 - (I/12)*Pi*G[0, 0, y] - (I/12)*Pi*G[0, 0, z] + 
      G[0, 0, 0, y]/12 + G[0, 0, 0, z]/12))/(mh2^2*(1 - z)*(1 - y - z)) + 
   (e*N*(1 + ((3*I)/4)*Pi + (77*Pi^2)/144 + (I/12)*Pi^3 - 2*zeta3 - G[0, y] + 
      (I/12)*Pi*G[0, y] - (Pi^2*G[0, y])/12 + G[0, z]/4 + 
      ((5*I)/6)*Pi*G[0, z] - (Pi^2*G[0, z])/12 + (I/2)*Pi*G[0, y]*G[0, z] + 
      (Pi^2*G[1, z])/12 + (Pi^2*G[1 - z, y])/12 - G[0, 0, y]/12 - 
      (G[0, z]*G[0, 0, y])/2 - (5*G[0, 0, z])/6 - (G[0, y]*G[0, 0, z])/2 - 
      (I/2)*Pi*G[1, 0, y] - (I/2)*Pi*G[1, 0, z] + (G[0, y]*G[1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 0, z])/2 + (G[0, z]*G[1 - z, 0, y])/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 0, z]/2 + G[1, 0, 0, y]/2 + G[1, 0, 0, z]/2 - 
      G[1, 1, 0, z]/2 - G[1 - z, 1, 0, y]/2))/(mh2^2*(1 - y - z)*z) + 
   (e*N*(-1 - ((3*I)/4)*Pi - (77*Pi^2)/144 - (I/12)*Pi^3 + 2*zeta3 - 
      G[0, y]/4 - ((5*I)/6)*Pi*G[0, y] + (Pi^2*G[0, y])/12 + G[0, z] - 
      (I/12)*Pi*G[0, z] + (Pi^2*G[0, z])/12 - (I/2)*Pi*G[0, y]*G[0, z] - 
      (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 + (5*G[0, 0, y])/6 + 
      (G[0, z]*G[0, 0, y])/2 + G[0, 0, z]/12 + (G[0, y]*G[0, 0, z])/2 + 
      (I/2)*Pi*G[1, 0, y] + (I/2)*Pi*G[1, 0, z] - (G[0, y]*G[1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[0, z]*G[1 - z, 0, y])/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2^2*(1 - z)*(1 - y - z)) + 
   (e*N*(-1 - ((3*I)/4)*Pi - (77*Pi^2)/144 - (I/12)*Pi^3 + 2*zeta3 - 
      G[0, y]/4 - ((5*I)/6)*Pi*G[0, y] + (Pi^2*G[0, y])/12 - 
      ((5*I)/6)*Pi*G[0, z] + (Pi^2*G[0, z])/12 - (I/2)*Pi*G[0, y]*G[0, z] - 
      (Pi^2*G[1, z])/12 - (Pi^2*G[1 - z, y])/12 + (5*G[0, 0, y])/6 + 
      (G[0, z]*G[0, 0, y])/2 + (5*G[0, 0, z])/6 + (G[0, y]*G[0, 0, z])/2 + 
      (I/2)*Pi*G[1, 0, y] + (I/2)*Pi*G[1, 0, z] - (G[0, y]*G[1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 0, z])/2 - (G[0, z]*G[1 - z, 0, y])/2 - 
      G[0, 1, 0, y]/2 - G[0, 1, 0, z]/2 - G[1, 0, 0, y]/2 - G[1, 0, 0, z]/2 + 
      G[1, 1, 0, z]/2 + G[1 - z, 1, 0, y]/2))/(mh2^2*y*(1 - z)) + 
   (e^2*(-10*G[1, z] - (4*I)*Pi*G[1, z] + (7*Pi^2*G[1, z])/12 - 
      10*G[1 - z, y] - (4*I)*Pi*G[1 - z, y] + (7*Pi^2*G[1 - z, y])/12 + 
      4*G[1, z]*G[1 - z, y] + I*Pi*G[1, z]*G[1 - z, y] + 4*G[1, 1, z] + 
      I*Pi*G[1, 1, z] - G[1 - z, y]*G[1, 1, z] + 4*G[1 - z, 1 - z, y] + 
      I*Pi*G[1 - z, 1 - z, y] - G[1, z]*G[1 - z, 1 - z, y] - G[1, 1, 1, z] - 
      G[1 - z, 1 - z, 1 - z, y]))/(mh2^2*N*z*(y + z)) + 
   (e^2*(5*G[1, z] + (2*I)*Pi*G[1, z] - (7*Pi^2*G[1, z])/24 + 5*G[1 - z, y] + 
      (2*I)*Pi*G[1 - z, y] - (7*Pi^2*G[1 - z, y])/24 - 
      2*G[1, z]*G[1 - z, y] - (I/2)*Pi*G[1, z]*G[1 - z, y] - 2*G[1, 1, z] - 
      (I/2)*Pi*G[1, 1, z] + (G[1 - z, y]*G[1, 1, z])/2 - 
      2*G[1 - z, 1 - z, y] - (I/2)*Pi*G[1 - z, 1 - z, y] + 
      (G[1, z]*G[1 - z, 1 - z, y])/2 + G[1, 1, 1, z]/2 + 
      G[1 - z, 1 - z, 1 - z, y]/2))/(mh2^2*N*y*z) + 
   (e*(-2 - ((5*I)/4)*Pi + zeta3 - G[0, y] + (I/4)*Pi*G[0, y] + G[0, z]/4 - 
      ((3*I)/4)*Pi*G[1, z] - (3*G[0, y]*G[1, z])/2 - 
      ((3*I)/4)*Pi*G[1 - z, y] - (I/2)*Pi*G[0, z]*G[1 - z, y] + 
      (3*G[1, z]*G[1 - z, y])/4 + (3*G[1, z]*G[-z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[-z, y] - G[0, 0, y]/4 + (G[1 - z, y]*G[0, 0, z])/2 + 
      (3*G[0, 1, z])/2 - (3*G[0, 1 - z, y])/2 - (G[0, z]*G[0, 1 - z, y])/2 + 
      (G[1, z]*G[0, -z, y])/2 + (3*G[1, 0, y])/2 + (3*G[1, 1, z])/4 - 
      (G[-z, y]*G[1, 1, z])/2 - (3*G[1 - z, 0, y])/2 + 
      (3*G[1 - z, 1 - z, y])/4 + (G[0, z]*G[1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/2 + (3*G[-z, 1 - z, y])/2 + 
      (I/2)*Pi*G[-z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, y])/2 + 
      G[0, -z, 1 - z, y]/2 - G[1 - z, -z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2^2*N*(1 - y - z)*z) + 
   (e*((-3*G[0, y]*G[1, z])/2 - (I/2)*Pi*G[0, y]*G[1, z] + 
      (3*G[1, z]*G[-z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, y] + 
      (G[1, z]*G[0, 0, y])/2 + (3*G[0, 1, z])/2 + (I/2)*Pi*G[0, 1, z] - 
      (G[0, y]*G[0, 1, z])/2 - (G[1 - z, y]*G[0, 1, z])/2 - 
      (3*G[0, 1 - z, y])/2 - (I/2)*Pi*G[0, 1 - z, y] + 
      (G[1, z]*G[0, 1 - z, y])/2 - (G[1, z]*G[0, -z, y])/2 + 
      (3*G[1, 0, y])/2 + (I/2)*Pi*G[1, 0, y] + (G[0, y]*G[1, 1, z])/2 - 
      (G[-z, y]*G[1, 1, z])/2 - (3*G[1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 0, y] + (G[1, z]*G[1 - z, 0, y])/2 - 
      (G[1, z]*G[1 - z, -z, y])/2 + (3*G[-z, 1 - z, y])/2 + 
      (I/2)*Pi*G[-z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, y])/2 + 
      G[0, 0, 1, z]/2 + G[0, 0, 1 - z, y]/2 - G[0, 1, 0, y]/2 - 
      G[0, 1, 1, z]/2 + G[0, 1 - z, 0, y]/2 + G[0, 1 - z, 1 - z, y]/2 - 
      G[0, -z, 1 - z, y]/2 - G[1, 0, 0, y]/2 - G[1, 0, 1, z]/2 + 
      G[1 - z, 0, 0, y]/2 + G[1 - z, 0, 1 - z, y]/2 - G[1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 0, y]/2 - G[1 - z, -z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, y]/2))/(mh2^2*N*z^2) + 
   (e*((3*G[0, z]*G[1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[1 - z, y] - 
      (3*G[1, z]*G[-z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1 - z, y]*G[0, 0, z])/2 + (G[0, z]*G[0, 1 - z, y])/2 - 
      (G[1, z]*G[0, -z, y])/2 + (G[-z, y]*G[1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 1 - z, y])/2 + (G[1, z]*G[1 - z, -z, y])/2 - 
      (3*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[-z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, y])/2 - G[0, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, y]/2))/(mh2^2*N*y^2) + 
   (e*(2 + ((5*I)/4)*Pi - zeta3 - G[0, y]/4 + 2*G[0, z] + (I/2)*Pi*G[0, z] + 
      ((3*I)/4)*Pi*G[1, z] + (I/2)*Pi*G[0, y]*G[1, z] + 
      ((3*I)/4)*Pi*G[1 - z, y] + (3*G[0, z]*G[1 - z, y])/2 - 
      (3*G[1, z]*G[1 - z, y])/4 - (3*G[1, z]*G[-z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[-z, y] - (G[1, z]*G[0, 0, y])/2 - G[0, 0, z]/2 - 
      (I/2)*Pi*G[0, 1, z] + (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/
       2 + (I/2)*Pi*G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/2 + 
      (G[1, z]*G[0, -z, y])/2 - (I/2)*Pi*G[1, 0, y] - (3*G[1, 1, z])/4 - 
      (G[0, y]*G[1, 1, z])/2 + (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/2 - 
      (3*G[1 - z, 1 - z, y])/4 + (G[1, z]*G[1 - z, -z, y])/2 - 
      (3*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[-z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, y])/2 - G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y]/2 + G[1, 0, 0, y]/2 + 
      G[1, 0, 1, z]/2 - G[1 - z, 0, 0, y]/2 - G[1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 0, y]/2 + 
      G[1 - z, -z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, y]/2))/
    (mh2^2*N*y*(1 - z)) + (e*(2 + ((5*I)/4)*Pi - zeta3 - G[0, y]/4 + 
      G[0, z] - (I/4)*Pi*G[0, z] + ((3*I)/4)*Pi*G[1, z] + 
      (I/2)*Pi*G[0, y]*G[1, z] + ((3*I)/4)*Pi*G[1 - z, y] + 
      (3*G[0, z]*G[1 - z, y])/2 - (3*G[1, z]*G[1 - z, y])/4 - 
      (3*G[1, z]*G[-z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, y] - 
      (G[1, z]*G[0, 0, y])/2 + G[0, 0, z]/4 - (I/2)*Pi*G[0, 1, z] + 
      (G[0, y]*G[0, 1, z])/2 + (G[1 - z, y]*G[0, 1, z])/2 + 
      (I/2)*Pi*G[0, 1 - z, y] - (G[1, z]*G[0, 1 - z, y])/2 + 
      (G[1, z]*G[0, -z, y])/2 - (I/2)*Pi*G[1, 0, y] - (3*G[1, 1, z])/4 - 
      (G[0, y]*G[1, 1, z])/2 + (G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[1 - z, 0, y] - (G[1, z]*G[1 - z, 0, y])/2 - 
      (3*G[1 - z, 1 - z, y])/4 + (G[1, z]*G[1 - z, -z, y])/2 - 
      (3*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[-z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, y])/2 - G[0, 0, 1, z]/2 - G[0, 0, 1 - z, y]/2 + 
      G[0, 1, 0, y]/2 + G[0, 1, 1, z]/2 - G[0, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, y]/2 + G[0, -z, 1 - z, y]/2 + G[1, 0, 0, y]/2 + 
      G[1, 0, 1, z]/2 - G[1 - z, 0, 0, y]/2 - G[1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 0, y]/2 + 
      G[1 - z, -z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, y]/2))/
    (mh2^2*N*(1 - z)*(1 - y - z)) + 
   (e^2*N*(3/2 + I*Pi - (7*Pi^2)/16 + ((11*I)/48)*Pi^3 - (13*Pi^4)/180 - 
      (43*zeta3)/36 - (2*I)*Pi*zeta3 - (3*G[0, y])/2 - I*Pi*G[0, y] - 
      (7*Pi^2*G[0, y])/144 - (I/12)*Pi^3*G[0, y] + zeta3*G[0, y] + 
      G[0, z]/2 + (I/4)*Pi*G[0, z] - (35*Pi^2*G[0, z])/72 - 
      (I/12)*Pi^3*G[0, z] + zeta3*G[0, z] - (5*Pi^2*G[0, y]*G[0, z])/24 + 
      (I/12)*Pi^3*G[1, z] - (Pi^2*G[0, y]*G[1, z])/12 + 
      (I/12)*Pi^3*G[1 - z, y] - (Pi^2*G[0, z]*G[1 - z, y])/12 + 
      (Pi^2*G[1, z]*G[1 - z, y])/12 + G[0, 0, y] - (I/12)*Pi*G[0, 0, y] + 
      (Pi^2*G[0, 0, y])/12 - (I/2)*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z]/4 - 
      ((5*I)/6)*Pi*G[0, 0, z] + (Pi^2*G[0, 0, z])/12 - 
      (I/2)*Pi*G[0, y]*G[0, 0, z] + (G[0, 0, y]*G[0, 0, z])/2 - 
      (Pi^2*G[0, 1, z])/12 - (Pi^2*G[0, 1 - z, y])/12 + 
      (7*Pi^2*G[1, 0, y])/24 + (5*Pi^2*G[1, 0, z])/24 + 
      (I/2)*Pi*G[0, y]*G[1, 0, z] - (I/2)*Pi*G[1 - z, y]*G[1, 0, z] - 
      (G[0, 0, y]*G[1, 0, z])/2 + (G[0, 1 - z, y]*G[1, 0, z])/2 + 
      (Pi^2*G[1, 1, z])/12 - (Pi^2*G[1 - z, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[1 - z, 0, y] - (G[0, 0, z]*G[1 - z, 0, y])/2 + 
      (G[1, 0, z]*G[1 - z, 0, y])/2 + (Pi^2*G[1 - z, 1 - z, y])/12 - 
      (G[1, 0, z]*G[1 - z, 1 - z, y])/2 + G[0, 0, 0, y]/12 + 
      (G[0, z]*G[0, 0, 0, y])/2 + (5*G[0, 0, 0, z])/6 + 
      (G[0, y]*G[0, 0, 0, z])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 0, z] - (G[0, y]*G[0, 1, 0, z])/2 + 
      (G[1 - z, y]*G[0, 1, 0, z])/2 - (G[0, z]*G[0, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 0, z] - 
      (G[0, y]*G[1, 0, 0, z])/2 + (G[1 - z, y]*G[1, 0, 0, z])/2 - 
      (I/2)*Pi*G[1, 1, 0, z] + (G[0, y]*G[1, 1, 0, z])/2 - 
      (G[1 - z, y]*G[1, 1, 0, z])/2 - (G[0, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (G[0, z]*G[1 - z, 1 - z, 0, y])/2 - 
      G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 0, z]/2 - G[0, 1, 0, 0, y]/2 - 
      G[0, 1, 0, 0, z]/2 + G[0, 1, 1, 0, z]/2 + G[0, 1 - z, 1, 0, y]/2 - 
      G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 0, z]/2 + G[1, 0, 1, 0, z]/2 + 
      G[1, 1, 0, 0, z]/2 - G[1, 1, 1, 0, z]/2 + G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 1, 0, 0, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2))/
    (mh2^2*(1 - y - z)*z) + (e^2*N*(-3/2 - I*Pi + (7*Pi^2)/16 - 
      ((11*I)/48)*Pi^3 + (13*Pi^4)/180 + (43*zeta3)/36 + (2*I)*Pi*zeta3 - 
      G[0, y]/2 - (I/4)*Pi*G[0, y] + (35*Pi^2*G[0, y])/72 + 
      (I/12)*Pi^3*G[0, y] - zeta3*G[0, y] + (35*Pi^2*G[0, z])/72 + 
      (I/12)*Pi^3*G[0, z] - zeta3*G[0, z] + (5*Pi^2*G[0, y]*G[0, z])/24 - 
      (I/12)*Pi^3*G[1, z] + (Pi^2*G[0, y]*G[1, z])/12 - 
      (I/12)*Pi^3*G[1 - z, y] + (Pi^2*G[0, z]*G[1 - z, y])/12 - 
      (Pi^2*G[1, z]*G[1 - z, y])/12 + G[0, 0, y]/4 + 
      ((5*I)/6)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[0, 0, y] + ((5*I)/6)*Pi*G[0, 0, z] - 
      (Pi^2*G[0, 0, z])/12 + (I/2)*Pi*G[0, y]*G[0, 0, z] - 
      (G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, z])/12 + 
      (Pi^2*G[0, 1 - z, y])/12 - (7*Pi^2*G[1, 0, y])/24 - 
      (5*Pi^2*G[1, 0, z])/24 - (I/2)*Pi*G[0, y]*G[1, 0, z] + 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] + (G[0, 0, y]*G[1, 0, z])/2 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/12 + 
      (Pi^2*G[1 - z, 0, y])/12 - (I/2)*Pi*G[0, z]*G[1 - z, 0, y] + 
      (G[0, 0, z]*G[1 - z, 0, y])/2 - (G[1, 0, z]*G[1 - z, 0, y])/2 - 
      (Pi^2*G[1 - z, 1 - z, y])/12 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (5*G[0, 0, 0, y])/6 - (G[0, z]*G[0, 0, 0, y])/2 - (5*G[0, 0, 0, z])/6 - 
      (G[0, y]*G[0, 0, 0, z])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 0, z] + (G[0, y]*G[0, 1, 0, z])/2 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - (I/2)*Pi*G[1, 0, 0, z] + 
      (G[0, y]*G[1, 0, 0, z])/2 - (G[1 - z, y]*G[1, 0, 0, z])/2 + 
      (I/2)*Pi*G[1, 1, 0, z] - (G[0, y]*G[1, 1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
      G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z]/2 + G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 0, z]/2 - G[0, 1, 1, 0, z]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 0, z]/2 - G[1, 0, 1, 0, z]/2 - 
      G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, z]/2 - G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2))/
    (mh2^2*y*(1 - z)) + (e^2*N*(-3/2 - I*Pi + (7*Pi^2)/16 - 
      ((11*I)/48)*Pi^3 + (13*Pi^4)/180 + (43*zeta3)/36 + (2*I)*Pi*zeta3 - 
      G[0, y]/2 - (I/4)*Pi*G[0, y] + (35*Pi^2*G[0, y])/72 + 
      (I/12)*Pi^3*G[0, y] - zeta3*G[0, y] + (3*G[0, z])/2 + I*Pi*G[0, z] + 
      (7*Pi^2*G[0, z])/144 + (I/12)*Pi^3*G[0, z] - zeta3*G[0, z] + 
      (5*Pi^2*G[0, y]*G[0, z])/24 - (I/12)*Pi^3*G[1, z] + 
      (Pi^2*G[0, y]*G[1, z])/12 - (I/12)*Pi^3*G[1 - z, y] + 
      (Pi^2*G[0, z]*G[1 - z, y])/12 - (Pi^2*G[1, z]*G[1 - z, y])/12 + 
      G[0, 0, y]/4 + ((5*I)/6)*Pi*G[0, 0, y] - (Pi^2*G[0, 0, y])/12 + 
      (I/2)*Pi*G[0, z]*G[0, 0, y] - G[0, 0, z] + (I/12)*Pi*G[0, 0, z] - 
      (Pi^2*G[0, 0, z])/12 + (I/2)*Pi*G[0, y]*G[0, 0, z] - 
      (G[0, 0, y]*G[0, 0, z])/2 + (Pi^2*G[0, 1, z])/12 + 
      (Pi^2*G[0, 1 - z, y])/12 - (7*Pi^2*G[1, 0, y])/24 - 
      (5*Pi^2*G[1, 0, z])/24 - (I/2)*Pi*G[0, y]*G[1, 0, z] + 
      (I/2)*Pi*G[1 - z, y]*G[1, 0, z] + (G[0, 0, y]*G[1, 0, z])/2 - 
      (G[0, 1 - z, y]*G[1, 0, z])/2 - (Pi^2*G[1, 1, z])/12 + 
      (Pi^2*G[1 - z, 0, y])/12 - (I/2)*Pi*G[0, z]*G[1 - z, 0, y] + 
      (G[0, 0, z]*G[1 - z, 0, y])/2 - (G[1, 0, z]*G[1 - z, 0, y])/2 - 
      (Pi^2*G[1 - z, 1 - z, y])/12 + (G[1, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (5*G[0, 0, 0, y])/6 - (G[0, z]*G[0, 0, 0, y])/2 - G[0, 0, 0, z]/12 - 
      (G[0, y]*G[0, 0, 0, z])/2 - (I/2)*Pi*G[0, 1, 0, y] - 
      (I/2)*Pi*G[0, 1, 0, z] + (G[0, y]*G[0, 1, 0, z])/2 - 
      (G[1 - z, y]*G[0, 1, 0, z])/2 + (G[0, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - (I/2)*Pi*G[1, 0, 0, z] + 
      (G[0, y]*G[1, 0, 0, z])/2 - (G[1 - z, y]*G[1, 0, 0, z])/2 + 
      (I/2)*Pi*G[1, 1, 0, z] - (G[0, y]*G[1, 1, 0, z])/2 + 
      (G[1 - z, y]*G[1, 1, 0, z])/2 + (G[0, z]*G[1 - z, 0, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (G[0, z]*G[1 - z, 1 - z, 0, y])/2 + 
      G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 0, z]/2 + G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 0, z]/2 - G[0, 1, 1, 0, z]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 0, z]/2 - G[1, 0, 1, 0, z]/2 - 
      G[1, 1, 0, 0, z]/2 + G[1, 1, 1, 0, z]/2 - G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 1, 0, y]/2))/
    (mh2^2*(1 - z)*(1 - y - z)) + 
   (e^2*(3*G[0, z]*G[1 - z, y] + ((3*I)/2)*Pi*G[0, z]*G[1 - z, y] - 
      (7*Pi^2*G[0, z]*G[1 - z, y])/24 - 3*G[1, z]*G[-z, y] - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/24 - 
      (3*G[1 - z, y]*G[0, 0, z])/2 - (I/2)*Pi*G[1 - z, y]*G[0, 0, z] + 
      (3*G[0, z]*G[0, 1 - z, y])/2 + (I/2)*Pi*G[0, z]*G[0, 1 - z, y] - 
      (G[0, 0, z]*G[0, 1 - z, y])/2 - (3*G[1, z]*G[0, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, -z, y] + (3*G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] + (G[0, -z, y]*G[1, 1, z])/2 - 
      (3*G[0, z]*G[1 - z, 1 - z, y])/2 - (I/2)*Pi*G[0, z]*
       G[1 - z, 1 - z, y] + (G[0, 0, z]*G[1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, -z, y])/2 + (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - 
      (G[1, 1, z]*G[1 - z, -z, y])/2 - 3*G[-z, 1 - z, y] - 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/24 + 
      (3*G[1, z]*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + (G[1 - z, y]*G[0, 0, 0, z])/2 + 
      (G[0, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, -z, y])/2 - 
      (G[0, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      (3*G[0, -z, 1 - z, y])/2 - (I/2)*Pi*G[0, -z, 1 - z, y] + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - (G[-z, y]*G[1, 1, 1, z])/2 - 
      (G[0, z]*G[1 - z, 0, 1 - z, y])/2 + (G[1, z]*G[1 - z, 0, -z, y])/2 + 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + (3*G[1 - z, -z, 1 - z, y])/2 + 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] - (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, y])/2 + (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - G[0, 0, -z, 1 - z, y]/2 + 
      G[0, 1 - z, -z, 1 - z, y]/2 + G[0, -z, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2^2*N*y^2) + (e^2*(7/2 + (2*I)*Pi - (35*Pi^2)/48 - Pi^4/60 - 
      (3*zeta3)/2 - I*Pi*zeta3 - G[0, y]/2 - (I/4)*Pi*G[0, y] + 
      (7*G[0, z])/2 + I*Pi*G[0, z] + (7*Pi^2*G[0, z])/48 - 
      (7*Pi^2*G[1, z])/16 + zeta3*G[1, z] - (7*Pi^2*G[0, y]*G[1, z])/24 - 
      (7*Pi^2*G[1 - z, y])/16 + zeta3*G[1 - z, y] + 3*G[0, z]*G[1 - z, y] + 
      ((3*I)/2)*Pi*G[0, z]*G[1 - z, y] - ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] - 
      3*G[1, z]*G[-z, y] - ((3*I)/2)*Pi*G[1, z]*G[-z, y] + 
      (7*Pi^2*G[1, z]*G[-z, y])/24 + G[0, 0, y]/4 - 
      (I/2)*Pi*G[1, z]*G[0, 0, y] - G[0, 0, z] + (I/4)*Pi*G[0, 0, z] - 
      (3*G[1 - z, y]*G[0, 0, z])/2 + (7*Pi^2*G[0, 1, z])/24 + 
      (I/2)*Pi*G[0, y]*G[0, 1, z] + (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - 
      (G[0, 0, y]*G[0, 1, z])/2 - (7*Pi^2*G[0, 1 - z, y])/24 + 
      (3*G[0, z]*G[0, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[0, 1 - z, y] - 
      (G[0, 1, z]*G[0, 1 - z, y])/2 - (3*G[1, z]*G[0, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[0, -z, y] + (7*Pi^2*G[1, 0, y])/24 - 
      ((3*I)/4)*Pi*G[1, 1, z] - (I/2)*Pi*G[0, y]*G[1, 1, z] + 
      (3*G[1 - z, y]*G[1, 1, z])/4 + (3*G[-z, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] + (G[0, 0, y]*G[1, 1, z])/2 + 
      (G[0, 1 - z, y]*G[1, 1, z])/2 - (G[0, -z, y]*G[1, 1, z])/2 - 
      (7*Pi^2*G[1 - z, 0, y])/24 - (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - 
      (G[0, 1, z]*G[1 - z, 0, y])/2 + (G[1, 1, z]*G[1 - z, 0, y])/2 - 
      ((3*I)/4)*Pi*G[1 - z, 1 - z, y] - (3*G[0, z]*G[1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, 1 - z, y])/4 - (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + 
      (3*G[1, z]*G[1 - z, -z, y])/2 + (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - 
      (G[1, 1, z]*G[1 - z, -z, y])/2 - 3*G[-z, 1 - z, y] - 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] + (7*Pi^2*G[-z, 1 - z, y])/24 + 
      (3*G[1, z]*G[-z, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + (G[1, z]*G[0, 0, 0, y])/2 - 
      G[0, 0, 0, z]/4 - (I/2)*Pi*G[0, 0, 1, z] + (G[0, y]*G[0, 0, 1, z])/2 + 
      (G[1 - z, y]*G[0, 0, 1, z])/2 - (I/2)*Pi*G[0, 0, 1 - z, y] + 
      (G[1, z]*G[0, 0, 1 - z, y])/2 - (G[1, z]*G[0, 0, -z, y])/2 + 
      (I/2)*Pi*G[0, 1, 0, y] + (I/2)*Pi*G[0, 1, 1, z] - 
      (G[0, y]*G[0, 1, 1, z])/2 - (G[1 - z, y]*G[0, 1, 1, z])/2 - 
      (I/2)*Pi*G[0, 1 - z, 0, y] + (G[1, z]*G[0, 1 - z, 0, y])/2 - 
      (I/2)*Pi*G[0, 1 - z, 1 - z, y] + (G[1, z]*G[0, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[0, 1 - z, -z, y])/2 - (3*G[0, -z, 1 - z, y])/2 + 
      (I/2)*Pi*G[0, -z, 1 - z, y] - (G[1, z]*G[0, -z, 1 - z, y])/2 + 
      (I/2)*Pi*G[1, 0, 0, y] + (I/2)*Pi*G[1, 0, 1, z] - 
      (G[0, y]*G[1, 0, 1, z])/2 - (G[1 - z, y]*G[1, 0, 1, z])/2 + 
      (3*G[1, 1, 1, z])/4 + (G[0, y]*G[1, 1, 1, z])/2 - 
      (G[-z, y]*G[1, 1, 1, z])/2 - (I/2)*Pi*G[1 - z, 0, 0, y] + 
      (G[1, z]*G[1 - z, 0, 0, y])/2 - (I/2)*Pi*G[1 - z, 0, 1 - z, y] + 
      (G[1, z]*G[1 - z, 0, 1 - z, y])/2 - (G[1, z]*G[1 - z, 0, -z, y])/2 + 
      (I/2)*Pi*G[1 - z, 1, 0, y] - (I/2)*Pi*G[1 - z, 1 - z, 0, y] + 
      (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + (3*G[1 - z, 1 - z, 1 - z, y])/4 - 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + (3*G[1 - z, -z, 1 - z, y])/2 + 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] - (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + 
      (3*G[-z, 1 - z, 1 - z, y])/2 + (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - G[0, 0, 0, 1, z]/2 + 
      G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + G[0, 0, 1, 1, z]/2 + 
      G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/2 - 
      G[0, 0, -z, 1 - z, y]/2 - G[0, 1, 0, 0, y]/2 + G[0, 1, 0, 1, z]/2 - 
      G[0, 1, 1, 1, z]/2 + G[0, 1 - z, 0, 0, y]/2 + G[0, 1 - z, 0, 1 - z, y]/
       2 - G[0, 1 - z, 1, 0, y]/2 + G[0, 1 - z, 1 - z, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 - G[0, 1 - z, -z, 1 - z, y]/2 - 
      G[0, -z, 1 - z, 1 - z, y]/2 - G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 1, z]/2 - 
      G[1, 0, 1, 1, z]/2 - G[1, 1, 0, 1, z]/2 + G[1 - z, 0, 0, 0, y]/2 + 
      G[1 - z, 0, 0, 1 - z, y]/2 - G[1 - z, 0, 1, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 0, y]/2 + G[1 - z, 0, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 - G[1 - z, 1, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 1 - z, y]/2 - 
      G[1 - z, 1 - z, 1, 0, y]/2 + G[1 - z, 1 - z, 1 - z, 0, y]/2 - 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 - G[1 - z, -z, 1 - z, 1 - z, y]/2 - 
      G[-z, 1 - z, 1 - z, 1 - z, y]/2))/(mh2^2*N*(1 - z)*(1 - y - z)) + 
   (e^2*(7/2 + (2*I)*Pi - (35*Pi^2)/48 - Pi^4/60 - (3*zeta3)/2 - I*Pi*zeta3 - 
      G[0, y]/2 - (I/4)*Pi*G[0, y] + 5*G[0, z] + (2*I)*Pi*G[0, z] - 
      (7*Pi^2*G[0, z])/24 - (7*Pi^2*G[1, z])/16 + zeta3*G[1, z] - 
      (7*Pi^2*G[0, y]*G[1, z])/24 - (7*Pi^2*G[1 - z, y])/16 + 
      zeta3*G[1 - z, y] + 3*G[0, z]*G[1 - z, y] + ((3*I)/2)*Pi*G[0, z]*
       G[1 - z, y] - ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] - 3*G[1, z]*G[-z, y] - 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] + (7*Pi^2*G[1, z]*G[-z, y])/24 + 
      G[0, 0, y]/4 - (I/2)*Pi*G[1, z]*G[0, 0, y] - 2*G[0, 0, z] - 
      (I/2)*Pi*G[0, 0, z] - (3*G[1 - z, y]*G[0, 0, z])/2 + 
      (7*Pi^2*G[0, 1, z])/24 + (I/2)*Pi*G[0, y]*G[0, 1, z] + 
      (I/2)*Pi*G[1 - z, y]*G[0, 1, z] - (G[0, 0, y]*G[0, 1, z])/2 - 
      (7*Pi^2*G[0, 1 - z, y])/24 + (3*G[0, z]*G[0, 1 - z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, 1 - z, y] - (G[0, 1, z]*G[0, 1 - z, y])/2 - 
      (3*G[1, z]*G[0, -z, y])/2 + (I/2)*Pi*G[1, z]*G[0, -z, y] + 
      (7*Pi^2*G[1, 0, y])/24 - ((3*I)/4)*Pi*G[1, 1, z] - 
      (I/2)*Pi*G[0, y]*G[1, 1, z] + (3*G[1 - z, y]*G[1, 1, z])/4 + 
      (3*G[-z, y]*G[1, 1, z])/2 + (I/2)*Pi*G[-z, y]*G[1, 1, z] + 
      (G[0, 0, y]*G[1, 1, z])/2 + (G[0, 1 - z, y]*G[1, 1, z])/2 - 
      (G[0, -z, y]*G[1, 1, z])/2 - (7*Pi^2*G[1 - z, 0, y])/24 - 
      (I/2)*Pi*G[1, z]*G[1 - z, 0, y] - (G[0, 1, z]*G[1 - z, 0, y])/2 + 
      (G[1, 1, z]*G[1 - z, 0, y])/2 - ((3*I)/4)*Pi*G[1 - z, 1 - z, y] - 
      (3*G[0, z]*G[1 - z, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, 1 - z, y])/4 - 
      (G[0, 1, z]*G[1 - z, 1 - z, y])/2 + (3*G[1, z]*G[1 - z, -z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[1 - z, -z, y] - (G[1, 1, z]*G[1 - z, -z, y])/2 - 
      3*G[-z, 1 - z, y] - ((3*I)/2)*Pi*G[-z, 1 - z, y] + 
      (7*Pi^2*G[-z, 1 - z, y])/24 + (3*G[1, z]*G[-z, 1 - z, y])/2 + 
      (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] - (G[1, 1, z]*G[-z, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, 0, y])/2 + G[0, 0, 0, z]/2 - (I/2)*Pi*G[0, 0, 1, z] + 
      (G[0, y]*G[0, 0, 1, z])/2 + (G[1 - z, y]*G[0, 0, 1, z])/2 - 
      (I/2)*Pi*G[0, 0, 1 - z, y] + (G[1, z]*G[0, 0, 1 - z, y])/2 - 
      (G[1, z]*G[0, 0, -z, y])/2 + (I/2)*Pi*G[0, 1, 0, y] + 
      (I/2)*Pi*G[0, 1, 1, z] - (G[0, y]*G[0, 1, 1, z])/2 - 
      (G[1 - z, y]*G[0, 1, 1, z])/2 - (I/2)*Pi*G[0, 1 - z, 0, y] + 
      (G[1, z]*G[0, 1 - z, 0, y])/2 - (I/2)*Pi*G[0, 1 - z, 1 - z, y] + 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 - (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      (3*G[0, -z, 1 - z, y])/2 + (I/2)*Pi*G[0, -z, 1 - z, y] - 
      (G[1, z]*G[0, -z, 1 - z, y])/2 + (I/2)*Pi*G[1, 0, 0, y] + 
      (I/2)*Pi*G[1, 0, 1, z] - (G[0, y]*G[1, 0, 1, z])/2 - 
      (G[1 - z, y]*G[1, 0, 1, z])/2 + (3*G[1, 1, 1, z])/4 + 
      (G[0, y]*G[1, 1, 1, z])/2 - (G[-z, y]*G[1, 1, 1, z])/2 - 
      (I/2)*Pi*G[1 - z, 0, 0, y] + (G[1, z]*G[1 - z, 0, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] + (G[1, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 + (I/2)*Pi*G[1 - z, 1, 0, y] - 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] + (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 1 - z, y])/4 - (G[1, z]*G[1 - z, 1 - z, -z, y])/2 + 
      (3*G[1 - z, -z, 1 - z, y])/2 + (I/2)*Pi*G[1 - z, -z, 1 - z, y] - 
      (G[1, z]*G[1 - z, -z, 1 - z, y])/2 + (3*G[-z, 1 - z, 1 - z, y])/2 + 
      (I/2)*Pi*G[-z, 1 - z, 1 - z, y] - (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 - 
      G[0, 0, 0, 1, z]/2 + G[0, 0, 0, 1 - z, y]/2 - G[0, 0, 1, 0, y]/2 + 
      G[0, 0, 1, 1, z]/2 + G[0, 0, 1 - z, 0, y]/2 + G[0, 0, 1 - z, 1 - z, y]/
       2 - G[0, 0, -z, 1 - z, y]/2 - G[0, 1, 0, 0, y]/2 + 
      G[0, 1, 0, 1, z]/2 - G[0, 1, 1, 1, z]/2 + G[0, 1 - z, 0, 0, y]/2 + 
      G[0, 1 - z, 0, 1 - z, y]/2 - G[0, 1 - z, 1, 0, y]/2 + 
      G[0, 1 - z, 1 - z, 0, y]/2 + G[0, 1 - z, 1 - z, 1 - z, y]/2 - 
      G[0, 1 - z, -z, 1 - z, y]/2 - G[0, -z, 1 - z, 1 - z, y]/2 - 
      G[1, 0, 0, 0, y]/2 + G[1, 0, 0, 1, z]/2 - G[1, 0, 1, 1, z]/2 - 
      G[1, 1, 0, 1, z]/2 + G[1 - z, 0, 0, 0, y]/2 + G[1 - z, 0, 0, 1 - z, y]/
       2 - G[1 - z, 0, 1, 0, y]/2 + G[1 - z, 0, 1 - z, 0, y]/2 + 
      G[1 - z, 0, 1 - z, 1 - z, y]/2 - G[1 - z, 0, -z, 1 - z, y]/2 - 
      G[1 - z, 1, 0, 0, y]/2 + G[1 - z, 1 - z, 0, 0, y]/2 + 
      G[1 - z, 1 - z, 0, 1 - z, y]/2 - G[1 - z, 1 - z, 1, 0, y]/2 + 
      G[1 - z, 1 - z, 1 - z, 0, y]/2 - G[1 - z, 1 - z, -z, 1 - z, y]/2 - 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 - G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2^2*N*y*(1 - z)) + (e^2*(-7/2 - (2*I)*Pi + (35*Pi^2)/48 + Pi^4/60 + 
      (3*zeta3)/2 + I*Pi*zeta3 - (7*G[0, y])/2 - I*Pi*G[0, y] - 
      (7*Pi^2*G[0, y])/48 + G[0, z]/2 + (I/4)*Pi*G[0, z] + 
      (7*Pi^2*G[1, z])/16 - zeta3*G[1, z] - 3*G[0, y]*G[1, z] - 
      ((3*I)/2)*Pi*G[0, y]*G[1, z] + (7*Pi^2*G[1 - z, y])/16 - 
      zeta3*G[1 - z, y] + (7*Pi^2*G[0, z]*G[1 - z, y])/24 + 
      ((3*I)/4)*Pi*G[1, z]*G[1 - z, y] + 3*G[1, z]*G[-z, y] + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/24 + 
      G[0, 0, y] - (I/4)*Pi*G[0, 0, y] + (3*G[1, z]*G[0, 0, y])/2 - 
      G[0, 0, z]/4 + (I/2)*Pi*G[1 - z, y]*G[0, 0, z] + 3*G[0, 1, z] + 
      ((3*I)/2)*Pi*G[0, 1, z] - (3*G[0, y]*G[0, 1, z])/2 - 
      (3*G[1 - z, y]*G[0, 1, z])/2 - 3*G[0, 1 - z, y] - 
      ((3*I)/2)*Pi*G[0, 1 - z, y] - (I/2)*Pi*G[0, z]*G[0, 1 - z, y] + 
      (3*G[1, z]*G[0, 1 - z, y])/2 + (G[0, 0, z]*G[0, 1 - z, y])/2 - 
      (3*G[1, z]*G[0, -z, y])/2 + (I/2)*Pi*G[1, z]*G[0, -z, y] + 
      3*G[1, 0, y] + ((3*I)/2)*Pi*G[1, 0, y] + ((3*I)/4)*Pi*G[1, 1, z] + 
      (3*G[0, y]*G[1, 1, z])/2 - (3*G[1 - z, y]*G[1, 1, z])/4 - 
      (3*G[-z, y]*G[1, 1, z])/2 - (I/2)*Pi*G[-z, y]*G[1, 1, z] - 
      (G[0, -z, y]*G[1, 1, z])/2 - 3*G[1 - z, 0, y] - 
      ((3*I)/2)*Pi*G[1 - z, 0, y] + (3*G[1, z]*G[1 - z, 0, y])/2 + 
      ((3*I)/4)*Pi*G[1 - z, 1 - z, y] + (I/2)*Pi*G[0, z]*G[1 - z, 1 - z, y] - 
      (3*G[1, z]*G[1 - z, 1 - z, y])/4 - (G[0, 0, z]*G[1 - z, 1 - z, y])/2 - 
      (3*G[1, z]*G[1 - z, -z, y])/2 - (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + 
      (G[1, 1, z]*G[1 - z, -z, y])/2 + 3*G[-z, 1 - z, y] + 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/24 - 
      (3*G[1, z]*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 + G[0, 0, 0, y]/4 - 
      (G[1 - z, y]*G[0, 0, 0, z])/2 + (3*G[0, 0, 1, z])/2 + 
      (3*G[0, 0, 1 - z, y])/2 - (G[0, z]*G[0, 0, 1 - z, y])/2 + 
      (G[1, z]*G[0, 0, -z, y])/2 - (3*G[0, 1, 0, y])/2 - 
      (3*G[0, 1, 1, z])/2 + (3*G[0, 1 - z, 0, y])/2 + 
      (3*G[0, 1 - z, 1 - z, y])/2 + (G[0, z]*G[0, 1 - z, 1 - z, y])/2 - 
      (G[1, z]*G[0, 1 - z, -z, y])/2 - (3*G[0, -z, 1 - z, y])/2 + 
      (I/2)*Pi*G[0, -z, 1 - z, y] - (G[1, z]*G[0, -z, 1 - z, y])/2 - 
      (3*G[1, 0, 0, y])/2 - (3*G[1, 0, 1, z])/2 - (3*G[1, 1, 1, z])/4 + 
      (G[-z, y]*G[1, 1, 1, z])/2 + (3*G[1 - z, 0, 0, y])/2 + 
      (3*G[1 - z, 0, 1 - z, y])/2 + (G[0, z]*G[1 - z, 0, 1 - z, y])/2 - 
      (G[1, z]*G[1 - z, 0, -z, y])/2 - (3*G[1 - z, 1, 0, y])/2 + 
      (3*G[1 - z, 1 - z, 0, y])/2 - (3*G[1 - z, 1 - z, 1 - z, y])/4 - 
      (G[0, z]*G[1 - z, 1 - z, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - (3*G[1 - z, -z, 1 - z, y])/2 - 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] + (G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      (3*G[-z, 1 - z, 1 - z, y])/2 - (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + G[0, 0, -z, 1 - z, y]/2 - 
      G[0, 1 - z, -z, 1 - z, y]/2 - G[0, -z, 1 - z, 1 - z, y]/2 - 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1 - z, -z, 1 - z, y]/2 + 
      G[1 - z, -z, 1 - z, 1 - z, y]/2 + G[-z, 1 - z, 1 - z, 1 - z, y]/2))/
    (mh2^2*N*(1 - y - z)*z) + 
   (e^2*(-3*G[0, y]*G[1, z] - ((3*I)/2)*Pi*G[0, y]*G[1, z] + 
      (7*Pi^2*G[0, y]*G[1, z])/24 + 3*G[1, z]*G[-z, y] + 
      ((3*I)/2)*Pi*G[1, z]*G[-z, y] - (7*Pi^2*G[1, z]*G[-z, y])/24 + 
      (3*G[1, z]*G[0, 0, y])/2 + (I/2)*Pi*G[1, z]*G[0, 0, y] + 3*G[0, 1, z] + 
      ((3*I)/2)*Pi*G[0, 1, z] - (7*Pi^2*G[0, 1, z])/24 - 
      (3*G[0, y]*G[0, 1, z])/2 - (I/2)*Pi*G[0, y]*G[0, 1, z] - 
      (3*G[1 - z, y]*G[0, 1, z])/2 - (I/2)*Pi*G[1 - z, y]*G[0, 1, z] + 
      (G[0, 0, y]*G[0, 1, z])/2 - 3*G[0, 1 - z, y] - 
      ((3*I)/2)*Pi*G[0, 1 - z, y] + (7*Pi^2*G[0, 1 - z, y])/24 + 
      (3*G[1, z]*G[0, 1 - z, y])/2 + (I/2)*Pi*G[1, z]*G[0, 1 - z, y] + 
      (G[0, 1, z]*G[0, 1 - z, y])/2 - (3*G[1, z]*G[0, -z, y])/2 - 
      (I/2)*Pi*G[1, z]*G[0, -z, y] + 3*G[1, 0, y] + ((3*I)/2)*Pi*G[1, 0, y] - 
      (7*Pi^2*G[1, 0, y])/24 + (3*G[0, y]*G[1, 1, z])/2 + 
      (I/2)*Pi*G[0, y]*G[1, 1, z] - (3*G[-z, y]*G[1, 1, z])/2 - 
      (I/2)*Pi*G[-z, y]*G[1, 1, z] - (G[0, 0, y]*G[1, 1, z])/2 - 
      (G[0, 1 - z, y]*G[1, 1, z])/2 + (G[0, -z, y]*G[1, 1, z])/2 - 
      3*G[1 - z, 0, y] - ((3*I)/2)*Pi*G[1 - z, 0, y] + 
      (7*Pi^2*G[1 - z, 0, y])/24 + (3*G[1, z]*G[1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1, z]*G[1 - z, 0, y] + (G[0, 1, z]*G[1 - z, 0, y])/2 - 
      (G[1, 1, z]*G[1 - z, 0, y])/2 + (G[0, 1, z]*G[1 - z, 1 - z, y])/2 - 
      (3*G[1, z]*G[1 - z, -z, y])/2 - (I/2)*Pi*G[1, z]*G[1 - z, -z, y] + 
      (G[1, 1, z]*G[1 - z, -z, y])/2 + 3*G[-z, 1 - z, y] + 
      ((3*I)/2)*Pi*G[-z, 1 - z, y] - (7*Pi^2*G[-z, 1 - z, y])/24 - 
      (3*G[1, z]*G[-z, 1 - z, y])/2 - (I/2)*Pi*G[1, z]*G[-z, 1 - z, y] + 
      (G[1, 1, z]*G[-z, 1 - z, y])/2 - (G[1, z]*G[0, 0, 0, y])/2 + 
      (3*G[0, 0, 1, z])/2 + (I/2)*Pi*G[0, 0, 1, z] - 
      (G[0, y]*G[0, 0, 1, z])/2 - (G[1 - z, y]*G[0, 0, 1, z])/2 + 
      (3*G[0, 0, 1 - z, y])/2 + (I/2)*Pi*G[0, 0, 1 - z, y] - 
      (G[1, z]*G[0, 0, 1 - z, y])/2 + (G[1, z]*G[0, 0, -z, y])/2 - 
      (3*G[0, 1, 0, y])/2 - (I/2)*Pi*G[0, 1, 0, y] - (3*G[0, 1, 1, z])/2 - 
      (I/2)*Pi*G[0, 1, 1, z] + (G[0, y]*G[0, 1, 1, z])/2 + 
      (G[1 - z, y]*G[0, 1, 1, z])/2 + (3*G[0, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[0, 1 - z, 0, y] - (G[1, z]*G[0, 1 - z, 0, y])/2 + 
      (3*G[0, 1 - z, 1 - z, y])/2 + (I/2)*Pi*G[0, 1 - z, 1 - z, y] - 
      (G[1, z]*G[0, 1 - z, 1 - z, y])/2 + (G[1, z]*G[0, 1 - z, -z, y])/2 - 
      (3*G[0, -z, 1 - z, y])/2 - (I/2)*Pi*G[0, -z, 1 - z, y] + 
      (G[1, z]*G[0, -z, 1 - z, y])/2 - (3*G[1, 0, 0, y])/2 - 
      (I/2)*Pi*G[1, 0, 0, y] - (3*G[1, 0, 1, z])/2 - (I/2)*Pi*G[1, 0, 1, z] + 
      (G[0, y]*G[1, 0, 1, z])/2 + (G[1 - z, y]*G[1, 0, 1, z])/2 - 
      (G[0, y]*G[1, 1, 1, z])/2 + (G[-z, y]*G[1, 1, 1, z])/2 + 
      (3*G[1 - z, 0, 0, y])/2 + (I/2)*Pi*G[1 - z, 0, 0, y] - 
      (G[1, z]*G[1 - z, 0, 0, y])/2 + (3*G[1 - z, 0, 1 - z, y])/2 + 
      (I/2)*Pi*G[1 - z, 0, 1 - z, y] - (G[1, z]*G[1 - z, 0, 1 - z, y])/2 + 
      (G[1, z]*G[1 - z, 0, -z, y])/2 - (3*G[1 - z, 1, 0, y])/2 - 
      (I/2)*Pi*G[1 - z, 1, 0, y] + (3*G[1 - z, 1 - z, 0, y])/2 + 
      (I/2)*Pi*G[1 - z, 1 - z, 0, y] - (G[1, z]*G[1 - z, 1 - z, 0, y])/2 + 
      (G[1, z]*G[1 - z, 1 - z, -z, y])/2 - (3*G[1 - z, -z, 1 - z, y])/2 - 
      (I/2)*Pi*G[1 - z, -z, 1 - z, y] + (G[1, z]*G[1 - z, -z, 1 - z, y])/2 - 
      (3*G[-z, 1 - z, 1 - z, y])/2 - (I/2)*Pi*G[-z, 1 - z, 1 - z, y] + 
      (G[1, z]*G[-z, 1 - z, 1 - z, y])/2 + G[0, 0, 0, 1, z]/2 - 
      G[0, 0, 0, 1 - z, y]/2 + G[0, 0, 1, 0, y]/2 - G[0, 0, 1, 1, z]/2 - 
      G[0, 0, 1 - z, 0, y]/2 - G[0, 0, 1 - z, 1 - z, y]/2 + 
      G[0, 0, -z, 1 - z, y]/2 + G[0, 1, 0, 0, y]/2 - G[0, 1, 0, 1, z]/2 + 
      G[0, 1, 1, 1, z]/2 - G[0, 1 - z, 0, 0, y]/2 - G[0, 1 - z, 0, 1 - z, y]/
       2 + G[0, 1 - z, 1, 0, y]/2 - G[0, 1 - z, 1 - z, 0, y]/2 - 
      G[0, 1 - z, 1 - z, 1 - z, y]/2 + G[0, 1 - z, -z, 1 - z, y]/2 + 
      G[0, -z, 1 - z, 1 - z, y]/2 + G[1, 0, 0, 0, y]/2 - G[1, 0, 0, 1, z]/2 + 
      G[1, 0, 1, 1, z]/2 + G[1, 1, 0, 1, z]/2 - G[1 - z, 0, 0, 0, y]/2 - 
      G[1 - z, 0, 0, 1 - z, y]/2 + G[1 - z, 0, 1, 0, y]/2 - 
      G[1 - z, 0, 1 - z, 0, y]/2 - G[1 - z, 0, 1 - z, 1 - z, y]/2 + 
      G[1 - z, 0, -z, 1 - z, y]/2 + G[1 - z, 1, 0, 0, y]/2 - 
      G[1 - z, 1 - z, 0, 0, y]/2 - G[1 - z, 1 - z, 0, 1 - z, y]/2 + 
      G[1 - z, 1 - z, 1, 0, y]/2 - G[1 - z, 1 - z, 1 - z, 0, y]/2 + 
      G[1 - z, 1 - z, -z, 1 - z, y]/2 + G[1 - z, -z, 1 - z, 1 - z, y]/2 + 
      G[-z, 1 - z, 1 - z, 1 - z, y]/2))/(mh2^2*N*z^2), G[6, 1, "PSm0"] -> 0, 
 G[6, 1, "PSmt"] -> 0}


==> anc/Mathematica/Gj_tr.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[1, 0] -> 1/(mh2^3*y*(1 - z)^2) + 1/(mh2^3*y^2*(1 - z)) + 
   3/(mh2^3*y*(1 - z)) + 1/(mh2^3*(1 - z)^2*(1 - y - z)) + 
   3/(mh2^3*(1 - z)*(1 - y - z)) - 1/(mh2^3*y*z^2) + 1/(mh2^3*y^2*z) + 
   3/(mh2^3*y*z) + 3/(mh2^3*(1 - y - z)*z), 
 G[2, 0] -> -3/(mh2^3*y*(1 - z)) - 3/(mh2^3*(1 - z)*(1 - y - z)) - 
   1/(mh2^3*y*z^2) - 1/(mh2^3*(1 - y - z)*z^2) + 1/(mh2^3*y^2*z) - 
   3/(mh2^3*y*z) - 3/(mh2^3*(1 - y - z)*z), 
 G[3, 0] -> -3/(mh2^3*y*(1 - z)^2) - 3/(mh2^3*y^2*(1 - z)) - 
   1/(mh2^3*y*(1 - z)) - 3/(mh2^3*(1 - z)^2*(1 - y - z)) - 
   1/(mh2^3*(1 - z)*(1 - y - z)) - 4/(mh2^3*y^2*z) - 1/(mh2^3*y*z) - 
   1/(mh2^3*(1 - y - z)*z), G[4, 0] -> -4/(mh2^3*y*(1 - z)^3) - 
   2/(mh2^3*y^2*(1 - z)^2) - 4/(mh2^3*y^2*(1 - z)) - 2/(mh2^3*y*(1 - z)) - 
   2/(mh2^3*(1 - z)^2*(1 - y - z)^2) + 4/(mh2^3*(1 - z)*(1 - y - z)^2) - 
   4/(mh2^3*(1 - z)^3*(1 - y - z)) - 2/(mh2^3*(1 - z)*(1 - y - z)) - 
   4/(mh2^3*y^2*z) - 2/(mh2^3*y*z) - 2/(mh2^3*(1 - y - z)*z), 
 G[5, 0] -> -2/(mh2^3*y^2*(1 - z)) - 6/(mh2^3*y*(1 - z)) + 
   2/(mh2^3*(1 - z)*(1 - y - z)^2) - 6/(mh2^3*(1 - z)*(1 - y - z)) - 
   4/(mh2^3*y^2*z) - 6/(mh2^3*y*z) - 2/(mh2^3*(1 - y - z)^2*z) - 
   6/(mh2^3*(1 - y - z)*z), G[6, 0] -> 1/(mh2^2*y*(1 - z)) + 
   1/(mh2^2*(1 - z)*(1 - y - z)) - 1/(mh2^2*(1 - y - z)*z)}


==> anc/Mathematica/HelAmpl_1l.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{alpha[1, 1, "NS"] -> (N*(-(1/(y*(1 - z))) - G[0, z]/(y*(1 - z)^2)))/mh2^2 + 
   (1/(y*(1 - z)) + 2/(y*z) - 2/(z*(y + z)) + G[0, z]/(y*(1 - z)^2) + 
     (2*G[0, z])/(y^2*(1 - z)) + (2*G[1, z])/(y^2*z) - 
     (2*G[1, z])/(z*(y + z)^2) + (2*G[1 - z, y])/(y^2*z) - 
     (2*G[1 - z, y])/(z*(y + z)^2) + (2*G[0, z]*G[1 - z, y])/y^3 - 
     (2*G[1, z]*G[-z, y])/y^3 - (2*G[-z, 1 - z, y])/y^3)/(mh2^2*N), 
 alpha[2, 1, "NS"] -> 
  (Nf*((((-2*I)/3)*Pi)/(y*z) + G[0, y]/(3*y*z) + G[0, z]/(3*y*z)))/mh2^2 + 
   (N*(-(1/(y*(1 - z))) - 8/(y*z) + (((11*I)/3)*Pi)/(y*z) - Pi^2/(3*y*z) - 
      (10*G[0, y])/(3*y*z) - G[0, z]/(y*(1 - z)^2) - 
      (3*G[0, z])/(y*(1 - z)) - (10*G[0, z])/(3*y*z) - 
      (2*G[0, y]*G[0, z])/(y*z) + (2*G[1, 0, y])/(y*z) + 
      (2*G[1, 0, z])/(y*z)))/mh2^2 + 
   (1/(y*(1 - z)) + 8/(y*z) - (2*G[0, z])/y^2 + G[0, z]/(y*(1 - z)^2) + 
     (2*G[0, z])/(y^2*(1 - z)) + (3*G[0, z])/(y*(1 - z)) + (2*G[1, z])/y^2 + 
     (3*G[1, z])/(y*z) + (2*G[0, y]*G[1, z])/(y*z) + (2*G[1 - z, y])/y^2 + 
     (3*G[1 - z, y])/(y*z) + (4*G[0, z]*G[1 - z, y])/y^2 + 
     (2*G[0, z]*G[1 - z, y])/(y*z) + (2*z*G[0, z]*G[1 - z, y])/y^3 - 
     (4*G[1, z]*G[-z, y])/y^2 - (4*G[1, z]*G[-z, y])/(y*z) - 
     (2*z*G[1, z]*G[-z, y])/y^3 - (2*G[0, 1, z])/(y*z) + 
     (2*G[0, 1 - z, y])/(y*z) - (2*G[1, 0, y])/(y*z) + 
     (2*G[1 - z, 0, y])/(y*z) - (4*G[-z, 1 - z, y])/y^2 - 
     (4*G[-z, 1 - z, y])/(y*z) - (2*z*G[-z, 1 - z, y])/y^3)/(mh2^2*N), 
 alpha[3, 1, "NS"] -> 
  (Nf*((((-2*I)/3)*Pi)/z + (((2*I)/3)*Pi)/(y*z) + G[0, y]/(3*z) - 
      G[0, y]/(3*y*z) + G[0, z]/(3*z) - G[0, z]/(3*y*z)))/mh2 + 
   (N*(-y^(-1) - 8/z + (((11*I)/3)*Pi)/z - Pi^2/(3*z) + 8/(y*z) - 
      (((11*I)/3)*Pi)/(y*z) + Pi^2/(3*y*z) - (10*G[0, y])/(3*z) + 
      (10*G[0, y])/(3*y*z) - (3*G[0, z])/(1 - z) - (10*G[0, z])/(3*z) + 
      (10*G[0, z])/(3*y*z) - (2*G[0, y]*G[0, z])/z + 
      (2*G[0, y]*G[0, z])/(y*z) + (2*G[1, 0, y])/z - (2*G[1, 0, y])/(y*z) + 
      (2*G[1, 0, z])/z - (2*G[1, 0, z])/(y*z)))/mh2 + 
   (-y^(-1) + 8/z - 8/(y*z) - (2*G[0, z])/y + (3*G[0, z])/(1 - z) + 
     (2*G[1, z])/y + (3*G[1, z])/z - (5*G[1, z])/(y*z) + 
     (2*G[1, z])/(z*(y + z)) + (2*G[0, y]*G[1, z])/z - 
     (2*G[0, y]*G[1, z])/(y*z) + (2*G[1 - z, y])/y + (3*G[1 - z, y])/z - 
     (5*G[1 - z, y])/(y*z) + (2*G[1 - z, y])/(z*(y + z)) - 
     (2*G[0, z]*G[1 - z, y])/y^2 + (4*G[0, z]*G[1 - z, y])/y + 
     (2*G[0, z]*G[1 - z, y])/z - (2*G[0, z]*G[1 - z, y])/(y*z) + 
     (2*z*G[0, z]*G[1 - z, y])/y^2 + (2*G[1, z]*G[-z, y])/y^2 - 
     (4*G[1, z]*G[-z, y])/y - (4*G[1, z]*G[-z, y])/z + 
     (4*G[1, z]*G[-z, y])/(y*z) - (2*z*G[1, z]*G[-z, y])/y^2 - 
     (2*G[0, 1, z])/z + (2*G[0, 1, z])/(y*z) + (2*G[0, 1 - z, y])/z - 
     (2*G[0, 1 - z, y])/(y*z) - (2*G[1, 0, y])/z + (2*G[1, 0, y])/(y*z) + 
     (2*G[1 - z, 0, y])/z - (2*G[1 - z, 0, y])/(y*z) + 
     (2*G[-z, 1 - z, y])/y^2 - (4*G[-z, 1 - z, y])/y - 
     (4*G[-z, 1 - z, y])/z + (4*G[-z, 1 - z, y])/(y*z) - 
     (2*z*G[-z, 1 - z, y])/y^2)/(mh2*N), beta[1, 1, "NS"] -> 
  (N*(1/(y*(1 - z)) + G[0, z]/(y*(1 - z)^2)))/mh2^2 + 
   (-(1/(y*(1 - z))) - 2/(y*z) + 2/(z*(y + z)) - G[0, z]/(y*(1 - z)^2) - 
     (2*G[0, z])/(y^2*(1 - z)) - (2*G[1, z])/(y^2*z) + 
     (2*G[1, z])/(z*(y + z)^2) - (2*G[1 - z, y])/(y^2*z) + 
     (2*G[1 - z, y])/(z*(y + z)^2) - (2*G[0, z]*G[1 - z, y])/y^3 + 
     (2*G[1, z]*G[-z, y])/y^3 + (2*G[-z, 1 - z, y])/y^3)/(mh2^2*N), 
 beta[2, 1, "NS"] -> 
  (Nf*((((2*I)/3)*Pi)/(y*z) - G[0, y]/(3*y*z) - G[0, z]/(3*y*z)))/mh2^2 + 
   (N*(1/(y*(1 - z)) + 8/(y*z) - (((11*I)/3)*Pi)/(y*z) + Pi^2/(3*y*z) + 
      (10*G[0, y])/(3*y*z) + G[0, z]/(y*(1 - z)^2) + 
      (3*G[0, z])/(y*(1 - z)) + (10*G[0, z])/(3*y*z) + 
      (2*G[0, y]*G[0, z])/(y*z) - (2*G[1, 0, y])/(y*z) - 
      (2*G[1, 0, z])/(y*z)))/mh2^2 + 
   (-(1/(y*(1 - z))) - 8/(y*z) + (2*G[0, z])/y^2 - G[0, z]/(y*(1 - z)^2) - 
     (2*G[0, z])/(y^2*(1 - z)) - (3*G[0, z])/(y*(1 - z)) - (2*G[1, z])/y^2 - 
     (3*G[1, z])/(y*z) - (2*G[0, y]*G[1, z])/(y*z) - (2*G[1 - z, y])/y^2 - 
     (3*G[1 - z, y])/(y*z) - (4*G[0, z]*G[1 - z, y])/y^2 - 
     (2*G[0, z]*G[1 - z, y])/(y*z) - (2*z*G[0, z]*G[1 - z, y])/y^3 + 
     (4*G[1, z]*G[-z, y])/y^2 + (4*G[1, z]*G[-z, y])/(y*z) + 
     (2*z*G[1, z]*G[-z, y])/y^3 + (2*G[0, 1, z])/(y*z) - 
     (2*G[0, 1 - z, y])/(y*z) + (2*G[1, 0, y])/(y*z) - 
     (2*G[1 - z, 0, y])/(y*z) + (4*G[-z, 1 - z, y])/y^2 + 
     (4*G[-z, 1 - z, y])/(y*z) + (2*z*G[-z, 1 - z, y])/y^3)/(mh2^2*N), 
 beta[3, 1, "NS"] -> 
  (Nf*((((2*I)/3)*Pi)/z - (((2*I)/3)*Pi)/(y*z) - G[0, y]/(3*z) + 
      G[0, y]/(3*y*z) - G[0, z]/(3*z) + G[0, z]/(3*y*z)))/mh2 + 
   (N*(y^(-1) + 8/z - (((11*I)/3)*Pi)/z + Pi^2/(3*z) - 8/(y*z) + 
      (((11*I)/3)*Pi)/(y*z) - Pi^2/(3*y*z) + (10*G[0, y])/(3*z) - 
      (10*G[0, y])/(3*y*z) + (3*G[0, z])/(1 - z) + (10*G[0, z])/(3*z) - 
      (10*G[0, z])/(3*y*z) + (2*G[0, y]*G[0, z])/z - 
      (2*G[0, y]*G[0, z])/(y*z) - (2*G[1, 0, y])/z + (2*G[1, 0, y])/(y*z) - 
      (2*G[1, 0, z])/z + (2*G[1, 0, z])/(y*z)))/mh2 + 
   (y^(-1) - 8/z + 8/(y*z) + (2*G[0, z])/y - (3*G[0, z])/(1 - z) - 
     (2*G[1, z])/y - (3*G[1, z])/z + (5*G[1, z])/(y*z) - 
     (2*G[1, z])/(z*(y + z)) - (2*G[0, y]*G[1, z])/z + 
     (2*G[0, y]*G[1, z])/(y*z) - (2*G[1 - z, y])/y - (3*G[1 - z, y])/z + 
     (5*G[1 - z, y])/(y*z) - (2*G[1 - z, y])/(z*(y + z)) + 
     (2*G[0, z]*G[1 - z, y])/y^2 - (4*G[0, z]*G[1 - z, y])/y - 
     (2*G[0, z]*G[1 - z, y])/z + (2*G[0, z]*G[1 - z, y])/(y*z) - 
     (2*z*G[0, z]*G[1 - z, y])/y^2 - (2*G[1, z]*G[-z, y])/y^2 + 
     (4*G[1, z]*G[-z, y])/y + (4*G[1, z]*G[-z, y])/z - 
     (4*G[1, z]*G[-z, y])/(y*z) + (2*z*G[1, z]*G[-z, y])/y^2 + 
     (2*G[0, 1, z])/z - (2*G[0, 1, z])/(y*z) - (2*G[0, 1 - z, y])/z + 
     (2*G[0, 1 - z, y])/(y*z) + (2*G[1, 0, y])/z - (2*G[1, 0, y])/(y*z) - 
     (2*G[1 - z, 0, y])/z + (2*G[1 - z, 0, y])/(y*z) - 
     (2*G[-z, 1 - z, y])/y^2 + (4*G[-z, 1 - z, y])/y + 
     (4*G[-z, 1 - z, y])/z - (4*G[-z, 1 - z, y])/(y*z) + 
     (2*z*G[-z, 1 - z, y])/y^2)/(mh2*N), gamma[1, 1, "NS"] -> 
  (N*(1/((1 - y)*z) + G[0, y]/((1 - y)^2*z)))/mh2^2 + 
   (-(1/((1 - y)*z)) - 2/(z*(y + z)) - (2*G[0, y])/((1 - y)*z^2) - 
     G[0, y]/((1 - y)^2*z) - (2*G[1, z])/(z*(y + z)^2) - 
     (2*G[1, z])/(z^2*(y + z)) - (2*G[0, y]*G[1, z])/z^3 - 
     (2*G[1 - z, y])/(z*(y + z)^2) - (2*G[1 - z, y])/(z^2*(y + z)) + 
     (2*G[1, z]*G[-z, y])/z^3 + (2*G[0, 1, z])/z^3 - (2*G[0, 1 - z, y])/z^3 + 
     (2*G[1, 0, y])/z^3 - (2*G[1 - z, 0, y])/z^3 + (2*G[-z, 1 - z, y])/z^3)/
    (mh2^2*N), gamma[2, 1, "NS"] -> 
  (Nf*((((2*I)/3)*Pi)/(y*z) - G[0, y]/(3*y*z) - G[0, z]/(3*y*z)))/mh2^2 + 
   (N*(1/((1 - y)*z) + 8/(y*z) - (((11*I)/3)*Pi)/(y*z) + Pi^2/(3*y*z) + 
      G[0, y]/((1 - y)^2*z) + (3*G[0, y])/((1 - y)*z) + 
      (10*G[0, y])/(3*y*z) + (10*G[0, z])/(3*y*z) + (2*G[0, y]*G[0, z])/
       (y*z) - (2*G[1, 0, y])/(y*z) - (2*G[1, 0, z])/(y*z)))/mh2^2 + 
   (-(1/((1 - y)*z)) - 8/(y*z) + (2*G[0, y])/z^2 - 
     (2*G[0, y])/((1 - y)*z^2) - G[0, y]/((1 - y)^2*z) - 
     (3*G[0, y])/((1 - y)*z) - (2*G[1, z])/z^2 - (3*G[1, z])/(y*z) - 
     (2*y*G[0, y]*G[1, z])/z^3 - (4*G[0, y]*G[1, z])/z^2 - 
     (2*G[0, y]*G[1, z])/(y*z) - (2*G[1 - z, y])/z^2 - 
     (3*G[1 - z, y])/(y*z) - (2*G[0, z]*G[1 - z, y])/(y*z) + 
     (2*y*G[1, z]*G[-z, y])/z^3 + (4*G[1, z]*G[-z, y])/z^2 + 
     (4*G[1, z]*G[-z, y])/(y*z) + (2*y*G[0, 1, z])/z^3 + (4*G[0, 1, z])/z^2 + 
     (2*G[0, 1, z])/(y*z) - (2*y*G[0, 1 - z, y])/z^3 - 
     (4*G[0, 1 - z, y])/z^2 - (2*G[0, 1 - z, y])/(y*z) + 
     (2*y*G[1, 0, y])/z^3 + (4*G[1, 0, y])/z^2 + (2*G[1, 0, y])/(y*z) - 
     (2*y*G[1 - z, 0, y])/z^3 - (4*G[1 - z, 0, y])/z^2 - 
     (2*G[1 - z, 0, y])/(y*z) + (2*y*G[-z, 1 - z, y])/z^3 + 
     (4*G[-z, 1 - z, y])/z^2 + (4*G[-z, 1 - z, y])/(y*z))/(mh2^2*N), 
 gamma[3, 1, "NS"] -> 
  (Nf*((((-2*I)/3)*Pi)/y + (((2*I)/3)*Pi)/(y*z) + G[0, y]/(3*y) - 
      G[0, y]/(3*y*z) + G[0, z]/(3*y) - G[0, z]/(3*y*z)))/mh2 + 
   (N*(-8/y + (((11*I)/3)*Pi)/y - Pi^2/(3*y) - z^(-1) + 8/(y*z) - 
      (((11*I)/3)*Pi)/(y*z) + Pi^2/(3*y*z) - (3*G[0, y])/(1 - y) - 
      (10*G[0, y])/(3*y) + (10*G[0, y])/(3*y*z) - (10*G[0, z])/(3*y) + 
      (10*G[0, z])/(3*y*z) - (2*G[0, y]*G[0, z])/y + 
      (2*G[0, y]*G[0, z])/(y*z) + (2*G[1, 0, y])/y - (2*G[1, 0, y])/(y*z) + 
      (2*G[1, 0, z])/y - (2*G[1, 0, z])/(y*z)))/mh2 + 
   (8/y - z^(-1) - 8/(y*z) + (3*G[0, y])/(1 - y) - (2*G[0, y])/z + 
     (3*G[1, z])/y + (2*G[1, z])/z - (3*G[1, z])/(y*z) - 
     (2*G[1, z])/(z*(y + z)) + (2*G[0, y]*G[1, z])/y - 
     (2*G[0, y]*G[1, z])/z^2 + (2*y*G[0, y]*G[1, z])/z^2 + 
     (4*G[0, y]*G[1, z])/z - (2*G[0, y]*G[1, z])/(y*z) + (3*G[1 - z, y])/y + 
     (2*G[1 - z, y])/z - (3*G[1 - z, y])/(y*z) - 
     (2*G[1 - z, y])/(z*(y + z)) + (2*G[0, z]*G[1 - z, y])/y - 
     (2*G[0, z]*G[1 - z, y])/(y*z) - (4*G[1, z]*G[-z, y])/y + 
     (2*G[1, z]*G[-z, y])/z^2 - (2*y*G[1, z]*G[-z, y])/z^2 - 
     (4*G[1, z]*G[-z, y])/z + (4*G[1, z]*G[-z, y])/(y*z) - (2*G[0, 1, z])/y + 
     (2*G[0, 1, z])/z^2 - (2*y*G[0, 1, z])/z^2 - (4*G[0, 1, z])/z + 
     (2*G[0, 1, z])/(y*z) + (2*G[0, 1 - z, y])/y - (2*G[0, 1 - z, y])/z^2 + 
     (2*y*G[0, 1 - z, y])/z^2 + (4*G[0, 1 - z, y])/z - 
     (2*G[0, 1 - z, y])/(y*z) - (2*G[1, 0, y])/y + (2*G[1, 0, y])/z^2 - 
     (2*y*G[1, 0, y])/z^2 - (4*G[1, 0, y])/z + (2*G[1, 0, y])/(y*z) + 
     (2*G[1 - z, 0, y])/y - (2*G[1 - z, 0, y])/z^2 + 
     (2*y*G[1 - z, 0, y])/z^2 + (4*G[1 - z, 0, y])/z - 
     (2*G[1 - z, 0, y])/(y*z) - (4*G[-z, 1 - z, y])/y + 
     (2*G[-z, 1 - z, y])/z^2 - (2*y*G[-z, 1 - z, y])/z^2 - 
     (4*G[-z, 1 - z, y])/z + (4*G[-z, 1 - z, y])/(y*z))/(mh2*N), 
 delta[1, 1, "NS"] -> (N*(-(1/((1 - y)*z)) - G[0, y]/((1 - y)^2*z)))/mh2^2 + 
   (1/((1 - y)*z) + 2/(z*(y + z)) + (2*G[0, y])/((1 - y)*z^2) + 
     G[0, y]/((1 - y)^2*z) + (2*G[1, z])/(z*(y + z)^2) + 
     (2*G[1, z])/(z^2*(y + z)) + (2*G[0, y]*G[1, z])/z^3 + 
     (2*G[1 - z, y])/(z*(y + z)^2) + (2*G[1 - z, y])/(z^2*(y + z)) - 
     (2*G[1, z]*G[-z, y])/z^3 - (2*G[0, 1, z])/z^3 + (2*G[0, 1 - z, y])/z^3 - 
     (2*G[1, 0, y])/z^3 + (2*G[1 - z, 0, y])/z^3 - (2*G[-z, 1 - z, y])/z^3)/
    (mh2^2*N), delta[2, 1, "NS"] -> 
  (Nf*((((-2*I)/3)*Pi)/(y*z) + G[0, y]/(3*y*z) + G[0, z]/(3*y*z)))/mh2^2 + 
   (N*(-(1/((1 - y)*z)) - 8/(y*z) + (((11*I)/3)*Pi)/(y*z) - Pi^2/(3*y*z) - 
      G[0, y]/((1 - y)^2*z) - (3*G[0, y])/((1 - y)*z) - 
      (10*G[0, y])/(3*y*z) - (10*G[0, z])/(3*y*z) - (2*G[0, y]*G[0, z])/
       (y*z) + (2*G[1, 0, y])/(y*z) + (2*G[1, 0, z])/(y*z)))/mh2^2 + 
   (1/((1 - y)*z) + 8/(y*z) - (2*G[0, y])/z^2 + (2*G[0, y])/((1 - y)*z^2) + 
     G[0, y]/((1 - y)^2*z) + (3*G[0, y])/((1 - y)*z) + (2*G[1, z])/z^2 + 
     (3*G[1, z])/(y*z) + (2*y*G[0, y]*G[1, z])/z^3 + 
     (4*G[0, y]*G[1, z])/z^2 + (2*G[0, y]*G[1, z])/(y*z) + 
     (2*G[1 - z, y])/z^2 + (3*G[1 - z, y])/(y*z) + (2*G[0, z]*G[1 - z, y])/
      (y*z) - (2*y*G[1, z]*G[-z, y])/z^3 - (4*G[1, z]*G[-z, y])/z^2 - 
     (4*G[1, z]*G[-z, y])/(y*z) - (2*y*G[0, 1, z])/z^3 - (4*G[0, 1, z])/z^2 - 
     (2*G[0, 1, z])/(y*z) + (2*y*G[0, 1 - z, y])/z^3 + 
     (4*G[0, 1 - z, y])/z^2 + (2*G[0, 1 - z, y])/(y*z) - 
     (2*y*G[1, 0, y])/z^3 - (4*G[1, 0, y])/z^2 - (2*G[1, 0, y])/(y*z) + 
     (2*y*G[1 - z, 0, y])/z^3 + (4*G[1 - z, 0, y])/z^2 + 
     (2*G[1 - z, 0, y])/(y*z) - (2*y*G[-z, 1 - z, y])/z^3 - 
     (4*G[-z, 1 - z, y])/z^2 - (4*G[-z, 1 - z, y])/(y*z))/(mh2^2*N), 
 delta[3, 1, "NS"] -> 
  (Nf*((((2*I)/3)*Pi)/y - (((2*I)/3)*Pi)/(y*z) - G[0, y]/(3*y) + 
      G[0, y]/(3*y*z) - G[0, z]/(3*y) + G[0, z]/(3*y*z)))/mh2 + 
   (N*(8/y - (((11*I)/3)*Pi)/y + Pi^2/(3*y) + z^(-1) - 8/(y*z) + 
      (((11*I)/3)*Pi)/(y*z) - Pi^2/(3*y*z) + (3*G[0, y])/(1 - y) + 
      (10*G[0, y])/(3*y) - (10*G[0, y])/(3*y*z) + (10*G[0, z])/(3*y) - 
      (10*G[0, z])/(3*y*z) + (2*G[0, y]*G[0, z])/y - 
      (2*G[0, y]*G[0, z])/(y*z) - (2*G[1, 0, y])/y + (2*G[1, 0, y])/(y*z) - 
      (2*G[1, 0, z])/y + (2*G[1, 0, z])/(y*z)))/mh2 + 
   (-8/y + z^(-1) + 8/(y*z) - (3*G[0, y])/(1 - y) + (2*G[0, y])/z - 
     (3*G[1, z])/y - (2*G[1, z])/z + (3*G[1, z])/(y*z) + 
     (2*G[1, z])/(z*(y + z)) - (2*G[0, y]*G[1, z])/y + 
     (2*G[0, y]*G[1, z])/z^2 - (2*y*G[0, y]*G[1, z])/z^2 - 
     (4*G[0, y]*G[1, z])/z + (2*G[0, y]*G[1, z])/(y*z) - (3*G[1 - z, y])/y - 
     (2*G[1 - z, y])/z + (3*G[1 - z, y])/(y*z) + 
     (2*G[1 - z, y])/(z*(y + z)) - (2*G[0, z]*G[1 - z, y])/y + 
     (2*G[0, z]*G[1 - z, y])/(y*z) + (4*G[1, z]*G[-z, y])/y - 
     (2*G[1, z]*G[-z, y])/z^2 + (2*y*G[1, z]*G[-z, y])/z^2 + 
     (4*G[1, z]*G[-z, y])/z - (4*G[1, z]*G[-z, y])/(y*z) + (2*G[0, 1, z])/y - 
     (2*G[0, 1, z])/z^2 + (2*y*G[0, 1, z])/z^2 + (4*G[0, 1, z])/z - 
     (2*G[0, 1, z])/(y*z) - (2*G[0, 1 - z, y])/y + (2*G[0, 1 - z, y])/z^2 - 
     (2*y*G[0, 1 - z, y])/z^2 - (4*G[0, 1 - z, y])/z + 
     (2*G[0, 1 - z, y])/(y*z) + (2*G[1, 0, y])/y - (2*G[1, 0, y])/z^2 + 
     (2*y*G[1, 0, y])/z^2 + (4*G[1, 0, y])/z - (2*G[1, 0, y])/(y*z) - 
     (2*G[1 - z, 0, y])/y + (2*G[1 - z, 0, y])/z^2 - 
     (2*y*G[1 - z, 0, y])/z^2 - (4*G[1 - z, 0, y])/z + 
     (2*G[1 - z, 0, y])/(y*z) + (4*G[-z, 1 - z, y])/y - 
     (2*G[-z, 1 - z, y])/z^2 + (2*y*G[-z, 1 - z, y])/z^2 + 
     (4*G[-z, 1 - z, y])/z - (4*G[-z, 1 - z, y])/(y*z))/(mh2*N), 
 alpha[1, 1, "PS"] -> 0, alpha[2, 1, "PS"] -> 0, alpha[3, 1, "PS"] -> 0, 
 beta[1, 1, "PSm0"] -> 0, beta[1, 1, "PSmt"] -> 0, beta[2, 1, "PSm0"] -> 0, 
 beta[2, 1, "PSmt"] -> 0, beta[3, 1, "PSm0"] -> 
  (4/(y + z) + (4*G[1, z])/(y + z)^2 + (4*G[1 - z, y])/(y + z)^2)/mh2, 
 beta[3, 1, "PSmt"] -> 0, gamma[1, 1, "PS"] -> 0, gamma[2, 1, "PS"] -> 0, 
 gamma[3, 1, "PS"] -> 0, delta[1, 1, "PSm0"] -> 0, delta[1, 1, "PSmt"] -> 0, 
 delta[2, 1, "PSm0"] -> 0, delta[2, 1, "PSmt"] -> 0, 
 delta[3, 1, "PSm0"] -> (4/(y + z) + (4*G[1, z])/(y + z)^2 + 
    (4*G[1 - z, y])/(y + z)^2)/mh2, delta[3, 1, "PSmt"] -> 0}


==> anc/Mathematica/HelAmpl_tr.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{alpha[1, 0] -> 0, alpha[2, 0] -> 4/(mh2^2*y*z), 
 alpha[3, 0] -> (4/z - 4/(y*z))/mh2, beta[1, 0] -> 0, 
 beta[2, 0] -> -4/(mh2^2*y*z), beta[3, 0] -> (-4/z + 4/(y*z))/mh2, 
 gamma[1, 0] -> 0, gamma[2, 0] -> -4/(mh2^2*y*z), 
 gamma[3, 0] -> (4/y - 4/(y*z))/mh2, delta[1, 0] -> 0, 
 delta[2, 0] -> 4/(mh2^2*y*z), delta[3, 0] -> (-4/y + 4/(y*z))/mh2}


==> anc/Mathematica/MInv.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(d*(s12 + s23)^2)/(2*(-3 + d)*s12^2*s13^3*s23), 
  (d*s12^2 - 2*s12*s13 + d*s12*s13 + d*s12*s23 + 2*s13*s23 - d*s13*s23)/
   (2*(-3 + d)*s12^2*s13^3*s23), (s12 + s23)/(2*(-3 + d)*s12*s13^2*s23), 
  -1/2*(s12 + s23)^2/((-3 + d)*s12^2*s13^2*s23), 
  -1/2*(s12^2 + s12*s13 + s12*s23 - s13*s23)/((-3 + d)*s12^2*s13^2*s23), 
  -1/2*(s12 + s23)/((-3 + d)*s12^2*s13^2), 0, 0, 0, 0, 0, 0}, 
 {(d*s12^2 - 2*s12*s13 + d*s12*s13 + d*s12*s23 + 2*s13*s23 - d*s13*s23)/
   (2*(-3 + d)*s12^2*s13^3*s23), (d*s12^2 - 4*s12*s13 + 2*d*s12*s13 + 
    d*s13^2)/(2*(-3 + d)*s12^2*s13^3*s23), 
  (s12 - s13)/(2*(-3 + d)*s12*s13^2*s23), 
  -1/2*(s12^2 + s12*s13 + s12*s23 - s13*s23)/((-3 + d)*s12^2*s13^2*s23), 
  -1/2*(s12 + s13)^2/((-3 + d)*s12^2*s13^2*s23), 
  -1/2*(s12 + s13)/((-3 + d)*s12^2*s13^2), 0, 0, 0, 0, 0, 0}, 
 {(s12 + s23)/(2*(-3 + d)*s12*s13^2*s23), 
  (s12 - s13)/(2*(-3 + d)*s12*s13^2*s23), 1/(2*(-3 + d)*s13*s23), 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-1/2*(s12 + s23)^2/((-3 + d)*s12^2*s13^2*s23), 
  -1/2*(s12^2 + s12*s13 + s12*s23 - s13*s23)/((-3 + d)*s12^2*s13^2*s23), 0, 
  (s12 + s23)^2/(2*(-3 + d)*s12^2*s13*s23), 
  (s12^2 + s12*s13 + s12*s23 - s13*s23)/(2*(-3 + d)*s12^2*s13*s23), 0, 0, 0, 
  0, 0, 0, 0}, {-1/2*(s12^2 + s12*s13 + s12*s23 - s13*s23)/
    ((-3 + d)*s12^2*s13^2*s23), 
  -1/2*(s12 + s13)^2/((-3 + d)*s12^2*s13^2*s23), 0, 
  (s12^2 + s12*s13 + s12*s23 - s13*s23)/(2*(-3 + d)*s12^2*s13*s23), 
  (s12 + s13)^2/(2*(-3 + d)*s12^2*s13*s23), 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*(s12 + s23)/((-3 + d)*s12^2*s13^2), 
  -1/2*(s12 + s13)/((-3 + d)*s12^2*s13^2), 0, 0, 0, 
  s23/(2*(-3 + d)*s12^2*s13), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -(((-3 + 2*d)*(s12 + s23)^2)/((-3 + d)*(-2 + d)*s12^2*
     s13^3*s23^3)), -((-3*s12^2 + 2*d*s12^2 - 3*s12*s13 + 2*d*s12*s13 - 
     3*s12*s23 + 2*d*s12*s23 + 5*s13*s23 - 2*d*s13*s23)/
    ((-3 + d)*(-2 + d)*s12^2*s13^3*s23^3)), 
  -((s12 + s23)/((-3 + d)*(-2 + d)*s12^2*s13^3*s23^2)), 0, 0, 
  (s12 + s23)/((-3 + d)*(-2 + d)*s12^2*s13^2*s23^2)}, 
 {0, 0, 0, 0, 0, 0, -((-3*s12^2 + 2*d*s12^2 - 3*s12*s13 + 2*d*s12*s13 - 
     3*s12*s23 + 2*d*s12*s23 + 5*s13*s23 - 2*d*s13*s23)/
    ((-3 + d)*(-2 + d)*s12^2*s13^3*s23^3)), 
  -(((-3 + 2*d)*(s12 + s13)^2)/((-3 + d)*(-2 + d)*s12^2*s13^3*s23^3)), 
  -((s12 + s13)/((-3 + d)*(-2 + d)*s12^2*s13^3*s23^2)), 0, 0, 
  (s12 + s13)/((-3 + d)*(-2 + d)*s12^2*s13^2*s23^2)}, 
 {0, 0, 0, 0, 0, 0, -((s12 + s23)/((-3 + d)*(-2 + d)*s12^2*s13^3*s23^2)), 
  -((s12 + s13)/((-3 + d)*(-2 + d)*s12^2*s13^3*s23^2)), 
  -((-3 + 2*d)/((-3 + d)*(-2 + d)*s12^2*s13^3*s23)), 0, 0, 
  1/((-3 + d)*(-2 + d)*s12^2*s13^2*s23)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(s12 + s23)^2)/((-3 + d)*s12^4*s13^3*s23), 
  (-2*(s12^2 + s12*s13 + s12*s23 - s13*s23))/((-3 + d)*s12^4*s13^3*s23), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(s12^2 + s12*s13 + s12*s23 - s13*s23))/
   ((-3 + d)*s12^4*s13^3*s23), (-2*(s12 + s13)^2)/((-3 + d)*s12^4*s13^3*s23), 
  0}, {0, 0, 0, 0, 0, 0, (s12 + s23)/((-3 + d)*(-2 + d)*s12^2*s13^2*s23^2), 
  (s12 + s13)/((-3 + d)*(-2 + d)*s12^2*s13^2*s23^2), 
  1/((-3 + d)*(-2 + d)*s12^2*s13^2*s23), 0, 0, 
  -(1/((-3 + d)*(-2 + d)*s12^2*s13*s23))}}


==> anc/Mathematica/Readme.txt <==
Ancillary files for 
"Two-loop QCD corrections to the V -> qqg helicity amplitudes with axial-vector couplings"
Thomas Gehrmann, Tiziano Peraro, Lorenzo Tancredi

*********************************************************************
Notation:
sij = (pi+pj)^2
m2 = s12+s13+s23
y = s13/m2
z = s23/m2
The multiple polylogarithms G are defined in Eq.(3.2) and Eq.(3.3).
**********************************************************************

We provide the following files in Mathematical readable format:

*******************
1- MInv.m: contains the inverse matrix which defines the coefficients of the Projectors as given Eq.(2.16) and (2.17).

*******************
2- Fj_tr.m, Fj_1l.m, Fj_2l.m contain the tree-level, one-loop and two-loop finite remainders of the form factors defined in Eq.(4.14) and (4.15). For the one-loop form factors we include all corrections up to order eps^2 included.

We follow the same notation on the paper and provide separate expressions for the Non-Singlet and Pure-Single part, for the vector and axial-vector form factors. 

The files can be loaded as
  formfactors = Import["/path/Fj_'looporder'.m"];
with 'looporder'=tr,1l,2l, and they provide a list of replacement rules for the following expressions:

F[i,0]: tree-level contributions to form factor F_i
G[i,0]: tree-level contributions to form factor G_i 

At k loops we provide for the vector form factors:

F[i,k,"NS"]: non-singlet part of form factor F_i
F[i,k,"PS']: pure-singlet part of form factor F_i

And for the axial-vector form factors:

G[i,k,"NS"]:   non-singlet part of form factor Gi
G[i,k,"PSm0"]: pure-singlet part of form factor Gi, with axial-vector current coupled to a massless loop
G[i,k,"PSmt"]: pure-singlet part of form factor Gi, with axial-vector current coupled to a massive loop


*******************
3- HelAmpl_tr.m, HelAmpl_1l.m, HelAmpl_2l.m contain the tree-level, one-loop and two-loop finite remainders of the helicity coefficients defined in Eq.(5.8), (5.9), (5.12), (5.13). Differently from the Form Factors, we provide only the finite remainder up to eps^0 for the one-loop helicity amplitudes. 

As for the form factors, we follow the same notation on the paper and provide separate expressions for the Non-Singlet and Pure-Single part, for the vector and axial-vector form factors. 

The files can be loaded as
  helamplitudes = Import["/path/HelAmpl_'looporder'.m"];
and they provide a list of replacement rules for the following expressions:

alpha[i,0]: tree-level contributions to the coefficients alpha_i
beta[i,0]:  tree-level contributions to the coefficients beta_i
gamma[i,0]: tree-level contributions to the coefficients gamma_i
delta[i,0]: tree-level contributions to the coefficients delta_i

At k loops we provide the following expressions (we describe the structure for the coefficients of type "alpha" and "beta", the same structure applies for gamma and delta respectively)

alpha[i,k,"NS"]: non-singlet part of alpha_i at k loops
alpha[i,k,"PS"]: pure-singlet part of alpha_i at k loops

beta[i,k,"NS"]:   non-singlet part of beta_i at k loops
beta[i,k,"PSm0"]: pure-singlet part of beta_i at k loops, with axial-vector current coupled to a massless loop
beta[i,k,"PSmt"]: pure-singlet part of beta_i at k loops, with axial-vector current coupled to a massive loop
